Pseudoscalar Higgs boson decay to three parton amplitudes at NNLO to higher orders in the dimensional regulator

We present for the first time the second-order corrections of pseudo-scalar($A$) Higgs decay to three parton to higher orders in the dimensional regulator. We compute the one and two-loop amplitudes for processes, $A\to ggg$ and $A\to q\bar{q}g$ in the effective theory framework. With suitable crossing of the external momenta, these calculations are well-suited for predicting the differential distribution of pseudo-scalar Higgs in association with a jet at hadron colliders, up to next-to-next-to-leading order (NNLO) in the strong coupling constant. These results expanded to higher orders in dimensional regulator will contribute to the full three loop cross section. We implement the finite pieces of the amplitudes in a numerical code which can be used with any Monte Carlo phase space generator.

==> ancillary/Ato3jet/src/gggeps0_1L.f95 <==
      FUNCTION ggge01L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh0(88),ggge01L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh0(1)=1/(z**2 + 2.0_prec*y*z + y**2)
      hh0(2)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 3.0_prec*y**2*z)
      hh0(3)=G([ - 1.0_prec+ z + y,z + y,y])
      hh0(4)=G([1.0_prec- z,1.0_prec- z,y])
      hh0(5)=G([1.0_prec- z,y])
      hh0(6)=G([1.0_prec- z,0.0_prec,y])
      hh0(7)=G([1.0_prec- y,0.0_prec,z])
      hh0(8)=G([ - z,1.0_prec- z,y])
      hh0(9)=G([ - z,y])
      hh0(10)=G([ - 1.0_prec+ z + y,y])
      hh0(11)=G([z + y,z + y,y])
      hh0(12)=G([z + y,0.0_prec,y])
      hh0(13)=G([ - y,1.0_prec- y,z])
      hh0(14)=G([0.0_prec,1.0_prec- z,y])
      hh0(15)=G([0.0_prec,1.0_prec- y,z])
      hh0(16)=G([0.0_prec,z + y,y])
      hh0(17)=G([0.0_prec, - Q2])
      hh0(18)=G([1.0_prec,z])
      hh0(19)=G([0.0_prec,y])
      hh0(20)=G([0.0_prec,z])
      hh0(21)=G([1.0_prec,y])
      hh0(22)=G([0.0_prec,0.0_prec,y])
      hh0(23)=G([0.0_prec,0.0_prec,z])
      hh0(24)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh0(25)=G([0.0_prec,1.0_prec,y])
      hh0(26)=G([0.0_prec,1.0_prec,z])
      hh0(27)=G([ - y,z])
      hh0(28)=G([1.0_prec,0.0_prec,y])
      hh0(29)=G([1.0_prec,0.0_prec,z])
      hh0(30)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh0(31)=G([1.0_prec,1.0_prec,z])
      hh0(32)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 9.0_prec*y**2*z - 6.0_prec*y**2*z**2 - 9.0_prec*&
     & y**3*z + 3.0_prec*y**3*z**2 + 3.0_prec*y**4*z)
      hh0(33)=1/( - 3.0_prec*y*z + 9.0_prec*y*z**2 - 9.0_prec*y*z**3 + 3.0_prec*y*z**4 + 3.0_prec*&
     & y**2*z - 6.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3)
      hh0(34)=1/( - y*z + y*z**2 + y**2*z)
      hh0(35)=G([0.0_prec,xmuR2])
      hh0(36)=1/( - y*z**3 + 3.0_prec*y*z**4 - 3.0_prec*y*z**5 + y*z**6 - 2.0_prec*y**2*&
     & z**2 + 9.0_prec*y**2*z**3 - 14.0_prec*y**2*z**4 + 9.0_prec*y**2*z**5 - 2.0_prec*y**2*&
     & z**6 - y**3*z + 9.0_prec*y**3*z**2 - 22.0_prec*y**3*z**3 + 22.0_prec*y**3*z**4 - 9.&
     & *y**3*z**5 + y**3*z**6 + 3.0_prec*y**4*z - 14.0_prec*y**4*z**2 + 22.0_prec*y**4*&
     & z**3 - 14.0_prec*y**4*z**4 + 3.0_prec*y**4*z**5 - 3.0_prec*y**5*z + 9.0_prec*y**5*z**2&
     &  - 9.0_prec*y**5*z**3 + 3.0_prec*y**5*z**4 + y**6*z - 2.0_prec*y**6*z**2 + y**6*&
     & z**3)
      hh0(37)=XN**2
      hh0(38)=hh0(37) - 1.
      hh0(38)=Q2*hh0(38)
      hh0(39)=2.0_prec*hh0(37)
      hh0(39)=hh0(38)*hh0(39)
      hh0(40)=hh0(38)*hh0(37)
      hh0(41)=z*hh0(40)
      hh0(42)=hh0(39) - hh0(41)
      hh0(43)=hh0(42)*z
      hh0(44)=hh0(43) - hh0(40)
      hh0(45)=hh0(44)*y
      hh0(46)=3.0_prec*hh0(37)
      hh0(46)=hh0(38)*hh0(46)
      hh0(47)=hh0(46) - hh0(41)
      hh0(47)=hh0(47)*z
      hh0(48)=hh0(47) - hh0(46)
      hh0(48)=hh0(48)*z
      hh0(48)=hh0(48) + hh0(40)
      hh0(49)=2.0_prec*hh0(48)
      hh0(50)=hh0(45) + hh0(49)
      hh0(50)=hh0(50)*y
      hh0(51)=60.0_prec*hh0(40)
      hh0(52)=19.0_prec*hh0(41)
      hh0(53)=hh0(51) - hh0(52)
      hh0(53)=hh0(53)*z
      hh0(54)=72.0_prec*hh0(40)
      hh0(53)=hh0(53) - hh0(54)
      hh0(53)=hh0(53)*z
      hh0(55)=40.0_prec*hh0(40)
      hh0(53)=hh0(53) + hh0(55)
      hh0(53)=hh0(53)*z
      hh0(56)=9.0_prec*hh0(40)
      hh0(53)=hh0(53) - hh0(56) + 3.0_prec*hh0(50)
      hh0(53)=hh0(53)*y
      hh0(57)=4.0_prec*hh0(37)
      hh0(57)=hh0(38)*hh0(57)
      hh0(58)=hh0(57) - hh0(41)
      hh0(58)=hh0(58)*z
      hh0(59)= - 8.0_prec*hh0(58) + 51.0_prec*hh0(40)
      hh0(59)=hh0(59)*z
      hh0(59)=hh0(59) - 41.0_prec*hh0(40)
      hh0(59)=hh0(59)*z
      hh0(60)=17.0_prec*hh0(40)
      hh0(59)=hh0(59) + hh0(60)
      hh0(59)=hh0(59)*z
      hh0(59)=hh0(59) - hh0(46)
      hh0(53)= - hh0(53) + 2.0_prec*hh0(59)
      hh0(53)=hh0(53)*y
      hh0(59)=62.0_prec*hh0(40)
      hh0(61)= - hh0(59) + 9.0_prec*hh0(58)
      hh0(61)=hh0(61)*z
      hh0(51)=hh0(61) + hh0(51)
      hh0(51)=hh0(51)*z
      hh0(61)=36.0_prec*hh0(37)
      hh0(61)=hh0(61)*hh0(38)
      hh0(51)=hh0(51) - hh0(61)
      hh0(51)=hh0(51)*z
      hh0(51)=hh0(51) + 14.0_prec*hh0(40)
      hh0(51)=hh0(51)*z
      hh0(51)=hh0(53) - hh0(51) + hh0(46)
      hh0(51)=hh0(51)*hh0(33)
      hh0(53)=hh0(41) - hh0(40)
      hh0(62)=y*hh0(40)
      hh0(53)=hh0(62) + 2.0_prec*hh0(53)
      hh0(53)=hh0(53)*y
      hh0(44)= - hh0(53) + 3.0_prec*hh0(44)
      hh0(44)=hh0(44)*y
      hh0(44)=hh0(44) + hh0(49)
      hh0(44)=hh0(44)*y
      hh0(49)=hh0(43) - hh0(46)
      hh0(49)=hh0(49)*z
      hh0(49)=hh0(49) + hh0(39)
      hh0(49)=hh0(49)*z
      hh0(49)=hh0(49) - hh0(40)
      hh0(44)=hh0(44) + hh0(49)
      hh0(63)=hh0(44)*hh0(2)
      hh0(64)=hh0(63)*hh0(10)
      hh0(53)=hh0(56) + 3.0_prec*hh0(53)
      hh0(65)=19.0_prec*hh0(40)
      hh0(66)= - hh0(65) + 14.0_prec*hh0(41)
      hh0(66)=z*hh0(66)
      hh0(66)=hh0(66) + hh0(53)
      hh0(66)=y*hh0(66)
      hh0(67)=11.0_prec*hh0(41)
      hh0(68)=24.0_prec*hh0(37)
      hh0(68)=hh0(68)*hh0(38)
      hh0(69)= - hh0(68) + hh0(67)
      hh0(69)=z*hh0(69)
      hh0(69)=hh0(65) + hh0(69)
      hh0(69)=z*hh0(69)
      hh0(70)=6.0_prec*hh0(37)
      hh0(70)=hh0(38)*hh0(70)
      hh0(66)=hh0(66) - hh0(70) + hh0(69)
      hh0(66)=y*hh0(66)
      hh0(69)=13.0_prec*hh0(40)
      hh0(43)=hh0(69) - 6.0_prec*hh0(43)
      hh0(43)=z*hh0(43)
      hh0(71)=7.0_prec*hh0(40)
      hh0(43)= - hh0(71) + hh0(43)
      hh0(43)=z*hh0(43)
      hh0(43)=hh0(66) + hh0(46) + hh0(43)
      hh0(66)=2.0_prec*hh0(2)
      hh0(43)=hh0(43)*hh0(66)
      hh0(43)=hh0(64) - hh0(51) + hh0(43)
      hh0(43)=hh0(20)*hh0(43)
      hh0(72)=4.0_prec*hh0(41)
      hh0(73)=hh0(72) - hh0(56)
      hh0(73)=9.0_prec*hh0(62) + 4.0_prec*hh0(73)
      hh0(73)=hh0(73)*y
      hh0(52)= - hh0(52) + 64.0_prec*hh0(40)
      hh0(52)=hh0(52)*z
      hh0(52)=hh0(73) - hh0(52) + hh0(59)
      hh0(52)=hh0(52)*y
      hh0(59)=10.0_prec*hh0(37)
      hh0(59)=hh0(59)*hh0(38)
      hh0(73)=hh0(59) - hh0(41)
      hh0(73)=hh0(73)*z
      hh0(73)=hh0(73) - hh0(60)
      hh0(73)=hh0(73)*z
      hh0(73)=hh0(73) + hh0(59)
      hh0(52)= - hh0(52) + 6.0_prec*hh0(73)
      hh0(52)=hh0(52)*y
      hh0(73)=hh0(70) - hh0(41)
      hh0(73)=hh0(73)*z
      hh0(74)=hh0(73) - hh0(68)
      hh0(75)=3.0_prec*z
      hh0(74)=hh0(74)*hh0(75)
      hh0(74)=hh0(74) + 82.0_prec*hh0(40)
      hh0(74)=hh0(74)*z
      hh0(52)=hh0(52) + hh0(74) - hh0(61)
      hh0(52)=hh0(52)*y
      hh0(74)=20.0_prec*hh0(40)
      hh0(76)= - hh0(74) + 3.0_prec*hh0(47)
      hh0(76)=hh0(76)*z
      hh0(76)=hh0(76) + hh0(60)
      hh0(76)=hh0(76)*z
      hh0(76)=hh0(76) - hh0(71)
      hh0(52)=hh0(52) - 2.0_prec*hh0(76)
      hh0(52)=hh0(52)*y
      hh0(76)=3.0_prec*hh0(49)
      hh0(52)=hh0(52) + hh0(76)
      hh0(52)=hh0(52)*hh0(32)
      hh0(77)=hh0(63)*hh0(18)
      hh0(52)=hh0(52) - hh0(77)
      hh0(77)=hh0(63)*hh0(20)
      hh0(78)=hh0(63)*hh0(9)
      hh0(79)=hh0(77) + hh0(78)
      hh0(80)=12.0_prec*hh0(40)
      hh0(81)=y*hh0(70)
      hh0(67)=hh0(81) - hh0(80) + hh0(67)
      hh0(67)=y*hh0(67)
      hh0(81)= - hh0(80) + 7.0_prec*hh0(41)
      hh0(82)=2.0_prec*z
      hh0(81)=hh0(81)*hh0(82)
      hh0(67)=hh0(67) + hh0(69) + hh0(81)
      hh0(67)=y*hh0(67)
      hh0(81)=6.0_prec*hh0(41)
      hh0(83)= - hh0(65) + hh0(81)
      hh0(83)=z*hh0(83)
      hh0(83)=hh0(65) + hh0(83)
      hh0(83)=z*hh0(83)
      hh0(67)=hh0(67) - hh0(71) + hh0(83)
      hh0(67)=y*hh0(67)
      hh0(67)= - hh0(76) + hh0(67)
      hh0(67)=hh0(67)*hh0(66)
      hh0(67)=hh0(67) - hh0(79) + hh0(52)
      hh0(67)=hh0(19)*hh0(67)
      hh0(64)=hh0(64) + hh0(79)
      hh0(64)=hh0(9)*hh0(64)
      hh0(79)=16.0_prec*hh0(37)
      hh0(79)=hh0(79)*hh0(38)
      hh0(83)= - hh0(79) + 9.0_prec*hh0(41)
      hh0(83)=hh0(83)*z
      hh0(53)=hh0(83) + hh0(53)
      hh0(53)=hh0(53)*y
      hh0(83)=3.0_prec*hh0(41)
      hh0(37)=8.0_prec*hh0(37)
      hh0(37)=hh0(37)*hh0(38)
      hh0(84)=hh0(83) - hh0(37)
      hh0(84)=hh0(84)*z
      hh0(84)=hh0(84) + hh0(37)
      hh0(84)=hh0(84)*z
      hh0(84)=hh0(84) - hh0(46)
      hh0(53)=hh0(53) + 2.0_prec*hh0(84)
      hh0(53)=hh0(53)*y
      hh0(53)=hh0(53) - hh0(76)
      hh0(84)=hh0(44)*hh0(5)
      hh0(85)= - hh0(84) + hh0(53)
      hh0(85)=hh0(2)*hh0(85)
      hh0(78)=hh0(85) + hh0(78)
      hh0(78)=hh0(18)*hh0(78)
      hh0(85)=hh0(27)*hh0(63)
      hh0(77)=hh0(85) - hh0(77)
      hh0(77)=hh0(21)*hh0(77)
      hh0(85)=hh0(58) - hh0(70)
      hh0(85)=hh0(85)*z
      hh0(85)=hh0(85) + hh0(57)
      hh0(85)=hh0(85)*z
      hh0(85)=hh0(85) - hh0(40)
      hh0(50)=hh0(50) + 3.0_prec*hh0(85)
      hh0(50)=hh0(50)*y
      hh0(85)=5.0_prec*hh0(40)
      hh0(86)=hh0(85) - hh0(41)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) - hh0(59)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) + hh0(59)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) - hh0(85)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) + hh0(40)
      hh0(50)=hh0(50) + 2.0_prec*hh0(86)
      hh0(50)=hh0(50)*y
      hh0(86)=hh0(58) - hh0(37)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) + hh0(59)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) - hh0(37)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) + hh0(57)
      hh0(86)=hh0(86)*z
      hh0(86)=hh0(86) - hh0(40)
      hh0(50)=hh0(50) + hh0(86)
      hh0(50)=hh0(50)*hh0(33)
      hh0(63)=hh0(50) - hh0(63)
      hh0(63)=hh0(23)*hh0(63)
      hh0(43)=hh0(63) + hh0(78) + hh0(43) + hh0(64) + hh0(67) + hh0(77)
      hh0(63)=5.0_prec*hh0(41)
      hh0(64)=y*hh0(46)
      hh0(64)=hh0(64) - hh0(70) + hh0(63)
      hh0(64)=y*hh0(64)
      hh0(67)= - hh0(37) + hh0(63)
      hh0(67)=hh0(67)*hh0(82)
      hh0(64)=hh0(64) + hh0(56) + hh0(67)
      hh0(64)=y*hh0(64)
      hh0(67)= - hh0(79) + hh0(63)
      hh0(67)=z*hh0(67)
      hh0(67)=hh0(79) + hh0(67)
      hh0(67)=z*hh0(67)
      hh0(64)=hh0(64) - hh0(70) + hh0(67)
      hh0(64)=y*hh0(64)
      hh0(64)= - hh0(76) + hh0(64)
      hh0(64)=2.0_prec*hh0(64) - hh0(84)
      hh0(64)=hh0(2)*hh0(64)
      hh0(67)=hh0(66)*hh0(44)
      hh0(76)=hh0(50) - hh0(67)
      hh0(76)=hh0(20)*hh0(76)
      hh0(42)= - hh0(62) + 2.0_prec*hh0(42)
      hh0(42)=hh0(42)*y
      hh0(62)=hh0(83) - hh0(59)
      hh0(62)=hh0(62)*z
      hh0(42)= - hh0(37) + hh0(42) - hh0(62)
      hh0(42)=hh0(42)*y
      hh0(59)=hh0(73) - hh0(59)
      hh0(59)=hh0(59)*z
      hh0(59)=hh0(59) + hh0(85)
      hh0(42)=hh0(42) + 2.0_prec*hh0(59)
      hh0(42)=hh0(42)*y
      hh0(59)= - hh0(73) + 18.0_prec*hh0(40)
      hh0(59)=hh0(59)*z
      hh0(59)=hh0(59) - hh0(74)
      hh0(59)=hh0(59)*z
      hh0(42)=hh0(42) - hh0(59) - hh0(37)
      hh0(42)=hh0(42)*y
      hh0(47)=hh0(47) - hh0(70)
      hh0(47)=hh0(47)*z
      hh0(47)=hh0(47) + hh0(85)
      hh0(47)=hh0(47)*z
      hh0(47)=hh0(47) - hh0(39)
      hh0(42)=hh0(42) - 2.0_prec*hh0(47)
      hh0(42)=hh0(42)*y
      hh0(42)=hh0(42) + hh0(49)
      hh0(47)=hh0(42)*hh0(32)
      hh0(47)=hh0(47) - hh0(67)
      hh0(49)=hh0(19)*hh0(47)
      hh0(59)=hh0(44)*hh0(35)
      hh0(62)=2.0_prec*hh0(34)
      hh0(67)=hh0(59)*hh0(62)
      hh0(49)=hh0(67) + hh0(49) + hh0(76) - hh0(51) + hh0(64) + hh0(52)
      hh0(45)=hh0(45) + 4.0_prec*hh0(48)
      hh0(48)=3.0_prec*y
      hh0(51)= - hh0(45)*hh0(48)
      hh0(52)=49.0_prec*hh0(40)
      hh0(64)= - hh0(52) + 12.0_prec*hh0(41)
      hh0(64)=z*hh0(64)
      hh0(64)=73.0_prec*hh0(40) + hh0(64)
      hh0(64)=z*hh0(64)
      hh0(67)=47.0_prec*hh0(40)
      hh0(64)= - hh0(67) + hh0(64)
      hh0(64)=z*hh0(64)
      hh0(64)=11.0_prec*hh0(40) + hh0(64)
      hh0(51)=2.0_prec*hh0(64) + hh0(51)
      hh0(51)=y*hh0(51)
      hh0(64)=26.0_prec*hh0(40)
      hh0(74)= - hh0(64) + hh0(63)
      hh0(74)=z*hh0(74)
      hh0(76)=52.0_prec*hh0(40)
      hh0(74)=hh0(76) + hh0(74)
      hh0(74)=z*hh0(74)
      hh0(74)= - 50.0_prec*hh0(40) + hh0(74)
      hh0(74)=z*hh0(74)
      hh0(77)=23.0_prec*hh0(40)
      hh0(74)=hh0(77) + hh0(74)
      hh0(74)=z*hh0(74)
      hh0(74)= - hh0(57) + hh0(74)
      hh0(51)=6.0_prec*hh0(74) + hh0(51)
      hh0(51)=y*hh0(51)
      hh0(74)=2.0_prec*hh0(41)
      hh0(78)= - hh0(69) + hh0(74)
      hh0(83)=6.0_prec*z
      hh0(78)=hh0(78)*hh0(83)
      hh0(78)=199.0_prec*hh0(40) + hh0(78)
      hh0(78)=z*hh0(78)
      hh0(84)=257.0_prec*hh0(40)
      hh0(78)= - hh0(84) + hh0(78)
      hh0(87)=5.0_prec*z
      hh0(78)=hh0(78)*hh0(87)
      hh0(78)=887.0_prec*hh0(40) + hh0(78)
      hh0(78)=z*hh0(78)
      hh0(88)=309.0_prec*hh0(40)
      hh0(78)= - hh0(88) + hh0(78)
      hh0(78)=z*hh0(78)
      hh0(78)=42.0_prec*hh0(40) + hh0(78)
      hh0(51)=2.0_prec*hh0(78) + 5.0_prec*hh0(51)
      hh0(51)=y*hh0(51)
      hh0(52)= - hh0(52) + hh0(81)
      hh0(52)=z*hh0(52)
      hh0(52)=156.0_prec*hh0(40) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(52)= - hh0(84) + hh0(52)
      hh0(52)=hh0(52)*hh0(87)
      hh0(52)=1194.0_prec*hh0(40) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(52)= - 627.0_prec*hh0(40) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(78)=172.0_prec*hh0(40)
      hh0(52)=hh0(78) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(52)= - hh0(65) + hh0(52)
      hh0(51)=2.0_prec*hh0(52) + hh0(51)
      hh0(51)=y*hh0(51)
      hh0(52)=hh0(80) - hh0(41)
      hh0(65)= - hh0(52)*hh0(75)
      hh0(75)=146.0_prec*hh0(40)
      hh0(65)=hh0(75) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(65)= - 300.0_prec*hh0(40) + hh0(65)
      hh0(65)=hh0(65)*hh0(87)
      hh0(65)=1774.0_prec*hh0(40) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(65)= - 1254.0_prec*hh0(40) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(65)=520.0_prec*hh0(40) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(65)= - 114.0_prec*hh0(40) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(51)=hh0(51) + hh0(56) + hh0(65)
      hh0(51)=y*hh0(51)
      hh0(65)= - hh0(67) + 3.0_prec*hh0(73)
      hh0(65)=z*hh0(65)
      hh0(65)=69.0_prec*hh0(40) + hh0(65)
      hh0(65)=hh0(65)*hh0(87)
      hh0(65)= - hh0(88) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(65)=hh0(78) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(65)= - 57.0_prec*hh0(40) + hh0(65)
      hh0(65)=z*hh0(65)
      hh0(65)=hh0(56) + hh0(65)
      hh0(65)=hh0(65)*hh0(82)
      hh0(51)=hh0(65) + hh0(51)
      hh0(51)=y*hh0(51)
      hh0(58)=22.0_prec*hh0(40) - 3.0_prec*hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - hh0(68) + hh0(58)
      hh0(58)=hh0(58)*hh0(87)
      hh0(58)=84.0_prec*hh0(40) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - 38.0_prec*hh0(40) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)=hh0(56) + hh0(58)
      hh0(65)=z**2
      hh0(58)=hh0(58)*hh0(65)
      hh0(51)=hh0(58) + hh0(51)
      hh0(51)=hh0(36)*hh0(51)
      hh0(49)=3.0_prec*hh0(49) + hh0(51)
      hh0(45)= - y*hh0(45)
      hh0(51)= - hh0(60) + hh0(72)
      hh0(51)=z*hh0(51)
      hh0(51)=hh0(64) + hh0(51)
      hh0(51)=z*hh0(51)
      hh0(51)= - hh0(60) + hh0(51)
      hh0(51)=z*hh0(51)
      hh0(51)=hh0(57) + hh0(51)
      hh0(45)=2.0_prec*hh0(51) + hh0(45)
      hh0(45)=y*hh0(45)
      hh0(51)=28.0_prec*hh0(40)
      hh0(58)= - hh0(51) + hh0(63)
      hh0(58)=z*hh0(58)
      hh0(63)=59.0_prec*hh0(40)
      hh0(58)=hh0(63) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - hh0(63) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)=hh0(51) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - hh0(85) + hh0(58)
      hh0(45)=2.0_prec*hh0(58) + hh0(45)
      hh0(45)=y*hh0(45)
      hh0(58)= - hh0(71) + hh0(41)
      hh0(64)=4.0_prec*z
      hh0(58)=hh0(58)*hh0(64)
      hh0(67)=77.0_prec*hh0(40)
      hh0(58)=hh0(67) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(71)=106.0_prec*hh0(40)
      hh0(58)= - hh0(71) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)=hh0(67) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - hh0(51) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)=hh0(57) + hh0(58)
      hh0(45)=2.0_prec*hh0(58) + hh0(45)
      hh0(45)=y*hh0(45)
      hh0(58)= - hh0(60) + hh0(74)
      hh0(58)=z*hh0(58)
      hh0(58)=hh0(63) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - hh0(71) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)=hh0(71) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - hh0(63) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)=hh0(60) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(58)= - hh0(39) + hh0(58)
      hh0(45)=2.0_prec*hh0(58) + hh0(45)
      hh0(45)=y*hh0(45)
      hh0(52)= - z*hh0(52)
      hh0(52)=hh0(76) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(58)=118.0_prec*hh0(40)
      hh0(52)= - hh0(58) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(52)=154.0_prec*hh0(40) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(52)= - hh0(58) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(52)=hh0(76) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(52)= - hh0(80) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(45)=hh0(45) + hh0(40) + hh0(52)
      hh0(45)=y*hh0(45)
      hh0(52)= - hh0(60) + hh0(73)
      hh0(52)=z*hh0(52)
      hh0(52)=hh0(51) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(51)= - hh0(51) + hh0(52)
      hh0(51)=z*hh0(51)
      hh0(51)=hh0(60) + hh0(51)
      hh0(51)=z*hh0(51)
      hh0(51)= - hh0(70) + hh0(51)
      hh0(51)=z*hh0(51)
      hh0(51)=hh0(40) + hh0(51)
      hh0(51)=hh0(51)*hh0(82)
      hh0(45)=hh0(51) + hh0(45)
      hh0(45)=y*hh0(45)
      hh0(51)= - hh0(86)*hh0(65)
      hh0(45)=hh0(51) + hh0(45)
      hh0(45)=hh0(36)*hh0(45)
      hh0(45)=hh0(45) + hh0(50) + hh0(47)
      hh0(45)=hh0(17)*hh0(45)
      hh0(45)=2.0_prec*hh0(49) + 3.0_prec*hh0(45)
      hh0(45)=hh0(17)*hh0(45)
      hh0(47)=hh0(30) + hh0(14) - hh0(24) - hh0(8) + hh0(11)
      hh0(47)=hh0(70)*hh0(47)
      hh0(49)=6.0_prec*hh0(26)
      hh0(49)=hh0(40)*hh0(49)
      hh0(50)=Pi**2
      hh0(51)=hh0(50)*hh0(40)
      hh0(47)= - hh0(49) - hh0(51) + hh0(47)
      hh0(49)=hh0(47) + hh0(68)
      hh0(52)=hh0(68)*hh0(1)
      hh0(52)=hh0(52) - hh0(49)
      hh0(52)=2.0_prec*hh0(52)
      hh0(58)=hh0(40)*hh0(1)
      hh0(60)=XNF*XN
      hh0(63)=hh0(38)*hh0(60)
      hh0(67)=hh0(63) - 2.0_prec*hh0(49) + 204.0_prec*hh0(58)
      hh0(70)=hh0(41)*hh0(1)
      hh0(71)=hh0(1)*hh0(46)
      hh0(71)=hh0(71) + 25.0_prec*hh0(70)
      hh0(71)=hh0(71)*hh0(83)
      hh0(71)=hh0(71) - hh0(67)
      hh0(71)=z*hh0(71)
      hh0(72)= - hh0(49) + 48.0_prec*hh0(58)
      hh0(73)=56.0_prec*hh0(70)
      hh0(74)= - hh0(58) + hh0(73)
      hh0(74)=hh0(74)*hh0(82)
      hh0(70)=37.0_prec*hh0(70)
      hh0(76)=y*hh0(70)
      hh0(74)=hh0(76) + hh0(74) - hh0(72)
      hh0(74)=y*hh0(74)
      hh0(71)=hh0(74) + hh0(52) + hh0(71)
      hh0(71)=y*hh0(71)
      hh0(56)=hh0(1)*hh0(56)
      hh0(56)=hh0(56) + hh0(73)
      hh0(56)=hh0(56)*hh0(82)
      hh0(60)=2.0_prec*hh0(60)
      hh0(60)=hh0(38)*hh0(60)
      hh0(49)=hh0(56) - 312.0_prec*hh0(58) + 3.0_prec*hh0(49) - hh0(60)
      hh0(49)=z*hh0(49)
      hh0(56)=hh0(47) + hh0(61)
      hh0(58)=hh0(63) - 3.0_prec*hh0(56) + 84.0_prec*hh0(58)
      hh0(58)=2.0_prec*hh0(58)
      hh0(49)=hh0(58) + hh0(49)
      hh0(49)=z*hh0(49)
      hh0(73)=hh0(57)*hh0(1)
      hh0(73)= - hh0(47) + hh0(73) - hh0(55)
      hh0(73)=3.0_prec*hh0(73)
      hh0(49)=hh0(71) - hh0(73) + hh0(49)
      hh0(49)=y*hh0(49)
      hh0(71)= - hh0(1)*hh0(39)
      hh0(70)=hh0(71) + hh0(70)
      hh0(70)=z*hh0(70)
      hh0(67)=hh0(70) - hh0(67)
      hh0(67)=z*hh0(67)
      hh0(58)=hh0(58) + hh0(67)
      hh0(58)=z*hh0(58)
      hh0(67)= - hh0(1)*hh0(37)
      hh0(67)=hh0(67) + 44.0_prec*hh0(40) + hh0(47)
      hh0(58)=6.0_prec*hh0(67) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(67)=48.0_prec*hh0(40)
      hh0(47)=hh0(67) + hh0(47)
      hh0(47)=2.0_prec*hh0(47)
      hh0(49)=hh0(49) - hh0(47) + hh0(58)
      hh0(49)=y*hh0(49)
      hh0(58)= - z*hh0(72)
      hh0(52)=hh0(52) + hh0(58)
      hh0(52)=z*hh0(52)
      hh0(52)= - hh0(73) + hh0(52)
      hh0(52)=z*hh0(52)
      hh0(47)= - hh0(47) + hh0(52)
      hh0(47)=z*hh0(47)
      hh0(52)= - hh0(13) + hh0(7) + hh0(6) - hh0(25)
      hh0(58)=12.0_prec*hh0(22)
      hh0(52)= - hh0(58) - 6.0_prec*hh0(52)
      hh0(52)=hh0(44)*hh0(52)
      hh0(53)=hh0(5)*hh0(53)
      hh0(47)=6.0_prec*hh0(53) + hh0(49) + hh0(47) + hh0(52) + hh0(56)
      hh0(47)=hh0(47)*hh0(66)
      hh0(49)=N*XN
      hh0(49)=11.0_prec*hh0(49)
      hh0(38)=hh0(38)*hh0(49)
      hh0(38)=hh0(38) - hh0(60)
      hh0(49)=32.0_prec*hh0(40)
      hh0(52)=hh0(49) - hh0(38)
      hh0(53)=hh0(61) - hh0(38)
      hh0(56)=hh0(53)*z
      hh0(66)=2.0_prec*hh0(52) - hh0(56)
      hh0(66)=z*hh0(66)
      hh0(66)=hh0(66) - hh0(53)
      hh0(70)= - hh0(56) + hh0(53)
      hh0(71)= - y*hh0(53)
      hh0(70)=2.0_prec*hh0(70) + hh0(71)
      hh0(70)=y*hh0(70)
      hh0(66)=3.0_prec*hh0(66) + hh0(70)
      hh0(66)=y*hh0(66)
      hh0(52)=3.0_prec*hh0(52)
      hh0(70)=hh0(52) - hh0(56)
      hh0(70)=z*hh0(70)
      hh0(52)= - hh0(52) + hh0(70)
      hh0(52)=z*hh0(52)
      hh0(52)=hh0(52) + hh0(53)
      hh0(52)=2.0_prec*hh0(52) + hh0(66)
      hh0(52)=y*hh0(52)
      hh0(66)=4.0_prec*hh0(44)
      hh0(70)=hh0(20) + hh0(5)
      hh0(66)=hh0(66)*hh0(70)
      hh0(70)=2.0_prec*hh0(53)
      hh0(56)=hh0(70) - hh0(56)
      hh0(56)=z*hh0(56)
      hh0(56)= - 3.0_prec*hh0(53) + hh0(56)
      hh0(56)=z*hh0(56)
      hh0(56)=hh0(70) + hh0(56)
      hh0(56)=z*hh0(56)
      hh0(52)= - 12.0_prec*hh0(59) + hh0(52) + hh0(56) - hh0(53) + hh0(66)
      hh0(52)=hh0(35)*hh0(52)
      hh0(53)=hh0(38)*z
      hh0(56)=16.0_prec*hh0(38) - 9.0_prec*hh0(53)
      hh0(56)=z*hh0(56)
      hh0(66)= - hh0(53) + hh0(38)
      hh0(70)= - y*hh0(38)
      hh0(66)=2.0_prec*hh0(66) + hh0(70)
      hh0(48)=hh0(66)*hh0(48)
      hh0(48)=hh0(48) - 9.0_prec*hh0(38) + hh0(56)
      hh0(48)=y*hh0(48)
      hh0(56)=8.0_prec*hh0(38)
      hh0(66)=hh0(56) - 3.0_prec*hh0(53)
      hh0(66)=z*hh0(66)
      hh0(56)= - hh0(56) + hh0(66)
      hh0(56)=z*hh0(56)
      hh0(66)=3.0_prec*hh0(38)
      hh0(56)=hh0(66) + hh0(56)
      hh0(48)=2.0_prec*hh0(56) + hh0(48)
      hh0(48)=y*hh0(48)
      hh0(56)=hh0(19) + hh0(18)
      hh0(56)=4.0_prec*hh0(56)
      hh0(56)=hh0(59)*hh0(56)
      hh0(59)=2.0_prec*hh0(38)
      hh0(53)=hh0(59) - hh0(53)
      hh0(53)=z*hh0(53)
      hh0(53)= - hh0(66) + hh0(53)
      hh0(53)=z*hh0(53)
      hh0(53)=hh0(59) + hh0(53)
      hh0(53)=z*hh0(53)
      hh0(38)=hh0(53) - hh0(38)
      hh0(38)=hh0(52) + 3.0_prec*hh0(38) + hh0(48) + hh0(56)
      hh0(38)=hh0(38)*hh0(62)
      hh0(46)=hh0(46)*hh0(50)
      hh0(48)= - hh0(60) + hh0(75) - hh0(46)
      hh0(48)=hh0(48)*z
      hh0(52)= - hh0(63) - hh0(46) + 133.0_prec*hh0(40)
      hh0(53)=4.0_prec*hh0(52) - hh0(48)
      hh0(53)=z*hh0(53)
      hh0(56)= - hh0(46) + 116.0_prec*hh0(40)
      hh0(56)=6.0_prec*hh0(56)
      hh0(53)= - hh0(56) + hh0(53)
      hh0(53)=z*hh0(53)
      hh0(59)=hh0(63) - hh0(46) + 107.0_prec*hh0(40)
      hh0(53)=4.0_prec*hh0(59) + hh0(53)
      hh0(53)=z*hh0(53)
      hh0(62)= - hh0(51) + 56.0_prec*hh0(40)
      hh0(54)=hh0(54) - hh0(51)
      hh0(54)=hh0(54)*z
      hh0(66)=3.0_prec*hh0(62) - hh0(54)
      hh0(66)=z*hh0(66)
      hh0(55)=hh0(55) - hh0(51)
      hh0(55)=3.0_prec*hh0(55)
      hh0(66)= - hh0(55) + hh0(66)
      hh0(66)=z*hh0(66)
      hh0(68)=hh0(68) - hh0(51)
      hh0(66)=hh0(66) + hh0(68)
      hh0(70)=hh0(67) - hh0(51)
      hh0(71)=2.0_prec*hh0(70) - hh0(54)
      hh0(71)=z*hh0(71)
      hh0(71)=hh0(71) - hh0(68)
      hh0(71)=y*hh0(71)
      hh0(66)=2.0_prec*hh0(66) + hh0(71)
      hh0(66)=y*hh0(66)
      hh0(60)=hh0(60) - hh0(46) + 70.0_prec*hh0(40)
      hh0(53)=hh0(66) + hh0(53) - hh0(60)
      hh0(53)=y*hh0(53)
      hh0(66)= - hh0(51) - hh0(63) + 37.0_prec*hh0(40)
      hh0(66)=hh0(66)*z
      hh0(71)=3.0_prec*hh0(63)
      hh0(72)=5.0_prec*hh0(51)
      hh0(73)= - hh0(72) - hh0(71) + 183.0_prec*hh0(40)
      hh0(74)= - hh0(66) + hh0(73)
      hh0(74)=z*hh0(74)
      hh0(75)= - hh0(51) + 35.0_prec*hh0(40)
      hh0(75)= - hh0(63) + 5.0_prec*hh0(75)
      hh0(75)=2.0_prec*hh0(75)
      hh0(74)= - hh0(75) + hh0(74)
      hh0(74)=z*hh0(74)
      hh0(76)=hh0(63) - hh0(72) + 173.0_prec*hh0(40)
      hh0(74)=2.0_prec*hh0(76) + hh0(74)
      hh0(74)=z*hh0(74)
      hh0(78)= - hh0(51) + 33.0_prec*hh0(40)
      hh0(71)=hh0(71) + 5.0_prec*hh0(78)
      hh0(74)=hh0(74) - hh0(71)
      hh0(74)=z*hh0(74)
      hh0(63)= - hh0(51) + hh0(77) + hh0(63)
      hh0(74)=hh0(74) + hh0(63)
      hh0(53)=2.0_prec*hh0(74) + hh0(53)
      hh0(53)=y*hh0(53)
      hh0(41)=hh0(41)*hh0(50)
      hh0(41)= - hh0(41) + 4.0_prec*hh0(51)
      hh0(41)=hh0(41)*z
      hh0(74)=hh0(80) - hh0(51)
      hh0(77)=8.0_prec*hh0(74)
      hh0(78)= - hh0(77) - hh0(41)
      hh0(78)=z*hh0(78)
      hh0(80)= - hh0(72) + 144.0_prec*hh0(40)
      hh0(78)=2.0_prec*hh0(80) + hh0(78)
      hh0(78)=z*hh0(78)
      hh0(81)= - hh0(51) + 39.0_prec*hh0(40)
      hh0(81)=8.0_prec*hh0(81)
      hh0(78)= - hh0(81) + hh0(78)
      hh0(78)=z*hh0(78)
      hh0(61)=hh0(61) - hh0(51)
      hh0(78)=4.0_prec*hh0(61) + hh0(78)
      hh0(78)=z*hh0(78)
      hh0(53)=hh0(53) + hh0(78) - hh0(68)
      hh0(53)=hh0(33)*hh0(53)
      hh0(62)=6.0_prec*hh0(62) - hh0(54)
      hh0(62)=z*hh0(62)
      hh0(56)= - hh0(56) + hh0(62)
      hh0(56)=z*hh0(56)
      hh0(56)=4.0_prec*hh0(76) + hh0(56)
      hh0(56)=z*hh0(56)
      hh0(48)=2.0_prec*hh0(73) - hh0(48)
      hh0(48)=z*hh0(48)
      hh0(39)= - hh0(50)*hh0(39)
      hh0(39)=hh0(39) - hh0(66)
      hh0(50)=y*hh0(51)
      hh0(39)=2.0_prec*hh0(39) + hh0(50)
      hh0(39)=y*hh0(39)
      hh0(39)=hh0(39) - hh0(77) + hh0(48)
      hh0(39)=y*hh0(39)
      hh0(48)=2.0_prec*hh0(52) - hh0(54)
      hh0(48)=z*hh0(48)
      hh0(48)= - hh0(75) + hh0(48)
      hh0(48)=z*hh0(48)
      hh0(48)=hh0(48) + hh0(80)
      hh0(39)=2.0_prec*hh0(48) + hh0(39)
      hh0(39)=y*hh0(39)
      hh0(39)=hh0(39) - hh0(81) + hh0(56)
      hh0(39)=y*hh0(39)
      hh0(48)=z*hh0(70)
      hh0(48)= - hh0(55) + hh0(48)
      hh0(48)=z*hh0(48)
      hh0(48)=2.0_prec*hh0(59) + hh0(48)
      hh0(48)=z*hh0(48)
      hh0(48)=hh0(48) - hh0(71)
      hh0(48)=z*hh0(48)
      hh0(48)=2.0_prec*hh0(61) + hh0(48)
      hh0(39)=2.0_prec*hh0(48) + hh0(39)
      hh0(39)=y*hh0(39)
      hh0(48)=2.0_prec- z
      hh0(48)=z*hh0(68)*hh0(48)
      hh0(48)=hh0(48) - hh0(60)
      hh0(48)=z*hh0(48)
      hh0(48)=2.0_prec*hh0(63) + hh0(48)
      hh0(48)=z*hh0(48)
      hh0(42)=hh0(42)*hh0(58)
      hh0(39)=hh0(42) + hh0(39) + hh0(48) - hh0(68)
      hh0(39)=hh0(32)*hh0(39)
      hh0(42)=hh0(49) - hh0(46)
      hh0(48)=hh0(79) - hh0(51)
      hh0(49)=hh0(48)*z
      hh0(50)=hh0(49) - hh0(42)
      hh0(50)=z*hh0(50)
      hh0(46)=hh0(46) - hh0(79)
      hh0(50)=hh0(50) - hh0(46)
      hh0(50)=z*hh0(50)
      hh0(50)=hh0(51) + hh0(50)
      hh0(37)=hh0(37) - hh0(51)
      hh0(52)= - 2.0_prec*hh0(37) + hh0(49)
      hh0(52)=z*hh0(52)
      hh0(52)= - hh0(51) + hh0(52)
      hh0(52)=y*hh0(52)
      hh0(50)=4.0_prec*hh0(50) + hh0(52)
      hh0(50)=y*hh0(50)
      hh0(52)=17.0_prec*hh0(51)
      hh0(54)= - hh0(52) + 200.0_prec*hh0(40)
      hh0(55)=4.0_prec*hh0(49) - hh0(54)
      hh0(55)=z*hh0(55)
      hh0(55)=26.0_prec*hh0(37) + hh0(55)
      hh0(55)=z*hh0(55)
      hh0(56)= - hh0(52) + 96.0_prec*hh0(40)
      hh0(55)=hh0(55) - hh0(56)
      hh0(55)=z*hh0(55)
      hh0(57)=hh0(57) - hh0(51)
      hh0(55)=4.0_prec*hh0(57) + hh0(55)
      hh0(50)=2.0_prec*hh0(55) + hh0(50)
      hh0(50)=y*hh0(50)
      hh0(55)=7.0_prec*hh0(51)
      hh0(58)= - hh0(55) + 86.0_prec*hh0(40)
      hh0(59)= - 4.0_prec*hh0(58) + 5.0_prec*hh0(49)
      hh0(59)=z*hh0(59)
      hh0(60)=59.0_prec*hh0(51)
      hh0(61)= - hh0(60) + 552.0_prec*hh0(40)
      hh0(59)=hh0(59) + hh0(61)
      hh0(59)=z*hh0(59)
      hh0(62)= - hh0(60) + 464.0_prec*hh0(40)
      hh0(59)=hh0(59) - hh0(62)
      hh0(59)=z*hh0(59)
      hh0(63)=28.0_prec*hh0(37)
      hh0(59)=hh0(63) + hh0(59)
      hh0(59)=z*hh0(59)
      hh0(66)=hh0(67) - hh0(72)
      hh0(59)=hh0(59) - hh0(66)
      hh0(50)=2.0_prec*hh0(59) + hh0(50)
      hh0(50)=y*hh0(50)
      hh0(58)=hh0(49) - hh0(58)
      hh0(58)=hh0(58)*hh0(64)
      hh0(58)=hh0(58) + 752.0_prec*hh0(40) - 77.0_prec*hh0(51)
      hh0(58)=z*hh0(58)
      hh0(59)=53.0_prec*hh0(51)
      hh0(64)= - hh0(59) + 468.0_prec*hh0(40)
      hh0(64)=2.0_prec*hh0(64)
      hh0(58)= - hh0(64) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(67)= - hh0(55) + 68.0_prec*hh0(40)
      hh0(58)=11.0_prec*hh0(67) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(55)= - hh0(55) + 80.0_prec*hh0(40)
      hh0(55)=4.0_prec*hh0(55)
      hh0(58)= - hh0(55) + hh0(58)
      hh0(58)=z*hh0(58)
      hh0(68)=hh0(69) - hh0(51)
      hh0(58)=4.0_prec*hh0(68) + hh0(58)
      hh0(50)=2.0_prec*hh0(58) + hh0(50)
      hh0(50)=y*hh0(50)
      hh0(58)=hh0(48)*hh0(82)
      hh0(54)=hh0(58) - hh0(54)
      hh0(54)=z*hh0(54)
      hh0(54)=hh0(54) + hh0(61)
      hh0(54)=z*hh0(54)
      hh0(54)= - hh0(64) + hh0(54)
      hh0(54)=z*hh0(54)
      hh0(58)=544.0_prec*hh0(40) - hh0(59)
      hh0(54)=2.0_prec*hh0(58) + hh0(54)
      hh0(54)=z*hh0(54)
      hh0(58)= - hh0(60) + 760.0_prec*hh0(40)
      hh0(54)=hh0(54) - hh0(58)
      hh0(54)=z*hh0(54)
      hh0(52)= - hh0(52) + 248.0_prec*hh0(40)
      hh0(54)=hh0(54) + hh0(52)
      hh0(54)=z*hh0(54)
      hh0(54)= - 2.0_prec*hh0(74) + hh0(54)
      hh0(50)=2.0_prec*hh0(54) + hh0(50)
      hh0(50)=y*hh0(50)
      hh0(42)= - 4.0_prec*hh0(42) + hh0(49)
      hh0(42)=z*hh0(42)
      hh0(42)=52.0_prec*hh0(37) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(42)= - 2.0_prec*hh0(62) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(42)=22.0_prec*hh0(67) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(42)= - 2.0_prec*hh0(58) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(40)=204.0_prec*hh0(40) - 13.0_prec*hh0(51)
      hh0(40)=4.0_prec*hh0(40) + hh0(42)
      hh0(40)=z*hh0(40)
      hh0(40)= - 12.0_prec*hh0(48) + hh0(40)
      hh0(40)=z*hh0(40)
      hh0(40)=hh0(50) + hh0(40) + hh0(37)
      hh0(40)=y*hh0(40)
      hh0(42)= - z*hh0(37)
      hh0(42)= - 2.0_prec*hh0(46) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(42)=hh0(42) - hh0(56)
      hh0(42)=z*hh0(42)
      hh0(42)=hh0(63) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(42)= - hh0(55) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(42)=hh0(42) + hh0(52)
      hh0(42)=z*hh0(42)
      hh0(42)= - 6.0_prec*hh0(48) + hh0(42)
      hh0(42)=z*hh0(42)
      hh0(42)=hh0(42) + hh0(48)
      hh0(42)=hh0(42)*hh0(82)
      hh0(40)=hh0(42) + hh0(40)
      hh0(40)=y*hh0(40)
      hh0(41)=8.0_prec*hh0(57) + hh0(41)
      hh0(41)=z*hh0(41)
      hh0(41)= - 2.0_prec*hh0(66) + hh0(41)
      hh0(41)=z*hh0(41)
      hh0(41)=8.0_prec*hh0(68) + hh0(41)
      hh0(41)=z*hh0(41)
      hh0(41)= - 4.0_prec*hh0(74) + hh0(41)
      hh0(41)=z*hh0(41)
      hh0(37)=hh0(41) + hh0(37)
      hh0(37)=hh0(37)*hh0(65)
      hh0(37)=hh0(37) + hh0(40)
      hh0(37)=hh0(36)*hh0(37)
      hh0(40)= - hh0(16) - hh0(31) + hh0(3) - hh0(15) - hh0(12) - &
     & hh0(4)
      hh0(41)=12.0_prec*hh0(2)
      hh0(40)=hh0(41)*hh0(40)
      hh0(42)=hh0(28)*hh0(2)
      hh0(41)=hh0(29)*hh0(41)
      hh0(40)=hh0(41) + 24.0_prec*hh0(42) + hh0(40)
      hh0(40)=hh0(44)*hh0(40)
      hh0(37)=2.0_prec*hh0(45) + hh0(37) + hh0(38) + hh0(39) + hh0(53) + &
     & hh0(47) + hh0(40) + 12.0_prec*hh0(43)

        ggge01L = 64.0_prec*Cg1**2*hh0(37)
!       write(*,*)'ggge01L =',ggge01L

      END 


==> ancillary/Ato3jet/src/gggeps0_2L.f95 <==
      FUNCTION A2gggeps0(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: w0(1192),A2gggeps0
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2,xmuR2,Q2,Cg1,Cj1,Cj2
      call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      Pi = acos(-1.0_prec)
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      w0(1)=G([1.0_prec- y,1.0_prec- y,z])
      w0(2)=G([1.0_prec- z,y])
      w0(3)=z**(-1)
      w0(4)=G([z + y,y])
      w0(5)=G([1.0_prec- y,z])
      w0(6)=G([ - 1.0_prec+ z + y,z + y,y])
      w0(7)=G([1.0_prec- z,1.0_prec- z,y])
      w0(8)=G([1.0_prec- z,0.0_prec,y])
      w0(9)=G([z + y,z + y,y])
      w0(10)=G([z + y,0.0_prec,y])
      w0(11)=G([1.0_prec- y,0.0_prec,z])
      w0(12)=G([ - z,1.0_prec- z,y])
      w0(13)=G([ - y,1.0_prec- y,z])
      w0(14)=G([0.0_prec,1.0_prec- z,y])
      w0(15)=G([1.0_prec,y])
      w0(16)=G([0.0_prec,1.0_prec- y,z])
      w0(17)=G([0.0_prec,z + y,y])
      w0(18)=G([0.0_prec, - Q2])
      w0(19)=G([1.0_prec,1.0_prec- z - y])
      w0(20)=G([1.0_prec,z])
      w0(21)=G([0.0_prec,y])
      w0(22)=G([0.0_prec,xmuR2])
      w0(23)=G([1.0_prec,1.0_prec,y])
      w0(24)=G([0.0_prec,z])
      w0(25)=G([0.0_prec,0.0_prec,y])
      w0(26)=G([0.0_prec,0.0_prec,z])
      w0(27)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(28)=G([0.0_prec,1.0_prec,z])
      w0(29)=G([ - 1.0_prec+ z + y,y])
      w0(30)=G([ - y,z])
      w0(31)=G([ - z,y])
      w0(32)=G([1.0_prec,0.0_prec,y])
      w0(33)=G([1.0_prec,0.0_prec,z])
      w0(34)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(35)=G([1.0_prec,1.0_prec,z])
      w0(36)=1/( - 3.0_prec+ 9.0_prec*z - 9.0_prec*z**2 + 3.0_prec*z**3 + 9.0_prec*y - 18.0_prec*y*z + 9.0_prec*&
     & y*z**2 - 9.0_prec*y**2 + 9.0_prec*y**2*z + 3.0_prec*y**3)
      w0(37)=y**(-1)
      w0(38)=1/( - 1.0_prec+ z + y)
      w0(39)=1/( - 1.0_prec+ 3.0_prec*z - 3.0_prec*z**2 + z**3 + 3.0_prec*y - 6.0_prec*y*z + 3.0_prec*y*&
     & z**2 - 3.0_prec*y**2 + 3.0_prec*y**2*z + y**3)
      w0(40)=1/( - 1.0_prec+ 5.0_prec*z - 10.0_prec*z**2 + 10.0_prec*z**3 - 5.0_prec*z**4 + z**5 + 3.&
     & *y - 12.0_prec*y*z + 18.0_prec*y*z**2 - 12.0_prec*y*z**3 + 3.0_prec*y*z**4 - 3.0_prec*y**2 + 9.&
     & *y**2*z - 9.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3 + y**3 - 2.0_prec*y**3*z + y**3*&
     & z**2)
      w0(41)=1/( - 9.0_prec*z + 27.0_prec*z**2 - 27.0_prec*z**3 + 9.0_prec*z**4 + 27.0_prec*y*z - 54.&
     & *y*z**2 + 27.0_prec*y*z**3 - 27.0_prec*y**2*z + 27.0_prec*y**2*z**2 + 9.0_prec*y**3*z)
      w0(42)=1/( - 3.0_prec*z + 9.0_prec*z**2 - 9.0_prec*z**3 + 3.0_prec*z**4 + 3.0_prec*y*z - 6.0_prec*y*&
     & z**2 + 3.0_prec*y*z**3)
      w0(43)=1/( - 3.0_prec*z + 15.0_prec*z**2 - 30.0_prec*z**3 + 30.0_prec*z**4 - 15.0_prec*z**5 + 3.&
     & *z**6 + 9.0_prec*y*z - 36.0_prec*y*z**2 + 54.0_prec*y*z**3 - 36.0_prec*y*z**4 + 9.0_prec*y*&
     & z**5 - 9.0_prec*y**2*z + 27.0_prec*y**2*z**2 - 27.0_prec*y**2*z**3 + 9.0_prec*y**2*z**4&
     &  + 3.0_prec*y**3*z - 6.0_prec*y**3*z**2 + 3.0_prec*y**3*z**3)
      w0(44)=1/( - 3.0_prec*z**3 + 3.0_prec*z**4 - 6.0_prec*y*z**2 + 9.0_prec*y*z**3 - 3.0_prec*y**2*&
     & z + 9.0_prec*y**2*z**2 + 3.0_prec*y**3*z)
      w0(45)=1/( - z**3 + 3.0_prec*z**4 - 3.0_prec*z**5 + z**6 - 2.0_prec*y*z**2 + 7.0_prec*y*&
     & z**3 - 8.0_prec*y*z**4 + 3.0_prec*y*z**5 - y**2*z + 5.0_prec*y**2*z**2 - 7.0_prec*y**2*&
     & z**3 + 3.0_prec*y**2*z**4 + y**3*z - 2.0_prec*y**3*z**2 + y**3*z**3)
      w0(46)=1/(z**3 - 2.0_prec*z**4 + z**5 + 2.0_prec*y*z**2 - 4.0_prec*y*z**3 + 2.0_prec*y*&
     & z**4 + y**2*z - 2.0_prec*y**2*z**2 + y**2*z**3)
      w0(47)=1/( - 9.0_prec*y**3 + 9.0_prec*y**3*z + 9.0_prec*y**4)
      w0(48)=1/( - 3.0_prec*z**4 + 3.0_prec*z**5 - 6.0_prec*y*z**3 + 15.0_prec*y*z**4 - 6.0_prec*y*&
     & z**5 - 3.0_prec*y**2*z**2 + 21.0_prec*y**2*z**3 - 21.0_prec*y**2*z**4 + 3.0_prec*y**2*&
     & z**5 + 9.0_prec*y**3*z**2 - 24.0_prec*y**3*z**3 + 9.0_prec*y**3*z**4 - 9.0_prec*y**4*&
     & z**2 + 9.0_prec*y**4*z**3 + 3.0_prec*y**5*z**2)
      w0(49)=1/( - 27.0_prec*z**5 + 27.0_prec*z**6 - 54.0_prec*y*z**4 + 81.0_prec*y*z**5 - 27.0_prec*&
     & y**2*z**3 + 81.0_prec*y**2*z**4 + 27.0_prec*y**3*z**3)
      w0(50)=1/( - 3.0_prec*z**5 + 3.0_prec*z**6 - 6.0_prec*y*z**4 + 9.0_prec*y*z**5 - 3.0_prec*y**2*&
     & z**3 + 9.0_prec*y**2*z**4 + 3.0_prec*y**3*z**3)
      w0(51)=1/(z**5 + 2.0_prec*y*z**4 + y**2*z**3)
      w0(52)=1/(3.0_prec*z**5 + 6.0_prec*y*z**4 + 3.0_prec*y**2*z**3)
      w0(53)=1/( - 45.0_prec*y*z + 45.0_prec*y*z**2 + 45.0_prec*y**2*z)
      w0(54)=1/( - 27.0_prec*y*z + 81.0_prec*y*z**2 - 81.0_prec*y*z**3 + 27.0_prec*y*z**4 + 81.&
     & *y**2*z - 162.0_prec*y**2*z**2 + 81.0_prec*y**2*z**3 - 81.0_prec*y**3*z + 81.0_prec*y**3&
     & *z**2 + 27.0_prec*y**4*z)
      w0(55)=1/( - 9.0_prec*y*z + 9.0_prec*y*z**2 + 9.0_prec*y**2*z)
      w0(56)=1/( - 9.0_prec*y*z + 9.0_prec*y*z**2 + 27.0_prec*y**2*z - 18.0_prec*y**2*z**2 - 27.&
     & *y**3*z + 9.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      w0(57)=1/( - 9.0_prec*y*z + 27.0_prec*y*z**2 - 27.0_prec*y*z**3 + 9.0_prec*y*z**4 + 9.0_prec*&
     & y**2*z - 18.0_prec*y**2*z**2 + 9.0_prec*y**2*z**3)
      w0(58)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 3.0_prec*y**2*z)
      w0(59)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      w0(60)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(61)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      w0(62)=G([1.0_prec- z, - z,1.0_prec- z,y])
      w0(63)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      w0(64)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      w0(65)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      w0(66)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(67)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(68)=G([1.0_prec- y, - y,1.0_prec- y,z])
      w0(69)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(70)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(71)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      w0(72)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      w0(73)=G([z + y, - 1.0_prec+ z + y,y])
      w0(74)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      w0(75)=G([z + y,z + y,z + y,y])
      w0(76)=G([z + y,z + y,0.0_prec,y])
      w0(77)=G([z + y,0.0_prec,z + y,y])
      w0(78)=G([z + y,0.0_prec,0.0_prec,y])
      w0(79)=G([z + y,1.0_prec,0.0_prec,y])
      w0(80)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      w0(81)=G([ - y,1.0_prec- y,0.0_prec,z])
      w0(82)=G([ - y, - y,1.0_prec- y,z])
      w0(83)=G([ - y,0.0_prec,1.0_prec- y,z])
      w0(84)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      w0(85)=G([0.0_prec, - 1.0_prec+ z + y,y])
      w0(86)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      w0(87)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      w0(88)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(89)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(90)=G([0.0_prec, - z,1.0_prec- z,y])
      w0(91)=G([0.0_prec, - z,y])
      w0(92)=G([0.0_prec,z + y,z + y,y])
      w0(93)=G([0.0_prec,z + y,0.0_prec,y])
      w0(94)=G([0.0_prec, - y,1.0_prec- y,z])
      w0(95)=G([0.0_prec, - y,z])
      w0(96)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      w0(97)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(98)=G([0.0_prec,0.0_prec,z + y,y])
      w0(99)=G([0.0_prec,0.0_prec, - Q2])
      w0(100)=G([0.0_prec,0.0_prec,xmuR2])
      w0(101)=G([0.0_prec,0.0_prec,0.0_prec,y])
      w0(102)=G([0.0_prec,0.0_prec,0.0_prec,z])
      w0(103)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(104)=G([0.0_prec,0.0_prec,1.0_prec,y])
      w0(105)=G([0.0_prec,0.0_prec,1.0_prec,z])
      w0(106)=G([0.0_prec,1.0_prec,y])
      w0(107)=G([0.0_prec,1.0_prec,0.0_prec,y])
      w0(108)=G([0.0_prec,1.0_prec,0.0_prec,z])
      w0(109)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(110)=G([0.0_prec,1.0_prec,1.0_prec,y])
      w0(111)=G([0.0_prec,1.0_prec,1.0_prec,z])
      w0(112)=G([1.0_prec,1.0_prec- y,0.0_prec,z])
      w0(113)=G([1.0_prec- y, - y,z])
      w0(114)=G([ - y, - y,z])
      w0(115)=G([ - y,0.0_prec,z])
      w0(116)=G([1.0_prec- z, - z,y])
      w0(117)=G([1.0_prec,0.0_prec,1.0_prec- y,z])
      w0(118)=G([1.0_prec,0.0_prec,0.0_prec,y])
      w0(119)=G([1.0_prec,0.0_prec,0.0_prec,z])
      w0(120)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(121)=G([1.0_prec,0.0_prec,1.0_prec,y])
      w0(122)=G([1.0_prec,0.0_prec,1.0_prec,z])
      w0(123)=G([1.0_prec,1.0_prec,0.0_prec,y])
      w0(124)=G([1.0_prec,1.0_prec,0.0_prec,z])
      w0(125)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(126)=G([1.0_prec,1.0_prec,1.0_prec,y])
      w0(127)=G([1.0_prec,1.0_prec,1.0_prec,z])
      w0(128)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 9.0_prec*y**2*z - 6.0_prec*y**2*z**2 - 9.0_prec*&
     & y**3*z + 3.0_prec*y**3*z**2 + 3.0_prec*y**4*z)
      w0(129)=1/( - 3.0_prec*y*z + 9.0_prec*y*z**2 - 9.0_prec*y*z**3 + 3.0_prec*y*z**4 + 3.0_prec*&
     & y**2*z - 6.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3)
      w0(130)=1/( - 3.0_prec*y*z + 9.0_prec*y*z**2 - 9.0_prec*y*z**3 + 3.0_prec*y*z**4 + 9.0_prec*&
     & y**2*z - 18.0_prec*y**2*z**2 + 9.0_prec*y**2*z**3 - 9.0_prec*y**3*z + 9.0_prec*y**3*z**2&
     &  + 3.0_prec*y**4*z)
      w0(131)=1/( - y*z + y*z**2 + y**2*z)
      w0(132)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      w0(133)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(134)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      w0(135)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      w0(136)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      w0(137)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      w0(138)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      w0(139)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      w0(140)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      w0(141)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      w0(142)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      w0(143)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      w0(144)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      w0(145)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      w0(146)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      w0(147)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(148)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(149)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      w0(150)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(151)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(152)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      w0(153)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      w0(154)=G([1.0_prec- y, - y,1.0_prec- y,0.0_prec,z])
      w0(155)=G([1.0_prec- y, - y, - y,1.0_prec- y,z])
      w0(156)=G([1.0_prec- y, - y,0.0_prec,1.0_prec- y,z])
      w0(157)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(158)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(159)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      w0(160)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(161)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      w0(162)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      w0(163)=G([1.0_prec- y,1.0_prec,1.0_prec- y,0.0_prec,z])
      w0(164)=G([1.0_prec- y,1.0_prec,0.0_prec,1.0_prec- y,z])
      w0(165)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      w0(166)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(167)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      w0(168)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      w0(169)=G([z + y,z + y,z + y,z + y,y])
      w0(170)=G([z + y,z + y,z + y,0.0_prec,y])
      w0(171)=G([z + y,z + y,0.0_prec,z + y,y])
      w0(172)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      w0(173)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      w0(174)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      w0(175)=G([z + y,0.0_prec,z + y,z + y,y])
      w0(176)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      w0(177)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      w0(178)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      w0(179)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      w0(180)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      w0(181)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(182)=G([ - y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(183)=G([ - y,1.0_prec- y, - y,1.0_prec- y,z])
      w0(184)=G([ - y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(185)=G([ - y,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(186)=G([ - y, - y,1.0_prec- y,1.0_prec- y,z])
      w0(187)=G([ - y, - y, - y,1.0_prec- y,z])
      w0(188)=G([ - y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(189)=G([ - y,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(190)=G([ - y,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(191)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      w0(192)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(193)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      w0(194)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      w0(195)=G([0.0_prec,1.0_prec- z, - z,y])
      w0(196)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      w0(197)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      w0(198)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      w0(199)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(200)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(201)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      w0(202)=G([0.0_prec,1.0_prec- y, - y,z])
      w0(203)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(204)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(205)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      w0(206)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      w0(207)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      w0(208)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      w0(209)=G([0.0_prec,z + y,z + y,z + y,y])
      w0(210)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      w0(211)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      w0(212)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      w0(213)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      w0(214)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      w0(215)=G([0.0_prec, - y,1.0_prec- y,0.0_prec,z])
      w0(216)=G([0.0_prec, - y,0.0_prec,1.0_prec- y,z])
      w0(217)=G([0.0_prec, - y,0.0_prec,z])
      w0(218)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      w0(219)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      w0(220)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      w0(221)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      w0(222)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(223)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(224)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      w0(225)=G([0.0_prec,0.0_prec, - z,y])
      w0(226)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      w0(227)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      w0(228)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      w0(229)=G([0.0_prec,0.0_prec, - y,z])
      w0(230)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      w0(231)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(232)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      w0(233)=G([0.0_prec,0.0_prec,0.0_prec, - Q2])
      w0(234)=G([0.0_prec,0.0_prec,0.0_prec,xmuR2])
      w0(235)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - Q2])
      w0(236)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      w0(237)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      w0(238)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,xmuR2])
      w0(239)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(240)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      w0(241)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      w0(242)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      w0(243)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      w0(244)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(245)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      w0(246)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      w0(247)=G([0.0_prec,1.0_prec,1.0_prec- y,0.0_prec,z])
      w0(248)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec- y,z])
      w0(249)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      w0(250)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      w0(251)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(252)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      w0(253)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      w0(254)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,y])
      w0(255)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,z])
      w0(256)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(257)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      w0(258)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      w0(259)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      w0(260)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      w0(261)=G([1.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(262)=G([1.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(263)=G([1.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(264)=G([1.0_prec- y,1.0_prec- y, - y,z])
      w0(265)=G([1.0_prec- y, - y, - y,z])
      w0(266)=G([1.0_prec- y, - y,0.0_prec,z])
      w0(267)=G([1.0_prec- y,0.0_prec, - y,z])
      w0(268)=G([ - y,1.0_prec- y, - y,z])
      w0(269)=G([ - y, - y, - y,z])
      w0(270)=G([ - y,0.0_prec,0.0_prec,z])
      w0(271)=G([1.0_prec- z,1.0_prec- z, - z,y])
      w0(272)=G([1.0_prec- z,0.0_prec, - z,y])
      w0(273)=G([1.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(274)=G([1.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(275)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(276)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      w0(277)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      w0(278)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(279)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      w0(280)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      w0(281)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      w0(282)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      w0(283)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(284)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      w0(285)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      w0(286)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      w0(287)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      w0(288)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(289)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      w0(290)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      w0(291)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,y])
      w0(292)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,z])
      w0(293)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(294)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      w0(295)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      w0(296)=1/( - y*z + 3.0_prec*y*z**2 - 3.0_prec*y*z**3 + y*z**4 + 3.0_prec*y**2*z - &
     & 6.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3 - 3.0_prec*y**3*z + 3.0_prec*y**3*z**2 + y**4*z)
      w0(297)=1/(3.0_prec*y*z - 6.0_prec*y*z**2 + 3.0_prec*y*z**3 - 12.0_prec*y**2*z + 18.0_prec*y**2&
     & *z**2 - 6.0_prec*y**2*z**3 + 18.0_prec*y**3*z - 18.0_prec*y**3*z**2 + 3.0_prec*y**3*z**3&
     &  - 12.0_prec*y**4*z + 6.0_prec*y**4*z**2 + 3.0_prec*y**5*z)
      w0(298)=1/(9.0_prec*y*z - 45.0_prec*y*z**2 + 90.0_prec*y*z**3 - 90.0_prec*y*z**4 + 45.0_prec*y*&
     & z**5 - 9.0_prec*y*z**6 - 36.0_prec*y**2*z + 153.0_prec*y**2*z**2 - 252.0_prec*y**2*z**3&
     &  + 198.0_prec*y**2*z**4 - 72.0_prec*y**2*z**5 + 9.0_prec*y**2*z**6 + 54.0_prec*y**3*z - &
     & 189.0_prec*y**3*z**2 + 243.0_prec*y**3*z**3 - 135.0_prec*y**3*z**4 + 27.0_prec*y**3*z**5&
     &  - 36.0_prec*y**4*z + 99.0_prec*y**4*z**2 - 90.0_prec*y**4*z**3 + 27.0_prec*y**4*z**4 + &
     & 9.0_prec*y**5*z - 18.0_prec*y**5*z**2 + 9.0_prec*y**5*z**3)
      w0(299)=1/( - 27.0_prec*y*z**2 + 54.0_prec*y*z**3 - 27.0_prec*y*z**4 - 27.0_prec*y**2*z&
     &  + 108.0_prec*y**2*z**2 - 108.0_prec*y**2*z**3 + 27.0_prec*y**2*z**4 + 54.0_prec*y**3*z&
     &  - 108.0_prec*y**3*z**2 + 54.0_prec*y**3*z**3 - 27.0_prec*y**4*z + 27.0_prec*y**4*z**2)
      w0(300)=1/( - 9.0_prec*y*z**2 + 18.0_prec*y*z**3 - 9.0_prec*y*z**4 - 9.0_prec*y**2*z + 36.&
     & *y**2*z**2 - 36.0_prec*y**2*z**3 + 9.0_prec*y**2*z**4 + 18.0_prec*y**3*z - 36.0_prec*&
     & y**3*z**2 + 18.0_prec*y**3*z**3 - 9.0_prec*y**4*z + 9.0_prec*y**4*z**2)
      w0(301)=1/( - 3.0_prec*y*z**2 + 3.0_prec*y*z**3 + 9.0_prec*y**2*z**2 - 6.0_prec*y**2*z**3&
     &  - 9.0_prec*y**3*z**2 + 3.0_prec*y**3*z**3 + 3.0_prec*y**4*z**2)
      w0(302)=1/(y*z**2 + 2.0_prec*y**2*z - 2.0_prec*y**2*z**2 + y**3 - 4.0_prec*y**3*z&
     &  + y**3*z**2 - 2.0_prec*y**4 + 2.0_prec*y**4*z + y**5)
      w0(303)=1/(81.0_prec*y*z**2 - 243.0_prec*y*z**3 + 243.0_prec*y*z**4 - 81.0_prec*y*z**5 + &
     & 81.0_prec*y**2*z - 486.0_prec*y**2*z**2 + 810.0_prec*y**2*z**3 - 486.0_prec*y**2*z**4 + &
     & 81.0_prec*y**2*z**5 - 243.0_prec*y**3*z + 810.0_prec*y**3*z**2 - 810.0_prec*y**3*z**3 + &
     & 243.0_prec*y**3*z**4 + 243.0_prec*y**4*z - 486.0_prec*y**4*z**2 + 243.0_prec*y**4*z**3&
     &  - 81.0_prec*y**5*z + 81.0_prec*y**5*z**2)
      w0(304)=1/( - 81.0_prec*y*z**3 + 243.0_prec*y*z**4 - 243.0_prec*y*z**5 + 81.0_prec*y*z**6&
     &  - 81.0_prec*y**2*z**2 + 567.0_prec*y**2*z**3 - 1053.0_prec*y**2*z**4 + 729.0_prec*y**2*&
     & z**5 - 162.0_prec*y**2*z**6 + 324.0_prec*y**3*z**2 - 1296.0_prec*y**3*z**3 + 1620.&
     & *y**3*z**4 - 729.0_prec*y**3*z**5 + 81.0_prec*y**3*z**6 - 486.0_prec*y**4*z**2 + &
     & 1296.0_prec*y**4*z**3 - 1053.0_prec*y**4*z**4 + 243.0_prec*y**4*z**5 + 324.0_prec*y**5*&
     & z**2 - 567.0_prec*y**5*z**3 + 243.0_prec*y**5*z**4 - 81.0_prec*y**6*z**2 + 81.0_prec*&
     & y**6*z**3)
      w0(305)=1/( - 9.0_prec*y*z**3 + 9.0_prec*y*z**4 - 18.0_prec*y**2*z**2 + 27.0_prec*y**2*&
     & z**3 - 9.0_prec*y**3*z + 27.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      w0(306)=1/( - 3.0_prec*y*z**3 + 3.0_prec*y*z**4 - 6.0_prec*y**2*z**2 + 9.0_prec*y**2*z**3&
     &  - 3.0_prec*y**3*z + 9.0_prec*y**3*z**2 + 3.0_prec*y**4*z)
      w0(307)=1/( - 3.0_prec*y*z**3 + 3.0_prec*y*z**4 + 3.0_prec*y**2*z**3)
      w0(308)=1/( - y*z**3 + y*z**4 + y**2*z**3)
      w0(309)=1/( - 9.0_prec*y*z**4 + 18.0_prec*y*z**5 - 9.0_prec*y*z**6 - 18.0_prec*y**2*z**3&
     &  + 54.0_prec*y**2*z**4 - 45.0_prec*y**2*z**5 + 9.0_prec*y**2*z**6 - 9.0_prec*y**3*z**2&
     &  + 54.0_prec*y**3*z**3 - 72.0_prec*y**3*z**4 + 27.0_prec*y**3*z**5 + 18.0_prec*y**4*z**2&
     &  - 45.0_prec*y**4*z**3 + 27.0_prec*y**4*z**4 - 9.0_prec*y**5*z**2 + 9.0_prec*y**5*z**3)
      w0(310)=1/( - 9.0_prec*y*z**5 + 9.0_prec*y*z**6 - 18.0_prec*y**2*z**4 + 27.0_prec*y**2*&
     & z**5 - 9.0_prec*y**3*z**3 + 27.0_prec*y**3*z**4 + 9.0_prec*y**4*z**3)
      w0(311)=1/(9.0_prec*y*z**5 - 9.0_prec*y*z**6 + 18.0_prec*y**2*z**4 - 36.0_prec*y**2*z**5&
     &  + 9.0_prec*y**2*z**6 + 9.0_prec*y**3*z**3 - 45.0_prec*y**3*z**4 + 27.0_prec*y**3*z**5&
     &  - 18.0_prec*y**4*z**3 + 27.0_prec*y**4*z**4 + 9.0_prec*y**5*z**3)
      w0(312)=1/(27.0_prec*y**2*z**3 - 108.0_prec*y**2*z**4 + 162.0_prec*y**2*z**5 - 108.&
     & *y**2*z**6 + 27.0_prec*y**2*z**7 + 54.0_prec*y**3*z**2 - 324.0_prec*y**3*z**3 + &
     & 702.0_prec*y**3*z**4 - 702.0_prec*y**3*z**5 + 324.0_prec*y**3*z**6 - 54.0_prec*y**3*z**7&
     &  + 27.0_prec*y**4*z - 324.0_prec*y**4*z**2 + 1080.0_prec*y**4*z**3 - 1566.0_prec*y**4*&
     & z**4 + 1080.0_prec*y**4*z**5 - 324.0_prec*y**4*z**6 + 27.0_prec*y**4*z**7 - 108.0_prec*&
     & y**5*z + 702.0_prec*y**5*z**2 - 1566.0_prec*y**5*z**3 + 1566.0_prec*y**5*z**4 - &
     & 702.0_prec*y**5*z**5 + 108.0_prec*y**5*z**6 + 162.0_prec*y**6*z - 702.0_prec*y**6*z**2&
     &  + 1080.0_prec*y**6*z**3 - 702.0_prec*y**6*z**4 + 162.0_prec*y**6*z**5 - 108.0_prec*y**7&
     & *z + 324.0_prec*y**7*z**2 - 324.0_prec*y**7*z**3 + 108.0_prec*y**7*z**4 + 27.0_prec*y**8&
     & *z - 54.0_prec*y**8*z**2 + 27.0_prec*y**8*z**3)
      w0(313)=1/(27.0_prec*y**2*z**4 - 54.0_prec*y**2*z**5 + 27.0_prec*y**2*z**6 + 54.0_prec*&
     & y**3*z**3 - 135.0_prec*y**3*z**4 + 81.0_prec*y**3*z**5 + 27.0_prec*y**4*z**2 - 108.&
     & *y**4*z**3 + 81.0_prec*y**4*z**4 - 27.0_prec*y**5*z**2 + 27.0_prec*y**5*z**3)
      w0(314)=1/( - 9.0_prec*y**3*z + 27.0_prec*y**3*z**2 - 27.0_prec*y**3*z**3 + 9.0_prec*y**3&
     & *z**4 + 27.0_prec*y**4*z - 54.0_prec*y**4*z**2 + 27.0_prec*y**4*z**3 - 27.0_prec*y**5*z&
     &  + 27.0_prec*y**5*z**2 + 9.0_prec*y**6*z)
      w0(315)=1/( - 9.0_prec*y**3*z**3 + 9.0_prec*y**3*z**4 - 18.0_prec*y**4*z**2 + 45.0_prec*&
     & y**4*z**3 - 18.0_prec*y**4*z**4 - 9.0_prec*y**5*z + 63.0_prec*y**5*z**2 - 63.0_prec*y**5&
     & *z**3 + 9.0_prec*y**5*z**4 + 27.0_prec*y**6*z - 72.0_prec*y**6*z**2 + 27.0_prec*y**6*&
     & z**3 - 27.0_prec*y**7*z + 27.0_prec*y**7*z**2 + 9.0_prec*y**8*z)
      w0(316)=1/( - 9.0_prec*y**3*z**3 + 9.0_prec*y**3*z**4 + 9.0_prec*y**4*z**3)
      w0(317)=1/( - 9.0_prec*y**3*z**3 + 27.0_prec*y**3*z**4 - 27.0_prec*y**3*z**5 + 9.0_prec*&
     & y**3*z**6 - 18.0_prec*y**4*z**2 + 63.0_prec*y**4*z**3 - 72.0_prec*y**4*z**4 + 27.0_prec*&
     & y**4*z**5 - 9.0_prec*y**5*z + 45.0_prec*y**5*z**2 - 63.0_prec*y**5*z**3 + 27.0_prec*y**5&
     & *z**4 + 9.0_prec*y**6*z - 18.0_prec*y**6*z**2 + 9.0_prec*y**6*z**3)
      w0(318)=XN**2
      w0(319)=w0(318) - 1.
      w0(320)=w0(319)*w0(318)
      w0(321)=w0(318)*y
      w0(322)=w0(321)*w0(319)
      w0(323)=w0(322) - w0(320)
      w0(324)=2.0_prec*w0(323)
      w0(325)=w0(320)*z
      w0(326)=w0(324) + w0(325)
      w0(327)=w0(326)*z
      w0(328)=2.0_prec*w0(318)
      w0(329)=w0(328)*w0(319)
      w0(330)=w0(329) - w0(322)
      w0(331)=w0(330)*y
      w0(332)=w0(331) - w0(320)
      w0(333)=3.0_prec*w0(332)
      w0(327)=w0(327) - w0(333)
      w0(327)=w0(327)*z
      w0(334)=3.0_prec*w0(318)
      w0(335)=w0(334)*w0(319)
      w0(336)=w0(335) - w0(322)
      w0(337)=w0(336)*y
      w0(338)=w0(337) - w0(335)
      w0(339)=w0(338)*y
      w0(339)=w0(339) + w0(320)
      w0(340)=2.0_prec*w0(339)
      w0(327)=w0(327) - w0(340)
      w0(327)=w0(327)*z
      w0(341)=w0(331) - w0(335)
      w0(341)=w0(341)*y
      w0(341)=w0(341) + w0(329)
      w0(341)=w0(341)*y
      w0(341)=w0(341) - w0(320)
      w0(327)=w0(327) - w0(341)
      w0(342)=11.0_prec*Ca
      w0(343)=w0(327)*w0(342)
      w0(344)=2.0_prec*XNF
      w0(345)=w0(323)*w0(344)
      w0(346)=z*XNF
      w0(347)=w0(320)*w0(346)
      w0(348)=w0(347) + w0(345)
      w0(348)=w0(348)*z
      w0(349)=3.0_prec*XNF
      w0(350)=w0(332)*w0(349)
      w0(348)=w0(348) - w0(350)
      w0(348)=w0(348)*z
      w0(351)=w0(339)*w0(344)
      w0(348)=w0(348) - w0(351)
      w0(348)=w0(348)*z
      w0(352)=w0(341)*XNF
      w0(348)=w0(348) - w0(352)
      w0(348)= - w0(343) + 2.0_prec*w0(348)
      w0(353)=w0(348)*w0(24)
      w0(354)=w0(348)*w0(31)
      w0(353)=w0(353) + w0(354)
      w0(355)=w0(353)*w0(29)
      w0(356)=XN**3
      w0(357)=w0(319)*w0(356)
      w0(358)=4.0_prec*y
      w0(359)=w0(358)*w0(357)
      w0(360)=3.0_prec*w0(356)
      w0(361)=w0(360)*w0(319)
      w0(362)=w0(359) - w0(361)
      w0(363)=9.0_prec*w0(362)
      w0(364)=4.0_prec*XNF
      w0(365)=w0(323)*w0(364)
      w0(366)=w0(363) + w0(365)
      w0(367)=w0(364)*w0(320)
      w0(368)=27.0_prec*w0(356)
      w0(369)=w0(368)*w0(319)
      w0(370)=w0(367) + w0(369)
      w0(371)=w0(370)*z
      w0(366)=w0(371) + 2.0_prec*w0(366)
      w0(366)=w0(366)*z
      w0(372)=22.0_prec*w0(356)
      w0(372)=w0(372)*w0(319)
      w0(373)=17.0_prec*y
      w0(374)=w0(373)*w0(357)
      w0(375)=w0(372) - w0(374)
      w0(375)=w0(375)*y
      w0(376)=9.0_prec*w0(356)
      w0(376)=w0(319)*w0(376)
      w0(375)=w0(375) - w0(376)
      w0(377)=3.0_prec*w0(375)
      w0(378)=w0(332)*w0(364)
      w0(379)=w0(377) + w0(378)
      w0(366)=w0(366) - 3.0_prec*w0(379)
      w0(366)=w0(366)*z
      w0(379)=9.0_prec*y
      w0(380)=w0(379)*w0(357)
      w0(381)=16.0_prec*w0(356)
      w0(381)=w0(381)*w0(319)
      w0(382)=w0(380) - w0(381)
      w0(383)=w0(382)*y
      w0(384)=11.0_prec*w0(356)
      w0(384)=w0(384)*w0(319)
      w0(385)=w0(383) + w0(384)
      w0(385)=w0(385)*y
      w0(385)=w0(385) - w0(361)
      w0(386)=9.0_prec*w0(385)
      w0(387)=w0(339)*w0(364)
      w0(388)=w0(386) - w0(387)
      w0(366)=w0(366) + 2.0_prec*w0(388)
      w0(366)=w0(366)*z
      w0(388)=2.0_prec*w0(356)
      w0(389)=w0(319)*w0(388)
      w0(390)=w0(356)*y
      w0(391)=w0(319)*w0(390)
      w0(392)=w0(389) - w0(391)
      w0(393)=w0(392)*w0(379)
      w0(394)=17.0_prec*w0(356)
      w0(394)=w0(394)*w0(319)
      w0(393)=w0(393) - w0(394)
      w0(393)=w0(393)*y
      w0(395)=8.0_prec*w0(356)
      w0(395)=w0(395)*w0(319)
      w0(393)=w0(393) + w0(395)
      w0(393)=w0(393)*y
      w0(393)=w0(393) - w0(361)
      w0(396)=9.0_prec*w0(393)
      w0(397)=w0(341)*w0(364)
      w0(366)=w0(366) - w0(396) - w0(397)
      w0(398)=22.0_prec*Ca
      w0(399)=w0(327)*w0(398)
      w0(400)=w0(366) - w0(399)
      w0(401)=w0(400)*w0(20)
      w0(402)=2.0_prec*w0(31)
      w0(403)=w0(402)*w0(348)
      w0(401)=w0(401) + w0(403)
      w0(404)=w0(401)*w0(402)
      w0(405)=w0(332)*XNF
      w0(406)=w0(405) + w0(375)
      w0(407)=3.0_prec*w0(362)
      w0(408)=w0(323)*XNF
      w0(409)= - w0(407) - w0(408)
      w0(410)=XNF*w0(320)
      w0(411)=w0(410) + w0(376)
      w0(412)= - z*w0(411)
      w0(409)=2.0_prec*w0(409) + w0(412)
      w0(409)=z*w0(409)
      w0(406)=3.0_prec*w0(406) + w0(409)
      w0(406)=z*w0(406)
      w0(409)=3.0_prec*w0(385)
      w0(412)=w0(339)*XNF
      w0(413)= - w0(409) + w0(412)
      w0(406)=2.0_prec*w0(413) + w0(406)
      w0(406)=z*w0(406)
      w0(413)=3.0_prec*w0(393)
      w0(406)=w0(406) + w0(413) + w0(352)
      w0(414)=2.0_prec*w0(20)
      w0(406)=w0(406)*w0(414)
      w0(415)=w0(20)*w0(343)
      w0(406)= - w0(354) + w0(406) + w0(415)
      w0(415)=4.0_prec*w0(21)
      w0(406)=w0(406)*w0(415)
      w0(416)=86.0_prec*w0(357)
      w0(417)= - w0(416) + 51.0_prec*w0(391)
      w0(417)=w0(417)*y
      w0(418)=47.0_prec*w0(356)
      w0(418)=w0(418)*w0(319)
      w0(417)=w0(417) + w0(418)
      w0(419)=w0(332)*w0(344)
      w0(420)=w0(419) - w0(417)
      w0(421)=41.0_prec*w0(391)
      w0(422)=w0(421) - w0(418)
      w0(423)= - w0(345) - w0(422)
      w0(424)=w0(344)*w0(318)
      w0(425)=w0(424)*w0(319)
      w0(426)= - w0(418) - w0(425)
      w0(426)=z*w0(426)
      w0(423)=2.0_prec*w0(423) + w0(426)
      w0(423)=z*w0(423)
      w0(420)=3.0_prec*w0(420) + w0(423)
      w0(420)=z*w0(420)
      w0(423)=129.0_prec*w0(357)
      w0(426)=w0(423) - w0(421)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - w0(423)
      w0(426)=w0(426)*y
      w0(426)=w0(426) + w0(418)
      w0(427)=w0(351) + w0(426)
      w0(420)=2.0_prec*w0(427) + w0(420)
      w0(420)=z*w0(420)
      w0(427)=w0(341)*w0(344)
      w0(428)=w0(399) + w0(427)
      w0(429)=w0(392)*y
      w0(430)=w0(429) - w0(361)
      w0(430)=w0(430)*y
      w0(430)=w0(430) + w0(389)
      w0(430)=w0(430)*y
      w0(430)=w0(430) - w0(357)
      w0(431)=47.0_prec*w0(430)
      w0(420)=w0(420) + w0(431) + w0(428)
      w0(420)=w0(21)*w0(420)
      w0(403)=w0(403) + w0(420)
      w0(420)=2.0_prec*w0(24)
      w0(403)=w0(403)*w0(420)
      w0(432)=w0(383) + w0(376)
      w0(433)=8.0_prec*XNF
      w0(434)=w0(332)*w0(433)
      w0(432)= - 9.0_prec*w0(432) + w0(434)
      w0(435)=w0(323)*w0(433)
      w0(436)=w0(391) - w0(357)
      w0(437)= - 81.0_prec*w0(436) - w0(435)
      w0(438)=81.0_prec*w0(357)
      w0(439)=w0(433)*w0(320)
      w0(440)=w0(438) + w0(439)
      w0(440)=w0(440)*z
      w0(437)=2.0_prec*w0(437) - w0(440)
      w0(437)=z*w0(437)
      w0(432)=3.0_prec*w0(432) + w0(437)
      w0(432)=z*w0(432)
      w0(437)=3.0_prec*y
      w0(441)=w0(319)*w0(437)*w0(356)
      w0(442)=w0(441) - w0(395)
      w0(443)=w0(442)*y
      w0(443)=w0(443) + w0(395)
      w0(443)=w0(443)*y
      w0(443)=w0(443) - w0(361)
      w0(444)=w0(339)*w0(433)
      w0(445)= - 27.0_prec*w0(443) + w0(444)
      w0(432)=2.0_prec*w0(445) + w0(432)
      w0(432)=z*w0(432)
      w0(445)=44.0_prec*Ca
      w0(446)=w0(327)*w0(445)
      w0(447)=81.0_prec*w0(430)
      w0(448)=w0(341)*w0(433)
      w0(432)=w0(446) + w0(432) + w0(447) + w0(448)
      w0(432)=w0(99)*w0(432)
      w0(449)=w0(425) + w0(357)
      w0(450)=w0(449)*z
      w0(451)=5.0_prec*y
      w0(452)=w0(451)*w0(357)
      w0(453)=w0(452) - w0(389)
      w0(450)=w0(365) + w0(450) + w0(453)
      w0(454)=12.0_prec*z
      w0(450)=w0(450)*w0(454)
      w0(455)=127.0_prec*w0(320)
      w0(456)= - w0(455) + 72.0_prec*w0(322)
      w0(456)=w0(456)*y
      w0(457)=71.0_prec*w0(320)
      w0(456)=w0(456) + w0(457)
      w0(456)=w0(456)*XNF
      w0(458)=145.0_prec*w0(357)
      w0(459)=36.0_prec*w0(391)
      w0(460)=w0(458) - w0(459)
      w0(460)=w0(460)*y
      w0(461)=37.0_prec*w0(356)
      w0(461)=w0(461)*w0(319)
      w0(460)=w0(460) - w0(461)
      w0(450)=w0(456) + w0(450) - w0(460)
      w0(450)=w0(450)*z
      w0(456)= - w0(455) + 48.0_prec*w0(322)
      w0(456)=w0(456)*y
      w0(456)=w0(456) + 126.0_prec*w0(320)
      w0(456)=w0(456)*y
      w0(462)=47.0_prec*w0(320)
      w0(456)=w0(456) - w0(462)
      w0(456)=w0(456)*XNF
      w0(463)=w0(461) + 48.0_prec*w0(391)
      w0(463)=w0(463)*y
      w0(464)=182.0_prec*w0(357)
      w0(463)=w0(463) - w0(464)
      w0(463)=w0(463)*y
      w0(465)=25.0_prec*w0(356)
      w0(465)=w0(465)*w0(319)
      w0(463)=w0(463) + w0(465)
      w0(450)= - w0(463) + w0(450) + w0(456)
      w0(450)=w0(450)*z
      w0(456)= - w0(457) + 24.0_prec*w0(331)
      w0(456)=w0(456)*y
      w0(456)=w0(456) + w0(462)
      w0(456)=w0(456)*y
      w0(457)=24.0_prec*w0(320)
      w0(456)=w0(456) - w0(457)
      w0(456)=w0(456)*XNF
      w0(462)=24.0_prec*w0(429)
      w0(466)=73.0_prec*w0(357)
      w0(467)=w0(462) + w0(466)
      w0(467)=w0(467)*y
      w0(468)=97.0_prec*w0(357)
      w0(467)=w0(467) - w0(468)
      w0(467)=w0(467)*y
      w0(469)=12.0_prec*w0(356)
      w0(469)=w0(469)*w0(319)
      w0(467)=w0(467) + w0(469)
      w0(450)=w0(450) - w0(456) + w0(467)
      w0(456)=w0(2) + w0(20)
      w0(450)= - w0(450)*w0(456)
      w0(470)=w0(345) + w0(418)
      w0(471)=56.0_prec*w0(391)
      w0(472)=w0(471) - w0(470)
      w0(473)=w0(425) - w0(418)
      w0(473)=w0(473)*z
      w0(472)= - w0(473) + 2.0_prec*w0(472)
      w0(472)=w0(472)*z
      w0(474)=w0(416) - w0(421)
      w0(474)=w0(474)*y
      w0(475)=w0(419) + w0(418)
      w0(474)=w0(474) - w0(475)
      w0(472)= - w0(472) + 3.0_prec*w0(474)
      w0(472)=w0(472)*z
      w0(474)=w0(471) - w0(423)
      w0(474)=w0(474)*y
      w0(474)=w0(474) + w0(423)
      w0(474)=w0(474)*y
      w0(476)=w0(351) - w0(418)
      w0(474)=w0(474) + w0(476)
      w0(472)= - w0(472) + 2.0_prec*w0(474)
      w0(472)=w0(472)*z
      w0(472)=w0(472) - w0(431) + w0(427)
      w0(474)=2.0_prec*w0(26)
      w0(472)=w0(472)*w0(474)
      w0(477)=z*w0(357)
      w0(478)=w0(477) - w0(389)
      w0(479)=w0(478) - w0(391)
      w0(479)=w0(479)*w0(454)
      w0(480)=w0(461) + 72.0_prec*w0(391)
      w0(480)=w0(480)*y
      w0(480)=w0(480) - w0(461)
      w0(479)=w0(479) - w0(480) + w0(408)
      w0(479)=w0(479)*z
      w0(481)=12.0_prec*y
      w0(482)=w0(357)*w0(481)
      w0(483)=w0(482) + w0(461)
      w0(483)=w0(483)*y
      w0(483)=w0(483) - w0(389)
      w0(483)=w0(483)*y
      w0(483)=w0(483) + w0(465)
      w0(479)=w0(479) - w0(483) - w0(405)
      w0(479)=w0(479)*z
      w0(484)=w0(392)*w0(481)
      w0(484)=w0(484) - w0(461)
      w0(484)=w0(484)*y
      w0(484)=w0(484) + w0(465)
      w0(484)=w0(484)*y
      w0(484)=w0(484) - w0(469)
      w0(485)=XNF*y
      w0(486)=w0(323)*w0(485)
      w0(479)=w0(479) - w0(484) - w0(486)
      w0(487)= - w0(4)*w0(479)
      w0(488)=2.0_prec*w0(28)
      w0(489)=w0(366)*w0(488)
      w0(490)=w0(320)*w0(379)
      w0(491)=16.0_prec*w0(318)
      w0(492)=w0(491)*w0(319)
      w0(493)=w0(490) - w0(492)
      w0(493)=w0(493)*y
      w0(494)=9.0_prec*w0(318)
      w0(494)=w0(494)*w0(319)
      w0(495)=w0(493) + w0(494)
      w0(496)=3.0_prec*z
      w0(497)=w0(326)*w0(496)
      w0(498)=w0(495) + w0(497)
      w0(498)=w0(498)*z
      w0(499)=w0(320)*w0(437)
      w0(500)=8.0_prec*w0(318)
      w0(501)=w0(500)*w0(319)
      w0(502)=w0(499) - w0(501)
      w0(503)=w0(502)*y
      w0(503)=w0(503) + w0(501)
      w0(503)=w0(503)*y
      w0(503)=w0(503) - w0(335)
      w0(498)=w0(498) + 2.0_prec*w0(503)
      w0(498)=w0(498)*z
      w0(504)=3.0_prec*w0(341)
      w0(498)=w0(498) - w0(504)
      w0(505)=w0(456)*w0(498)
      w0(506)=w0(327)*w0(28)
      w0(505)=w0(505) - w0(506)
      w0(506)=w0(505)*w0(445)
      w0(507)=68.0_prec*w0(357)
      w0(508)=23.0_prec*y
      w0(509)=w0(508)*w0(357)
      w0(510)=w0(507) - w0(509)
      w0(510)=w0(510)*y
      w0(510)=w0(510) - w0(475)
      w0(511)= - w0(470) + 38.0_prec*w0(391)
      w0(511)= - w0(473) + 2.0_prec*w0(511)
      w0(511)=w0(511)*z
      w0(510)= - w0(511) + 3.0_prec*w0(510)
      w0(510)=w0(510)*z
      w0(512)=7.0_prec*w0(391)
      w0(513)=57.0_prec*w0(356)
      w0(513)=w0(513)*w0(319)
      w0(514)=w0(512) + w0(513)
      w0(514)=w0(514)*y
      w0(514)=w0(514) - 102.0_prec*w0(357)
      w0(514)=w0(514)*y
      w0(514)=w0(514) - w0(476)
      w0(510)=w0(510) + 2.0_prec*w0(514)
      w0(510)=w0(510)*z
      w0(514)=7.0_prec*y
      w0(515)=w0(392)*w0(514)
      w0(516)=69.0_prec*w0(357)
      w0(515)=w0(515) + w0(516)
      w0(515)=w0(515)*y
      w0(517)=76.0_prec*w0(357)
      w0(515)=w0(515) - w0(517)
      w0(515)=w0(515)*y
      w0(518)=w0(427) + w0(418)
      w0(510)=w0(510) - w0(515) - w0(518)
      w0(515)=2.0_prec*w0(1)
      w0(519)=w0(510)*w0(515)
      w0(520)=2.0_prec*y
      w0(521)=w0(520)*w0(357)
      w0(522)=w0(521) - w0(361)
      w0(523)=9.0_prec*w0(522)
      w0(524)=w0(523) + w0(365)
      w0(371)=w0(371) + 2.0_prec*w0(524)
      w0(371)=w0(371)*z
      w0(524)=11.0_prec*y
      w0(525)=w0(524)*w0(357)
      w0(526)=w0(525) - w0(381)
      w0(526)=w0(526)*y
      w0(526)=w0(526) + w0(376)
      w0(527)=3.0_prec*w0(526)
      w0(528)=w0(527) - w0(378)
      w0(371)=w0(371) + 3.0_prec*w0(528)
      w0(371)=w0(371)*z
      w0(528)=4.0_prec*w0(356)
      w0(528)=w0(528)*w0(319)
      w0(529)=w0(528) - w0(391)
      w0(530)=w0(529)*y
      w0(531)=w0(530) - w0(528)
      w0(532)=w0(531)*w0(520)
      w0(532)=w0(532) + w0(361)
      w0(533)=9.0_prec*w0(532)
      w0(534)=w0(533) + w0(387)
      w0(371)=w0(371) - 2.0_prec*w0(534)
      w0(371)=w0(371)*z
      w0(534)=w0(399) + w0(397)
      w0(535)=27.0_prec*w0(430)
      w0(371)=w0(371) - w0(534) - w0(535)
      w0(536)=2.0_prec*w0(9)
      w0(537)= - w0(371)*w0(536)
      w0(403)=w0(537) + w0(432) + 4.0_prec*w0(355) + w0(519) + w0(403) + &
     & w0(406) + w0(404) + w0(506) + w0(489) - w0(472) + w0(487) + &
     & w0(450)
      w0(404)=3.0_prec*w0(436)
      w0(406)=w0(404) - 20.0_prec*w0(408)
      w0(432)=w0(361) - 20.0_prec*w0(410)
      w0(432)=z*w0(432)
      w0(406)=2.0_prec*w0(406) + w0(432)
      w0(432)=6.0_prec*z
      w0(406)=w0(406)*w0(432)
      w0(450)=53.0_prec*w0(357)
      w0(487)=18.0_prec*w0(391)
      w0(489)= - w0(450) + w0(487)
      w0(489)=y*w0(489)
      w0(489)=w0(394) + w0(489)
      w0(506)=557.0_prec*w0(320)
      w0(519)=w0(506) - 360.0_prec*w0(322)
      w0(519)=y*w0(519)
      w0(537)=277.0_prec*w0(320)
      w0(519)= - w0(537) + w0(519)
      w0(519)=XNF*w0(519)
      w0(406)=w0(406) + 3.0_prec*w0(489) + w0(519)
      w0(406)=z*w0(406)
      w0(489)= - w0(450) + w0(482)
      w0(489)=y*w0(489)
      w0(519)=52.0_prec*w0(357)
      w0(489)=w0(519) + w0(489)
      w0(489)=y*w0(489)
      w0(489)= - w0(384) + w0(489)
      w0(506)=w0(506) - 240.0_prec*w0(322)
      w0(506)=y*w0(506)
      w0(506)= - 474.0_prec*w0(320) + w0(506)
      w0(506)=y*w0(506)
      w0(538)=157.0_prec*w0(320)
      w0(506)=w0(538) + w0(506)
      w0(506)=XNF*w0(506)
      w0(406)=w0(406) + 3.0_prec*w0(489) + w0(506)
      w0(406)=z*w0(406)
      w0(489)=14.0_prec*w0(320)
      w0(506)= - w0(489) + w0(490)
      w0(506)=y*w0(506)
      w0(539)=7.0_prec*w0(320)
      w0(506)=w0(497) + w0(539) + w0(506)
      w0(506)=z*w0(506)
      w0(540)= - w0(539) + w0(499)
      w0(540)=y*w0(540)
      w0(541)=6.0_prec*w0(320)
      w0(540)=w0(541) + w0(540)
      w0(540)=y*w0(540)
      w0(540)= - w0(329) + w0(540)
      w0(506)=2.0_prec*w0(540) + w0(506)
      w0(540)=5.0_prec*z
      w0(506)=w0(506)*w0(540)
      w0(542)=w0(330)*w0(437)
      w0(543)=w0(539) - w0(542)
      w0(543)=y*w0(543)
      w0(544)=4.0_prec*w0(318)
      w0(545)=w0(544)*w0(319)
      w0(543)= - w0(545) + w0(543)
      w0(543)=w0(543)*w0(451)
      w0(506)=w0(506) + w0(494) + w0(543)
      w0(506)=w0(506)*w0(445)
      w0(543)=6.0_prec*y
      w0(546)=w0(392)*w0(543)
      w0(547)=w0(394) - w0(546)
      w0(547)=y*w0(547)
      w0(547)= - w0(384) + w0(547)
      w0(547)=y*w0(547)
      w0(548)=6.0_prec*w0(356)
      w0(548)=w0(548)*w0(319)
      w0(547)=w0(548) + w0(547)
      w0(549)= - w0(537) + 120.0_prec*w0(331)
      w0(549)=y*w0(549)
      w0(549)=w0(538) + w0(549)
      w0(549)=y*w0(549)
      w0(550)=72.0_prec*w0(320)
      w0(549)= - w0(550) + w0(549)
      w0(549)=XNF*w0(549)
      w0(406)=w0(506) + w0(406) + 3.0_prec*w0(547) + w0(549)
      w0(406)=w0(18)*w0(406)
      w0(403)=2.0_prec*w0(403) + w0(406)
      w0(403)=w0(18)*w0(403)
      w0(406)=27.0_prec*w0(362)
      w0(506)=w0(406) + w0(435)
      w0(440)=w0(440) + 2.0_prec*w0(506)
      w0(440)=w0(440)*z
      w0(506)=9.0_prec*w0(375)
      w0(547)=w0(506) + w0(434)
      w0(440)=w0(440) - 3.0_prec*w0(547)
      w0(440)=w0(440)*z
      w0(547)=27.0_prec*w0(385)
      w0(549)=w0(547) - w0(444)
      w0(440)=w0(440) + 2.0_prec*w0(549)
      w0(440)=w0(440)*z
      w0(549)=27.0_prec*w0(393)
      w0(440)=w0(440) - w0(549) - w0(448)
      w0(440)=w0(440)*w0(456)
      w0(551)=w0(327)*w0(2)
      w0(552)=w0(327)*w0(20)
      w0(552)=w0(551) + w0(552)
      w0(553)=w0(552)*w0(445)
      w0(440)= - w0(553) + w0(440)
      w0(554)=118.0_prec*w0(357)
      w0(555)=53.0_prec*w0(391)
      w0(556)=w0(554) - w0(555)
      w0(556)=w0(556)*y
      w0(557)=65.0_prec*w0(356)
      w0(557)=w0(557)*w0(319)
      w0(556)=w0(556) - w0(557)
      w0(558)=10.0_prec*w0(405)
      w0(559)= - 3.0_prec*w0(556) - w0(558)
      w0(560)=83.0_prec*w0(391)
      w0(561)=w0(560) - w0(557)
      w0(562)=10.0_prec*w0(408)
      w0(563)=3.0_prec*w0(561) + w0(562)
      w0(564)=39.0_prec*w0(357)
      w0(565)=w0(564) + w0(425)
      w0(565)=w0(565)*w0(540)
      w0(563)=2.0_prec*w0(563) + w0(565)
      w0(563)=z*w0(563)
      w0(559)=3.0_prec*w0(559) + w0(563)
      w0(559)=z*w0(559)
      w0(563)=177.0_prec*w0(357)
      w0(565)=w0(563) - w0(560)
      w0(565)=w0(565)*y
      w0(566)=w0(565) - w0(563)
      w0(566)=w0(566)*y
      w0(566)=w0(566) + w0(557)
      w0(567)=10.0_prec*XNF
      w0(568)=w0(339)*w0(567)
      w0(569)= - 3.0_prec*w0(566) - w0(568)
      w0(559)=2.0_prec*w0(569) + w0(559)
      w0(559)=z*w0(559)
      w0(569)=88.0_prec*Ca
      w0(570)=w0(327)*w0(569)
      w0(571)= - 39.0_prec*w0(430) - w0(427)
      w0(559)= - w0(570) + 5.0_prec*w0(571) + w0(559)
      w0(559)=w0(24)*w0(559)
      w0(571)=214.0_prec*w0(357)
      w0(572)=119.0_prec*w0(391)
      w0(573)=w0(571) - w0(572)
      w0(573)=w0(573)*y
      w0(574)=119.0_prec*w0(357)
      w0(573)=w0(573) - w0(574)
      w0(575)= - 3.0_prec*w0(573) - w0(558)
      w0(576)=357.0_prec*w0(436) + w0(562)
      w0(577)=357.0_prec*w0(357)
      w0(578)=10.0_prec*w0(410)
      w0(579)=w0(577) + w0(578)
      w0(579)=z*w0(579)
      w0(576)=2.0_prec*w0(576) + w0(579)
      w0(576)=z*w0(576)
      w0(575)=3.0_prec*w0(575) + w0(576)
      w0(575)=z*w0(575)
      w0(576)=321.0_prec*w0(357)
      w0(579)=w0(576) - w0(572)
      w0(579)=w0(579)*y
      w0(579)=w0(579) - w0(576)
      w0(579)=w0(579)*y
      w0(579)=w0(579) + w0(574)
      w0(580)= - 3.0_prec*w0(579) - w0(568)
      w0(575)=2.0_prec*w0(580) + w0(575)
      w0(575)=z*w0(575)
      w0(567)=w0(341)*w0(567)
      w0(580)=w0(567) + w0(570)
      w0(575)=w0(575) - 357.0_prec*w0(430) - w0(580)
      w0(575)=w0(21)*w0(575)
      w0(440)=w0(559) + 2.0_prec*w0(440) + w0(575)
      w0(559)=2.0_prec*w0(18)
      w0(440)=w0(440)*w0(559)
      w0(575)=16.0_prec*XNF
      w0(581)=w0(323)*w0(575)
      w0(406)=w0(406) + w0(581)
      w0(582)=w0(320)*w0(575)
      w0(583)=w0(582) + w0(438)
      w0(583)=w0(583)*z
      w0(406)=w0(583) + 2.0_prec*w0(406)
      w0(406)=w0(406)*z
      w0(584)=w0(332)*w0(575)
      w0(506)=w0(506) + w0(584)
      w0(406)=w0(406) - 3.0_prec*w0(506)
      w0(406)=w0(406)*z
      w0(506)=w0(339)*w0(575)
      w0(547)=w0(547) - w0(506)
      w0(406)=w0(406) + 2.0_prec*w0(547)
      w0(406)=w0(406)*z
      w0(406)=w0(406) - w0(549)
      w0(547)=w0(341)*w0(575)
      w0(549)= - w0(547) + w0(406)
      w0(585)= - w0(549) + w0(570)
      w0(585)=w0(20)*w0(585)
      w0(586)=8.0_prec*w0(31)
      w0(348)=w0(586)*w0(348)
      w0(585)= - w0(348) + w0(585)
      w0(585)=w0(585)*w0(402)
      w0(586)=8.0_prec*w0(21)
      w0(401)=w0(401)*w0(586)
      w0(417)=3.0_prec*w0(417) - w0(558)
      w0(422)=3.0_prec*w0(422) + w0(562)
      w0(558)=w0(578) + 141.0_prec*w0(357)
      w0(562)=z*w0(558)
      w0(422)=2.0_prec*w0(422) + w0(562)
      w0(422)=z*w0(422)
      w0(417)=3.0_prec*w0(417) + w0(422)
      w0(417)=z*w0(417)
      w0(422)= - 3.0_prec*w0(426) - w0(568)
      w0(417)=2.0_prec*w0(422) + w0(417)
      w0(417)=z*w0(417)
      w0(417)=w0(417) - 141.0_prec*w0(430) - w0(580)
      w0(417)=w0(21)*w0(417)
      w0(417)= - w0(348) + w0(417)
      w0(417)=w0(417)*w0(420)
      w0(422)=w0(439) + w0(361)
      w0(422)=w0(422)*z
      w0(426)=3.0_prec*w0(453)
      w0(422)=w0(422) + w0(426) + w0(581)
      w0(422)=w0(422)*w0(454)
      w0(453)=509.0_prec*w0(320)
      w0(562)=288.0_prec*w0(322)
      w0(580)=w0(453) - w0(562)
      w0(580)=w0(580)*y
      w0(580)=w0(580) - 285.0_prec*w0(320)
      w0(580)=w0(580)*XNF
      w0(422)= - w0(580) + w0(422) - 3.0_prec*w0(460)
      w0(422)=w0(422)*z
      w0(580)= - w0(453) + 192.0_prec*w0(322)
      w0(580)=w0(580)*y
      w0(580)=w0(580) + 506.0_prec*w0(320)
      w0(580)=w0(580)*y
      w0(580)=w0(580) - 189.0_prec*w0(320)
      w0(580)=w0(580)*XNF
      w0(422)= - 3.0_prec*w0(463) + w0(422) + w0(580)
      w0(422)=w0(422)*z
      w0(580)=95.0_prec*w0(320)
      w0(587)= - w0(580) + 32.0_prec*w0(331)
      w0(587)=w0(587)*y
      w0(588)=63.0_prec*w0(320)
      w0(587)=w0(587) + w0(588)
      w0(587)=w0(587)*y
      w0(589)=32.0_prec*w0(320)
      w0(587)=w0(587) - w0(589)
      w0(587)=w0(587)*XNF
      w0(587)=w0(587) - w0(467)
      w0(422)=w0(422) - 3.0_prec*w0(587)
      w0(422)=w0(422)*w0(456)
      w0(587)=w0(581) + 27.0_prec*w0(522)
      w0(583)=w0(583) + 2.0_prec*w0(587)
      w0(583)=w0(583)*z
      w0(584)= - w0(584) + 9.0_prec*w0(526)
      w0(583)=w0(583) + 3.0_prec*w0(584)
      w0(583)=w0(583)*z
      w0(584)=w0(506) + 27.0_prec*w0(532)
      w0(583)=w0(583) - 2.0_prec*w0(584)
      w0(583)=w0(583)*z
      w0(547)=w0(570) + w0(547)
      w0(447)=w0(583) - w0(447) - w0(547)
      w0(536)= - w0(536) + 2.0_prec*w0(6)
      w0(583)=2.0_prec*w0(34)
      w0(584)=w0(583) - w0(536)
      w0(584)=w0(447)*w0(584)
      w0(488)= - w0(549)*w0(488)
      w0(549)=176.0_prec*Ca
      w0(505)= - w0(505)*w0(549)
      w0(587)=5.0_prec*w0(408)
      w0(590)=w0(587) + 273.0_prec*w0(436)
      w0(591)=5.0_prec*w0(410)
      w0(592)=w0(591) + 273.0_prec*w0(357)
      w0(592)=w0(592)*z
      w0(590)=w0(592) + 2.0_prec*w0(590)
      w0(590)=w0(590)*z
      w0(592)=63.0_prec*w0(391)
      w0(593)=116.0_prec*w0(357)
      w0(594)=w0(592) - w0(593)
      w0(594)=w0(594)*y
      w0(595)=61.0_prec*w0(356)
      w0(595)=w0(595)*w0(319)
      w0(594)=w0(594) + w0(595)
      w0(596)=5.0_prec*XNF
      w0(597)=w0(332)*w0(596)
      w0(598)=3.0_prec*w0(594) - w0(597)
      w0(598)=3.0_prec*w0(598) + w0(590)
      w0(598)=z*w0(598)
      w0(599)=49.0_prec*w0(391)
      w0(600)=132.0_prec*w0(357)
      w0(601)=w0(599) - w0(600)
      w0(601)=w0(601)*y
      w0(423)=w0(601) + w0(423)
      w0(423)=w0(423)*y
      w0(601)=46.0_prec*w0(357)
      w0(423)=w0(423) - w0(601)
      w0(602)= - w0(339)*w0(596)
      w0(602)=3.0_prec*w0(423) + w0(602)
      w0(598)=2.0_prec*w0(602) + w0(598)
      w0(598)=z*w0(598)
      w0(596)=w0(341)*w0(596)
      w0(602)=w0(446) + w0(596)
      w0(603)=w0(602) + 111.0_prec*w0(430)
      w0(598)=w0(598) - w0(603)
      w0(604)=w0(15)*w0(24)
      w0(598)=w0(598)*w0(604)
      w0(605)=37.0_prec*w0(391)
      w0(606)=67.0_prec*w0(357)
      w0(607)=w0(605) - w0(606)
      w0(607)=w0(607)*y
      w0(607)=w0(607) + w0(461)
      w0(608)=3.0_prec*w0(607) - w0(597)
      w0(609)=111.0_prec*w0(436) + w0(587)
      w0(610)=111.0_prec*w0(357)
      w0(611)=w0(610) + w0(591)
      w0(611)=z*w0(611)
      w0(609)=2.0_prec*w0(609) + w0(611)
      w0(609)=z*w0(609)
      w0(608)=3.0_prec*w0(608) + w0(609)
      w0(608)=z*w0(608)
      w0(609)=201.0_prec*w0(357)
      w0(611)=74.0_prec*w0(391)
      w0(612)=w0(609) - w0(611)
      w0(612)=w0(612)*y
      w0(612)=w0(612) - w0(609)
      w0(612)=w0(612)*y
      w0(613)=74.0_prec*w0(357)
      w0(614)= - w0(613) - w0(612)
      w0(608)=w0(608) + 3.0_prec*w0(614) - w0(568)
      w0(608)=z*w0(608)
      w0(608)=w0(608) - w0(603)
      w0(614)=4.0_prec*w0(25)
      w0(608)=w0(608)*w0(614)
      w0(406)= - w0(547) + w0(406)
      w0(547)=2.0_prec*w0(12)
      w0(615)= - w0(406)*w0(547)
      w0(355)=w0(615) + w0(608) + 4.0_prec*w0(598) + w0(440) - 16.0_prec*w0(355) + &
     & w0(417) + w0(401) + w0(585) + w0(505) + w0(488) + w0(584) + &
     & w0(422)
      w0(355)=w0(22)*w0(355)
      w0(401)=21.0_prec*w0(322)
      w0(417)=20.0_prec*w0(320)
      w0(422)=w0(401) - w0(417)
      w0(422)=w0(422)*XNF
      w0(440)=307.0_prec*w0(391)
      w0(422)=w0(422) + w0(440) - 320.0_prec*w0(357)
      w0(488)=18.0_prec*w0(410) + 331.0_prec*w0(357)
      w0(488)=w0(488)*z
      w0(422)=w0(488) + 2.0_prec*w0(422)
      w0(422)=w0(422)*z
      w0(505)=40.0_prec*w0(320)
      w0(401)=w0(401) - w0(505)
      w0(401)=w0(401)*y
      w0(401)=w0(401) + w0(417)
      w0(401)=w0(401)*XNF
      w0(584)=316.0_prec*w0(357)
      w0(585)= - w0(584) + 147.0_prec*w0(391)
      w0(585)=w0(585)*y
      w0(598)=180.0_prec*w0(357)
      w0(401)=w0(401) + w0(585) + w0(598)
      w0(401)=w0(422) + 3.0_prec*w0(401)
      w0(401)=w0(401)*z
      w0(422)=43.0_prec*w0(322)
      w0(585)=120.0_prec*w0(320)
      w0(608)=w0(422) - w0(585)
      w0(608)=w0(608)*y
      w0(608)=w0(608) + w0(585)
      w0(608)=w0(608)*y
      w0(608)=w0(608) - w0(505)
      w0(608)=w0(608)*XNF
      w0(615)=51.0_prec*w0(357)
      w0(616)=8.0_prec*y
      w0(617)=w0(357)*w0(616)
      w0(618)=w0(615) - w0(617)
      w0(619)=w0(618)*y
      w0(620)=66.0_prec*w0(357)
      w0(619)=w0(619) - w0(620)
      w0(619)=w0(619)*w0(520)
      w0(621)=55.0_prec*w0(357)
      w0(619)=w0(619) + w0(621)
      w0(401)=w0(401) + w0(608) - 4.0_prec*w0(619)
      w0(401)=w0(401)*z
      w0(608)=w0(429) + w0(369)
      w0(608)=w0(608)*y
      w0(619)=28.0_prec*w0(357)
      w0(608)=w0(608) - w0(619)
      w0(608)=w0(608)*y
      w0(596)=w0(608) - w0(596) + w0(394)
      w0(401)=w0(401) - w0(570) + 4.0_prec*w0(596)
      w0(596)=w0(95)*w0(401)
      w0(608)=w0(320)*w0(451)
      w0(622)=w0(608) - w0(335)
      w0(622)=w0(622)*XNF
      w0(623)=532.0_prec*w0(357)
      w0(624)= - w0(623) + 555.0_prec*w0(391)
      w0(625)=549.0_prec*w0(357)
      w0(626)=w0(625) - w0(425)
      w0(626)=w0(626)*z
      w0(622)=w0(626) + w0(622) + 2.0_prec*w0(624)
      w0(624)=z*w0(113)
      w0(627)=w0(622)*w0(624)
      w0(628)=115.0_prec*w0(391)
      w0(629)= - w0(628) + 199.0_prec*w0(357)
      w0(629)=w0(629)*w0(358)
      w0(630)=w0(330)*w0(520)
      w0(630)=w0(630) - w0(320)
      w0(630)=w0(630)*XNF
      w0(631)=397.0_prec*w0(357)
      w0(629)= - w0(631) + w0(629) + w0(630)
      w0(629)=3.0_prec*w0(629)
      w0(630)= - w0(113)*w0(629)
      w0(627)=w0(630) + w0(627)
      w0(627)=z*w0(627)
      w0(630)= - 155.0_prec*w0(391) + 368.0_prec*w0(357)
      w0(630)=w0(630)*y
      w0(630)=w0(630) - 328.0_prec*w0(357)
      w0(630)=w0(630)*y
      w0(632)=109.0_prec*w0(357)
      w0(630)=w0(630) + w0(632)
      w0(633)=12.0_prec*w0(318)
      w0(633)=w0(633)*w0(319)
      w0(634)=w0(608) - w0(633)
      w0(635)=w0(634)*y
      w0(635)=w0(635) + w0(633)
      w0(635)=w0(635)*y
      w0(636)=w0(635) - w0(329)
      w0(636)=w0(636)*XNF
      w0(630)= - w0(636) + 6.0_prec*w0(630)
      w0(636)= - w0(113)*w0(630)
      w0(627)=w0(636) + w0(627)
      w0(627)=z*w0(627)
      w0(636)=106.0_prec*w0(357)
      w0(637)=57.0_prec*w0(391)
      w0(638)=w0(636) - w0(637)
      w0(638)=w0(638)*w0(437)
      w0(639)=167.0_prec*w0(357)
      w0(640)=w0(639) - w0(378)
      w0(638)=w0(638) - w0(640)
      w0(641)=w0(365) + 247.0_prec*w0(436)
      w0(642)=247.0_prec*w0(357)
      w0(643)=w0(642) + w0(367)
      w0(643)=w0(643)*z
      w0(641)=w0(643) + 2.0_prec*w0(641)
      w0(641)=w0(641)*z
      w0(638)= - w0(641) + 3.0_prec*w0(638)
      w0(638)=w0(638)*z
      w0(644)=363.0_prec*w0(357)
      w0(645)= - w0(644) + 133.0_prec*w0(391)
      w0(645)=w0(645)*y
      w0(577)=w0(645) + w0(577)
      w0(577)=w0(577)*y
      w0(645)=127.0_prec*w0(357)
      w0(646)=w0(387) + w0(645)
      w0(577)=w0(577) - w0(646)
      w0(577)= - w0(638) + 2.0_prec*w0(577)
      w0(577)=w0(577)*z
      w0(638)=103.0_prec*w0(430)
      w0(647)=w0(638) + w0(397)
      w0(648)= - w0(577) + w0(647)
      w0(474)=w0(648)*w0(474)
      w0(648)=w0(113)*w0(333)
      w0(326)= - w0(326)*w0(624)
      w0(326)=w0(648) + w0(326)
      w0(326)=z*w0(326)
      w0(624)=2.0_prec*w0(113)
      w0(648)=w0(339)*w0(624)
      w0(326)=w0(648) + w0(326)
      w0(326)=z*w0(326)
      w0(648)=w0(26)*w0(327)
      w0(649)=w0(113)*w0(341)
      w0(326)=w0(648) + w0(649) + w0(326)
      w0(326)=w0(326)*w0(569)
      w0(648)=w0(345) + w0(557)
      w0(471)=w0(648) - w0(471)
      w0(649)=w0(557) - w0(425)
      w0(649)=w0(649)*z
      w0(471)= - w0(649) + 2.0_prec*w0(471)
      w0(471)=w0(471)*z
      w0(650)=100.0_prec*w0(357)
      w0(651)=w0(650) - w0(421)
      w0(651)=w0(651)*y
      w0(652)=w0(419) + w0(557)
      w0(651)=w0(651) - w0(652)
      w0(471)=w0(471) + 3.0_prec*w0(651)
      w0(471)=w0(471)*z
      w0(651)=105.0_prec*w0(357)
      w0(653)=w0(651) - w0(525)
      w0(653)=w0(653)*y
      w0(654)=150.0_prec*w0(357)
      w0(653)=w0(653) - w0(654)
      w0(653)=w0(653)*y
      w0(655)=w0(351) - w0(557)
      w0(653)=w0(653) - w0(655)
      w0(471)=w0(471) + 2.0_prec*w0(653)
      w0(471)=w0(471)*z
      w0(653)=w0(392)*w0(524)
      w0(656)=123.0_prec*w0(357)
      w0(657)=w0(653) - w0(656)
      w0(657)=w0(657)*y
      w0(658)=112.0_prec*w0(357)
      w0(657)=w0(657) + w0(658)
      w0(657)=w0(657)*y
      w0(659)=w0(427) + w0(557)
      w0(471)=w0(471) + w0(657) - w0(659)
      w0(657)=4.0_prec*w0(99)
      w0(660)=w0(471)*w0(657)
      w0(661)=w0(408) + 91.0_prec*w0(436)
      w0(662)=91.0_prec*w0(357)
      w0(663)=w0(662) + w0(410)
      w0(663)=w0(663)*z
      w0(661)=w0(663) + 2.0_prec*w0(661)
      w0(661)=w0(661)*z
      w0(594)=w0(405) - w0(594)
      w0(594)=3.0_prec*w0(594) - w0(661)
      w0(594)=z*w0(594)
      w0(423)=w0(412) - w0(423)
      w0(423)=2.0_prec*w0(423) + w0(594)
      w0(423)=z*w0(423)
      w0(594)=w0(343) + w0(352)
      w0(663)=w0(594) + 37.0_prec*w0(430)
      w0(423)=w0(423) + w0(663)
      w0(664)=8.0_prec*w0(18)
      w0(423)=w0(24)*w0(423)*w0(664)
      w0(665)=13.0_prec*w0(322)
      w0(666)=w0(665) - w0(501)
      w0(666)=w0(666)*XNF
      w0(667)=29.0_prec*w0(391)
      w0(668)=w0(667) - w0(372)
      w0(669)=w0(425) - w0(384)
      w0(670)=w0(669)*z
      w0(666)= - w0(670) - w0(666) + 2.0_prec*w0(668)
      w0(666)=w0(666)*z
      w0(668)=w0(499) - w0(545)
      w0(668)=w0(668)*y
      w0(668)=w0(668) + w0(329)
      w0(668)=w0(668)*XNF
      w0(670)=6.0_prec*w0(391)
      w0(671)=w0(670) - w0(384)
      w0(671)=w0(671)*w0(520)
      w0(668)= - w0(668) + w0(671) + w0(384)
      w0(666)=w0(666) + 6.0_prec*w0(668)
      w0(666)=w0(666)*z
      w0(668)=w0(665) - w0(457)
      w0(668)=w0(668)*y
      w0(668)=w0(668) + w0(457)
      w0(668)=w0(668)*y
      w0(668)=w0(668) - w0(501)
      w0(668)=w0(668)*XNF
      w0(671)=w0(620) - w0(667)
      w0(671)=w0(671)*y
      w0(671)=w0(671) - w0(620)
      w0(671)=w0(671)*y
      w0(671)=w0(671) + w0(372)
      w0(666)= - w0(666) + w0(668) + 2.0_prec*w0(671)
      w0(666)=w0(666)*z
      w0(668)=w0(530) - w0(548)
      w0(668)=w0(668)*y
      w0(668)=w0(668) + w0(528)
      w0(668)=w0(668)*y
      w0(668)=w0(668) - w0(389)
      w0(671)=w0(545) - w0(322)
      w0(672)=w0(671)*y
      w0(673)=w0(541) - w0(672)
      w0(673)=w0(673)*y
      w0(673)=w0(673) - w0(545)
      w0(673)=w0(673)*y
      w0(674)=w0(673) + w0(329)
      w0(674)=w0(674)*w0(344)
      w0(666)=w0(666) + w0(674) + 11.0_prec*w0(668)
      w0(666)=2.0_prec*w0(666)
      w0(668)= - w0(114)*w0(666)
      w0(675)=w0(520)*w0(320)
      w0(676)=w0(675) + w0(335)
      w0(676)=w0(676)*y
      w0(676)=w0(676) - w0(335)
      w0(676)=w0(676)*y
      w0(676)=w0(676) + w0(329)
      w0(676)=w0(676)*y
      w0(676)=w0(676) + w0(545)
      w0(676)=w0(676)*XNF
      w0(677)= - 441.0_prec*w0(391) + 848.0_prec*w0(357)
      w0(677)=w0(677)*y
      w0(677)=w0(677) - 1047.0_prec*w0(357)
      w0(677)=w0(677)*y
      w0(677)=w0(677) + 618.0_prec*w0(357)
      w0(677)=w0(677)*y
      w0(676)=w0(676) + w0(677) - 308.0_prec*w0(357)
      w0(677)= - w0(113)*w0(676)
      w0(326)=w0(668) + w0(423) + w0(660) + w0(596) + w0(326) + w0(474)&
     &  + w0(677) + w0(627)
      w0(326)=w0(15)*w0(326)
      w0(423)=11.0_prec*w0(124)
      w0(474)=w0(74) - w0(92)
      w0(596)=27.0_prec*w0(474)
      w0(627)=w0(423) + w0(596)
      w0(627)=w0(627)*w0(357)
      w0(660)=4.0_prec*w0(474)
      w0(668)=w0(660) - w0(124)
      w0(668)=w0(319)*w0(668)
      w0(424)=w0(668)*w0(424)
      w0(677)=w0(439) + w0(369)
      w0(678)= - w0(64)*w0(677)
      w0(424)=w0(678) + w0(627) + w0(424)
      w0(424)=z*w0(424)
      w0(363)=w0(363) + w0(435)
      w0(363)=2.0_prec*w0(363)
      w0(678)= - w0(64)*w0(363)
      w0(679)=7.0_prec*w0(124)
      w0(680)= - w0(679) + 18.0_prec*w0(474)
      w0(680)=w0(680)*w0(391)
      w0(681)=w0(474)*w0(319)
      w0(368)=w0(681)*w0(368)
      w0(680)= - w0(368) + w0(680)
      w0(491)=w0(681)*w0(491)
      w0(682)=16.0_prec*w0(474) + 5.0_prec*w0(124)
      w0(682)=w0(682)*w0(319)
      w0(683)=w0(682)*w0(321)
      w0(683)= - w0(491) + w0(683)
      w0(683)=XNF*w0(683)
      w0(424)=w0(424) + w0(678) + 2.0_prec*w0(680) + w0(683)
      w0(424)=z*w0(424)
      w0(377)=w0(377) + w0(434)
      w0(678)=w0(64)*w0(377)
      w0(680)=4.0_prec*w0(124)
      w0(683)= - w0(680) + 11.0_prec*w0(474)
      w0(683)=w0(683)*w0(441)
      w0(684)= - w0(679) + 24.0_prec*w0(474)
      w0(684)=w0(319)*w0(684)
      w0(685)= - w0(684)*w0(388)
      w0(683)=w0(685) + w0(683)
      w0(683)=y*w0(683)
      w0(685)=w0(682)*w0(318)
      w0(686)=8.0_prec*w0(474) + 3.0_prec*w0(124)
      w0(686)=w0(686)*w0(319)
      w0(687)=w0(686)*w0(321)
      w0(687)= - w0(685) + w0(687)
      w0(687)=y*w0(687)
      w0(500)=w0(681)*w0(500)
      w0(500)=w0(500) + w0(687)
      w0(500)=XNF*w0(500)
      w0(500)=w0(678) + w0(500) + w0(368) + w0(683)
      w0(424)=3.0_prec*w0(500) + w0(424)
      w0(424)=z*w0(424)
      w0(386)=w0(386) - w0(444)
      w0(386)=2.0_prec*w0(386)
      w0(500)= - w0(64)*w0(386)
      w0(678)=9.0_prec*w0(474)
      w0(423)=w0(678) - w0(423)
      w0(423)=w0(423)*w0(391)
      w0(474)=2.0_prec*w0(474)
      w0(683)=w0(474) - w0(124)
      w0(683)= - w0(683)*w0(357)
      w0(423)=18.0_prec*w0(683) + w0(423)
      w0(423)=w0(423)*w0(520)
      w0(683)=w0(684)*w0(360)
      w0(423)=w0(683) + w0(423)
      w0(423)=y*w0(423)
      w0(368)= - w0(368) + w0(423)
      w0(423)=w0(474) + w0(124)
      w0(423)=w0(423)*w0(319)
      w0(474)=w0(358)*w0(318)
      w0(683)=w0(423)*w0(474)
      w0(684)=w0(686)*w0(334)
      w0(683)= - w0(684) + w0(683)
      w0(683)=w0(683)*w0(520)
      w0(682)=w0(682)*w0(334)
      w0(682)=w0(682) + w0(683)
      w0(682)=y*w0(682)
      w0(491)= - w0(491) + w0(682)
      w0(491)=XNF*w0(491)
      w0(368)=w0(424) + w0(500) + 2.0_prec*w0(368) + w0(491)
      w0(368)=z*w0(368)
      w0(424)=24.0_prec*w0(356)
      w0(424)=w0(424)*w0(319)
      w0(491)=w0(424) - w0(374)
      w0(491)=w0(491)*w0(514)
      w0(500)=83.0_prec*w0(356)
      w0(500)=w0(500)*w0(319)
      w0(491)=w0(491) - w0(500)
      w0(682)=3.0_prec*w0(491) + 26.0_prec*w0(405)
      w0(683)=w0(611) - w0(500)
      w0(686)= - 3.0_prec*w0(683) - 26.0_prec*w0(408)
      w0(687)=249.0_prec*w0(357)
      w0(688)= - w0(687) - 26.0_prec*w0(410)
      w0(688)=z*w0(688)
      w0(686)=2.0_prec*w0(686) + w0(688)
      w0(686)=z*w0(686)
      w0(682)=3.0_prec*w0(682) + w0(686)
      w0(682)=z*w0(682)
      w0(686)=297.0_prec*w0(357)
      w0(688)=w0(686) - w0(572)
      w0(688)=w0(688)*y
      w0(689)=252.0_prec*w0(357)
      w0(688)=w0(688) - w0(689)
      w0(688)=w0(688)*y
      w0(688)=w0(688) + w0(500)
      w0(690)=3.0_prec*w0(688) + 26.0_prec*w0(412)
      w0(682)=2.0_prec*w0(690) + w0(682)
      w0(682)=z*w0(682)
      w0(690)=w0(327)*Ca
      w0(691)=176.0_prec*w0(690)
      w0(576)= - w0(576) + 137.0_prec*w0(429)
      w0(576)=w0(576)*y
      w0(576)=w0(576) + 184.0_prec*w0(357)
      w0(576)=w0(576)*y
      w0(576)=w0(576) - w0(500)
      w0(682)=w0(691) + w0(682) + 3.0_prec*w0(576) + 26.0_prec*w0(352)
      w0(682)=w0(22)*w0(682)
      w0(692)=6.0_prec*w0(405)
      w0(491)= - w0(692) - w0(491)
      w0(683)=6.0_prec*w0(408) + w0(683)
      w0(693)=6.0_prec*w0(410)
      w0(694)=w0(500) + w0(693)
      w0(694)=z*w0(694)
      w0(683)=2.0_prec*w0(683) + w0(694)
      w0(683)=z*w0(683)
      w0(491)=3.0_prec*w0(491) + w0(683)
      w0(491)=z*w0(491)
      w0(683)= - 6.0_prec*w0(412) - w0(688)
      w0(491)=2.0_prec*w0(683) + w0(491)
      w0(491)=z*w0(491)
      w0(683)=w0(446) + 6.0_prec*w0(352)
      w0(491)=w0(491) - w0(683) - w0(576)
      w0(491)=w0(491)*w0(559)
      w0(491)=w0(491) + w0(682)
      w0(491)=w0(32)*w0(491)
      w0(576)=w0(677)*z
      w0(363)=w0(363) + w0(576)
      w0(363)=w0(363)*z
      w0(363)= - w0(363) + 3.0_prec*w0(377)
      w0(363)=w0(363)*z
      w0(363)=w0(363) - w0(386)
      w0(363)=w0(363)*z
      w0(377)=w0(396) + w0(448)
      w0(363)=w0(363) + w0(377)
      w0(386)=w0(96) + w0(105)
      w0(386)=w0(363)*w0(386)
      w0(396)=w0(523) + w0(435)
      w0(396)=w0(576) + 2.0_prec*w0(396)
      w0(396)=w0(396)*z
      w0(523)=w0(527) - w0(434)
      w0(396)=w0(396) + 3.0_prec*w0(523)
      w0(396)=w0(396)*z
      w0(523)=w0(533) + w0(444)
      w0(396)=w0(396) - 2.0_prec*w0(523)
      w0(396)=w0(396)*z
      w0(396)=w0(396) - w0(535) - w0(448)
      w0(523)=w0(79)*w0(396)
      w0(527)=w0(680) - w0(678)
      w0(527)= - w0(527)*w0(376)
      w0(533)=w0(388) - w0(390)
      w0(535)=w0(319)*y
      w0(677)= - w0(596) + 22.0_prec*w0(124)
      w0(533)=w0(533)*w0(677)*w0(535)
      w0(527)=w0(527) + w0(533)
      w0(527)=y*w0(527)
      w0(533)=w0(679) - w0(596)
      w0(533)=w0(533)*w0(389)
      w0(527)=w0(533) + w0(527)
      w0(527)=y*w0(527)
      w0(377)=w0(64)*w0(377)
      w0(533)= - w0(328) + w0(321)
      w0(423)=w0(358)*w0(423)*w0(533)
      w0(423)=w0(684) + w0(423)
      w0(423)=y*w0(423)
      w0(423)= - w0(685) + w0(423)
      w0(423)=y*w0(423)
      w0(533)=w0(668)*w0(328)
      w0(423)=w0(533) + w0(423)
      w0(423)=XNF*w0(423)
      w0(368)=w0(491) + w0(523) + w0(368) + w0(377) + w0(423) + w0(627)&
     &  + w0(527) + w0(386)
      w0(377)=2.0_prec*w0(2)
      w0(386)=w0(377) + w0(414)
      w0(423)= - w0(366)*w0(386)
      w0(491)=11.0_prec*w0(436) + 28.0_prec*w0(408)
      w0(523)=w0(384) + 28.0_prec*w0(410)
      w0(523)=z*w0(523)
      w0(491)=2.0_prec*w0(491) + w0(523)
      w0(523)=2.0_prec*z
      w0(491)=w0(491)*w0(523)
      w0(527)=22.0_prec*w0(391)
      w0(533)= - 117.0_prec*w0(357) + w0(527)
      w0(533)=y*w0(533)
      w0(596)=19.0_prec*w0(356)
      w0(596)=w0(596)*w0(319)
      w0(533)=w0(596) + w0(533)
      w0(627)=221.0_prec*w0(320)
      w0(668)= - w0(627) + 168.0_prec*w0(322)
      w0(668)=y*w0(668)
      w0(677)=97.0_prec*w0(320)
      w0(668)=w0(677) + w0(668)
      w0(668)=XNF*w0(668)
      w0(491)=w0(491) + 3.0_prec*w0(533) + w0(668)
      w0(491)=z*w0(491)
      w0(533)= - 351.0_prec*w0(357) + 44.0_prec*w0(391)
      w0(533)=y*w0(533)
      w0(668)=342.0_prec*w0(357)
      w0(533)=w0(668) + w0(533)
      w0(533)=y*w0(533)
      w0(627)= - w0(627) + 112.0_prec*w0(322)
      w0(627)=y*w0(627)
      w0(627)=150.0_prec*w0(320) + w0(627)
      w0(627)=y*w0(627)
      w0(678)=41.0_prec*w0(320)
      w0(627)= - w0(678) + w0(627)
      w0(627)=XNF*w0(627)
      w0(679)=35.0_prec*w0(357)
      w0(491)=w0(491) + w0(627) - w0(679) + w0(533)
      w0(491)=z*w0(491)
      w0(533)=11.0_prec*w0(318)
      w0(627)=w0(533)*w0(319)
      w0(680)=w0(627) - w0(490)
      w0(680)=y*w0(680)
      w0(497)= - w0(497) - w0(545) + w0(680)
      w0(497)=z*w0(497)
      w0(680)=6.0_prec*w0(322)
      w0(682)=w0(627) - w0(680)
      w0(682)=y*w0(682)
      w0(682)= - w0(541) + w0(682)
      w0(682)=y*w0(682)
      w0(497)=w0(497) + w0(320) + w0(682)
      w0(497)=z*w0(497)
      w0(682)=w0(542) - w0(545)
      w0(684)=w0(682)*y
      w0(684)=w0(684) + w0(320)
      w0(685)=y*w0(684)
      w0(497)=w0(685) + w0(497)
      w0(497)=2.0_prec*w0(497) + w0(552)
      w0(497)=w0(497)*w0(445)
      w0(685)=46.0_prec*w0(391)
      w0(688)=w0(685) - w0(500)
      w0(688)=w0(688)*y
      w0(688)=w0(688) + w0(601)
      w0(694)=w0(405) - w0(688)
      w0(695)= - 46.0_prec*w0(436) - w0(408)
      w0(696)= - w0(601) - w0(410)
      w0(696)=z*w0(696)
      w0(695)=2.0_prec*w0(695) + w0(696)
      w0(695)=z*w0(695)
      w0(694)=3.0_prec*w0(694) + w0(695)
      w0(694)=z*w0(694)
      w0(695)=92.0_prec*w0(391)
      w0(696)=w0(695) - w0(687)
      w0(696)=w0(696)*y
      w0(696)=w0(696) + w0(687)
      w0(696)=w0(696)*y
      w0(697)=92.0_prec*w0(357)
      w0(696)=w0(696) - w0(697)
      w0(694)=w0(694) + w0(351) - w0(696)
      w0(694)=z*w0(694)
      w0(694)=w0(694) + 46.0_prec*w0(430) + w0(594)
      w0(694)=w0(694)*w0(415)
      w0(698)=w0(419) - w0(557) + 59.0_prec*w0(429)
      w0(699)= - w0(345) + w0(557) - w0(611)
      w0(700)= - w0(557) - w0(425)
      w0(700)=z*w0(700)
      w0(699)=2.0_prec*w0(699) + w0(700)
      w0(699)=z*w0(699)
      w0(698)=3.0_prec*w0(698) + w0(699)
      w0(698)=z*w0(698)
      w0(699)=w0(563) - w0(611)
      w0(699)=y*w0(699)
      w0(699)= - w0(563) + w0(699)
      w0(699)=y*w0(699)
      w0(557)=w0(351) + w0(557) + w0(699)
      w0(557)=2.0_prec*w0(557) + w0(698)
      w0(557)=z*w0(557)
      w0(428)=w0(557) + 65.0_prec*w0(430) + w0(428)
      w0(428)=w0(428)*w0(420)
      w0(557)=w0(513) - 22.0_prec*w0(429)
      w0(557)=y*w0(557)
      w0(557)= - w0(679) + w0(557)
      w0(557)=y*w0(557)
      w0(698)=w0(677) - 56.0_prec*w0(331)
      w0(698)=y*w0(698)
      w0(698)= - w0(678) + w0(698)
      w0(698)=y*w0(698)
      w0(698)=w0(501) + w0(698)
      w0(698)=XNF*w0(698)
      w0(372)=w0(428) + w0(694) + w0(497) + w0(491) + w0(698) + w0(372)&
     &  + w0(557) + w0(423)
      w0(423)=2.0_prec*w0(99)
      w0(372)=w0(372)*w0(423)
      w0(428)=3.0_prec*XN
      w0(428)=w0(319)*w0(428)
      w0(491)=XN*w0(535)
      w0(497)=w0(428) - w0(491)
      w0(535)=w0(497)*y
      w0(557)=w0(535) - w0(428)
      w0(694)=w0(557)*y
      w0(698)=w0(319)*XN
      w0(694)=w0(694) + w0(698)
      w0(699)=w0(694)*XNF
      w0(503)=12.0_prec*w0(503) - w0(699)
      w0(700)=2.0_prec*XN
      w0(700)=w0(319)*w0(700)
      w0(701)=w0(700) - w0(491)
      w0(702)=w0(701)*y
      w0(703)=w0(702) - w0(698)
      w0(704)=w0(703)*XNF
      w0(495)=4.0_prec*w0(495) - w0(704)
      w0(705)=w0(491) - w0(698)
      w0(706)=w0(705)*XNF
      w0(707)=36.0_prec*w0(323) + w0(706)
      w0(708)=36.0_prec*w0(320)
      w0(709)=w0(319)*XNF*XN
      w0(710)=w0(708) + w0(709)
      w0(710)=z*w0(710)
      w0(707)=2.0_prec*w0(707) + w0(710)
      w0(707)=z*w0(707)
      w0(495)=3.0_prec*w0(495) + w0(707)
      w0(495)=z*w0(495)
      w0(495)=2.0_prec*w0(503) + w0(495)
      w0(495)=z*w0(495)
      w0(503)=4.0_prec*w0(2)
      w0(707)=4.0_prec*w0(20)
      w0(710)=w0(503) + w0(707)
      w0(711)=w0(327)*w0(710)
      w0(712)=w0(702) - w0(428)
      w0(712)=w0(712)*y
      w0(712)=w0(712) + w0(700)
      w0(712)=w0(712)*y
      w0(712)=w0(712) - w0(698)
      w0(713)= - XNF*w0(712)
      w0(495)=w0(495) - 36.0_prec*w0(341) + w0(713) + w0(711)
      w0(711)=3.0_prec*w0(703)
      w0(713)= - z*w0(698)
      w0(713)= - 2.0_prec*w0(705) + w0(713)
      w0(713)=z*w0(713)
      w0(713)=w0(711) + w0(713)
      w0(713)=z*w0(713)
      w0(713)=2.0_prec*w0(694) + w0(713)
      w0(713)=z*w0(713)
      w0(713)=w0(713) + w0(712)
      w0(342)=w0(713)*w0(342)
      w0(342)=4.0_prec*w0(495) + w0(342)
      w0(342)=w0(342)*w0(398)
      w0(495)=32.0_prec*w0(408) + 81.0_prec*w0(362)
      w0(713)=243.0_prec*w0(357)
      w0(714)=w0(713) + 32.0_prec*w0(410)
      w0(714)=w0(714)*z
      w0(495)=w0(714) + 2.0_prec*w0(495)
      w0(495)=w0(495)*z
      w0(714)=32.0_prec*w0(405)
      w0(715)=w0(714) + 27.0_prec*w0(375)
      w0(495)=w0(495) - 3.0_prec*w0(715)
      w0(495)=w0(495)*z
      w0(715)=32.0_prec*w0(412)
      w0(716)= - w0(715) + 81.0_prec*w0(385)
      w0(495)=w0(495) + 2.0_prec*w0(716)
      w0(495)=w0(495)*z
      w0(495)=w0(495) - 32.0_prec*w0(352) - 81.0_prec*w0(393)
      w0(386)= - w0(495)*w0(386)
      w0(495)=238.0_prec*w0(320) - 135.0_prec*w0(322)
      w0(495)=w0(495)*w0(520)
      w0(716)=w0(703)*w0(364)
      w0(495)=w0(716) - 261.0_prec*w0(320) + w0(495)
      w0(495)=w0(495)*w0(344)
      w0(717)=w0(359) - w0(394)
      w0(717)=w0(717)*w0(451)
      w0(718)=18.0_prec*w0(357)
      w0(717)=w0(717) + w0(718)
      w0(495)=9.0_prec*w0(717) + w0(495)
      w0(719)= - w0(705)*w0(344)
      w0(719)= - 135.0_prec*w0(323) + w0(719)
      w0(719)=XNF*w0(719)
      w0(719)=45.0_prec*w0(436) + w0(719)
      w0(720)=135.0_prec*w0(320)
      w0(721)= - w0(344)*w0(698)
      w0(721)= - w0(720) + w0(721)
      w0(721)=XNF*w0(721)
      w0(722)=45.0_prec*w0(357)
      w0(721)=w0(722) + w0(721)
      w0(721)=z*w0(721)
      w0(719)=2.0_prec*w0(719) + w0(721)
      w0(721)=4.0_prec*z
      w0(719)=w0(719)*w0(721)
      w0(495)=3.0_prec*w0(495) + w0(719)
      w0(495)=z*w0(495)
      w0(719)=119.0_prec*w0(320) - 45.0_prec*w0(322)
      w0(719)=w0(719)*w0(358)
      w0(719)= - 467.0_prec*w0(320) + w0(719)
      w0(719)=y*w0(719)
      w0(723)=171.0_prec*w0(320)
      w0(719)=w0(723) + w0(719)
      w0(724)=w0(694)*w0(433)
      w0(719)=3.0_prec*w0(719) + w0(724)
      w0(719)=w0(719)*w0(344)
      w0(618)=w0(618)*w0(451)
      w0(618)=w0(618) - w0(687)
      w0(618)=w0(618)*y
      w0(687)=34.0_prec*w0(357)
      w0(618)=w0(618) + w0(687)
      w0(495)=w0(495) - 9.0_prec*w0(618) + w0(719)
      w0(495)=z*w0(495)
      w0(719)=46.0_prec*w0(408)
      w0(724)=w0(719) + 1071.0_prec*w0(436)
      w0(725)=46.0_prec*w0(410)
      w0(726)=w0(725) + 1071.0_prec*w0(357)
      w0(726)=w0(726)*z
      w0(724)=w0(726) + 2.0_prec*w0(724)
      w0(724)=w0(724)*z
      w0(726)=46.0_prec*w0(405)
      w0(727)=w0(726) + 9.0_prec*w0(573)
      w0(724)=w0(724) - 3.0_prec*w0(727)
      w0(724)=w0(724)*z
      w0(727)=46.0_prec*w0(412)
      w0(728)=w0(727) + 9.0_prec*w0(579)
      w0(724)=w0(724) - 2.0_prec*w0(728)
      w0(724)=w0(724)*z
      w0(728)=352.0_prec*w0(690) + 46.0_prec*w0(352)
      w0(724)=w0(724) - w0(728) - 1071.0_prec*w0(430)
      w0(729)= - w0(21)*w0(724)
      w0(556)=9.0_prec*w0(556) + w0(726)
      w0(561)= - 9.0_prec*w0(561) - w0(719)
      w0(719)= - 585.0_prec*w0(357) - w0(725)
      w0(719)=z*w0(719)
      w0(561)=2.0_prec*w0(561) + w0(719)
      w0(561)=z*w0(561)
      w0(556)=3.0_prec*w0(556) + w0(561)
      w0(556)=z*w0(556)
      w0(561)=9.0_prec*w0(566) + w0(727)
      w0(556)=2.0_prec*w0(561) + w0(556)
      w0(556)=z*w0(556)
      w0(556)=w0(556) + 585.0_prec*w0(430) + w0(728)
      w0(556)=w0(24)*w0(556)
      w0(561)=10.0_prec*y
      w0(566)=w0(330)*w0(561)
      w0(719)=29.0_prec*w0(320)
      w0(566)= - w0(719) + w0(566)
      w0(566)=y*w0(566)
      w0(725)=19.0_prec*w0(320)
      w0(566)=w0(725) + w0(566)
      w0(566)=y*w0(566)
      w0(726)=10.0_prec*w0(318)
      w0(727)=w0(726)*w0(319)
      w0(566)= - w0(727) + w0(566)
      w0(712)=w0(712)*w0(364)
      w0(566)=27.0_prec*w0(566) + w0(712)
      w0(566)=XNF*w0(566)
      w0(712)=w0(392)*w0(561)
      w0(712)=w0(712) - w0(369)
      w0(712)=w0(712)*y
      w0(712)=w0(712) + w0(394)
      w0(712)=w0(712)*y
      w0(728)=10.0_prec*w0(356)
      w0(728)=w0(728)*w0(319)
      w0(712)=w0(712) - w0(728)
      w0(566)= - 9.0_prec*w0(712) + w0(566)
      w0(342)=w0(556) + w0(729) + w0(342) + 2.0_prec*w0(566) + w0(495) + &
     & w0(386)
      w0(342)=w0(100)*w0(342)
      w0(386)=w0(407) + w0(345)
      w0(407)=w0(425) + w0(376)
      w0(495)=w0(407)*z
      w0(386)=w0(495) + 2.0_prec*w0(386)
      w0(386)=w0(386)*z
      w0(556)=w0(419) + w0(375)
      w0(386)=w0(386) - 3.0_prec*w0(556)
      w0(386)=w0(386)*z
      w0(409)=w0(409) - w0(351)
      w0(386)=w0(386) + 2.0_prec*w0(409)
      w0(386)=w0(386)*z
      w0(409)=w0(343) + w0(427)
      w0(386)=w0(386) - w0(413) - w0(409)
      w0(556)= - w0(20)*w0(386)
      w0(566)=5.0_prec*w0(356)
      w0(566)=w0(566)*w0(319)
      w0(729)=w0(566) - w0(441)
      w0(730)=w0(729)*w0(514)
      w0(731)=w0(405) - w0(596) + w0(730)
      w0(732)=16.0_prec*w0(391)
      w0(733)= - w0(408) + w0(596) - w0(732)
      w0(734)= - w0(596) - w0(410)
      w0(734)=z*w0(734)
      w0(733)=2.0_prec*w0(733) + w0(734)
      w0(733)=z*w0(733)
      w0(731)=3.0_prec*w0(731) + w0(733)
      w0(731)=z*w0(731)
      w0(733)=32.0_prec*w0(391)
      w0(734)=w0(651) - w0(733)
      w0(734)=w0(734)*y
      w0(651)=w0(734) - w0(651)
      w0(651)=w0(651)*y
      w0(734)=38.0_prec*w0(356)
      w0(734)=w0(734)*w0(319)
      w0(731)=w0(731) + w0(351) + w0(734) + w0(651)
      w0(731)=z*w0(731)
      w0(735)=19.0_prec*w0(430)
      w0(731)=w0(731) + w0(735) + w0(594)
      w0(731)=w0(24)*w0(731)
      w0(607)=w0(405) - w0(607)
      w0(736)= - 37.0_prec*w0(436) - w0(408)
      w0(737)= - w0(461) - w0(410)
      w0(737)=z*w0(737)
      w0(736)=2.0_prec*w0(736) + w0(737)
      w0(736)=z*w0(736)
      w0(607)=3.0_prec*w0(607) + w0(736)
      w0(607)=z*w0(607)
      w0(736)=w0(613) + w0(351)
      w0(607)=w0(607) + w0(612) + w0(736)
      w0(607)=z*w0(607)
      w0(607)=w0(607) + w0(663)
      w0(607)=w0(18)*w0(607)
      w0(612)=w0(408) + w0(596)
      w0(737)=w0(612) - w0(527)
      w0(738)=w0(410) - w0(596)
      w0(739)=w0(738)*z
      w0(737)=w0(739) + 2.0_prec*w0(737)
      w0(737)=w0(737)*z
      w0(740)=27.0_prec*w0(391)
      w0(741)=41.0_prec*w0(356)
      w0(741)=w0(741)*w0(319)
      w0(742)=w0(740) - w0(741)
      w0(742)=w0(742)*y
      w0(743)=w0(405) + w0(596)
      w0(742)=w0(742) + w0(743)
      w0(737)= - w0(737) + 3.0_prec*w0(742)
      w0(737)=w0(737)*z
      w0(742)=153.0_prec*w0(357)
      w0(744)=w0(742) - w0(611)
      w0(744)=w0(744)*y
      w0(744)=w0(744) - w0(656)
      w0(744)=w0(744)*y
      w0(745)=w0(351) - w0(734)
      w0(737)=w0(737) - w0(744) + w0(745)
      w0(737)=w0(737)*z
      w0(744)= - w0(438) + 37.0_prec*w0(429)
      w0(744)=w0(744)*y
      w0(746)=44.0_prec*w0(357)
      w0(744)=w0(744) + w0(746)
      w0(744)=w0(744)*y
      w0(737)=w0(737) - w0(744) + w0(352) + w0(596)
      w0(744)= - w0(5)*w0(737)
      w0(354)=w0(744) + w0(607) + w0(731) - w0(354) + w0(556)
      w0(354)=w0(25)*w0(354)
      w0(556)=128.0_prec*w0(357)
      w0(607)=79.0_prec*w0(391)
      w0(731)=w0(556) - w0(607)
      w0(731)=w0(731)*y
      w0(744)=64.0_prec*w0(357)
      w0(731)=w0(731) - w0(744)
      w0(747)=5.0_prec*w0(318)
      w0(748)=w0(747)*w0(319)
      w0(749)=w0(748) - w0(675)
      w0(749)=w0(749)*y
      w0(750)=w0(749) - w0(545)
      w0(751)= - XNF*w0(750)
      w0(751)=w0(751) - w0(731)
      w0(752)=26.0_prec*w0(357)
      w0(753)=w0(752) + w0(410)
      w0(753)=w0(753)*w0(721)
      w0(753)=w0(753) + 208.0_prec*w0(436)
      w0(754)=w0(608) - w0(501)
      w0(755)=XNF*w0(754)
      w0(755)=w0(755) + w0(753)
      w0(755)=z*w0(755)
      w0(751)=3.0_prec*w0(751) + w0(755)
      w0(751)=z*w0(751)
      w0(755)=49.0_prec*w0(357)
      w0(756)=w0(487) - w0(755)
      w0(757)=y*w0(756)
      w0(757)=w0(746) + w0(757)
      w0(757)=w0(757)*w0(437)
      w0(757)= - w0(746) + w0(757)
      w0(758)=w0(672) - w0(748)
      w0(759)= - w0(758)*w0(437)
      w0(759)= - w0(501) + w0(759)
      w0(759)=XNF*w0(759)
      w0(751)=w0(751) + 2.0_prec*w0(757) + w0(759)
      w0(751)=z*w0(751)
      w0(382)=w0(382)*w0(520)
      w0(757)=43.0_prec*w0(356)
      w0(757)=w0(757)*w0(319)
      w0(382)=w0(757) + w0(382)
      w0(382)=w0(382)*w0(437)
      w0(382)= - w0(517) + w0(382)
      w0(382)=y*w0(382)
      w0(542)= - w0(748) + w0(542)
      w0(542)=y*w0(542)
      w0(542)=w0(545) + w0(542)
      w0(542)=XNF*w0(542)
      w0(759)=32.0_prec*w0(357)
      w0(382)=w0(751) + w0(542) + w0(759) + w0(382)
      w0(382)=w0(21)*w0(382)
      w0(542)=284.0_prec*w0(357)
      w0(751)=157.0_prec*w0(391)
      w0(760)=w0(542) - w0(751)
      w0(760)=w0(760)*y
      w0(761)=151.0_prec*w0(357)
      w0(762)=w0(760) - w0(761)
      w0(762)=3.0_prec*w0(762)
      w0(763)=211.0_prec*w0(357)
      w0(764)= - w0(763) + 202.0_prec*w0(391)
      w0(765)=211.0_prec*w0(477)
      w0(766)=2.0_prec*w0(764) + w0(765)
      w0(766)=z*w0(766)
      w0(766)= - w0(762) + w0(766)
      w0(766)=z*w0(766)
      w0(767)=w0(361) - w0(391)
      w0(768)=w0(767)*y
      w0(769)=w0(768) - w0(361)
      w0(769)=w0(769)*y
      w0(770)=121.0_prec*w0(357)
      w0(771)=w0(770) + 112.0_prec*w0(769)
      w0(766)= - 2.0_prec*w0(771) + w0(766)
      w0(766)=z*w0(766)
      w0(638)= - w0(399) - w0(638) + w0(766)
      w0(766)=4.0_prec*w0(18)
      w0(638)=w0(638)*w0(766)
      w0(772)=98.0_prec*w0(357)
      w0(637)=w0(637) - w0(772)
      w0(637)=w0(637)*y
      w0(773)=w0(330)*w0(485)
      w0(637)=w0(637) + w0(773) + w0(519)
      w0(637)=3.0_prec*w0(637)
      w0(773)=w0(595) + w0(425)
      w0(773)=w0(773)*z
      w0(774)=w0(320)*w0(485)
      w0(774)=w0(774) + 72.0_prec*w0(357)
      w0(775)=73.0_prec*w0(391)
      w0(776)=w0(775) - w0(774)
      w0(776)=2.0_prec*w0(776) + w0(773)
      w0(776)=z*w0(776)
      w0(776)=w0(637) + w0(776)
      w0(776)=z*w0(776)
      w0(777)=w0(331) - w0(329)
      w0(777)=w0(777)*w0(485)
      w0(778)=29.0_prec*w0(357)
      w0(779)=w0(778) - w0(670)
      w0(780)= - y*w0(779)
      w0(780)=w0(679) + w0(780)
      w0(780)=y*w0(780)
      w0(781)=14.0_prec*w0(357)
      w0(780)= - w0(781) + w0(780)
      w0(780)=2.0_prec*w0(780) + w0(777)
      w0(776)=3.0_prec*w0(780) + w0(776)
      w0(776)=z*w0(776)
      w0(780)=w0(323)*w0(437)
      w0(782)=w0(780) + w0(329)
      w0(782)=w0(782)*y
      w0(782)=w0(782) + w0(329)
      w0(782)=w0(782)*XNF
      w0(782)=w0(782) + w0(465)
      w0(783)=21.0_prec*w0(356)
      w0(783)=w0(783)*w0(319)
      w0(784)=w0(783) - w0(359)
      w0(784)=w0(784)*w0(437)
      w0(785)=62.0_prec*w0(357)
      w0(784)= - w0(785) + w0(784)
      w0(784)=y*w0(784)
      w0(776)=w0(776) + w0(784) + w0(782)
      w0(776)=w0(15)*w0(776)
      w0(762)=w0(762) + w0(378)
      w0(764)= - 3.0_prec*w0(764) - w0(365)
      w0(784)=w0(367) + 633.0_prec*w0(357)
      w0(784)=w0(784)*z
      w0(764)=2.0_prec*w0(764) - w0(784)
      w0(764)=z*w0(764)
      w0(762)=3.0_prec*w0(762) + w0(764)
      w0(762)=z*w0(762)
      w0(764)=3.0_prec*w0(771) + w0(387)
      w0(762)=2.0_prec*w0(764) + w0(762)
      w0(762)=z*w0(762)
      w0(764)=w0(570) + w0(397)
      w0(762)=w0(762) + 309.0_prec*w0(430) + w0(764)
      w0(771)=2.0_prec*w0(22)
      w0(762)=w0(762)*w0(771)
      w0(382)=w0(762) + w0(776) + w0(382) + w0(638)
      w0(382)=w0(33)*w0(382)
      w0(328)=w0(681)*w0(328)
      w0(321)=w0(681)*w0(321)
      w0(638)=w0(328) - w0(321)
      w0(638)=w0(638)*y
      w0(762)= - w0(64)*w0(332)
      w0(776)=w0(681)*w0(318)
      w0(762)=w0(762) - w0(776) + w0(638)
      w0(786)=w0(64)*w0(323)
      w0(786)=w0(786) + w0(776) - w0(321)
      w0(787)=w0(64)*w0(320)
      w0(787)= - w0(776) + w0(787)
      w0(787)=z*w0(787)
      w0(786)=2.0_prec*w0(786) + w0(787)
      w0(786)=z*w0(786)
      w0(762)=3.0_prec*w0(762) + w0(786)
      w0(762)=z*w0(762)
      w0(786)=w0(681)*w0(334)
      w0(321)=w0(786) - w0(321)
      w0(321)=y*w0(321)
      w0(321)= - w0(786) + w0(321)
      w0(321)=y*w0(321)
      w0(787)= - w0(64)*w0(339)
      w0(321)=w0(787) + w0(776) + w0(321)
      w0(321)=2.0_prec*w0(321) + w0(762)
      w0(321)=z*w0(321)
      w0(762)=w0(96) - w0(79)
      w0(787)=w0(762) + w0(105)
      w0(327)=w0(327)*w0(787)
      w0(787)=22.0_prec*w0(320)
      w0(788)=w0(320)*w0(373)
      w0(789)=w0(787) - w0(788)
      w0(789)=w0(789)*y
      w0(474)=w0(474)*w0(319)
      w0(790)=w0(474) - w0(335)
      w0(791)=w0(320)*w0(496)
      w0(792)=w0(791) + 2.0_prec*w0(790)
      w0(792)=w0(792)*z
      w0(789)= - w0(789) + w0(792) + w0(494)
      w0(789)=w0(789)*z
      w0(792)=w0(493) + w0(627)
      w0(792)=w0(792)*y
      w0(792)=w0(792) - w0(335)
      w0(789)=w0(789) + 2.0_prec*w0(792)
      w0(789)=w0(789)*z
      w0(792)=w0(330)*w0(379)
      w0(793)=17.0_prec*w0(320)
      w0(794)=w0(792) - w0(793)
      w0(794)=w0(794)*y
      w0(794)=w0(794) + w0(501)
      w0(794)=w0(794)*y
      w0(789)=w0(789) - w0(794) + w0(335)
      w0(794)= - w0(28)*w0(789)
      w0(638)= - w0(786) + w0(638)
      w0(638)=y*w0(638)
      w0(328)=w0(328) + w0(638)
      w0(328)=y*w0(328)
      w0(638)= - w0(64)*w0(341)
      w0(321)=w0(794) + w0(321) + w0(638) - w0(776) + w0(328) + w0(327)
      w0(321)=w0(321)*w0(569)
      w0(327)=w0(389) + w0(391)
      w0(328)=w0(675) - w0(335)
      w0(638)=w0(328)*w0(433)
      w0(776)=w0(367) + w0(357)
      w0(776)=w0(776)*w0(496)
      w0(327)= - w0(638) - w0(776) + 3.0_prec*w0(327)
      w0(327)=w0(327)*w0(721)
      w0(638)=176.0_prec*w0(322)
      w0(786)=255.0_prec*w0(320)
      w0(794)=w0(638) - w0(786)
      w0(794)=w0(794)*y
      w0(795)=143.0_prec*w0(320)
      w0(794)=w0(794) + w0(795)
      w0(794)=w0(794)*XNF
      w0(327)= - w0(327) + w0(794) - w0(480)
      w0(327)=w0(327)*z
      w0(480)=64.0_prec*w0(322)
      w0(786)=w0(480) - w0(786)
      w0(786)=w0(786)*y
      w0(786)=w0(786) + 254.0_prec*w0(320)
      w0(786)=w0(786)*y
      w0(786)=w0(786) - w0(580)
      w0(786)=w0(786)*XNF
      w0(327)=w0(327) + w0(786) - w0(483)
      w0(327)=w0(327)*z
      w0(483)=w0(791) + 2.0_prec*w0(328)
      w0(483)=w0(483)*z
      w0(786)=w0(320)*w0(524)
      w0(791)=w0(786) - w0(492)
      w0(791)=w0(791)*y
      w0(791)=w0(791) + w0(494)
      w0(483)=w0(483) + w0(791)
      w0(483)=w0(483)*z
      w0(794)=w0(672) - w0(545)
      w0(794)=w0(794)*w0(520)
      w0(794)=w0(794) + w0(335)
      w0(483)=w0(483) - 2.0_prec*w0(794)
      w0(483)=w0(483)*z
      w0(483)=w0(483) - w0(504)
      w0(796)=w0(483)*w0(569)
      w0(797)= - w0(795) + 48.0_prec*w0(331)
      w0(797)=w0(797)*y
      w0(797)=w0(797) + w0(580)
      w0(797)=w0(797)*y
      w0(798)=48.0_prec*w0(320)
      w0(797)=w0(797) - w0(798)
      w0(797)=w0(797)*XNF
      w0(799)=y**2
      w0(800)=w0(799)*w0(709)
      w0(801)=w0(491)*w0(346)
      w0(802)=w0(800) - w0(801)
      w0(802)=w0(802)*z
      w0(803)=y**3
      w0(709)=w0(709)*w0(803)
      w0(802)=w0(802) - w0(709)
      w0(804)=18.0_prec*Cf
      w0(805)=w0(804)*z
      w0(806)=w0(805)*w0(802)
      w0(327)=w0(327) - w0(797) - w0(484) - w0(796) + w0(806)
      w0(796)= - w0(348) - w0(327)
      w0(797)=w0(9)*w0(796)
      w0(371)=w0(371)*w0(766)
      w0(806)=w0(371) - w0(796)
      w0(806)=w0(6)*w0(806)
      w0(807)=w0(345) + 3.0_prec*w0(522)
      w0(495)=w0(495) + 2.0_prec*w0(807)
      w0(495)=w0(495)*z
      w0(807)=w0(419) - w0(526)
      w0(495)=w0(495) - 3.0_prec*w0(807)
      w0(495)=w0(495)*z
      w0(807)=w0(351) + 3.0_prec*w0(532)
      w0(495)=w0(495) - 2.0_prec*w0(807)
      w0(495)=w0(495)*z
      w0(409)=w0(495) - 9.0_prec*w0(430) - w0(409)
      w0(409)=w0(409)*w0(586)
      w0(327)=w0(409) - w0(348) + w0(327)
      w0(348)=w0(446) - w0(396)
      w0(396)=2.0_prec*w0(29)
      w0(409)= - w0(348)*w0(396)
      w0(409)= - w0(371) + w0(409) - w0(327)
      w0(409)=w0(34)*w0(409)
      w0(447)=w0(447)*w0(771)
      w0(371)=w0(447) - w0(371)
      w0(327)= - w0(371) + w0(327)
      w0(327)=w0(27)*w0(327)
      w0(447)=w0(73) + w0(85)
      w0(495)=8.0_prec*w0(447)
      w0(353)=w0(353)*w0(495)
      w0(495)=167.0_prec*w0(391)
      w0(584)=w0(584) - w0(495)
      w0(584)=w0(584)*y
      w0(584)=w0(584) - w0(640)
      w0(584)=3.0_prec*w0(584)
      w0(640)=w0(584) - w0(641)
      w0(640)=w0(640)*z
      w0(641)=127.0_prec*w0(391)
      w0(807)=354.0_prec*w0(357)
      w0(808)=w0(641) - w0(807)
      w0(808)=w0(808)*y
      w0(807)=w0(808) + w0(807)
      w0(807)=w0(807)*y
      w0(807)=w0(807) - w0(646)
      w0(640)= - w0(640) + 2.0_prec*w0(807)
      w0(640)=w0(640)*z
      w0(647)=w0(446) + w0(647)
      w0(640)=w0(640) - w0(647)
      w0(807)=2.0_prec*w0(69)
      w0(808)=2.0_prec*w0(97)
      w0(809)=2.0_prec*w0(67)
      w0(810)= - w0(809) - w0(808) - w0(807) - 2.0_prec*w0(88)
      w0(810)=w0(640)*w0(810)
      w0(790)=w0(790)*w0(433)
      w0(426)=w0(776) + w0(790) + w0(426)
      w0(426)=w0(426)*w0(721)
      w0(776)= - 272.0_prec*w0(322) + 351.0_prec*w0(320)
      w0(776)=w0(776)*y
      w0(776)=w0(776) - w0(795)
      w0(776)=w0(776)*XNF
      w0(426)= - w0(426) + w0(776) + w0(460)
      w0(426)=w0(426)*z
      w0(460)= - w0(562) + 511.0_prec*w0(320)
      w0(460)=w0(460)*y
      w0(460)=w0(460) - 350.0_prec*w0(320)
      w0(460)=w0(460)*y
      w0(460)=w0(460) + w0(580)
      w0(460)=w0(460)*XNF
      w0(426)=w0(426) + w0(460) + w0(463)
      w0(426)=w0(426)*z
      w0(463)=w0(698)*w0(437)
      w0(562)=4.0_prec*XN
      w0(562)=w0(319)*w0(562)
      w0(580)=w0(463) - w0(562)
      w0(580)=w0(580)*w0(520)
      w0(580)=w0(580) + w0(428)
      w0(580)=w0(580)*w0(485)
      w0(811)=4.0_prec*w0(491)
      w0(812)=w0(811) - w0(428)
      w0(813)=w0(812)*w0(485)
      w0(813)=w0(813) + w0(801)
      w0(813)=w0(813)*z
      w0(580)=w0(580) + w0(813)
      w0(580)=w0(580)*z
      w0(813)=w0(701)*w0(437)
      w0(813)=w0(813) - w0(562)
      w0(813)=w0(813)*y
      w0(813)=w0(813) + w0(698)
      w0(814)=w0(813)*w0(485)
      w0(580)=w0(580) - w0(814)
      w0(580)=w0(580)*w0(804)
      w0(814)= - 144.0_prec*w0(331) + 271.0_prec*w0(320)
      w0(814)=w0(814)*y
      w0(814)=w0(814) - w0(455)
      w0(814)=w0(814)*y
      w0(814)=w0(814) + w0(798)
      w0(814)=w0(814)*XNF
      w0(426)= - w0(580) + w0(426) - w0(814) - w0(467)
      w0(467)= - w0(28)*w0(426)
      w0(815)=178.0_prec*w0(357)
      w0(816)= - w0(815) + 95.0_prec*w0(391)
      w0(816)=y*w0(816)
      w0(817)=94.0_prec*w0(357)
      w0(816)=w0(817) + w0(816)
      w0(792)=w0(501) - w0(792)
      w0(792)=XNF*w0(792)
      w0(792)=3.0_prec*w0(816) + w0(792)
      w0(816)=w0(490) - w0(501)
      w0(818)=w0(816)*XNF
      w0(819)=422.0_prec*w0(357)
      w0(820)=w0(818) - w0(819) + 415.0_prec*w0(391)
      w0(821)=433.0_prec*w0(357) + w0(693)
      w0(821)=z*w0(821)
      w0(820)=2.0_prec*w0(820) + w0(821)
      w0(820)=z*w0(820)
      w0(792)=3.0_prec*w0(792) + w0(820)
      w0(792)=z*w0(792)
      w0(820)=591.0_prec*w0(357)
      w0(821)=200.0_prec*w0(391)
      w0(822)= - w0(820) + w0(821)
      w0(822)=y*w0(822)
      w0(820)=w0(820) + w0(822)
      w0(820)=y*w0(820)
      w0(822)=212.0_prec*w0(357)
      w0(820)= - w0(822) + w0(820)
      w0(823)=54.0_prec*w0(320)
      w0(824)=19.0_prec*w0(322)
      w0(825)= - w0(823) + w0(824)
      w0(825)=y*w0(825)
      w0(825)=w0(823) + w0(825)
      w0(825)=y*w0(825)
      w0(825)= - w0(492) + w0(825)
      w0(825)=XNF*w0(825)
      w0(792)=w0(792) + 2.0_prec*w0(820) + w0(825)
      w0(792)=z*w0(792)
      w0(820)=85.0_prec*w0(391)
      w0(825)=164.0_prec*w0(357)
      w0(826)= - w0(825) + w0(820)
      w0(826)=w0(826)*w0(520)
      w0(826)=507.0_prec*w0(357) + w0(826)
      w0(826)=y*w0(826)
      w0(826)= - 338.0_prec*w0(357) + w0(826)
      w0(826)=y*w0(826)
      w0(827)=w0(320)*w0(616)
      w0(828)= - w0(725) + w0(827)
      w0(828)=y*w0(828)
      w0(829)=27.0_prec*w0(320)
      w0(828)=w0(829) + w0(828)
      w0(828)=y*w0(828)
      w0(830)=18.0_prec*w0(320)
      w0(828)= - w0(830) + w0(828)
      w0(828)=y*w0(828)
      w0(828)=w0(541) + w0(828)
      w0(828)=XNF*w0(828)
      w0(831)=181.0_prec*w0(357)
      w0(792)= - w0(570) + w0(792) + w0(828) + w0(831) + w0(826)
      w0(792)=w0(121)*w0(792)
      w0(826)=w0(789)*w0(569)
      w0(426)=w0(426) + w0(826)
      w0(826)= - w0(20)*w0(426)
      w0(828)=w0(328)*w0(344)
      w0(832)=w0(410)*w0(496)
      w0(828)=w0(832) + w0(828)
      w0(828)=w0(828)*z
      w0(791)=w0(791)*XNF
      w0(791)=w0(828) + w0(791)
      w0(791)=w0(791)*z
      w0(794)=w0(794)*w0(344)
      w0(791)=w0(791) - w0(794)
      w0(791)=w0(791)*z
      w0(794)=w0(341)*w0(349)
      w0(791)=w0(791) - w0(794)
      w0(483)=w0(483)*w0(445)
      w0(794)=9.0_prec*z
      w0(802)=Cf*w0(802)*w0(794)
      w0(483)=w0(802) - w0(483) + 8.0_prec*w0(791)
      w0(791)=w0(483)*w0(402)
      w0(791)=w0(791) + w0(826)
      w0(791)=w0(31)*w0(791)
      w0(802)=w0(28)*w0(386)
      w0(730)=w0(730) - w0(743)
      w0(612)= - w0(732) + w0(612)
      w0(612)=2.0_prec*w0(612) + w0(739)
      w0(612)=z*w0(612)
      w0(612)=3.0_prec*w0(730) + w0(612)
      w0(612)=z*w0(612)
      w0(612)=w0(612) + w0(651) - w0(745)
      w0(612)=z*w0(612)
      w0(651)=w0(735) - w0(352)
      w0(612)=w0(612) + w0(651)
      w0(612)=w0(26)*w0(612)
      w0(612)=w0(612) + w0(802)
      w0(730)=w0(483)*w0(31)
      w0(612)=4.0_prec*w0(612) - w0(730)
      w0(735)=2.0_prec*w0(21)
      w0(612)=w0(612)*w0(735)
      w0(483)=w0(24)*w0(483)
      w0(483)=w0(730) + w0(483)
      w0(483)=w0(483)*w0(396)
      w0(401)=w0(94)*w0(401)
      w0(471)=w0(99)*w0(471)
      w0(470)=w0(555) - w0(470)
      w0(470)= - w0(473) + 2.0_prec*w0(470)
      w0(470)=w0(470)*z
      w0(473)=w0(781) - w0(380)
      w0(473)=w0(473)*w0(514)
      w0(473)=w0(473) - w0(475)
      w0(470)= - w0(470) + 3.0_prec*w0(473)
      w0(470)=w0(470)*z
      w0(473)=147.0_prec*w0(357)
      w0(565)=w0(565) - w0(473)
      w0(565)=w0(565)*y
      w0(565)=w0(565) - w0(476)
      w0(470)=w0(470) + 2.0_prec*w0(565)
      w0(470)=w0(470)*z
      w0(565)=83.0_prec*w0(429)
      w0(739)=189.0_prec*w0(357)
      w0(745)=w0(565) - w0(739)
      w0(745)=w0(745)*y
      w0(636)=w0(745) + w0(636)
      w0(636)=w0(636)*y
      w0(470)=w0(470) + w0(636) - w0(518)
      w0(470)=w0(470)*w0(21)
      w0(636)=w0(18)*w0(470)
      w0(471)=w0(471) + w0(636)
      w0(636)=4.0_prec*w0(5)
      w0(471)=w0(471)*w0(636)
      w0(400)=w0(400)*w0(766)
      w0(400)= - w0(400) + w0(426)
      w0(426)= - w0(12)*w0(400)
      w0(745)= - 566.0_prec*w0(357) + 543.0_prec*w0(391)
      w0(802)=w0(627) - w0(665)
      w0(802)=XNF*w0(802)
      w0(626)=w0(626) + 2.0_prec*w0(745) + w0(802)
      w0(626)=z*w0(626)
      w0(745)=409.0_prec*w0(357)
      w0(802)= - w0(745) + 224.0_prec*w0(391)
      w0(802)=w0(802)*w0(520)
      w0(826)=7.0_prec*w0(322)
      w0(828)=w0(633) - w0(826)
      w0(828)=y*w0(828)
      w0(828)= - w0(541) + w0(828)
      w0(828)=XNF*w0(828)
      w0(802)=w0(828) + 431.0_prec*w0(357) + w0(802)
      w0(626)=3.0_prec*w0(802) + w0(626)
      w0(626)=z*w0(626)
      w0(802)= - w0(416) + w0(667)
      w0(802)=y*w0(802)
      w0(802)=w0(416) + w0(802)
      w0(802)=w0(802)*w0(520)
      w0(802)= - w0(595) + w0(802)
      w0(828)=16.0_prec*w0(322)
      w0(832)=39.0_prec*w0(320)
      w0(833)=w0(832) - w0(828)
      w0(833)=y*w0(833)
      w0(833)= - w0(832) + w0(833)
      w0(833)=y*w0(833)
      w0(834)=13.0_prec*w0(320)
      w0(833)=w0(834) + w0(833)
      w0(833)=XNF*w0(833)
      w0(626)=w0(626) + 12.0_prec*w0(802) + w0(833)
      w0(626)=z*w0(626)
      w0(802)= - 165.0_prec*w0(430) + w0(397)
      w0(626)= - w0(570) + 2.0_prec*w0(802) + w0(626)
      w0(626)=w0(108)*w0(626)
      w0(802)= - 386.0_prec*w0(357) + 195.0_prec*w0(391)
      w0(802)=y*w0(802)
      w0(833)=w0(492) - 15.0_prec*w0(331)
      w0(833)=XNF*w0(833)
      w0(835)=202.0_prec*w0(357)
      w0(802)=w0(833) + w0(835) + w0(802)
      w0(833)=15.0_prec*w0(322)
      w0(836)= - w0(492) + w0(833)
      w0(836)=XNF*w0(836)
      w0(668)=w0(836) - w0(668) + 355.0_prec*w0(391)
      w0(488)=2.0_prec*w0(668) + w0(488)
      w0(488)=z*w0(488)
      w0(488)=3.0_prec*w0(802) + w0(488)
      w0(488)=z*w0(488)
      w0(668)=50.0_prec*w0(391)
      w0(802)= - w0(656) + w0(668)
      w0(802)=y*w0(802)
      w0(802)=w0(656) + w0(802)
      w0(802)=y*w0(802)
      w0(802)= - w0(746) + w0(802)
      w0(836)=90.0_prec*w0(320)
      w0(837)=29.0_prec*w0(322)
      w0(838)= - w0(836) + w0(837)
      w0(838)=y*w0(838)
      w0(836)=w0(836) + w0(838)
      w0(836)=y*w0(836)
      w0(836)= - w0(589) + w0(836)
      w0(836)=XNF*w0(836)
      w0(488)=w0(488) + 6.0_prec*w0(802) + w0(836)
      w0(488)=z*w0(488)
      w0(802)= - w0(759) + 15.0_prec*w0(391)
      w0(802)=w0(802)*w0(520)
      w0(802)=w0(662) + w0(802)
      w0(802)=w0(802)*w0(437)
      w0(802)= - w0(464) + w0(802)
      w0(802)=y*w0(802)
      w0(828)= - w0(719) + w0(828)
      w0(828)=y*w0(828)
      w0(836)=45.0_prec*w0(320)
      w0(828)=w0(836) + w0(828)
      w0(828)=y*w0(828)
      w0(838)=30.0_prec*w0(320)
      w0(828)= - w0(838) + w0(828)
      w0(828)=y*w0(828)
      w0(828)=w0(830) + w0(828)
      w0(828)=XNF*w0(828)
      w0(839)=79.0_prec*w0(357)
      w0(488)= - w0(570) + w0(488) + w0(828) + w0(839) + w0(802)
      w0(488)=w0(71)*w0(488)
      w0(802)=188.0_prec*w0(357)
      w0(828)=103.0_prec*w0(391)
      w0(840)=w0(802) - w0(828)
      w0(840)=y*w0(840)
      w0(841)=103.0_prec*w0(357)
      w0(840)=w0(378) - w0(841) + w0(840)
      w0(842)= - 103.0_prec*w0(436) - w0(365)
      w0(843)= - w0(841) - w0(367)
      w0(843)=z*w0(843)
      w0(842)=2.0_prec*w0(842) + w0(843)
      w0(842)=z*w0(842)
      w0(840)=3.0_prec*w0(840) + w0(842)
      w0(840)=z*w0(840)
      w0(842)=282.0_prec*w0(357)
      w0(843)=w0(842) - w0(828)
      w0(843)=y*w0(843)
      w0(843)= - w0(842) + w0(843)
      w0(843)=y*w0(843)
      w0(843)=w0(387) + w0(841) + w0(843)
      w0(840)=2.0_prec*w0(843) + w0(840)
      w0(840)=z*w0(840)
      w0(840)=w0(840) + w0(647)
      w0(843)=2.0_prec*w0(101)
      w0(840)=w0(840)*w0(843)
      w0(844)=42.0_prec*w0(391)
      w0(845)= - w0(418) + w0(844)
      w0(422)= - w0(505) + w0(422)
      w0(422)=XNF*w0(422)
      w0(558)=w0(558)*w0(523)
      w0(422)=w0(558) + 12.0_prec*w0(845) + w0(422)
      w0(422)=z*w0(422)
      w0(558)= - 508.0_prec*w0(357) + 327.0_prec*w0(391)
      w0(558)=y*w0(558)
      w0(845)=43.0_prec*w0(320)
      w0(846)= - w0(845) + 22.0_prec*w0(322)
      w0(846)=y*w0(846)
      w0(846)=w0(417) + w0(846)
      w0(846)=XNF*w0(846)
      w0(847)=262.0_prec*w0(357)
      w0(558)=w0(846) + w0(847) + w0(558)
      w0(422)=3.0_prec*w0(558) + w0(422)
      w0(422)=z*w0(422)
      w0(558)= - 807.0_prec*w0(357) + 302.0_prec*w0(391)
      w0(558)=y*w0(558)
      w0(558)=732.0_prec*w0(357) + w0(558)
      w0(558)=y*w0(558)
      w0(558)= - w0(689) + w0(558)
      w0(689)=44.0_prec*w0(320)
      w0(846)= - w0(689) + w0(833)
      w0(846)=y*w0(846)
      w0(846)=w0(845) + w0(846)
      w0(846)=w0(846)*w0(437)
      w0(846)= - w0(505) + w0(846)
      w0(846)=XNF*w0(846)
      w0(422)=w0(422) + 2.0_prec*w0(558) + w0(846)
      w0(422)=z*w0(422)
      w0(558)=169.0_prec*w0(357)
      w0(846)= - w0(558) + w0(560)
      w0(846)=w0(846)*w0(358)
      w0(846)=849.0_prec*w0(357) + w0(846)
      w0(846)=y*w0(846)
      w0(846)= - 516.0_prec*w0(357) + w0(846)
      w0(846)=y*w0(846)
      w0(848)=15.0_prec*w0(318)
      w0(848)=w0(848)*w0(319)
      w0(849)= - w0(848) + w0(827)
      w0(849)=y*w0(849)
      w0(849)=w0(787) + w0(849)
      w0(849)=w0(849)*w0(437)
      w0(849)= - w0(845) + w0(849)
      w0(849)=y*w0(849)
      w0(849)=w0(417) + w0(849)
      w0(849)=XNF*w0(849)
      w0(850)=246.0_prec*w0(357)
      w0(422)= - w0(691) + w0(422) + w0(849) + w0(850) + w0(846)
      w0(422)=w0(107)*w0(422)
      w0(363)=w0(363) + w0(446)
      w0(846)=2.0_prec*w0(116)
      w0(849)=2.0_prec*w0(91)
      w0(851)= - w0(849) - w0(846)
      w0(851)=w0(851)*w0(20)
      w0(852)=2.0_prec*w0(127)
      w0(853)=2.0_prec*w0(61)
      w0(851)=w0(851) + w0(853) + 2.0_prec*w0(86) + w0(852)
      w0(851)=w0(363)*w0(851)
      w0(854)=67.0_prec*w0(391)
      w0(774)=w0(774) - w0(854)
      w0(774)= - w0(773) + 2.0_prec*w0(774)
      w0(774)=w0(774)*z
      w0(637)=w0(774) - w0(637)
      w0(637)=w0(637)*z
      w0(774)=14.0_prec*w0(391)
      w0(855)=w0(564) - w0(774)
      w0(855)=w0(855)*y
      w0(564)=w0(855) - w0(564)
      w0(564)=w0(564)*y
      w0(564)=w0(564) + w0(781)
      w0(564)= - w0(777) + 2.0_prec*w0(564)
      w0(564)=w0(637) + 3.0_prec*w0(564)
      w0(564)=w0(564)*z
      w0(637)=7.0_prec*w0(356)
      w0(637)=w0(637)*w0(319)
      w0(777)=w0(441) - w0(637)
      w0(855)=w0(777)*w0(358)
      w0(855)=w0(855) + w0(461)
      w0(855)=w0(855)*w0(437)
      w0(855)=w0(855) - w0(613)
      w0(855)=w0(855)*y
      w0(564)=w0(564) - w0(855) - w0(782)
      w0(782)= - w0(117) - w0(112)
      w0(564)=w0(564)*w0(782)
      w0(782)=w0(728) - w0(525)
      w0(855)=w0(608) - w0(545)
      w0(855)=w0(855)*XNF
      w0(782)= - w0(855) + 5.0_prec*w0(782)
      w0(773)= - w0(773) + 2.0_prec*w0(782)
      w0(773)=w0(773)*z
      w0(782)=45.0_prec*w0(391)
      w0(856)=w0(744) - w0(782)
      w0(856)=w0(856)*y
      w0(754)=w0(754)*y
      w0(857)=w0(754) + w0(545)
      w0(857)=w0(857)*XNF
      w0(858)=30.0_prec*w0(357)
      w0(856)=w0(856) - w0(857) - w0(858)
      w0(856)=3.0_prec*w0(856)
      w0(773)=w0(773) + w0(856)
      w0(773)=w0(773)*z
      w0(859)=25.0_prec*w0(391)
      w0(860)=48.0_prec*w0(357)
      w0(861)=w0(859) - w0(860)
      w0(861)=w0(861)*y
      w0(862)=33.0_prec*w0(357)
      w0(861)=w0(861) + w0(862)
      w0(861)=w0(861)*y
      w0(861)=w0(861) - w0(728)
      w0(863)=w0(457) - w0(786)
      w0(863)=w0(863)*y
      w0(863)=w0(863) - w0(457)
      w0(863)=w0(863)*y
      w0(863)=w0(863) + w0(501)
      w0(863)=w0(863)*XNF
      w0(773)=w0(773) + w0(863) - 4.0_prec*w0(861)
      w0(773)=w0(773)*z
      w0(861)=w0(392)*w0(451)
      w0(861)=w0(861) - w0(376)
      w0(861)=w0(861)*y
      w0(861)=w0(861) + w0(528)
      w0(861)=w0(861)*w0(451)
      w0(861)=w0(861) + w0(427) - w0(637)
      w0(773)=w0(773) + 2.0_prec*w0(861)
      w0(861)=w0(83) + w0(81)
      w0(864)= - w0(773)*w0(861)
      w0(865)=w0(103) - w0(109)
      w0(866)=w0(75) - w0(84)
      w0(867)=w0(865) + w0(866)
      w0(868)=w0(125) + w0(867) + w0(77)
      w0(869)= - w0(59) + w0(76) + w0(78)
      w0(870)= - 2.0_prec*w0(869)
      w0(871)=2.0_prec*w0(120)
      w0(868)= - w0(871) - w0(870) + 2.0_prec*w0(868)
      w0(868)=w0(348)*w0(868)
      w0(872)=26.0_prec*w0(391)
      w0(873)=w0(872) - w0(595)
      w0(873)=w0(873)*y
      w0(874)=w0(419) + w0(734)
      w0(873)=w0(873) + w0(874)
      w0(738)=w0(738)*w0(523)
      w0(738)=w0(365) + w0(738) + w0(517)
      w0(854)=w0(738) - w0(854)
      w0(854)=w0(854)*z
      w0(873)= - w0(854) + 3.0_prec*w0(873)
      w0(873)=w0(873)*z
      w0(875)=w0(516) - w0(525)
      w0(875)=w0(875)*w0(520)
      w0(876)=183.0_prec*w0(357)
      w0(875)=w0(875) - w0(876)
      w0(875)=w0(875)*y
      w0(877)=w0(387) - w0(517)
      w0(873)=w0(873) - w0(875) + w0(877)
      w0(873)=w0(873)*z
      w0(875)=78.0_prec*w0(357)
      w0(653)=w0(653) - w0(875)
      w0(653)=w0(653)*y
      w0(606)=w0(653) + w0(606)
      w0(606)=w0(606)*y
      w0(653)=w0(427) + w0(734)
      w0(606)=w0(873) - w0(606) + w0(653)
      w0(873)=w0(66)*w0(606)
      w0(878)=w0(320)*w0(349)
      w0(879)=w0(619) + w0(878)
      w0(879)=w0(879)*w0(523)
      w0(880)=97.0_prec*w0(391)
      w0(879)=w0(879) + 12.0_prec*w0(408) - w0(658) + w0(880)
      w0(879)=z*w0(879)
      w0(881)= - w0(610) + 76.0_prec*w0(391)
      w0(881)=y*w0(881)
      w0(882)=56.0_prec*w0(357)
      w0(881)= - w0(692) + w0(882) + w0(881)
      w0(879)=3.0_prec*w0(881) + w0(879)
      w0(879)=z*w0(879)
      w0(881)= - w0(739) + 71.0_prec*w0(391)
      w0(881)=w0(881)*w0(520)
      w0(883)=333.0_prec*w0(357)
      w0(881)=w0(883) + w0(881)
      w0(881)=y*w0(881)
      w0(879)=w0(879) - 12.0_prec*w0(412) - w0(658) + w0(881)
      w0(879)=z*w0(879)
      w0(565)=204.0_prec*w0(357) - w0(565)
      w0(565)=y*w0(565)
      w0(565)= - w0(770) + w0(565)
      w0(565)=y*w0(565)
      w0(565)=w0(879) + w0(882) + w0(565) - w0(683)
      w0(683)=4.0_prec*w0(118)
      w0(565)=w0(565)*w0(683)
      w0(730)=w0(420)*w0(730)
      w0(737)= - w0(1)*w0(737)*w0(586)
      w0(542)= - w0(542) + 149.0_prec*w0(391)
      w0(542)=y*w0(542)
      w0(879)=149.0_prec*w0(357)
      w0(542)= - w0(378) + w0(879) + w0(542)
      w0(881)=229.0_prec*w0(436) + w0(365)
      w0(884)=229.0_prec*w0(357) + w0(367)
      w0(884)=z*w0(884)
      w0(881)=2.0_prec*w0(881) + w0(884)
      w0(881)=z*w0(881)
      w0(542)=3.0_prec*w0(542) + w0(881)
      w0(542)=z*w0(542)
      w0(881)=306.0_prec*w0(357)
      w0(884)=109.0_prec*w0(391)
      w0(885)= - w0(881) + w0(884)
      w0(885)=y*w0(885)
      w0(881)=w0(881) + w0(885)
      w0(881)=y*w0(881)
      w0(632)= - w0(387) - w0(632) + w0(881)
      w0(542)=2.0_prec*w0(632) + w0(542)
      w0(542)=z*w0(542)
      w0(632)=w0(446) + w0(397)
      w0(542)=w0(542) - 85.0_prec*w0(430) - w0(632)
      w0(881)=2.0_prec*w0(110)
      w0(542)=w0(542)*w0(881)
      w0(874)=35.0_prec*w0(429) - w0(874)
      w0(738)= - w0(820) + w0(738)
      w0(738)=z*w0(738)
      w0(738)=3.0_prec*w0(874) + w0(738)
      w0(738)=z*w0(738)
      w0(874)=42.0_prec*w0(357)
      w0(885)=w0(874) - w0(374)
      w0(885)=y*w0(885)
      w0(885)= - w0(874) + w0(885)
      w0(885)=w0(885)*w0(451)
      w0(738)=w0(738) + w0(885) - w0(877)
      w0(738)=z*w0(738)
      w0(651)=2.0_prec*w0(651) + w0(738)
      w0(738)=4.0_prec*w0(102)
      w0(651)=w0(651)*w0(738)
      w0(885)=w0(559) - w0(29)
      w0(886)= - w0(19)*w0(479)*w0(885)
      w0(666)= - w0(82)*w0(666)
      w0(321)=w0(666) + w0(886) + w0(327) + w0(422) + w0(382) + w0(840)&
     &  + w0(488) + w0(355) + w0(409) + w0(626) + w0(426) + 8.0_prec*w0(354)&
     &  + w0(471) + w0(326) + w0(651) + w0(342) + w0(401) + w0(806) + &
     & w0(403) + w0(797) + w0(372) + w0(542) + w0(483) + w0(737) + &
     & w0(730) + w0(612) + w0(565) + w0(791) + w0(792) - 4.0_prec*w0(873) + &
     & w0(321) + w0(467) + w0(868) + w0(810) + w0(353) + w0(864) + &
     & w0(564) + w0(851) + 2.0_prec*w0(368)
      w0(321)=w0(58)*w0(321)
      w0(326)=w0(477) + 2.0_prec*w0(436)
      w0(327)=w0(326)*z
      w0(342)=w0(429) - w0(357)
      w0(353)=3.0_prec*w0(342)
      w0(354)=w0(327) - w0(353)
      w0(355)=w0(354)*z
      w0(368)=w0(769) + w0(357)
      w0(372)=2.0_prec*w0(368)
      w0(355)=w0(355) - w0(372)
      w0(355)=w0(355)*z
      w0(355)=w0(355) - w0(430)
      w0(382)=w0(355)*w0(707)
      w0(401)=w0(355)*w0(4)
      w0(403)=w0(382) + w0(401)
      w0(409)=w0(355)*w0(2)
      w0(422)=w0(409) + 2.0_prec*w0(403)
      w0(422)=w0(422)*w0(2)
      w0(426)=w0(496)*w0(357)
      w0(467)=w0(426) + 2.0_prec*w0(522)
      w0(467)=w0(467)*z
      w0(467)=w0(467) + w0(526)
      w0(467)=w0(467)*z
      w0(467)= - w0(467) + 2.0_prec*w0(532)
      w0(467)=w0(467)*z
      w0(471)=3.0_prec*w0(430)
      w0(467)=w0(467) + w0(471)
      w0(483)=3.0_prec*w0(467)
      w0(488)=w0(355)*w0(20)
      w0(526)=w0(483) - w0(488)
      w0(526)= - w0(401) + 2.0_prec*w0(526)
      w0(526)=w0(526)*w0(4)
      w0(532)=w0(422) - w0(526)
      w0(542)=5.0_prec*w0(436)
      w0(564)= - w0(542) + 11.0_prec*w0(408)
      w0(565)=XNF*w0(627)
      w0(565)= - w0(566) + w0(565)
      w0(565)=z*w0(565)
      w0(564)=2.0_prec*w0(564) + w0(565)
      w0(564)=w0(564)*w0(721)
      w0(565)= - 58.0_prec*w0(320) + 33.0_prec*w0(322)
      w0(565)=w0(565)*w0(520)
      w0(565)=w0(588) + w0(565)
      w0(565)=w0(565)*w0(344)
      w0(564)=w0(564) - 3.0_prec*w0(717) + w0(565)
      w0(564)=z*w0(564)
      w0(565)= - w0(719) + w0(786)
      w0(565)=w0(565)*w0(358)
      w0(612)=113.0_prec*w0(320)
      w0(565)=w0(612) + w0(565)
      w0(565)=y*w0(565)
      w0(565)= - w0(678) + w0(565)
      w0(565)=w0(565)*w0(344)
      w0(564)=w0(564) + w0(565) + w0(618)
      w0(564)=z*w0(564)
      w0(565)=w0(409) + w0(401)
      w0(382)=w0(565) + w0(382)
      w0(618)=w0(355)*w0(21)
      w0(626)=w0(618) + 2.0_prec*w0(382)
      w0(651)=3.0_prec*w0(21)
      w0(666)=w0(626)*w0(651)
      w0(717)=w0(1) + w0(26)
      w0(730)=w0(24)*w0(21)
      w0(737)=w0(717) + w0(730)
      w0(769)=w0(31)*w0(20)
      w0(791)=w0(769) + w0(28)
      w0(792)=w0(791) - w0(9)
      w0(797)=w0(20)**2
      w0(737)=27.0_prec*w0(99) + 3.0_prec*w0(797) - 18.0_prec*w0(792) + 24.0_prec*w0(737)
      w0(737)=w0(355)*w0(737)
      w0(588)=w0(588) - 22.0_prec*w0(331)
      w0(588)=y*w0(588)
      w0(588)= - w0(678) + w0(588)
      w0(588)=y*w0(588)
      w0(588)=w0(787) + w0(588)
      w0(588)=XNF*w0(588)
      w0(588)=w0(588) + w0(712)
      w0(498)= - w0(498)*w0(569)
      w0(498)=w0(666) + w0(498) + 2.0_prec*w0(588) + w0(564) + w0(737) + 3.0_prec*&
     & w0(532)
      w0(532)=w0(355)*w0(414)
      w0(564)=w0(532) + 2.0_prec*w0(409)
      w0(588)=2.0_prec*w0(401)
      w0(666)=w0(355)*w0(735)
      w0(712)=w0(588) + w0(666)
      w0(737)=w0(326)*w0(496)
      w0(737)=w0(376) + w0(737)
      w0(383)=w0(737) + w0(383)
      w0(383)=w0(383)*z
      w0(383)=w0(383) + 2.0_prec*w0(443)
      w0(383)=w0(383)*z
      w0(383)=w0(383) - w0(471)
      w0(443)=3.0_prec*w0(383)
      w0(787)=w0(443) + w0(712) + w0(564)
      w0(787)=w0(18)*w0(787)
      w0(498)=2.0_prec*w0(498) + 9.0_prec*w0(787)
      w0(498)=w0(18)*w0(498)
      w0(787)=w0(488) - w0(467)
      w0(806)=w0(787)*w0(4)
      w0(810)=w0(426) + 2.0_prec*w0(362)
      w0(810)=w0(810)*z
      w0(375)=w0(810) - w0(375)
      w0(375)=w0(375)*z
      w0(375)=w0(375) + 2.0_prec*w0(385)
      w0(375)=w0(375)*z
      w0(375)=w0(375) - w0(393)
      w0(385)=w0(375) + w0(532)
      w0(840)=w0(385)*w0(2)
      w0(806)=w0(806) + w0(840)
      w0(840)=6.0_prec*w0(355)
      w0(851)=w0(840)*w0(26)
      w0(864)=4.0_prec*w0(355)
      w0(868)=w0(864)*w0(28)
      w0(873)=w0(355)*w0(769)
      w0(886)=w0(355)*w0(797)
      w0(851)=w0(886) + w0(851) - w0(868) + w0(806) - w0(873)
      w0(383)=w0(383) + w0(532)
      w0(383)=w0(383)*w0(21)
      w0(851)=w0(383) + 2.0_prec*w0(851)
      w0(868)=w0(851)*w0(651)
      w0(887)=w0(565) + w0(488)
      w0(688)=3.0_prec*w0(688) - w0(597)
      w0(888)=138.0_prec*w0(436) + w0(587)
      w0(889)=138.0_prec*w0(357) + w0(591)
      w0(889)=z*w0(889)
      w0(888)=2.0_prec*w0(888) + w0(889)
      w0(888)=z*w0(888)
      w0(688)=3.0_prec*w0(688) + w0(888)
      w0(688)=z*w0(688)
      w0(688)=w0(688) + 3.0_prec*w0(696) - w0(568)
      w0(688)=z*w0(688)
      w0(696)=27.0_prec*w0(618)
      w0(888)=w0(355)*w0(24)
      w0(688)=18.0_prec*w0(888) + w0(696) + w0(688) - 138.0_prec*w0(430) - w0(602)&
     &  + 9.0_prec*w0(887)
      w0(657)=w0(688)*w0(657)
      w0(688)=w0(618) + w0(887)
      w0(889)=w0(688)*w0(24)
      w0(890)=w0(840)*w0(1)
      w0(891)=9.0_prec*w0(355)
      w0(892)=w0(891)*w0(26)
      w0(893)=w0(355)*w0(95)
      w0(894)=z*w0(113)*w0(354)
      w0(624)=w0(368)*w0(624)
      w0(624)=w0(894) - w0(624)
      w0(624)=w0(624)*z
      w0(894)=w0(430)*w0(113)
      w0(624)=w0(624) - w0(894)
      w0(890)=w0(889) - 5.0_prec*w0(893) - 11.0_prec*w0(624) + w0(890) + w0(892)
      w0(892)=w0(355)*w0(99)
      w0(894)=12.0_prec*w0(892) + w0(890)
      w0(895)=82.0_prec*w0(357)
      w0(896)=w0(895) - w0(374)
      w0(896)=w0(896)*y
      w0(652)=w0(896) - w0(652)
      w0(648)= - w0(648) + 47.0_prec*w0(391)
      w0(648)=w0(649) + 2.0_prec*w0(648)
      w0(648)=w0(648)*z
      w0(648)= - w0(648) + 3.0_prec*w0(652)
      w0(648)=w0(648)*z
      w0(649)=43.0_prec*w0(391)
      w0(652)=w0(649) + w0(862)
      w0(652)=w0(652)*y
      w0(652)=w0(652) - w0(656)
      w0(652)=w0(652)*y
      w0(652)=w0(652) - w0(655)
      w0(648)=w0(648) + 2.0_prec*w0(652)
      w0(648)=w0(648)*z
      w0(652)=w0(615) + 43.0_prec*w0(429)
      w0(652)=w0(652)*y
      w0(652)=w0(652) - w0(817)
      w0(652)=w0(652)*y
      w0(648)=w0(648) - w0(652) - w0(659)
      w0(652)= - w0(648) + 42.0_prec*w0(888)
      w0(655)=w0(18)*w0(652)
      w0(655)=3.0_prec*w0(894) + w0(655)
      w0(656)=2.0_prec*w0(15)
      w0(655)=w0(655)*w0(656)
      w0(659)=w0(2)*w0(20)
      w0(894)=w0(355)*w0(659)
      w0(894)=w0(894) + w0(886)
      w0(896)=w0(509) - w0(424)
      w0(896)=w0(896)*y
      w0(896)=w0(896) + w0(737)
      w0(896)=w0(896)*z
      w0(897)=w0(561)*w0(357)
      w0(898)=w0(897) - w0(596)
      w0(898)=w0(898)*y
      w0(898)=w0(898) + w0(469)
      w0(898)=w0(898)*y
      w0(898)=w0(898) - w0(361)
      w0(896)=w0(896) + 2.0_prec*w0(898)
      w0(896)=w0(896)*z
      w0(896)=w0(896) - w0(393)
      w0(898)=w0(488) + w0(896)
      w0(899)=w0(898)*w0(4)
      w0(900)=w0(894) + w0(899)
      w0(900)=w0(900)*w0(2)
      w0(901)=w0(4)*w0(20)
      w0(902)=w0(355)*w0(901)
      w0(894)=w0(894) + w0(902)
      w0(903)=w0(894)*w0(31)
      w0(900)=w0(900) - w0(903)
      w0(903)=w0(382) + w0(618)
      w0(904)=w0(903) + 6.0_prec*w0(888)
      w0(905)=w0(355)*w0(18)
      w0(906)=14.0_prec*w0(905)
      w0(907)=w0(5)*w0(840)
      w0(907)=w0(907) + w0(906) + w0(904)
      w0(907)=w0(25)*w0(907)
      w0(908)=6.0_prec*w0(18)
      w0(909)=w0(355)*w0(908)
      w0(910)=w0(688) + w0(909)
      w0(911)=w0(6)*w0(910)
      w0(907)=w0(907) + w0(900) - w0(911)
      w0(911)=w0(681)*w0(390)
      w0(912)=w0(681)*w0(356)
      w0(913)=w0(911) - w0(912)
      w0(914)=w0(436)*w0(64)
      w0(915)=w0(913) - w0(914)
      w0(916)=w0(357)*w0(64)
      w0(917)=w0(916) - w0(912)
      w0(917)=w0(917)*z
      w0(915)= - w0(917) + 2.0_prec*w0(915)
      w0(915)=w0(915)*z
      w0(917)=w0(681)*w0(388)
      w0(918)=w0(917) - w0(911)
      w0(918)=w0(918)*y
      w0(919)=w0(918) - w0(912)
      w0(920)=w0(342)*w0(64)
      w0(921)=w0(919) - w0(920)
      w0(915)=w0(915) - 3.0_prec*w0(921)
      w0(915)=w0(915)*z
      w0(681)=w0(681)*w0(360)
      w0(911)=w0(681) - w0(911)
      w0(911)=w0(911)*y
      w0(911)=w0(911) - w0(681)
      w0(911)=w0(911)*y
      w0(911)=w0(911) + w0(912)
      w0(921)=w0(368)*w0(64)
      w0(922)= - w0(921) + w0(911)
      w0(915)=w0(915) - 2.0_prec*w0(922)
      w0(915)=w0(915)*z
      w0(922)=w0(430)*w0(64)
      w0(915)=w0(915) + w0(922)
      w0(923)=w0(355)*w0(96)
      w0(923)=w0(915) - w0(923)
      w0(924)=w0(355)*w0(105)
      w0(925)=w0(355)*w0(79)
      w0(681)=w0(918) - w0(681)
      w0(681)=w0(681)*y
      w0(681)=w0(681) + w0(917)
      w0(681)=w0(681)*y
      w0(681)=w0(681) - w0(912)
      w0(917)=w0(925) - w0(681)
      w0(918)=w0(924) - w0(917)
      w0(924)= - w0(918) + w0(923)
      w0(648)= - w0(648) + 24.0_prec*w0(618)
      w0(925)=w0(355)*w0(15)
      w0(926)=24.0_prec*w0(925) + w0(648)
      w0(926)=w0(18)*w0(926)
      w0(470)= - w0(470) + 36.0_prec*w0(892) + w0(926)
      w0(892)=2.0_prec*w0(5)
      w0(470)=w0(470)*w0(892)
      w0(926)=w0(409) + w0(488)
      w0(927)=4.0_prec*w0(4)
      w0(928)=w0(355)*w0(927)
      w0(929)=w0(355)*w0(415)
      w0(928)=w0(926) + w0(928) + w0(929)
      w0(930)=w0(355)*w0(29)
      w0(931)= - w0(928) + 3.0_prec*w0(930)
      w0(932)=w0(909) - w0(931)
      w0(933)=6.0_prec*w0(34)
      w0(932)=w0(932)*w0(933)
      w0(934)=w0(116)*w0(20)
      w0(934)=w0(934) - w0(125)
      w0(867)= - w0(867) + w0(934) - w0(86)
      w0(935)=w0(91)*w0(20)
      w0(935)=w0(120) + w0(935) - w0(61)
      w0(936)= - w0(935) - w0(867) + w0(869) + w0(127)
      w0(937)=w0(102) + w0(66)
      w0(938)=w0(861) + w0(112)
      w0(939)=w0(110) + w0(121)
      w0(940)=w0(69) + w0(88)
      w0(941)=w0(940) + w0(97)
      w0(936)= - 66.0_prec*w0(108) + 270.0_prec*w0(233) - 30.0_prec*w0(94) - 60.0_prec*w0(118)&
     &  + 54.0_prec*w0(941) - 42.0_prec*w0(939) + 18.0_prec*w0(936) - 12.0_prec*w0(938) + 36.0_prec*&
     & w0(937)
      w0(936)=w0(355)*w0(936)
      w0(937)=w0(896)*w0(20)
      w0(479)=w0(479) + 6.0_prec*w0(937)
      w0(938)=w0(4)*w0(479)
      w0(942)=w0(401) + w0(488)
      w0(943)=w0(355)*w0(503)
      w0(943)=w0(943) + w0(942)
      w0(944)=6.0_prec*w0(28)
      w0(945)= - w0(943)*w0(944)
      w0(946)=18.0_prec*w0(618) - w0(510)
      w0(515)=w0(946)*w0(515)
      w0(946)=6.0_prec*w0(9)
      w0(947)=w0(688)*w0(946)
      w0(948)=w0(909) + w0(903)
      w0(949)=6.0_prec*w0(12)
      w0(950)= - w0(948)*w0(949)
      w0(470)=w0(932) + w0(950) + w0(470) + w0(655) + w0(498) + w0(947)&
     &  + w0(657) + w0(515) + w0(868) + w0(945) + w0(472) - 18.0_prec*w0(924)&
     &  + w0(938) + w0(936) + 6.0_prec*w0(907)
      w0(470)=w0(22)*w0(470)
      w0(472)=w0(5) + w0(24)
      w0(498)=w0(2) + w0(4)
      w0(515)=w0(21) + w0(498)
      w0(655)=18.0_prec*w0(18)
      w0(657)=27.0_prec*w0(22) - w0(655) - w0(707) - w0(515) - 10.0_prec*w0(472)
      w0(657)=w0(843)*w0(657)
      w0(843)= - w0(169) - w0(251) - w0(197) - w0(253) - w0(244) - &
     & w0(209) - w0(192) - w0(230) + w0(145) - w0(193) + w0(198) - &
     & w0(170) - w0(232) - w0(226) - w0(278) - w0(280) - w0(175) - &
     & w0(295) + w0(206) + w0(207) + w0(241) - w0(196) - w0(133) + &
     & w0(166) - w0(178) - w0(176) + w0(191) - w0(134)
      w0(868)=w0(158) + w0(160) + w0(150) + w0(161) + w0(151) + w0(222)&
     &  + w0(223)
      w0(907)= - w0(239) + w0(227) - w0(256) - w0(179) - w0(168) - &
     & w0(290) + w0(137) - w0(218)
      w0(932)= - w0(292) + w0(155) + w0(287)
      w0(936)=w0(286) - w0(184)
      w0(938)=w0(252) + w0(279)
      w0(945)=w0(294) + w0(147)
      w0(947)=w0(216) + w0(163)
      w0(950)=w0(148) + w0(200)
      w0(951)=w0(159) + w0(205)
      w0(952)= - 16.0_prec*w0(82) + 14.0_prec*w0(267)
      w0(952)=w0(15)*w0(952)
      w0(953)= - w0(83)*w0(415)
      w0(954)=6.0_prec*w0(20)
      w0(955)=w0(195)*w0(954)
      w0(954)=w0(272)*w0(954)
      w0(657)=w0(657) + 22.0_prec*w0(284) - 162.0_prec*w0(235) + w0(955) + 10.0_prec*&
     & w0(240) + 42.0_prec*w0(277) + w0(953) + 18.0_prec*w0(289) + 38.0_prec*w0(149) + 28.&
     & *w0(276) - 4.0_prec*w0(947) - 20.0_prec*w0(945) - 14.0_prec*w0(938) - 12.0_prec*w0(936)&
     &  - 16.0_prec*w0(932) - 26.0_prec*w0(868) + 6.0_prec*w0(843) - 16.0_prec*w0(255) + 8.0_prec*&
     & w0(156) + 38.0_prec*w0(153) + w0(954) + 12.0_prec*w0(274) - 20.0_prec*w0(237) + &
     & w0(952) + 14.0_prec*w0(951) - 26.0_prec*w0(950) - 6.0_prec*w0(907)
      w0(657)=w0(355)*w0(657)
      w0(843)=157.0_prec*w0(357)
      w0(760)= - w0(378) - w0(843) + w0(760)
      w0(868)= - 157.0_prec*w0(436) + w0(365)
      w0(907)= - w0(843) + w0(367)
      w0(907)=z*w0(907)
      w0(868)=2.0_prec*w0(868) + w0(907)
      w0(868)=z*w0(868)
      w0(760)=3.0_prec*w0(760) + w0(868)
      w0(760)=z*w0(760)
      w0(868)=426.0_prec*w0(357)
      w0(907)=w0(868) - w0(751)
      w0(907)=y*w0(907)
      w0(907)= - w0(868) + w0(907)
      w0(907)=y*w0(907)
      w0(907)= - w0(387) + w0(843) + w0(907)
      w0(760)=2.0_prec*w0(907) + w0(760)
      w0(760)=z*w0(760)
      w0(907)=9.0_prec*w0(905)
      w0(760)= - w0(907) - 24.0_prec*w0(888) - 30.0_prec*w0(618) + w0(760) + 157.0_prec*&
     & w0(430) - w0(397) - 6.0_prec*w0(887)
      w0(760)=w0(233)*w0(760)
      w0(932)= - 4.0_prec*w0(242) - w0(213) - w0(142) + w0(143) - w0(146) + &
     & w0(211) - w0(285) + w0(212) + w0(144) + w0(177) - w0(138)
      w0(932)= - 2.0_prec*w0(185) + 3.0_prec*w0(932)
      w0(932)=w0(932)*w0(357)
      w0(936)=w0(376)*w0(214)
      w0(938)=w0(783)*w0(181)
      w0(932)=w0(932) - w0(936) - w0(938)
      w0(936)=w0(932)*y
      w0(938)=w0(221) + w0(210) + w0(293) + w0(171) - w0(132)
      w0(945)= - w0(404)*w0(938)
      w0(947)=w0(204) + w0(236) + w0(231)
      w0(950)=w0(281) - w0(248)
      w0(951)= - 6.0_prec*w0(275) + 4.0_prec*w0(950) + 13.0_prec*w0(947)
      w0(952)= - w0(436)*w0(951)
      w0(945)= - w0(936) + w0(932) + w0(952) + w0(945)
      w0(950)= - w0(528)*w0(950)
      w0(952)=13.0_prec*w0(356)
      w0(952)=w0(952)*w0(319)
      w0(947)= - w0(952)*w0(947)
      w0(953)= - w0(361)*w0(938)
      w0(954)=w0(275)*w0(548)
      w0(947)=w0(954) - w0(932) + w0(953) + w0(947) + w0(950)
      w0(947)=z*w0(947)
      w0(945)=2.0_prec*w0(945) + w0(947)
      w0(945)=z*w0(945)
      w0(947)=2.0_prec*w0(932)
      w0(950)=w0(947) - w0(936)
      w0(950)=w0(950)*y
      w0(953)=w0(353)*w0(938)
      w0(954)=w0(342)*w0(951)
      w0(953)=w0(950) - w0(932) + w0(954) + w0(953)
      w0(945)=3.0_prec*w0(953) + w0(945)
      w0(945)=z*w0(945)
      w0(953)=3.0_prec*w0(932)
      w0(936)=w0(953) - w0(936)
      w0(936)=y*w0(936)
      w0(936)= - w0(953) + w0(936)
      w0(936)=y*w0(936)
      w0(938)=w0(951) + 3.0_prec*w0(938)
      w0(951)=w0(368)*w0(938)
      w0(936)=w0(936) + w0(951) + w0(932)
      w0(936)=2.0_prec*w0(936) + w0(945)
      w0(936)=z*w0(936)
      w0(353)= - w0(271)*w0(353)
      w0(353)=4.0_prec*w0(920) + w0(353) - w0(919)
      w0(919)=w0(271)*w0(404)
      w0(913)= - 4.0_prec*w0(914) + w0(919) + w0(913)
      w0(919)=w0(271)*w0(361)
      w0(945)= - w0(64)*w0(528)
      w0(912)=w0(945) + w0(912) + w0(919)
      w0(912)=z*w0(912)
      w0(912)=2.0_prec*w0(913) + w0(912)
      w0(912)=z*w0(912)
      w0(353)=3.0_prec*w0(353) + w0(912)
      w0(353)=z*w0(353)
      w0(912)=3.0_prec*w0(368)
      w0(913)= - w0(271)*w0(912)
      w0(911)=4.0_prec*w0(921) + w0(913) - w0(911)
      w0(353)=2.0_prec*w0(911) + w0(353)
      w0(353)=z*w0(353)
      w0(911)= - w0(96)*w0(864)
      w0(913)= - w0(271)*w0(471)
      w0(353)=w0(911) + w0(353) + 4.0_prec*w0(922) + w0(913) - w0(918)
      w0(353)=w0(20)*w0(353)
      w0(911)=w0(897) + w0(637)
      w0(911)=w0(911)*y
      w0(327)=w0(911) - w0(327) - w0(361)
      w0(327)=w0(327)*z
      w0(911)=w0(548) - w0(525)
      w0(911)=w0(911)*y
      w0(911)=w0(911) + w0(637)
      w0(911)=w0(911)*y
      w0(327)= - w0(389) + w0(911) - w0(327)
      w0(327)=w0(327)*z
      w0(911)=w0(429) + w0(357)
      w0(911)=w0(911)*w0(520)
      w0(911)=w0(911) - w0(361)
      w0(911)=w0(911)*y
      w0(327)=w0(327) + w0(911) + w0(357)
      w0(911)=w0(327)*w0(414)
      w0(913)= - w0(911) + w0(924)
      w0(913)=w0(4)*w0(913)
      w0(918)=5.0_prec*w0(618)
      w0(919)=w0(887) + w0(918) + 22.0_prec*w0(905)
      w0(945)=4.0_prec*w0(15)
      w0(951)=w0(355)*w0(945)
      w0(951)=w0(951) + w0(919)
      w0(951)=w0(108)*w0(951)
      w0(651)=w0(355)*w0(651)
      w0(954)=w0(651) + w0(887)
      w0(955)=10.0_prec*w0(905)
      w0(956)=w0(954) + w0(955)
      w0(957)=w0(355)*w0(656)
      w0(958)=w0(355)*w0(22)
      w0(959)= - 15.0_prec*w0(958) - w0(957) + w0(956)
      w0(959)=w0(71)*w0(959)
      w0(960)=w0(225)*w0(20)
      w0(960)= - w0(172) - w0(141) + w0(283) - w0(140) + w0(139) + &
     & w0(173) + w0(258) + w0(167) + w0(960) + w0(180) + w0(174) + &
     & w0(288) + w0(224) - w0(246)
      w0(961)=w0(261) + w0(291) + w0(190)
      w0(962)=w0(154) + w0(247)
      w0(963)=w0(186) + w0(282)
      w0(964)=w0(182) + w0(263)
      w0(960)= - 729.0_prec*w0(238) - 9.0_prec*w0(245) - 13.0_prec*w0(203) + 11.0_prec*w0(257)&
     &  + 7.0_prec*w0(228) + 19.0_prec*w0(243) + 6.0_prec*w0(964) - 8.0_prec*w0(963) + 4.0_prec*&
     & w0(962) + 2.0_prec*w0(961) + 3.0_prec*w0(960)
      w0(960)=w0(355)*w0(960)
      w0(950)= - w0(953) + w0(950)
      w0(950)=y*w0(950)
      w0(947)=w0(947) + w0(950)
      w0(947)=y*w0(947)
      w0(950)=w0(94)*w0(956)
      w0(938)=w0(430)*w0(938)
      w0(353)=w0(760) + w0(950) + w0(913) + w0(353) + w0(936) + w0(947)&
     &  + w0(938) + w0(960) - w0(932) + w0(951) + w0(959)
      w0(760)=3.0_prec*w0(18)
      w0(913)= - w0(760)*w0(888)
      w0(890)= - 2.0_prec*w0(890) + w0(913)
      w0(890)=w0(18)*w0(890)
      w0(913)=w0(6) - w0(9)
      w0(932)=22.0_prec*w0(99)
      w0(936)= - w0(932) + w0(913)
      w0(936)=w0(24)*w0(936)
      w0(938)= - w0(269) + w0(265) + w0(268)
      w0(947)=w0(229) + w0(202)
      w0(950)=2.0_prec*w0(112)
      w0(951)=10.0_prec*w0(66)
      w0(861)=9.0_prec*w0(94) + 4.0_prec*w0(266) - w0(951) + w0(950) + w0(936) - 13.&
     & *w0(940) + 6.0_prec*w0(861) + 7.0_prec*w0(947) - 8.0_prec*w0(938)
      w0(861)=w0(355)*w0(861)
      w0(326)=w0(326)*w0(794)
      w0(936)=w0(759) - w0(374)
      w0(936)=w0(936)*y
      w0(936)=w0(936) - w0(394)
      w0(326)=w0(326) - w0(936)
      w0(326)=w0(326)*z
      w0(938)=w0(384) - w0(359)
      w0(938)=w0(938)*y
      w0(938)=w0(938) - w0(384)
      w0(938)=w0(938)*y
      w0(938)=w0(938) + w0(528)
      w0(326)= - w0(326) + 2.0_prec*w0(938)
      w0(326)=w0(326)*z
      w0(326)=w0(326) - w0(488) + w0(471)
      w0(326)=w0(326)*w0(21)
      w0(938)=w0(355)*w0(28)
      w0(940)=w0(873) + w0(938)
      w0(947)=w0(326) + w0(940)
      w0(953)=w0(617) - w0(376)
      w0(956)=9.0_prec*w0(477)
      w0(959)=w0(956) + 2.0_prec*w0(953)
      w0(959)=w0(959)*z
      w0(959)=w0(959) - w0(936)
      w0(959)=w0(959)*z
      w0(960)=w0(392)*w0(616)
      w0(960)=w0(960) - w0(952)
      w0(960)=w0(960)*y
      w0(960)=w0(960) + w0(528)
      w0(959)=w0(959) - 2.0_prec*w0(960)
      w0(959)=w0(959)*z
      w0(393)=w0(959) - w0(393)
      w0(959)=w0(393) + w0(488)
      w0(959)=w0(959)*w0(2)
      w0(393)=w0(393)*w0(20)
      w0(961)=w0(897) - w0(376)
      w0(956)=w0(956) + 2.0_prec*w0(961)
      w0(956)=w0(956)*z
      w0(961)=w0(734) - w0(509)
      w0(961)=w0(961)*y
      w0(956)=w0(956) - w0(961) + w0(394)
      w0(956)=w0(956)*z
      w0(531)=w0(531)*w0(437)
      w0(531)=w0(531) + w0(528)
      w0(531)=w0(956) - 2.0_prec*w0(531)
      w0(531)=w0(531)*z
      w0(471)=w0(531) - w0(471)
      w0(531)=w0(471)*w0(4)
      w0(393)=w0(959) + w0(393) + w0(531)
      w0(956)= - w0(393) + w0(947)
      w0(956)=w0(24)*w0(956)
      w0(959)= - w0(26)*w0(942)
      w0(961)=w0(355)*w0(26)
      w0(962)=w0(624) - w0(961)
      w0(963)=w0(2)*w0(962)
      w0(964)=w0(95)*w0(887)
      w0(893)=w0(962) + w0(893)
      w0(962)=w0(21)*w0(893)
      w0(965)=w0(4) + w0(20)
      w0(965)=w0(624)*w0(965)
      w0(354)=z*w0(264)*w0(354)
      w0(372)= - w0(264)*w0(372)
      w0(354)=w0(372) + w0(354)
      w0(354)=z*w0(354)
      w0(372)= - w0(264)*w0(430)
      w0(354)=w0(372) + w0(354)
      w0(354)=w0(890) + w0(956) + w0(962) + w0(964) + w0(963) + w0(959)&
     &  + 19.0_prec*w0(354) + w0(861) + w0(965)
      w0(372)=36.0_prec*w0(905)
      w0(652)= - w0(372) - w0(652)
      w0(861)=3.0_prec*w0(100)
      w0(652)=w0(652)*w0(861)
      w0(890)=48.0_prec*w0(233)
      w0(956)= - 26.0_prec*w0(102) - w0(890)
      w0(956)=w0(355)*w0(956)
      w0(959)= - w0(24)**2*w0(925)
      w0(354)=w0(959) + 2.0_prec*w0(354) + w0(652) + w0(956)
      w0(354)=w0(15)*w0(354)
      w0(652)=w0(28)*w0(943)
      w0(956)=7.0_prec*w0(121)
      w0(959)=10.0_prec*w0(118) + w0(956)
      w0(959)=w0(355)*w0(959)
      w0(962)=2.0_prec*w0(355)
      w0(963)=w0(81) + w0(112)
      w0(963)=w0(962)*w0(963)
      w0(901)=w0(896)*w0(901)
      w0(964)= - w0(66)*w0(840)
      w0(965)=3.0_prec*w0(355)
      w0(966)= - w0(127)*w0(965)
      w0(652)=w0(966) + w0(964) + w0(652) + 3.0_prec*w0(924) - w0(901) + &
     & w0(963) + w0(959) - w0(900)
      w0(851)= - w0(21)*w0(851)
      w0(900)=6.0_prec*w0(99)
      w0(924)= - w0(688)*w0(900)
      w0(959)=2.0_prec*w0(688)
      w0(963)= - w0(9)*w0(959)
      w0(964)=w0(1)*w0(21)
      w0(867)=4.0_prec*w0(83) + 14.0_prec*w0(110) - 18.0_prec*w0(88) - 12.0_prec*w0(964) + 6.0_prec*&
     & w0(867)
      w0(867)=w0(355)*w0(867)
      w0(652)=w0(963) + w0(924) + 2.0_prec*w0(652) + w0(851) + w0(867)
      w0(851)= - 6.0_prec*w0(375) - w0(488)
      w0(851)=w0(20)*w0(851)
      w0(403)= - 3.0_prec*w0(375) - w0(403)
      w0(403)=2.0_prec*w0(403) - w0(409)
      w0(403)=w0(2)*w0(403)
      w0(382)= - w0(443) - w0(382)
      w0(382)=2.0_prec*w0(382) - w0(618)
      w0(382)=w0(21)*w0(382)
      w0(443)=w0(840)*w0(792)
      w0(382)=w0(382) + w0(403) + w0(851) + w0(526) + w0(443)
      w0(382)=w0(18)*w0(382)
      w0(382)=2.0_prec*w0(652) + w0(382)
      w0(382)=w0(18)*w0(382)
      w0(403)=w0(127) + w0(105)
      w0(443)= - 2.0_prec*w0(118) + w0(762) - w0(121)
      w0(652)= - w0(2)*w0(797)
      w0(652)= - 2.0_prec*w0(81) - w0(951) + w0(652) - w0(950) - w0(443) - 4.&
     & *w0(403)
      w0(652)=w0(355)*w0(652)
      w0(762)=w0(401) + w0(564)
      w0(762)=w0(28)*w0(762)
      w0(792)=w0(488) + w0(375)
      w0(792)=w0(792)*w0(769)
      w0(652)=w0(792) + w0(762) - w0(901) + w0(652) + w0(915) - w0(681)
      w0(375)= - 2.0_prec*w0(375) - w0(488)
      w0(375)=w0(20)*w0(375)
      w0(681)=w0(962)*w0(28)
      w0(375)=w0(375) + w0(681)
      w0(375)=w0(21)*w0(375)
      w0(375)=2.0_prec*w0(652) + w0(375)
      w0(375)=w0(21)*w0(375)
      w0(626)=w0(626)*w0(21)
      w0(422)=w0(626) + w0(422)
      w0(626)=w0(944) + 6.0_prec*w0(769)
      w0(652)= - w0(24)*w0(586)
      w0(652)= - w0(946) - 54.0_prec*w0(99) + w0(652) - w0(797) + w0(626) - 8.&
     & *w0(717)
      w0(652)=w0(355)*w0(652)
      w0(652)=w0(652) - w0(422) + w0(526)
      w0(717)=w0(887) + w0(888)
      w0(762)=81.0_prec*w0(905)
      w0(717)= - w0(762) - 216.0_prec*w0(618) - w0(724) - 108.0_prec*w0(717)
      w0(717)=w0(18)*w0(717)
      w0(724)=w0(355)*w0(6)
      w0(652)=54.0_prec*w0(724) + 9.0_prec*w0(652) + w0(717)
      w0(652)=w0(100)*w0(652)
      w0(717)=w0(769) + w0(6)
      w0(792)= - w0(717) + w0(604) + w0(9)
      w0(851)=w0(5)*w0(18)
      w0(851)=12.0_prec*w0(851) + 10.0_prec*w0(1)
      w0(867)=w0(932) + 63.0_prec*w0(100)
      w0(915)=4.0_prec*w0(28)
      w0(924)=w0(915) - 10.0_prec*w0(26) - w0(797) - w0(867) - w0(851) - &
     & w0(792)
      w0(924)=w0(355)*w0(924)
      w0(760)=w0(355)*w0(760)
      w0(904)= - 2.0_prec*w0(904) - w0(760)
      w0(904)=w0(18)*w0(904)
      w0(383)=w0(904) - w0(383) + w0(924) - w0(806)
      w0(806)= - w0(25)*w0(355)
      w0(383)=2.0_prec*w0(383) + w0(806)
      w0(383)=w0(25)*w0(383)
      w0(806)=w0(618) + w0(409)
      w0(904)=w0(806) + 2.0_prec*w0(942)
      w0(904)=w0(904)*w0(21)
      w0(924)=w0(942)*w0(4)
      w0(932)=w0(942) + w0(896)
      w0(944)=w0(932)*w0(2)
      w0(924)=w0(924) + w0(944)
      w0(944)=w0(937) + w0(924)
      w0(904)=w0(904) + w0(944)
      w0(946)=2.0_prec*w0(931)
      w0(950)=w0(946) - w0(760)
      w0(950)=w0(18)*w0(950)
      w0(951)=27.0_prec*w0(100)
      w0(963)=w0(951) + w0(900)
      w0(964)=w0(963) + w0(604)
      w0(966)=w0(964) - w0(28)
      w0(967)=4.0_prec*w0(9)
      w0(968)=w0(966) + w0(967) + w0(614)
      w0(969)=4.0_prec*w0(6)
      w0(769)=w0(969) + w0(769) + w0(12) + 3.0_prec*w0(447) - w0(968)
      w0(769)=w0(355)*w0(769)
      w0(970)=w0(29)*w0(688)
      w0(769)=w0(950) + w0(970) + w0(769) - w0(904)
      w0(950)= - w0(34)*w0(355)
      w0(769)=2.0_prec*w0(769) + w0(950)
      w0(769)=w0(34)*w0(769)
      w0(327)=w0(937) + 2.0_prec*w0(327)
      w0(950)= - w0(4)*w0(327)
      w0(970)= - w0(105)*w0(864)
      w0(917)=w0(950) + w0(970) + w0(917) + w0(923)
      w0(923)=w0(409)*w0(797)
      w0(917)=2.0_prec*w0(917) - w0(923)
      w0(917)=w0(2)*w0(917)
      w0(950)=w0(355)*w0(1)
      w0(422)=w0(886) + w0(422) + 16.0_prec*w0(950)
      w0(950)=w0(618)*w0(24)
      w0(950)=w0(950) + w0(961)
      w0(961)=w0(840)*w0(791)
      w0(526)=w0(526) + w0(961) - w0(422) - 16.0_prec*w0(950)
      w0(961)= - w0(99)*w0(891)
      w0(526)=2.0_prec*w0(526) + w0(961)
      w0(526)=w0(99)*w0(526)
      w0(898)=w0(898)*w0(2)
      w0(787)=w0(787)*w0(21)
      w0(787)=w0(898) + w0(787)
      w0(898)=w0(787) + w0(937)
      w0(961)=w0(959) + w0(760)
      w0(961)=w0(961)*w0(18)
      w0(970)=w0(898) + w0(961)
      w0(900)=w0(355)*w0(900)
      w0(971)=w0(355)*w0(9)
      w0(972)=w0(971) + w0(900) - w0(940) + w0(970)
      w0(724)=2.0_prec*w0(972) - w0(724)
      w0(724)=w0(6)*w0(724)
      w0(956)=w0(355)*w0(956)
      w0(972)= - w0(118)*w0(864)
      w0(973)=w0(110)*w0(891)
      w0(974)=16.0_prec*w0(99)
      w0(975)= - w0(618)*w0(974)
      w0(956)=w0(975) + w0(973) + w0(956) + w0(972)
      w0(372)= - w0(372) - w0(648)
      w0(372)=w0(372)*w0(861)
      w0(648)= - w0(99)*w0(864)
      w0(861)= - w0(100)*w0(891)
      w0(648)=w0(648) + w0(861)
      w0(648)=w0(15)*w0(648)
      w0(861)= - w0(355)*w0(890)
      w0(372)=8.0_prec*w0(648) + w0(861) + 2.0_prec*w0(956) + w0(372)
      w0(372)=w0(5)*w0(372)
      w0(648)=2.0_prec*w0(903)
      w0(861)=w0(648) + w0(760)
      w0(861)=w0(861)*w0(18)
      w0(385)=w0(385)*w0(21)
      w0(385)=w0(861) + w0(385) + w0(899)
      w0(861)=w0(414)*w0(2)
      w0(861)=w0(861) + w0(797)
      w0(792)= - w0(28) + w0(963) + w0(861) + w0(25) + w0(792)
      w0(792)=w0(355)*w0(792)
      w0(792)=w0(792) + w0(385)
      w0(890)= - w0(12)*w0(355)
      w0(792)=2.0_prec*w0(792) + w0(890)
      w0(792)=w0(12)*w0(792)
      w0(890)=2.0_prec*w0(928)
      w0(891)= - w0(890)*w0(865)
      w0(903)= - w0(28)*w0(488)
      w0(903)=w0(903) + w0(901) + w0(923)
      w0(886)= - w0(31)*w0(886)
      w0(886)=2.0_prec*w0(903) + w0(886)
      w0(886)=w0(31)*w0(886)
      w0(903)=w0(125)*w0(946)
      w0(898)=w0(898) - w0(940)
      w0(900)= - w0(900) - w0(898)
      w0(900)=2.0_prec*w0(900) - w0(971)
      w0(900)=w0(9)*w0(900)
      w0(923)=w0(928) + w0(909)
      w0(871)=w0(923)*w0(871)
      w0(683)=w0(683) + 2.0_prec*w0(121)
      w0(683)=w0(887)*w0(683)
      w0(928)= - w0(88) - w0(866)
      w0(928)=w0(959)*w0(928)
      w0(870)=w0(910)*w0(870)
      w0(946)=w0(565) + w0(532)
      w0(956)=w0(946)*w0(2)
      w0(959)=w0(896)*w0(4)
      w0(956)=w0(959) + w0(956)
      w0(959)=2.0_prec*w0(956) - w0(938)
      w0(959)=w0(28)*w0(959)
      w0(963)=w0(965)*w0(31)
      w0(972)=w0(963) - w0(943)
      w0(852)=w0(972)*w0(852)
      w0(972)=w0(121)*w0(965)
      w0(973)=w0(118)*w0(962)
      w0(972)=w0(972) + w0(973)
      w0(973)=6.0_prec*w0(24)
      w0(972)=w0(972)*w0(973)
      w0(975)=9.0_prec*w0(888) + w0(688)
      w0(881)=w0(975)*w0(881)
      w0(975)=w0(21)*w0(488)
      w0(975)=w0(975) + w0(894)
      w0(846)=w0(975)*w0(846)
      w0(648)= - w0(86)*w0(648)
      w0(853)= - w0(948)*w0(853)
      w0(975)=w0(355)*w0(655)
      w0(976)=w0(975) + w0(887)
      w0(977)=w0(651) - w0(976)
      w0(807)=w0(977)*w0(807)
      w0(977)=w0(908) + w0(21)
      w0(977)=w0(488)*w0(977)
      w0(894)=w0(894) + w0(977)
      w0(849)=w0(894)*w0(849)
      w0(894)= - w0(918) - w0(909)
      w0(738)=w0(894)*w0(738)
      w0(894)=13.0_prec*w0(925)
      w0(918)=w0(976) + w0(894)
      w0(977)=w0(918) + w0(651)
      w0(808)= - w0(977)*w0(808)
      w0(978)=27.0_prec*w0(958)
      w0(979)=w0(978) - w0(977)
      w0(809)=w0(979)*w0(809)
      w0(353)=w0(809) + w0(470) + w0(769) + w0(792) + w0(383) + w0(808)&
     &  + w0(372) + w0(354) + w0(738) + w0(652) + w0(849) + w0(724) + &
     & w0(807) + w0(853) + w0(871) + w0(382) + w0(900) + w0(903) + &
     & w0(648) + w0(846) + w0(526) + w0(881) + w0(972) + w0(375) + &
     & w0(852) + w0(886) + w0(959) + w0(917) + w0(870) + w0(928) + &
     & w0(891) + w0(683) + w0(657) + 2.0_prec*w0(353)
      w0(353)=w0(131)*w0(353)
      w0(354)=w0(869) + w0(866)
      w0(372)=w0(219) + w0(260)
      w0(354)=w0(108) - 6.0_prec*w0(233) + w0(94) - w0(86) + w0(110) - &
     & w0(443) - w0(941) + w0(935) - w0(403) - 4.0_prec*w0(354) + 3.0_prec*w0(372)&
     &  + w0(934) - w0(865)
      w0(354)=w0(355)*w0(354)
      w0(372)= - w0(896)*w0(414)
      w0(372)=w0(873) + w0(681) + w0(372) - w0(902) - w0(787)
      w0(372)=w0(21)*w0(372)
      w0(375)= - w0(942) + 2.0_prec*w0(467)
      w0(375)=2.0_prec*w0(375)
      w0(382)=w0(375) - w0(806)
      w0(382)=w0(382)*w0(21)
      w0(383)=w0(688) - w0(483)
      w0(403)=w0(383)*w0(29)
      w0(382)=w0(382) + w0(403)
      w0(403)= - w0(99) + w0(85)
      w0(403)=w0(965)*w0(403)
      w0(443)= - w0(9)*w0(864)
      w0(403)=w0(443) + w0(940) - w0(944) + w0(403) + w0(382)
      w0(443)=w0(931) + w0(483)
      w0(470)=w0(18)*w0(443)
      w0(403)=2.0_prec*w0(403) + w0(470)
      w0(403)=w0(18)*w0(403)
      w0(470)=w0(355)*w0(664)
      w0(375)= - w0(470) + w0(375) - w0(409) - w0(666) + w0(930)
      w0(375)=w0(25)*w0(375)
      w0(327)= - w0(899) - w0(327)
      w0(327)=w0(2)*w0(327)
      w0(409)=w0(29)*w0(898)
      w0(526)=w0(443)*w0(423)
      w0(648)= - w0(930) + w0(712) + w0(926)
      w0(652)= - w0(9)*w0(648)
      w0(648)=w0(648) + w0(470)
      w0(657)=w0(6)*w0(648)
      w0(681)= - w0(909) + w0(443)
      w0(683)=9.0_prec*w0(100)
      w0(681)=w0(681)*w0(683)
      w0(712)=w0(618) + w0(401)
      w0(471)=w0(471) + w0(712)
      w0(724)=w0(930) - w0(471)
      w0(724)=w0(24)*w0(724)
      w0(738)= - w0(559)*w0(888)
      w0(724)=w0(738) + w0(724) + w0(893)
      w0(724)=w0(15)*w0(724)
      w0(738)=w0(932) + w0(618)
      w0(769)=w0(355)*w0(559)
      w0(787)=w0(769) - w0(930)
      w0(792)=w0(787) + w0(738)
      w0(792)=w0(12)*w0(792)
      w0(660)=w0(660) + 3.0_prec*w0(208)
      w0(660)=w0(660)*w0(319)
      w0(388)=w0(660)*w0(388)
      w0(390)=w0(660)*w0(390)
      w0(806)=w0(388) - w0(390)
      w0(806)=w0(806)*y
      w0(807)=w0(660)*w0(356)
      w0(808)=w0(920) + w0(807) - w0(806)
      w0(809)= - w0(914) - w0(807) + w0(390)
      w0(846)=w0(807) - w0(916)
      w0(846)=z*w0(846)
      w0(809)=2.0_prec*w0(809) + w0(846)
      w0(809)=z*w0(809)
      w0(808)=3.0_prec*w0(808) + w0(809)
      w0(808)=z*w0(808)
      w0(360)=w0(660)*w0(360)
      w0(390)= - w0(360) + w0(390)
      w0(390)=y*w0(390)
      w0(390)=w0(360) + w0(390)
      w0(390)=y*w0(390)
      w0(390)=w0(921) - w0(807) + w0(390)
      w0(390)=2.0_prec*w0(390) + w0(808)
      w0(390)=z*w0(390)
      w0(565)=w0(565) + w0(896)
      w0(660)=w0(28)*w0(565)
      w0(808)=w0(937) + w0(902)
      w0(808)=w0(31)*w0(808)
      w0(383)=w0(85)*w0(383)
      w0(483)= - w0(483) + w0(910)
      w0(483)=w0(73)*w0(483)
      w0(809)=w0(712) - w0(930)
      w0(846)=w0(809) + w0(905)
      w0(849)= - w0(846)*w0(583)
      w0(360)=w0(360) - w0(806)
      w0(360)=y*w0(360)
      w0(360)= - w0(388) + w0(360)
      w0(360)=y*w0(360)
      w0(327)=w0(849) + w0(483) + w0(792) + w0(375) + w0(724) + w0(681)&
     &  + w0(657) + w0(403) + w0(652) + w0(526) + w0(409) + w0(383) + &
     & w0(372) + w0(808) + w0(660) + w0(327) - w0(901) - w0(911) + &
     & w0(390) + w0(922) + w0(807) + w0(360) + w0(354)
      w0(354)=w0(924) - w0(382)
      w0(360)=w0(913) - w0(25)
      w0(360)=w0(933) - w0(949) + 6.0_prec*w0(604) + 36.0_prec*w0(99) - w0(626) - &
     & 18.0_prec*w0(447) - 24.0_prec*w0(360)
      w0(360)=w0(355)*w0(360)
      w0(372)= - 2.0_prec*w0(443) + w0(760)
      w0(372)=w0(372)*w0(908)
      w0(354)=w0(372) + w0(360) + w0(479) + 6.0_prec*w0(354)
      w0(354)=w0(22)*w0(354)
      w0(360)= - w0(67) + w0(71)
      w0(360)=w0(962)*w0(360)
      w0(372)=8.0_prec*w0(355)
      w0(375)= - w0(101)*w0(372)
      w0(327)=w0(375) + 2.0_prec*w0(327) + w0(354) + w0(360)
      w0(327)=w0(131)*w0(327)
      w0(354)=2.0_prec*w0(25)
      w0(360)=w0(4)**2
      w0(375)= - w0(354) - w0(683) - w0(423) - w0(360) + w0(536) + 2.0_prec*&
     & w0(447)
      w0(375)=w0(355)*w0(375)
      w0(382)= - w0(588) - w0(618)
      w0(382)=w0(21)*w0(382)
      w0(383)=2.0_prec*w0(712)
      w0(388)=w0(383) - w0(930)
      w0(388)=w0(29)*w0(388)
      w0(390)= - 4.0_prec*w0(809) - w0(905)
      w0(390)=w0(18)*w0(390)
      w0(403)=w0(22)*w0(846)
      w0(375)=6.0_prec*w0(403) + w0(390) + w0(388) + w0(382) + w0(375)
      w0(375)=w0(131)*w0(375)
      w0(382)=w0(566) + w0(359)
      w0(382)=w0(382)*y
      w0(382)=w0(382) - w0(528)
      w0(388)= - w0(477) + 2.0_prec*w0(392)
      w0(388)=w0(388)*z
      w0(382)=w0(388) + 2.0_prec*w0(382)
      w0(382)=w0(382)*z
      w0(388)=w0(670) - w0(357)
      w0(388)=w0(388)*y
      w0(388)=w0(388) - w0(728)
      w0(388)=w0(388)*y
      w0(388)=w0(388) + w0(566)
      w0(382)=w0(382) + 2.0_prec*w0(388)
      w0(382)=w0(382)*z
      w0(388)=w0(359) - w0(357)
      w0(388)=w0(388)*w0(520)
      w0(388)=w0(388) - w0(952)
      w0(388)=w0(388)*y
      w0(388)=w0(388) + w0(783)
      w0(388)=w0(388)*y
      w0(382)=w0(382) + w0(388) - w0(395)
      w0(382)=w0(382)*z
      w0(388)=w0(566) - w0(391)
      w0(390)=w0(388)*y
      w0(403)=w0(390) - w0(728)
      w0(403)=w0(403)*w0(520)
      w0(403)=w0(403) + w0(783)
      w0(403)=w0(403)*y
      w0(403)=w0(403) - w0(952)
      w0(403)=w0(403)*y
      w0(382)=w0(382) + w0(403) + w0(528)
      w0(382)=w0(382)*z
      w0(403)=w0(530) - w0(395)
      w0(403)=w0(403)*y
      w0(403)=w0(403) + w0(728)
      w0(403)=w0(403)*y
      w0(403)=w0(403) - w0(395)
      w0(403)=w0(403)*y
      w0(403)=w0(403) + w0(528)
      w0(403)=w0(403)*y
      w0(403)=w0(403) - w0(357)
      w0(382)=w0(382) + w0(403)
      w0(409)=w0(426) + 4.0_prec*w0(522)
      w0(409)=w0(409)*z
      w0(423)=w0(729)*y
      w0(443)=w0(423) - w0(361)
      w0(409)= - w0(409) + 8.0_prec*w0(443)
      w0(409)=w0(409)*z
      w0(443)= - w0(741) + 15.0_prec*w0(768)
      w0(443)=w0(443)*y
      w0(356)=15.0_prec*w0(356)
      w0(356)=w0(356)*w0(319)
      w0(443)=w0(443) + w0(356)
      w0(409)=w0(409) + 2.0_prec*w0(443)
      w0(409)=w0(409)*z
      w0(443)=w0(356) - w0(359)
      w0(443)=w0(443)*w0(520)
      w0(443)=w0(443) - w0(722)
      w0(443)=w0(443)*y
      w0(443)=w0(443) + w0(619)
      w0(443)=w0(443)*y
      w0(443)=w0(443) - w0(395)
      w0(409)=w0(409) + 3.0_prec*w0(443)
      w0(409)=w0(409)*z
      w0(388)=w0(388)*w0(358)
      w0(388)=w0(388) - w0(741)
      w0(388)=w0(388)*y
      w0(388)=w0(388) + w0(874)
      w0(388)=w0(388)*y
      w0(443)=23.0_prec*w0(357)
      w0(388)=w0(388) - w0(443)
      w0(388)=w0(388)*y
      w0(388)=w0(388) + w0(548)
      w0(388)=w0(409) + 2.0_prec*w0(388)
      w0(388)=w0(388)*z
      w0(409)=3.0_prec*w0(403)
      w0(388)=w0(388) + w0(409)
      w0(447)=w0(21) + w0(4)
      w0(447)=w0(388)*w0(447)
      w0(447)=w0(447) + w0(382)
      w0(447)=w0(296)*w0(447)
      w0(479)=w0(388)*w0(296)
      w0(483)=w0(18) - w0(29)
      w0(483)=w0(479)*w0(483)
      w0(447)=w0(447) + w0(483)
      w0(483)=3.0_prec*w0(22)
      w0(526)= - w0(483)*w0(479)
      w0(375)=w0(375) + 2.0_prec*w0(447) + w0(526)
      w0(375)=w0(19)*w0(375)
      w0(447)=71.0_prec*w0(357)
      w0(526)=w0(447) - w0(572)
      w0(526)=w0(526)*y
      w0(526)= - w0(548) + w0(526) + w0(486)
      w0(572)=w0(675) - w0(320)
      w0(588)=w0(572)*XNF
      w0(626)=w0(588) + w0(755)
      w0(652)= - w0(626) + 158.0_prec*w0(391)
      w0(657)=w0(410) - w0(461)
      w0(660)=w0(657)*z
      w0(652)= - w0(660) + 2.0_prec*w0(652)
      w0(652)=w0(652)*z
      w0(526)= - w0(652) + 6.0_prec*w0(526)
      w0(526)=w0(526)*z
      w0(652)= - 332.0_prec*w0(391) + 327.0_prec*w0(357)
      w0(652)=w0(652)*y
      w0(652)=w0(652) - w0(718)
      w0(652)=w0(652)*y
      w0(681)=w0(799)*XNF
      w0(683)=w0(328)*w0(681)
      w0(652)=w0(652) + w0(683) - w0(718)
      w0(526)=w0(526) + 2.0_prec*w0(652)
      w0(526)=w0(526)*z
      w0(652)=398.0_prec*w0(357)
      w0(724)=265.0_prec*w0(391)
      w0(729)=w0(652) - w0(724)
      w0(729)=w0(729)*y
      w0(792)=60.0_prec*w0(357)
      w0(729)=w0(729) - w0(792)
      w0(729)=w0(729)*y
      w0(729)=w0(729) - w0(860)
      w0(729)=w0(729)*y
      w0(806)=w0(803)*XNF
      w0(807)=w0(806)*w0(330)
      w0(526)=w0(526) + w0(729) - w0(807) + w0(424)
      w0(526)=w0(526)*z
      w0(729)=w0(392)*w0(437)
      w0(808)=w0(729) - w0(357)
      w0(808)=w0(808)*y
      w0(808)=w0(808) - w0(357)
      w0(809)=12.0_prec*w0(799)
      w0(808)=w0(808)*w0(809)
      w0(526)=w0(526) + w0(808)
      w0(808)=w0(15) + w0(5)
      w0(526)=w0(44)*w0(526)*w0(808)
      w0(808)=w0(452) - w0(528)
      w0(808)=w0(808)*y
      w0(808)=w0(808) - w0(405) - w0(357)
      w0(846)=w0(408) - w0(436)
      w0(846)=w0(846)*z
      w0(808)=w0(846) + 4.0_prec*w0(808)
      w0(808)=w0(808)*w0(432)
      w0(846)=60.0_prec*w0(322)
      w0(849)=w0(846) - w0(795)
      w0(849)=w0(849)*y
      w0(849)=w0(849) + 124.0_prec*w0(320)
      w0(849)=w0(849)*y
      w0(849)=w0(849) - w0(678)
      w0(849)=w0(849)*XNF
      w0(458)= - w0(458) + 21.0_prec*w0(391)
      w0(458)=w0(458)*w0(520)
      w0(458)=w0(458) + w0(843)
      w0(458)=w0(458)*y
      w0(458)=w0(458) + w0(596)
      w0(458)=w0(808) + w0(849) + 2.0_prec*w0(458)
      w0(458)=w0(458)*z
      w0(808)=87.0_prec*w0(320)
      w0(849)= - w0(808) + 28.0_prec*w0(322)
      w0(849)=w0(849)*y
      w0(852)=99.0_prec*w0(320)
      w0(849)=w0(849) + w0(852)
      w0(849)=w0(849)*y
      w0(853)=53.0_prec*w0(320)
      w0(849)=w0(849) - w0(853)
      w0(849)=w0(849)*y
      w0(849)=w0(849) + w0(834)
      w0(849)=w0(849)*XNF
      w0(865)=75.0_prec*w0(357)
      w0(866)=w0(865) + w0(512)
      w0(866)=w0(866)*w0(520)
      w0(869)=255.0_prec*w0(357)
      w0(866)=w0(866) - w0(869)
      w0(866)=w0(866)*y
      w0(866)=w0(866) + w0(416)
      w0(866)=w0(866)*y
      w0(866)=w0(866) + w0(566)
      w0(849)= - w0(849) + 2.0_prec*w0(866)
      w0(458)= - w0(458) + 3.0_prec*w0(849)
      w0(458)=w0(458)*z
      w0(849)=20.0_prec*w0(322)
      w0(808)=w0(849) - w0(808)
      w0(808)=w0(808)*w0(437)
      w0(808)=w0(808) + 394.0_prec*w0(320)
      w0(808)=w0(808)*y
      w0(866)=290.0_prec*w0(320)
      w0(808)=w0(808) - w0(866)
      w0(808)=w0(808)*y
      w0(870)=118.0_prec*w0(320)
      w0(808)=w0(808) + w0(870)
      w0(808)=w0(808)*y
      w0(871)=21.0_prec*w0(320)
      w0(808)=w0(808) - w0(871)
      w0(808)=w0(808)*XNF
      w0(874)=w0(865) - w0(512)
      w0(874)=w0(874)*w0(437)
      w0(874)=w0(874) - 632.0_prec*w0(357)
      w0(874)=w0(874)*y
      w0(874)=w0(874) + 538.0_prec*w0(357)
      w0(874)=w0(874)*y
      w0(874)=w0(874) - 143.0_prec*w0(357)
      w0(874)=w0(874)*y
      w0(874)=w0(874) - w0(361)
      w0(458)=w0(458) - w0(808) + 4.0_prec*w0(874)
      w0(458)=w0(458)*z
      w0(808)=24.0_prec*w0(322)
      w0(874)=w0(808) - w0(795)
      w0(874)=w0(874)*y
      w0(881)=297.0_prec*w0(320)
      w0(874)=w0(874) + w0(881)
      w0(874)=w0(874)*y
      w0(866)=w0(874) - w0(866)
      w0(866)=w0(866)*y
      w0(874)=158.0_prec*w0(320)
      w0(866)=w0(866) + w0(874)
      w0(866)=w0(866)*y
      w0(886)=51.0_prec*w0(320)
      w0(866)=w0(866) - w0(886)
      w0(866)=w0(866)*y
      w0(866)=w0(866) + w0(748)
      w0(866)=w0(866)*XNF
      w0(779)=w0(779)*w0(520)
      w0(742)=w0(779) - w0(742)
      w0(742)=w0(742)*w0(451)
      w0(742)=w0(742) + 1076.0_prec*w0(357)
      w0(742)=w0(742)*y
      w0(742)=w0(742) - 710.0_prec*w0(357)
      w0(742)=w0(742)*y
      w0(779)=168.0_prec*w0(357)
      w0(742)=w0(742) + w0(779)
      w0(742)=w0(742)*y
      w0(742)=w0(742) + w0(357)
      w0(458)=w0(458) - w0(866) + 2.0_prec*w0(742)
      w0(458)=w0(458)*z
      w0(742)=w0(501) - w0(322)
      w0(742)=w0(742)*w0(437)
      w0(866)=62.0_prec*w0(320)
      w0(742)=w0(742) - w0(866)
      w0(742)=w0(742)*w0(520)
      w0(742)=w0(742) + 159.0_prec*w0(320)
      w0(742)=w0(742)*y
      w0(742)=w0(742) - w0(870)
      w0(742)=w0(742)*y
      w0(742)=w0(742) + w0(886)
      w0(742)=w0(742)*y
      w0(742)=w0(742) - w0(727)
      w0(742)=w0(742)*w0(485)
      w0(870)=w0(381) + w0(391)
      w0(870)=w0(870)*w0(437)
      w0(870)=w0(870) - w0(843)
      w0(870)=w0(870)*y
      w0(891)=258.0_prec*w0(357)
      w0(870)=w0(870) + w0(891)
      w0(870)=w0(870)*y
      w0(870)=w0(870) - 286.0_prec*w0(357)
      w0(870)=w0(870)*y
      w0(870)=w0(870) + w0(779)
      w0(870)=w0(870)*y
      w0(870)=w0(870) - w0(687)
      w0(870)=w0(870)*w0(520)
      w0(458)=w0(458) + w0(742) + w0(870)
      w0(458)=w0(458)*z
      w0(742)=w0(529)*w0(437)
      w0(870)=w0(742) - w0(596)
      w0(870)=w0(870)*y
      w0(870)=w0(870) + w0(356)
      w0(870)=w0(870)*y
      w0(870)=w0(870) - w0(548)
      w0(870)=w0(870)*y
      w0(870)=w0(870) + w0(357)
      w0(893)=2.0_prec*w0(799)
      w0(870)=w0(870)*w0(893)
      w0(896)=w0(671)*w0(543)
      w0(898)=w0(896) - w0(678)
      w0(898)=w0(898)*y
      w0(832)=w0(898) + w0(832)
      w0(832)=w0(832)*y
      w0(832)=w0(832) - w0(871)
      w0(832)=w0(832)*y
      w0(832)=w0(832) + w0(748)
      w0(832)=w0(832)*w0(681)
      w0(458)=w0(458) + w0(870) - w0(832)
      w0(832)=9.0_prec*w0(303)
      w0(458)=w0(458)*w0(832)
      w0(458)=w0(526) + w0(458)
      w0(526)=w0(499) - w0(748)
      w0(832)=w0(526)*XNF
      w0(870)=161.0_prec*w0(357)
      w0(832)=w0(832) - 39.0_prec*w0(391) + w0(870) + w0(660)
      w0(832)=w0(832)*z
      w0(898)=w0(744) - w0(421)
      w0(898)=w0(898)*y
      w0(899)=w0(672) - w0(335)
      w0(899)=w0(899)*XNF
      w0(898)= - w0(662) + w0(898) - w0(899)
      w0(832)=w0(832) + 3.0_prec*w0(898)
      w0(832)=w0(832)*z
      w0(898)=w0(494) - w0(322)
      w0(898)=w0(898)*y
      w0(898)=w0(898) - w0(848)
      w0(898)=w0(898)*y
      w0(898)=w0(898) + w0(748)
      w0(898)=w0(898)*XNF
      w0(899)= - w0(884) + 405.0_prec*w0(357)
      w0(899)=w0(899)*y
      w0(900)=231.0_prec*w0(357)
      w0(899)=w0(899) - w0(900)
      w0(899)=w0(899)*y
      w0(901)=233.0_prec*w0(357)
      w0(832)=w0(832) - w0(898) + w0(899) + w0(901)
      w0(832)=w0(832)*z
      w0(898)=163.0_prec*w0(357)
      w0(899)=w0(844) - w0(898)
      w0(899)=w0(899)*y
      w0(902)=225.0_prec*w0(357)
      w0(899)=w0(899) + w0(902)
      w0(899)=w0(899)*y
      w0(903)=54.0_prec*w0(357)
      w0(899)=w0(899) - w0(903)
      w0(899)=w0(899)*w0(520)
      w0(911)=w0(893)*w0(336)
      w0(911)=w0(911) - w0(748)
      w0(911)=w0(911)*XNF
      w0(914)=115.0_prec*w0(357)
      w0(832)=w0(832) - w0(899) + w0(911) - w0(914)
      w0(832)=w0(832)*z
      w0(899)=w0(637) - w0(391)
      w0(899)=w0(899)*w0(520)
      w0(899)=w0(899) - w0(369)
      w0(899)=w0(899)*w0(520)
      w0(899)=w0(899) + w0(450)
      w0(899)=w0(899)*w0(520)
      w0(911)=31.0_prec*w0(357)
      w0(899)=w0(899) - w0(911)
      w0(899)=w0(899)*y
      w0(749)=w0(749) - w0(335)
      w0(749)=w0(749)*XNF
      w0(749)=w0(899) - w0(749) + w0(952)
      w0(749)=w0(832) + 3.0_prec*w0(749)
      w0(749)=w0(749)*z
      w0(832)=w0(637) - w0(521)
      w0(899)=w0(832)*w0(543)
      w0(899)= - w0(899) + 77.0_prec*w0(357)
      w0(899)=w0(899)*w0(520)
      w0(899)=w0(899) - w0(473)
      w0(899)=w0(899)*y
      w0(899)=w0(899) + w0(792)
      w0(899)=w0(899)*y
      w0(916)=w0(494) - w0(675)
      w0(916)=w0(916)*y
      w0(916)=w0(916) - w0(633)
      w0(916)=w0(916)*y
      w0(916)=w0(916) + w0(748)
      w0(916)=w0(916)*XNF
      w0(749)=w0(749) + w0(899) - w0(916) - w0(637)
      w0(749)=w0(749)*z
      w0(749)=w0(749) + w0(412) - w0(368)
      w0(749)=w0(749)*w0(43)
      w0(899)=w0(391) + w0(357)
      w0(916)=w0(477) - w0(899)
      w0(916)=z*w0(916)
      w0(916)=w0(916) + w0(441)
      w0(916)=z*w0(39)*w0(916)
      w0(917)=w0(768) - w0(566)
      w0(920)=w0(39)*y
      w0(921)=w0(920)*w0(917)
      w0(916)=w0(916) + w0(921)
      w0(916)=w0(916)*z
      w0(921)=w0(39)*w0(436)*w0(803)
      w0(916)=w0(916) + w0(921)
      w0(921)=w0(916)*w0(4)
      w0(922)= - w0(21)*w0(916)
      w0(922)= - w0(921) + w0(922)
      w0(922)= - w0(749) + 4.0_prec*w0(922)
      w0(922)=w0(24)*w0(922)
      w0(924)=19.0_prec*w0(391)
      w0(926)= - w0(424) + w0(924) + 6.0_prec*w0(477)
      w0(926)=w0(926)*z
      w0(782)=w0(782) - w0(500)
      w0(782)=w0(782)*y
      w0(782)=w0(860) + w0(926) + w0(782)
      w0(782)=w0(782)*z
      w0(926)=20.0_prec*w0(391)
      w0(928)=w0(926) - w0(513)
      w0(931)=w0(928)*w0(437)
      w0(932)=w0(931) + w0(825)
      w0(932)=w0(932)*y
      w0(782)=w0(782) + w0(932) - w0(792)
      w0(782)=w0(782)*z
      w0(932)=w0(596) - w0(452)
      w0(932)=w0(932)*w0(437)
      w0(933)=85.0_prec*w0(357)
      w0(932)=w0(932) - w0(933)
      w0(932)=w0(932)*y
      w0(932)=w0(932) + w0(882)
      w0(932)=w0(932)*y
      w0(932)=w0(932) - w0(381)
      w0(782)= - w0(782) + 3.0_prec*w0(932)
      w0(782)=w0(782)*z
      w0(932)=w0(924) - w0(500)
      w0(932)=w0(932)*y
      w0(825)=w0(932) + w0(825)
      w0(825)=w0(825)*y
      w0(779)=w0(825) - w0(779)
      w0(779)=w0(779)*y
      w0(779)=w0(779) + w0(697)
      w0(779)=w0(779)*y
      w0(779)=w0(782) - w0(779) + w0(424)
      w0(779)=w0(779)*z
      w0(782)=6.0_prec*w0(403)
      w0(779)=w0(779) + w0(782)
      w0(825)=w0(296)*w0(4)
      w0(932)=w0(779)*w0(825)
      w0(934)=w0(916)*w0(24)
      w0(932)=w0(932) - w0(934)
      w0(934)=w0(436)*w0(437)
      w0(934)=w0(934) + w0(357)
      w0(935)=w0(934)*w0(3)
      w0(937)=w0(452) - w0(361)
      w0(940)=w0(937) + w0(477)
      w0(941)=w0(935) + w0(940)
      w0(942)=w0(941)*w0(5)
      w0(944)=w0(941)*w0(15)
      w0(942)=w0(944) + w0(942) + w0(932)
      w0(949)=w0(22)*w0(942)
      w0(959)=w0(355)*w0(483)
      w0(959)=w0(959) - w0(769)
      w0(930)=w0(959) + w0(930)
      w0(972)=w0(471) - w0(930)
      w0(979)=2.0_prec*w0(131)
      w0(980)=w0(33)*w0(972)*w0(979)
      w0(981)=w0(712) - w0(930)
      w0(981)=w0(131)*w0(981)
      w0(982)= - w0(418) + 31.0_prec*w0(391)
      w0(982)=w0(982)*y
      w0(983)=w0(548) - w0(452)
      w0(984)= - w0(426) + 2.0_prec*w0(983)
      w0(984)=w0(984)*z
      w0(982)=w0(424) + w0(982) - w0(984)
      w0(982)=w0(982)*z
      w0(984)=40.0_prec*w0(357)
      w0(985)=w0(984) - w0(374)
      w0(985)=w0(985)*w0(437)
      w0(985)=w0(985) - 95.0_prec*w0(357)
      w0(985)=w0(985)*y
      w0(982)= - w0(982) + w0(985) + w0(858)
      w0(982)=w0(982)*z
      w0(985)=w0(732) - w0(755)
      w0(985)=w0(985)*w0(437)
      w0(815)=w0(985) + w0(815)
      w0(815)=w0(815)*y
      w0(815)=w0(815) - w0(468)
      w0(815)=w0(815)*y
      w0(815)= - w0(982) + w0(815) + w0(424)
      w0(815)=w0(815)*z
      w0(982)=w0(416) - w0(509)
      w0(982)=w0(982)*y
      w0(985)=136.0_prec*w0(357)
      w0(982)=w0(982) - w0(985)
      w0(982)=w0(982)*y
      w0(982)=w0(982) + 113.0_prec*w0(357)
      w0(982)=w0(982)*y
      w0(982)=w0(982) - w0(519)
      w0(982)=w0(982)*y
      w0(815)= - w0(815) + w0(982) + w0(469)
      w0(815)=w0(815)*z
      w0(982)=w0(529)*w0(543)
      w0(986)=w0(982) - w0(757)
      w0(986)=w0(986)*y
      w0(722)=w0(986) + w0(722)
      w0(722)=w0(722)*y
      w0(722)=w0(722) - w0(858)
      w0(722)=w0(722)*y
      w0(722)=w0(722) + w0(952)
      w0(722)=w0(722)*y
      w0(722)=w0(815) + w0(722) - w0(361)
      w0(815)= - w0(296)*w0(722)
      w0(815)=w0(815) + w0(981)
      w0(815)=w0(32)*w0(815)
      w0(383)=w0(383) - w0(930)
      w0(383)=w0(131)*w0(383)
      w0(383)= - w0(479) + w0(383)
      w0(383)=w0(27)*w0(383)
      w0(981)=w0(741) + w0(459)
      w0(981)=w0(981)*w0(451)
      w0(986)= - w0(523)*w0(357)
      w0(442)=w0(986) - w0(442)
      w0(442)=w0(442)*w0(454)
      w0(986)=193.0_prec*w0(357)
      w0(442)=w0(442) - w0(408) - w0(986) + w0(981)
      w0(442)=z*w0(442)
      w0(981)= - w0(596) + 104.0_prec*w0(391)
      w0(981)=y*w0(981)
      w0(981)= - 142.0_prec*w0(357) + w0(981)
      w0(981)=y*w0(981)
      w0(981)=w0(405) + w0(438) + w0(981)
      w0(442)=3.0_prec*w0(981) + w0(442)
      w0(442)=z*w0(442)
      w0(981)= - w0(596) + 60.0_prec*w0(391)
      w0(981)=w0(981)*w0(437)
      w0(981)= - 310.0_prec*w0(357) + w0(981)
      w0(981)=y*w0(981)
      w0(987)=442.0_prec*w0(357)
      w0(981)=w0(987) + w0(981)
      w0(981)=y*w0(981)
      w0(988)=w0(727) - w0(499)
      w0(988)=y*w0(988)
      w0(988)= - w0(727) + w0(988)
      w0(988)=y*w0(988)
      w0(988)=w0(335) + w0(988)
      w0(988)=XNF*w0(988)
      w0(989)=195.0_prec*w0(357)
      w0(442)=w0(442) + w0(988) - w0(989) + w0(981)
      w0(442)=z*w0(442)
      w0(981)=205.0_prec*w0(357) - w0(459)
      w0(981)=y*w0(981)
      w0(868)= - w0(868) + w0(981)
      w0(868)=y*w0(868)
      w0(868)=w0(987) + w0(868)
      w0(868)=y*w0(868)
      w0(868)= - w0(842) + w0(868)
      w0(868)=y*w0(868)
      w0(981)=w0(541) - w0(322)
      w0(987)=w0(981)*y
      w0(988)= - w0(727) + w0(987)
      w0(988)=y*w0(988)
      w0(988)=w0(541) + w0(988)
      w0(988)=y*w0(988)
      w0(988)= - w0(320) + w0(988)
      w0(988)=XNF*w0(988)
      w0(442)=w0(442) + w0(988) + w0(468) + w0(868)
      w0(442)=z*w0(442)
      w0(868)=w0(339)*w0(485)
      w0(988)= - w0(986) + 24.0_prec*w0(530)
      w0(988)=y*w0(988)
      w0(988)=w0(713) + w0(988)
      w0(988)=y*w0(988)
      w0(988)= - w0(989) + w0(988)
      w0(988)=y*w0(988)
      w0(988)=w0(468) + w0(988)
      w0(988)=y*w0(988)
      w0(442)=w0(442) - w0(868) - w0(424) + w0(988)
      w0(442)=w0(4)*w0(130)*w0(442)
      w0(988)=w0(521) - w0(357)
      w0(989)=y*w0(988)
      w0(989)= - w0(528) + w0(989)
      w0(989)=y*w0(989)
      w0(990)=z*w0(436)
      w0(989)=w0(990) + w0(361) + w0(989)
      w0(989)=z*w0(989)
      w0(990)=241.0_prec*w0(391)
      w0(991)= - w0(745) + w0(990)
      w0(991)=y*w0(991)
      w0(991)= - w0(369) + w0(991)
      w0(991)=y*w0(991)
      w0(991)=269.0_prec*w0(357) + w0(991)
      w0(991)=y*w0(991)
      w0(992)=w0(323)*y
      w0(993)=w0(335) - w0(992)
      w0(993)=y*w0(993)
      w0(993)= - w0(748) + w0(993)
      w0(993)=y*w0(993)
      w0(993)=w0(329) + w0(993)
      w0(993)=XNF*w0(993)
      w0(989)=24.0_prec*w0(989) + w0(993) - 122.0_prec*w0(357) + w0(991)
      w0(989)=z*w0(989)
      w0(991)= - 218.0_prec*w0(357) + w0(880)
      w0(991)=y*w0(991)
      w0(991)=w0(687) + w0(991)
      w0(991)=y*w0(991)
      w0(822)=w0(822) + w0(991)
      w0(822)=y*w0(822)
      w0(991)=187.0_prec*w0(357)
      w0(822)= - w0(991) + w0(822)
      w0(822)=y*w0(822)
      w0(993)=w0(329) + w0(331)
      w0(993)=y*w0(993)
      w0(993)= - w0(501) + w0(993)
      w0(993)=y*w0(993)
      w0(993)=w0(539) + w0(993)
      w0(993)=y*w0(993)
      w0(993)= - w0(329) + w0(993)
      w0(993)=XNF*w0(993)
      w0(785)=w0(993) + w0(785) + w0(822)
      w0(785)=2.0_prec*w0(785) + w0(989)
      w0(785)=z*w0(785)
      w0(822)=w0(783) + w0(859)
      w0(822)=y*w0(822)
      w0(989)=289.0_prec*w0(357)
      w0(822)= - w0(989) + w0(822)
      w0(822)=y*w0(822)
      w0(822)=541.0_prec*w0(357) + w0(822)
      w0(822)=y*w0(822)
      w0(822)= - 498.0_prec*w0(357) + w0(822)
      w0(822)=y*w0(822)
      w0(822)=274.0_prec*w0(357) + w0(822)
      w0(822)=y*w0(822)
      w0(993)=w0(320) + w0(337)
      w0(993)=y*w0(993)
      w0(993)= - w0(834) + w0(993)
      w0(993)=y*w0(993)
      w0(993)=w0(830) + w0(993)
      w0(993)=y*w0(993)
      w0(993)= - w0(727) + w0(993)
      w0(993)=y*w0(993)
      w0(993)=w0(329) + w0(993)
      w0(993)=XNF*w0(993)
      w0(785)=w0(785) + w0(993) - w0(613) + w0(822)
      w0(785)=z*w0(785)
      w0(822)= - w0(989) + 24.0_prec*w0(390)
      w0(822)=y*w0(822)
      w0(822)=436.0_prec*w0(357) + w0(822)
      w0(822)=y*w0(822)
      w0(989)=438.0_prec*w0(357)
      w0(822)= - w0(989) + w0(822)
      w0(822)=y*w0(822)
      w0(822)=292.0_prec*w0(357) + w0(822)
      w0(822)=y*w0(822)
      w0(822)= - w0(770) + w0(822)
      w0(822)=y*w0(822)
      w0(673)=w0(320) + w0(673)
      w0(673)=w0(673)*w0(485)
      w0(673)=w0(785) + w0(673) + w0(424) + w0(822)
      w0(673)=w0(21)*w0(297)*w0(673)
      w0(785)=w0(388)*w0(360)
      w0(822)= - w0(477) + w0(528) - w0(441)
      w0(822)=w0(822)*w0(496)
      w0(993)=w0(741) - w0(509)
      w0(993)=y*w0(993)
      w0(822)=w0(822) - w0(424) + w0(993)
      w0(822)=z*w0(822)
      w0(993)=w0(778) - w0(897)
      w0(993)=w0(993)*w0(437)
      w0(993)= - w0(895) + w0(993)
      w0(993)=y*w0(993)
      w0(822)=w0(822) + w0(858) + w0(993)
      w0(822)=z*w0(822)
      w0(993)=87.0_prec*w0(357)
      w0(994)=w0(993) - w0(509)
      w0(994)=y*w0(994)
      w0(995)=130.0_prec*w0(357)
      w0(994)= - w0(995) + w0(994)
      w0(994)=y*w0(994)
      w0(996)=84.0_prec*w0(357)
      w0(994)=w0(996) + w0(994)
      w0(994)=y*w0(994)
      w0(822)=w0(822) - w0(424) + w0(994)
      w0(822)=z*w0(822)
      w0(741)=w0(741) - w0(380)
      w0(741)=y*w0(741)
      w0(741)= - w0(895) + w0(741)
      w0(741)=y*w0(741)
      w0(741)=w0(996) + w0(741)
      w0(741)=y*w0(741)
      w0(741)= - w0(601) + w0(741)
      w0(741)=y*w0(741)
      w0(741)=w0(822) + w0(469) + w0(741)
      w0(741)=z*w0(741)
      w0(409)=w0(409) + w0(741)
      w0(409)=w0(4)*w0(409)*w0(735)
      w0(409)=w0(785) + w0(409)
      w0(741)=2.0_prec*w0(296)
      w0(409)=w0(409)*w0(741)
      w0(388)=w0(388)*w0(825)
      w0(785)=w0(916)*w0(420)
      w0(785)= - w0(388) + w0(785)
      w0(396)=w0(785)*w0(396)
      w0(785)=w0(932)*w0(664)
      w0(822)=w0(885) + w0(21)
      w0(822)=w0(822)*w0(941)
      w0(885)=w0(941)*w0(4)
      w0(822)=w0(822) + w0(885)
      w0(932)=w0(822)*w0(945)
      w0(822)=w0(944) + w0(822)
      w0(822)=w0(822)*w0(636)
      w0(944)=4.0_prec*w0(131)
      w0(994)=w0(355)*w0(944)
      w0(997)=w0(994)*w0(107)
      w0(998)=w0(355)*w0(131)
      w0(999)= - 8.0_prec*w0(77) + 6.0_prec*w0(259)
      w0(999)=w0(998)*w0(999)
      w0(967)= - w0(969) + w0(967)
      w0(967)=w0(779)*w0(296)*w0(967)
      w0(969)=4.0_prec*w0(26)
      w0(916)= - w0(916)*w0(969)
      w0(1000)=4.0_prec*w0(941)
      w0(1001)=w0(1)*w0(1000)
      w0(583)=w0(479)*w0(583)
      w0(327)=w0(375) + 2.0_prec*w0(383) + w0(997) + 4.0_prec*w0(815) + w0(980) + &
     & w0(327) - 12.0_prec*w0(949) + w0(583) + w0(822) + w0(932) + w0(785) + &
     & w0(396) + w0(1001) + w0(409) + w0(673) + w0(916) + w0(442) + &
     & w0(967) + w0(999) + w0(922) + w0(458)
      w0(327)=w0(19)*w0(327)
      w0(375)=13.0_prec*w0(888)
      w0(383)=w0(355)*w0(5)
      w0(396)=18.0_prec*w0(958) - 10.0_prec*w0(383) - w0(375) - 12.0_prec*w0(905)
      w0(396)=w0(131)*w0(396)
      w0(409)=2.0_prec*w0(58)
      w0(442)= - w0(606)*w0(409)
      w0(583)=w0(998)*w0(30)
      w0(396)=21.0_prec*w0(583) + w0(396) + w0(442)
      w0(396)=w0(126)*w0(396)
      w0(442)= - w0(865) - w0(410)
      w0(442)=z*w0(442)
      w0(606)=139.0_prec*w0(357)
      w0(442)=w0(442) - w0(855) + w0(606) - 138.0_prec*w0(391)
      w0(442)=w0(442)*w0(523)
      w0(599)=w0(817) - w0(599)
      w0(599)=w0(599)*w0(520)
      w0(673)=99.0_prec*w0(357)
      w0(599)= - w0(857) - w0(673) + w0(599)
      w0(442)=3.0_prec*w0(599) + w0(442)
      w0(442)=z*w0(442)
      w0(599)=222.0_prec*w0(357)
      w0(785)=w0(599) - w0(775)
      w0(785)=y*w0(785)
      w0(785)= - w0(599) + w0(785)
      w0(785)=y*w0(785)
      w0(785)=w0(839) + w0(785)
      w0(442)=w0(442) + 2.0_prec*w0(785) + w0(863)
      w0(442)=z*w0(442)
      w0(785)=67.0_prec*w0(430)
      w0(442)=w0(442) + w0(785) + w0(632)
      w0(442)=w0(58)*w0(442)
      w0(815)=w0(19)*w0(131)
      w0(822)=w0(355)*w0(815)
      w0(515)= - 15.0_prec*w0(22) + 10.0_prec*w0(18) + w0(515) + w0(20)
      w0(839)= - 13.0_prec*w0(5) - 5.0_prec*w0(24) - w0(515)
      w0(839)=w0(839)*w0(998)
      w0(442)=10.0_prec*w0(583) + w0(442) + w0(839) - w0(822)
      w0(442)=w0(104)*w0(442)
      w0(640)=w0(640)*w0(58)
      w0(640)=w0(640) + w0(822)
      w0(839)=w0(688) + w0(975)
      w0(855)=w0(978) - w0(894) - w0(839)
      w0(855)=w0(131)*w0(855)
      w0(855)=w0(855) - w0(640)
      w0(855)=w0(70)*w0(855)
      w0(863)=9.0_prec*w0(491)
      w0(916)=8.0_prec*w0(698)
      w0(922)=w0(916) - w0(863)
      w0(922)=y*w0(922)
      w0(922)= - w0(700) + w0(922)
      w0(922)=w0(922)*w0(485)
      w0(932)=w0(698)*w0(346)
      w0(949)=5.0_prec*w0(491)
      w0(967)=w0(700) - w0(949)
      w0(967)=XNF*w0(967)
      w0(967)=w0(967) - w0(932)
      w0(967)=z*w0(967)
      w0(980)=10.0_prec*w0(491)
      w0(999)=7.0_prec*w0(698)
      w0(1001)=w0(999) - w0(980)
      w0(1001)=y*w0(1001)
      w0(1001)= - w0(698) + w0(1001)
      w0(1001)=XNF*w0(1001)
      w0(967)=w0(1001) + w0(967)
      w0(967)=z*w0(967)
      w0(922)=w0(922) + w0(967)
      w0(922)=z*w0(922)
      w0(967)= - w0(705)*w0(437)
      w0(967)= - w0(698) + w0(967)
      w0(967)=w0(967)*w0(681)
      w0(922)=w0(967) + w0(922)
      w0(922)=Cf*w0(922)
      w0(967)=w0(325) + w0(608) - w0(329)
      w0(1001)=z*w0(967)
      w0(1002)=w0(320)*w0(561)
      w0(1003)=w0(1002) - w0(539)
      w0(1003)=w0(1003)*y
      w0(1003)=w0(1003) + w0(320)
      w0(1001)=w0(1001) + w0(1003)
      w0(1001)=z*w0(1001)
      w0(816)=w0(816)*y
      w0(816)=w0(816) + w0(329)
      w0(1004)=y*w0(816)
      w0(1001)=w0(1004) + w0(1001)
      w0(1001)=z*w0(1001)
      w0(780)=w0(780) + w0(320)
      w0(780)=w0(780)*w0(799)
      w0(1001)=w0(780) + w0(1001)
      w0(1001)=w0(1001)*w0(569)
      w0(922)=w0(1001) + 9.0_prec*w0(922)
      w0(1001)=z**2
      w0(922)=w0(1001)*w0(922)
      w0(1004)=w0(732) - w0(356)
      w0(1004)=w0(1004)*y
      w0(1004)=w0(1004) + w0(528)
      w0(1003)= - w0(1003)*w0(433)
      w0(1003)=3.0_prec*w0(1004) + w0(1003)
      w0(967)= - w0(575)*w0(967)
      w0(1005)=w0(670) - w0(566)
      w0(967)=3.0_prec*w0(1005) + w0(967)
      w0(967)=z*w0(967)
      w0(967)=2.0_prec*w0(1003) + w0(967)
      w0(967)=z*w0(967)
      w0(527)=w0(527) - w0(465)
      w0(527)=w0(527)*w0(437)
      w0(527)=w0(527) + w0(984)
      w0(527)=w0(527)*y
      w0(527)=w0(527) - w0(361)
      w0(816)=w0(816)*w0(485)
      w0(816)=w0(967) + 3.0_prec*w0(527) - 16.0_prec*w0(816)
      w0(816)=z*w0(816)
      w0(967)=33.0_prec*w0(391)
      w0(1003)=w0(967) - w0(601)
      w0(1003)=w0(1003)*y
      w0(687)=w0(1003) + w0(687)
      w0(687)=w0(687)*y
      w0(687)=w0(687) - w0(728)
      w0(1003)=w0(687)*w0(437)
      w0(780)= - w0(433)*w0(780)
      w0(780)=w0(1003) + w0(780)
      w0(780)=2.0_prec*w0(780) + w0(816)
      w0(780)=z*w0(780)
      w0(732)=w0(732) - w0(369)
      w0(732)=w0(732)*y
      w0(732)=w0(732) + w0(424)
      w0(732)=w0(732)*w0(520)
      w0(732)=w0(732) - w0(596)
      w0(816)=3.0_prec*w0(799)
      w0(1003)=w0(732)*w0(816)
      w0(780)=w0(1003) + w0(780)
      w0(780)=z*w0(780)
      w0(1003)=w0(429) - w0(389)
      w0(1003)=w0(1003)*y
      w0(1003)=w0(1003) + w0(357)
      w0(1006)=w0(1003)*w0(803)
      w0(780)= - 18.0_prec*w0(1006) + w0(780) + w0(922)
      w0(922)=w0(15)**2
      w0(780)=w0(52)*w0(780)*w0(922)
      w0(1007)=26.0_prec*w0(905)
      w0(1008)= - w0(1007) + 39.0_prec*w0(958)
      w0(1009)=w0(887) - w0(1008) + 7.0_prec*w0(618)
      w0(1010)=6.0_prec*w0(925) + w0(1009)
      w0(1010)=w0(131)*w0(1010)
      w0(1011)= - 424.0_prec*w0(357) + 235.0_prec*w0(391)
      w0(1011)=y*w0(1011)
      w0(1011)=w0(902) + w0(1011)
      w0(1012)=58.0_prec*w0(391)
      w0(1013)= - w0(595) + w0(1012)
      w0(1014)=61.0_prec*w0(477)
      w0(1013)=2.0_prec*w0(1013) + w0(1014)
      w0(1013)=w0(1013)*w0(540)
      w0(1011)=3.0_prec*w0(1011) + w0(1013)
      w0(1011)=z*w0(1011)
      w0(1013)= - w0(891) + w0(820)
      w0(1013)=y*w0(1013)
      w0(1013)=w0(891) + w0(1013)
      w0(1013)=w0(1013)*w0(520)
      w0(1015)=185.0_prec*w0(357)
      w0(1013)= - w0(1015) + w0(1013)
      w0(1011)=2.0_prec*w0(1013) + w0(1011)
      w0(1011)=z*w0(1011)
      w0(1011)= - w0(446) - 161.0_prec*w0(430) + w0(1011)
      w0(1011)=w0(58)*w0(1011)
      w0(1010)=w0(1011) + w0(1010) + w0(822)
      w0(1010)=w0(119)*w0(1010)
      w0(1011)=w0(864)*w0(5)
      w0(1013)= - w0(1011) - w0(888) + w0(959)
      w0(1013)=w0(1013)*w0(979)
      w0(1016)=13.0_prec*w0(408)
      w0(1017)=w0(882) - w0(555)
      w0(1018)= - w0(911) + w0(367)
      w0(1018)=w0(1018)*w0(523)
      w0(1017)=w0(1018) + 2.0_prec*w0(1017) + w0(1016)
      w0(1017)=z*w0(1017)
      w0(1018)=w0(772) - w0(555)
      w0(1018)=y*w0(1018)
      w0(1018)= - w0(692) - w0(615) + w0(1018)
      w0(1017)=3.0_prec*w0(1018) + w0(1017)
      w0(1017)=z*w0(1017)
      w0(1018)=11.0_prec*w0(412)
      w0(1019)=w0(600) - w0(649)
      w0(1019)=y*w0(1019)
      w0(1019)= - w0(600) + w0(1019)
      w0(1019)=y*w0(1019)
      w0(601)=w0(601) + w0(1019)
      w0(601)=w0(1017) + 2.0_prec*w0(601) - w0(1018)
      w0(601)=z*w0(601)
      w0(1017)=10.0_prec*w0(430) - w0(352)
      w0(601)=4.0_prec*w0(1017) + w0(601)
      w0(601)=w0(58)*w0(601)
      w0(601)=6.0_prec*w0(583) + w0(1013) + w0(601)
      w0(601)=w0(123)*w0(601)
      w0(1013)=9.0_prec*w0(22)
      w0(1013)=w0(355)*w0(1013)
      w0(1017)=w0(1013) - w0(909)
      w0(1019)=w0(688) - w0(1017)
      w0(1020)=w0(1019)*w0(131)
      w0(348)=w0(348)*w0(58)
      w0(348)=w0(1020) - w0(348) + 4.0_prec*w0(822)
      w0(1021)=w0(93)*w0(348)
      w0(929)=w0(943) + w0(929)
      w0(943)=w0(929) - w0(1017)
      w0(943)=w0(943)*w0(131)
      w0(1017)=w0(363)*w0(58)
      w0(1017)=w0(1017) - w0(822)
      w0(943)=w0(943) - w0(1017)
      w0(1022)=w0(122)*w0(943)
      w0(396)=w0(601) - w0(1021) + w0(855) + w0(1022) + w0(780) + &
     & w0(1010) + w0(396) + w0(442)
      w0(442)=w0(320)*w0(508)
      w0(508)=w0(442) - w0(545)
      w0(508)=w0(508)*w0(344)
      w0(601)=w0(425) - w0(394)
      w0(601)=w0(601)*w0(523)
      w0(780)=w0(601) + w0(507)
      w0(855)=403.0_prec*w0(391)
      w0(1010)=w0(780) - w0(855)
      w0(508)=w0(508) + w0(1010)
      w0(508)=w0(508)*w0(721)
      w0(1021)= - w0(725) + 32.0_prec*w0(322)
      w0(1022)=25.0_prec*y
      w0(1021)=w0(1021)*w0(1022)
      w0(1021)=w0(1021) + w0(886)
      w0(1021)=w0(1021)*XNF
      w0(1023)=623.0_prec*w0(357)
      w0(1024)= - w0(1023) + 1000.0_prec*w0(391)
      w0(1024)=w0(1024)*w0(451)
      w0(1025)=411.0_prec*w0(357)
      w0(508)= - w0(1024) - w0(1025) + w0(1021) + w0(508)
      w0(508)=w0(508)*z
      w0(1021)= - 1744.0_prec*w0(322) + 1745.0_prec*w0(320)
      w0(1021)=w0(1021)*y
      w0(1021)=w0(1021) - 468.0_prec*w0(320)
      w0(1021)=w0(1021)*y
      w0(1024)=35.0_prec*w0(320)
      w0(1021)=w0(1021) + w0(1024)
      w0(1021)=w0(1021)*XNF
      w0(1026)= - 388.0_prec*w0(391) + 407.0_prec*w0(357)
      w0(1027)=19.0_prec*y
      w0(1026)=w0(1026)*w0(1027)
      w0(1026)=w0(1026) - 2088.0_prec*w0(357)
      w0(1026)=w0(1026)*y
      w0(1028)=275.0_prec*w0(357)
      w0(508)= - w0(508) + w0(1021) - w0(1026) - w0(1028)
      w0(508)=w0(508)*z
      w0(1021)= - 2048.0_prec*w0(322) + 2801.0_prec*w0(320)
      w0(1021)=w0(1021)*y
      w0(1021)=w0(1021) - 1218.0_prec*w0(320)
      w0(1021)=w0(1021)*y
      w0(1021)=w0(1021) + 201.0_prec*w0(320)
      w0(1021)=w0(1021)*y
      w0(1021)=w0(1021) - w0(492)
      w0(1021)=w0(1021)*XNF
      w0(1026)= - 5756.0_prec*w0(391) + 8273.0_prec*w0(357)
      w0(1026)=w0(1026)*y
      w0(1026)=w0(1026) - 3246.0_prec*w0(357)
      w0(1026)=w0(1026)*y
      w0(1026)=w0(1026) + w0(862)
      w0(1026)=w0(1026)*y
      w0(508)= - w0(508) - w0(1021) + w0(1026) - w0(985)
      w0(508)=w0(508)*z
      w0(1021)= - 2152.0_prec*w0(391) + 3871.0_prec*w0(357)
      w0(1021)=w0(1021)*y
      w0(1021)=w0(1021) - 1872.0_prec*w0(357)
      w0(1021)=w0(1021)*y
      w0(1021)=w0(1021) - w0(876)
      w0(1021)=w0(1021)*y
      w0(1026)=304.0_prec*w0(357)
      w0(1021)=w0(1021) + w0(1026)
      w0(1021)=w0(1021)*y
      w0(1029)= - 1240.0_prec*w0(322) + 2107.0_prec*w0(320)
      w0(1029)=w0(1029)*y
      w0(1029)=w0(1029) - 1236.0_prec*w0(320)
      w0(1029)=w0(1029)*y
      w0(881)=w0(1029) + w0(881)
      w0(881)=w0(881)*y
      w0(881)=w0(881) - w0(589)
      w0(881)=w0(881)*w0(485)
      w0(508)=w0(508) + w0(1021) - w0(881)
      w0(508)=w0(508)*z
      w0(881)=w0(572)*w0(437)
      w0(1021)=w0(322)*z
      w0(881)=w0(881) + w0(1021)
      w0(881)=w0(881)*z
      w0(1029)=w0(833) - w0(489)
      w0(1029)=w0(1029)*y
      w0(1029)=w0(1029) + w0(335)
      w0(1030)=w0(1029)*y
      w0(881)=w0(881) + w0(1030)
      w0(881)=w0(881)*z
      w0(1030)=25.0_prec*w0(320)
      w0(1031)=w0(1030) - w0(824)
      w0(1031)=w0(1031)*y
      w0(1031)=w0(1031) - w0(727)
      w0(1031)=w0(1031)*y
      w0(1031)=w0(1031) + w0(320)
      w0(1032)=w0(1031)*y
      w0(881)=w0(881) - w0(1032)
      w0(881)=w0(881)*z
      w0(526)=w0(526)*w0(358)
      w0(526)=w0(526) + w0(627)
      w0(526)=w0(526)*y
      w0(526)=w0(526) - w0(329)
      w0(1032)=w0(526)*w0(799)
      w0(881)=w0(881) + w0(1032)
      w0(881)=w0(881)*z
      w0(1032)=w0(684)*w0(803)
      w0(881)=w0(881) - w0(1032)
      w0(1032)=528.0_prec*Ca
      w0(881)=w0(881)*w0(1032)
      w0(1033)=w0(698)*w0(520)
      w0(1034)=w0(1033) - w0(698)
      w0(1035)=w0(437)*XNF
      w0(1036)=w0(1035)*w0(1034)
      w0(1036)=w0(1036) + w0(801)
      w0(1036)=w0(1036)*z
      w0(1037)=14.0_prec*w0(698)
      w0(1038)= - w0(1037) + 15.0_prec*w0(491)
      w0(1038)=w0(1038)*y
      w0(1038)=w0(1038) + w0(428)
      w0(1039)=w0(1038)*w0(485)
      w0(1036)=w0(1036) + w0(1039)
      w0(1036)=w0(1036)*z
      w0(1039)=25.0_prec*w0(698)
      w0(1040)=19.0_prec*w0(491)
      w0(1041)=w0(1039) - w0(1040)
      w0(1041)=w0(1041)*y
      w0(1042)=10.0_prec*w0(698)
      w0(1041)=w0(1041) - w0(1042)
      w0(1041)=w0(1041)*y
      w0(1041)=w0(1041) + w0(698)
      w0(1043)=w0(1041)*w0(485)
      w0(1036)=w0(1036) - w0(1043)
      w0(1036)=w0(1036)*z
      w0(1043)=5.0_prec*XN
      w0(1043)=w0(319)*w0(1043)
      w0(1044)=w0(463) - w0(1043)
      w0(1045)=w0(1044)*w0(358)
      w0(1046)=11.0_prec*w0(698)
      w0(1045)=w0(1045) + w0(1046)
      w0(1045)=w0(1045)*y
      w0(1045)=w0(1045) - w0(700)
      w0(1047)=w0(1045)*w0(681)
      w0(1036)=w0(1036) + w0(1047)
      w0(1036)=w0(1036)*z
      w0(1047)=w0(813)*w0(806)
      w0(1036)=w0(1036) - w0(1047)
      w0(1047)=54.0_prec*Cf
      w0(1036)=w0(1036)*w0(1047)
      w0(1048)= - 304.0_prec*w0(331) + 435.0_prec*w0(320)
      w0(1048)=w0(1048)*y
      w0(1049)=131.0_prec*w0(320)
      w0(1048)=w0(1048) - w0(1049)
      w0(1048)=w0(1048)*y
      w0(1048)=w0(1048) + w0(492)
      w0(1048)=w0(1048)*w0(681)
      w0(1050)=303.0_prec*w0(357)
      w0(1051)= - w0(1050) + 244.0_prec*w0(429)
      w0(1051)=w0(1051)*y
      w0(1052)=59.0_prec*w0(357)
      w0(1051)=w0(1051) + w0(1052)
      w0(1051)=w0(1051)*y
      w0(1051)=w0(1051) - w0(985)
      w0(1051)=w0(1051)*w0(799)
      w0(508)=w0(508) + w0(1048) + w0(1051) - w0(881) + w0(1036)
      w0(508)=w0(508)*w0(305)
      w0(881)=18.0_prec*w0(383) + 24.0_prec*w0(905) + 27.0_prec*w0(888) - w0(510)
      w0(881)=w0(22)*w0(881)
      w0(905)=8.0_prec*w0(114)
      w0(1036)=36.0_prec*w0(100)
      w0(655)= - w0(24)*w0(655)
      w0(655)= - w0(1036) - w0(905) + w0(655) - w0(974) + 9.0_prec*w0(95) - &
     & 13.0_prec*w0(26) - w0(851)
      w0(655)=w0(355)*w0(655)
      w0(655)=w0(881) - w0(889) + 19.0_prec*w0(624) + w0(655)
      w0(655)=w0(655)*w0(979)
      w0(851)=w0(1003)*w0(3)
      w0(522)=w0(522)*y
      w0(851)=w0(851) - w0(522) - w0(389)
      w0(851)=w0(358)*w0(851)
      w0(851)=w0(357) + w0(851)
      w0(851)=w0(851)*w0(3)
      w0(881)=w0(851) - 3.0_prec*w0(934)
      w0(881)=w0(881)*w0(3)
      w0(881)=w0(881) - w0(940)
      w0(974)=w0(881)*w0(2)
      w0(1048)=w0(881)*w0(20)
      w0(885)= - w0(885) + w0(974) + w0(1048)
      w0(478)=w0(478) + w0(441)
      w0(974)=w0(478) + w0(935)
      w0(1051)=w0(974)*w0(21)
      w0(1051)=w0(1051) - w0(885)
      w0(1053)=4.0_prec*w0(1051)
      w0(577)= - w0(577) + w0(647)
      w0(577)=w0(24)*w0(577)
      w0(510)=w0(510)*w0(559)
      w0(510)=w0(577) + w0(510)
      w0(510)=w0(510)*w0(409)
      w0(577)=w0(688) - w0(1008)
      w0(577)=w0(131)*w0(577)
      w0(647)= - w0(595) + 64.0_prec*w0(391)
      w0(647)=w0(1014) + 2.0_prec*w0(647)
      w0(540)=w0(647)*w0(540)
      w0(647)= - w0(724) + 454.0_prec*w0(357)
      w0(647)=w0(647)*y
      w0(647)=w0(647) - w0(902)
      w0(647)=3.0_prec*w0(647)
      w0(540)=w0(540) - w0(647)
      w0(540)=w0(540)*z
      w0(1008)=275.0_prec*w0(391)
      w0(1014)= - w0(1008) + 636.0_prec*w0(357)
      w0(1014)=w0(1014)*y
      w0(1054)=561.0_prec*w0(357)
      w0(1014)=w0(1014) - w0(1054)
      w0(1014)=w0(1014)*y
      w0(1014)=w0(1014) + w0(1015)
      w0(540)= - w0(540) + 2.0_prec*w0(1014)
      w0(540)=w0(540)*z
      w0(870)=w0(870) - w0(446)
      w0(1014)= - 251.0_prec*w0(429) + 603.0_prec*w0(357)
      w0(1014)=w0(1014)*y
      w0(1014)=w0(1014) - 352.0_prec*w0(357)
      w0(1014)=w0(1014)*y
      w0(540)=w0(540) - w0(1014) - w0(870)
      w0(540)=w0(540)*w0(58)
      w0(540)=w0(540) - w0(822)
      w0(577)=w0(577) - w0(540)
      w0(577)=w0(30)*w0(577)
      w0(1014)=w0(998)*w0(11)
      w0(1055)=w0(998)*w0(16)
      w0(1056)=w0(1014) + w0(1055)
      w0(1057)=w0(774) - w0(911)
      w0(1057)=w0(1057)*y
      w0(743)=w0(1057) + w0(743)
      w0(743)= - w0(854) + 6.0_prec*w0(743)
      w0(743)=w0(743)*z
      w0(854)=165.0_prec*w0(357)
      w0(685)=w0(854) - w0(685)
      w0(685)=w0(685)*y
      w0(685)=w0(685) - 192.0_prec*w0(357)
      w0(685)=w0(685)*y
      w0(685)=w0(743) - w0(685) + w0(877)
      w0(685)=w0(685)*z
      w0(743)=w0(555) - w0(817)
      w0(743)=w0(743)*y
      w0(743)=w0(743) + 126.0_prec*w0(357)
      w0(743)=w0(743)*y
      w0(743)=w0(743) - w0(517)
      w0(743)=w0(743)*y
      w0(653)=w0(685) + w0(743) + w0(653)
      w0(653)=w0(653)*z
      w0(685)=w0(777)*y
      w0(685)=w0(685) + w0(637)
      w0(685)=w0(685)*w0(358)
      w0(685)=w0(685) - w0(952)
      w0(685)=w0(685)*y
      w0(685)=w0(685) + w0(357)
      w0(743)=w0(685)*w0(437)
      w0(653)=w0(653) + w0(743)
      w0(653)=w0(653)*z
      w0(777)=w0(768) - w0(528)
      w0(777)=w0(777)*y
      w0(777)=w0(777) + w0(361)
      w0(777)=w0(777)*y
      w0(777)=w0(777) - w0(357)
      w0(877)=w0(777)*w0(809)
      w0(653)=w0(653) - w0(877)
      w0(1057)= - w0(307)*w0(653)*w0(636)
      w0(1058)= - w0(131)*w0(888)
      w0(1058)=2.0_prec*w0(941) + w0(1058)
      w0(1059)=2.0_prec*w0(19)
      w0(1058)=w0(1058)*w0(1059)
      w0(1060)= - w0(851) + 2.0_prec*w0(934)
      w0(1060)=w0(1060)*w0(3)
      w0(1060)=w0(1060) + w0(988)
      w0(1061)=w0(1060)*w0(945)
      w0(1062)=w0(33)*w0(994)
      w0(510)=2.0_prec*w0(577) + w0(510) + w0(1058) + w0(1062) + w0(655) + &
     & w0(1057) - w0(1061) + w0(1053) + w0(508) - 26.0_prec*w0(1056)
      w0(510)=w0(23)*w0(510)
      w0(577)=w0(533) - 10.
      w0(577)=w0(577)*w0(318)
      w0(577)=w0(577) - 1.
      w0(655)=w0(577)*y
      w0(1056)=w0(655) - w0(577)
      w0(1057)=w0(1056)*XNF
      w0(1057)= - w0(1057) + 10.0_prec*w0(436)
      w0(1058)=w0(577)*XNF
      w0(1058)=w0(1058) - w0(728)
      w0(1058)=w0(1058)*z
      w0(1062)= - w0(1058) + 5.0_prec*w0(1057)
      w0(1062)=w0(1062)*w0(432)
      w0(1063)=660.0_prec*w0(357)
      w0(1062)=w0(1062) + w0(1063)
      w0(1064)=1117.0_prec*w0(391)
      w0(1065)=1605.0_prec*w0(357)
      w0(1066)=w0(1065) - w0(1064)
      w0(1066)=y*w0(1066)
      w0(1067)= - 502.0_prec+ 457.0_prec*w0(318)
      w0(1067)=w0(1067)*w0(318)
      w0(1067)=w0(1067) + 45.
      w0(1067)=w0(1067)*y
      w0(1068)=127.0_prec- 137.0_prec*w0(318)
      w0(1068)=w0(1068)*w0(318)
      w0(1068)=10.0_prec+ w0(1068)
      w0(1068)=12.0_prec*w0(1068) + w0(1067)
      w0(1068)=y*w0(1068)
      w0(1069)=66.0_prec*w0(577)
      w0(1068)=w0(1069) + w0(1068)
      w0(1068)=XNF*w0(1068)
      w0(1066)=w0(1068) + w0(1066) - w0(1062)
      w0(1066)=z*w0(1066)
      w0(1068)=1372.0_prec*w0(357) - 667.0_prec*w0(391)
      w0(1068)=y*w0(1068)
      w0(1070)=915.0_prec*w0(357)
      w0(1068)= - w0(1070) + w0(1068)
      w0(1068)=y*w0(1068)
      w0(1071)=169.0_prec- 154.0_prec*w0(318)
      w0(1071)=w0(1071)*w0(318)
      w0(1071)= - 15.0_prec+ w0(1071)
      w0(1072)= - 26.0_prec- 19.0_prec*w0(318)
      w0(1072)=w0(1072)*w0(318)
      w0(1072)=45.0_prec+ w0(1072)
      w0(1072)=y*w0(1072)
      w0(1071)=2.0_prec*w0(1071) + w0(1072)
      w0(1071)=w0(1071)*w0(520)
      w0(1072)= - 278.0_prec+ 295.0_prec*w0(318)
      w0(1072)=w0(1072)*w0(318)
      w0(1072)= - 17.0_prec+ w0(1072)
      w0(1071)=3.0_prec*w0(1072) + w0(1071)
      w0(1071)=y*w0(1071)
      w0(1071)= - 21.0_prec*w0(577) + w0(1071)
      w0(1071)=XNF*w0(1071)
      w0(1072)=210.0_prec*w0(357)
      w0(1068)=w0(1071) + w0(1072) + w0(1068)
      w0(1066)=4.0_prec*w0(1068) + w0(1066)
      w0(1066)=z*w0(1066)
      w0(1068)=12024.0_prec*w0(357) - 3581.0_prec*w0(391)
      w0(1068)=y*w0(1068)
      w0(1068)= - 11897.0_prec*w0(357) + w0(1068)
      w0(1068)=y*w0(1068)
      w0(1071)=4620.0_prec*w0(357)
      w0(1068)=w0(1071) + w0(1068)
      w0(1068)=y*w0(1068)
      w0(544)=469.0_prec+ w0(544)
      w0(544)=w0(544)*w0(318)
      w0(544)= - 473.0_prec+ w0(544)
      w0(1073)=481.0_prec- 1129.0_prec*w0(318)
      w0(1073)=w0(1073)*w0(318)
      w0(1073)=648.0_prec+ w0(1073)
      w0(1073)=y*w0(1073)
      w0(544)=3.0_prec*w0(544) + w0(1073)
      w0(544)=y*w0(544)
      w0(1073)= - 830.0_prec+ 761.0_prec*w0(318)
      w0(1073)=w0(1073)*w0(318)
      w0(1073)=69.0_prec+ w0(1073)
      w0(544)=7.0_prec*w0(1073) + w0(544)
      w0(544)=y*w0(544)
      w0(1073)=89.0_prec*w0(318)
      w0(1074)=85.0_prec- w0(1073)
      w0(1074)=w0(1074)*w0(318)
      w0(1074)=4.0_prec+ w0(1074)
      w0(544)=48.0_prec*w0(1074) + w0(544)
      w0(544)=y*w0(544)
      w0(544)=w0(1069) + w0(544)
      w0(544)=XNF*w0(544)
      w0(544)=w0(1066) + w0(544) - w0(1063) + w0(1068)
      w0(544)=z*w0(544)
      w0(1066)=15231.0_prec*w0(357) - 2665.0_prec*w0(391)
      w0(1066)=y*w0(1066)
      w0(1066)= - 23799.0_prec*w0(357) + w0(1066)
      w0(1066)=y*w0(1066)
      w0(1066)=14383.0_prec*w0(357) + w0(1066)
      w0(1066)=y*w0(1066)
      w0(1068)=3450.0_prec*w0(357)
      w0(1066)= - w0(1068) + w0(1066)
      w0(1066)=y*w0(1066)
      w0(1074)= - 614.0_prec+ 1351.0_prec*w0(318)
      w0(1074)=w0(1074)*w0(318)
      w0(1074)= - 737.0_prec+ w0(1074)
      w0(1075)=1469.0_prec*w0(318)
      w0(1076)=911.0_prec- w0(1075)
      w0(1076)=w0(1076)*w0(318)
      w0(1076)=558.0_prec+ w0(1076)
      w0(1076)=y*w0(1076)
      w0(1074)=3.0_prec*w0(1074) + w0(1076)
      w0(1074)=y*w0(1074)
      w0(1076)=233.0_prec*w0(318)
      w0(1077)= - 973.0_prec+ w0(1076)
      w0(1077)=w0(1077)*w0(318)
      w0(1077)=740.0_prec+ w0(1077)
      w0(1074)=3.0_prec*w0(1077) + w0(1074)
      w0(1074)=y*w0(1074)
      w0(1077)=6514.0_prec- 6019.0_prec*w0(318)
      w0(1077)=w0(1077)*w0(318)
      w0(1074)=w0(1074) - 495.0_prec+ w0(1077)
      w0(1074)=y*w0(1074)
      w0(1077)= - 494.0_prec+ 511.0_prec*w0(318)
      w0(1077)=w0(1077)*w0(318)
      w0(1077)= - 17.0_prec+ w0(1077)
      w0(1074)=6.0_prec*w0(1077) + w0(1074)
      w0(1074)=y*w0(1074)
      w0(1077)=30.0_prec*w0(577)
      w0(1074)= - w0(1077) + w0(1074)
      w0(1074)=XNF*w0(1074)
      w0(1078)=300.0_prec*w0(357)
      w0(544)=w0(544) + w0(1074) + w0(1078) + w0(1066)
      w0(544)=z*w0(544)
      w0(1066)=10459.0_prec*w0(357) - 938.0_prec*w0(391)
      w0(1066)=y*w0(1066)
      w0(1066)= - 27210.0_prec*w0(357) + w0(1066)
      w0(1066)=y*w0(1066)
      w0(1066)=25516.0_prec*w0(357) + w0(1066)
      w0(1066)=y*w0(1066)
      w0(1066)= - 9974.0_prec*w0(357) + w0(1066)
      w0(1066)=y*w0(1066)
      w0(1074)=1455.0_prec*w0(357)
      w0(1066)=w0(1074) + w0(1066)
      w0(1066)=y*w0(1066)
      w0(1079)= - 3551.0_prec+ 5192.0_prec*w0(318)
      w0(1079)=w0(1079)*w0(318)
      w0(1080)=805.0_prec- 1054.0_prec*w0(318)
      w0(1080)=w0(1080)*w0(318)
      w0(1080)=249.0_prec+ w0(1080)
      w0(1080)=y*w0(1080)
      w0(1079)=w0(1080) - 1641.0_prec+ w0(1079)
      w0(1079)=y*w0(1079)
      w0(1080)=555.0_prec- 1037.0_prec*w0(318)
      w0(1080)=w0(1080)*w0(318)
      w0(1080)=482.0_prec+ w0(1080)
      w0(1079)=6.0_prec*w0(1080) + w0(1079)
      w0(1079)=y*w0(1079)
      w0(1080)=2578.0_prec- 817.0_prec*w0(318)
      w0(1080)=w0(1080)*w0(318)
      w0(1079)=w0(1079) - 1761.0_prec+ w0(1080)
      w0(1079)=y*w0(1079)
      w0(1080)= - 2014.0_prec+ 1867.0_prec*w0(318)
      w0(1080)=w0(1080)*w0(318)
      w0(1080)=147.0_prec+ w0(1080)
      w0(1079)=2.0_prec*w0(1080) + w0(1079)
      w0(1079)=y*w0(1079)
      w0(1080)=101.0_prec- 103.0_prec*w0(318)
      w0(1080)=w0(1080)*w0(318)
      w0(1080)=2.0_prec+ w0(1080)
      w0(1079)=12.0_prec*w0(1080) + w0(1079)
      w0(1079)=y*w0(1079)
      w0(1080)=6.0_prec*w0(577)
      w0(1079)=w0(1080) + w0(1079)
      w0(1079)=XNF*w0(1079)
      w0(544)=w0(544) + w0(1079) - w0(792) + w0(1066)
      w0(544)=z*w0(544)
      w0(555)=3179.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)= - 16418.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)=24692.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)= - 14885.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)=3649.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(1066)=270.0_prec*w0(357)
      w0(555)= - w0(1066) + w0(555)
      w0(555)=y*w0(555)
      w0(1079)= - 536.0_prec+ 659.0_prec*w0(318)
      w0(1079)=w0(1079)*w0(318)
      w0(1079)= - 123.0_prec+ w0(1079)
      w0(1081)=449.0_prec- 497.0_prec*w0(318)
      w0(1081)=w0(1081)*w0(318)
      w0(1081)=48.0_prec+ w0(1081)
      w0(1081)=y*w0(1081)
      w0(1079)=5.0_prec*w0(1079) + w0(1081)
      w0(1079)=y*w0(1079)
      w0(1081)=2801.0_prec- 3665.0_prec*w0(318)
      w0(1081)=w0(1081)*w0(318)
      w0(1081)=864.0_prec+ w0(1081)
      w0(1079)=2.0_prec*w0(1081) + w0(1079)
      w0(1079)=y*w0(1079)
      w0(1081)= - 1787.0_prec+ 2690.0_prec*w0(318)
      w0(1081)=w0(1081)*w0(318)
      w0(1081)= - 903.0_prec+ w0(1081)
      w0(1079)=2.0_prec*w0(1081) + w0(1079)
      w0(1079)=y*w0(1079)
      w0(1081)= - 827.0_prec+ 77.0_prec*w0(318)
      w0(1081)=w0(1081)*w0(318)
      w0(1079)=w0(1079) + 750.0_prec+ w0(1081)
      w0(1079)=y*w0(1079)
      w0(1081)=178.0_prec- 163.0_prec*w0(318)
      w0(1081)=w0(1081)*w0(318)
      w0(1081)= - 15.0_prec+ w0(1081)
      w0(1079)=7.0_prec*w0(1081) + w0(1079)
      w0(1079)=y*w0(1079)
      w0(1081)=216.0_prec*w0(320)
      w0(1079)=w0(1081) + w0(1079)
      w0(1079)=w0(1079)*w0(485)
      w0(544)=w0(544) + w0(555) + w0(1079)
      w0(544)=z*w0(544)
      w0(555)= - w0(465) + w0(1012)
      w0(555)=w0(555)*w0(520)
      w0(555)= - 4645.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)=11932.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)= - 11233.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)=4234.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)= - w0(623) + w0(555)
      w0(555)=w0(555)*w0(799)
      w0(623)= - 577.0_prec+ 625.0_prec*w0(318)
      w0(623)=w0(623)*w0(318)
      w0(623)= - w0(480) - 48.0_prec+ w0(623)
      w0(623)=w0(623)*w0(520)
      w0(1079)=3320.0_prec- 3803.0_prec*w0(318)
      w0(1079)=w0(1079)*w0(318)
      w0(623)=w0(623) + 483.0_prec+ w0(1079)
      w0(623)=y*w0(623)
      w0(1079)= - 4442.0_prec+ 5207.0_prec*w0(318)
      w0(1079)=w0(1079)*w0(318)
      w0(623)=w0(623) - 765.0_prec+ w0(1079)
      w0(623)=y*w0(623)
      w0(1079)=2249.0_prec- 2789.0_prec*w0(318)
      w0(1079)=w0(1079)*w0(318)
      w0(623)=w0(623) + 540.0_prec+ w0(1079)
      w0(623)=y*w0(623)
      w0(1079)= - 191.0_prec+ 353.0_prec*w0(318)
      w0(1079)=w0(1079)*w0(318)
      w0(623)=w0(623) - 162.0_prec+ w0(1079)
      w0(623)=y*w0(623)
      w0(1079)= - 62.0_prec+ 53.0_prec*w0(318)
      w0(1079)=w0(1079)*w0(318)
      w0(1079)=w0(1079) + 9.
      w0(1079)=2.0_prec*w0(1079)
      w0(623)=w0(1079) + w0(623)
      w0(623)=w0(623)*w0(681)
      w0(544)=w0(544) + w0(555) + w0(623)
      w0(544)=z*w0(544)
      w0(555)= - 491.0_prec*w0(357) - 160.0_prec*w0(391)
      w0(555)=y*w0(555)
      w0(555)=2641.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)= - 3769.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)=2201.0_prec*w0(357) + w0(555)
      w0(555)=y*w0(555)
      w0(555)= - w0(819) + w0(555)
      w0(555)=w0(555)*w0(803)
      w0(623)=256.0_prec*w0(322)
      w0(1082)=961.0_prec- 1009.0_prec*w0(318)
      w0(1082)=w0(1082)*w0(318)
      w0(1082)=w0(623) + 48.0_prec+ w0(1082)
      w0(1082)=y*w0(1082)
      w0(1083)= - 140.0_prec+ 149.0_prec*w0(318)
      w0(1083)=w0(1083)*w0(318)
      w0(1083)= - 9.0_prec+ w0(1083)
      w0(1082)=13.0_prec*w0(1083) + w0(1082)
      w0(1082)=y*w0(1082)
      w0(1083)=1727.0_prec- 1847.0_prec*w0(318)
      w0(1083)=w0(1083)*w0(318)
      w0(1082)=w0(1082) + 120.0_prec+ w0(1083)
      w0(1082)=y*w0(1082)
      w0(1083)= - 772.0_prec+ 835.0_prec*w0(318)
      w0(1083)=w0(1083)*w0(318)
      w0(1082)=w0(1082) - 63.0_prec+ w0(1083)
      w0(1082)=y*w0(1082)
      w0(1083)=43.0_prec*w0(318)
      w0(1084)=w0(1083) - 40.
      w0(1084)=w0(1084)*w0(318)
      w0(1084)=w0(1084) - 3.
      w0(1084)=4.0_prec*w0(1084)
      w0(1082)= - w0(1084) + w0(1082)
      w0(1082)=w0(1082)*w0(806)
      w0(544)=w0(544) + w0(555) + w0(1082)
      w0(544)=z*w0(544)
      w0(555)=21.0_prec*w0(698)
      w0(1082)=w0(555) - w0(949)
      w0(1082)=y*w0(1082)
      w0(1082)= - w0(555) + w0(1082)
      w0(1082)=y*w0(1082)
      w0(1082)=w0(1043) + w0(1082)
      w0(1082)=w0(1082)*w0(799)*w0(349)
      w0(1085)=w0(705)*w0(799)
      w0(1086)=w0(1085)*w0(364)
      w0(1087)=w0(932)*w0(799)
      w0(1086)=w0(1086) + w0(1087)
      w0(1086)=w0(1086)*w0(496)
      w0(1088)=44.0_prec*w0(698)
      w0(1089)=w0(1088) - w0(1040)
      w0(1089)=y*w0(1089)
      w0(1090)=19.0_prec*w0(698)
      w0(1089)= - w0(1090) + w0(1089)
      w0(1089)=w0(1089)*w0(681)
      w0(1089)=w0(1089) - w0(1086)
      w0(1089)=z*w0(1089)
      w0(1082)=w0(1082) + w0(1089)
      w0(1082)=z*w0(1082)
      w0(1089)=6.0_prec*XN
      w0(319)=w0(1089)*w0(319)
      w0(1089)=22.0_prec*w0(698)
      w0(1091)=w0(1089) - w0(463)
      w0(1091)=w0(1091)*w0(520)
      w0(1091)= - 79.0_prec*w0(698) + w0(1091)
      w0(1091)=y*w0(1091)
      w0(1091)=w0(1088) + w0(1091)
      w0(1091)=y*w0(1091)
      w0(1091)= - w0(319) + w0(1091)
      w0(1091)=w0(1091)*w0(681)
      w0(1082)=w0(1091) + w0(1082)
      w0(1082)=z*w0(1082)
      w0(1091)=15.0_prec*w0(698)
      w0(1092)=w0(1091) - w0(491)
      w0(1092)=y*w0(1092)
      w0(1093)=46.0_prec*w0(698)
      w0(1092)= - w0(1093) + w0(1092)
      w0(1092)=y*w0(1092)
      w0(1092)=w0(1093) + w0(1092)
      w0(1092)=y*w0(1092)
      w0(1092)= - w0(1091) + w0(1092)
      w0(1092)=y*w0(1092)
      w0(1092)=w0(698) + w0(1092)
      w0(1092)=w0(1092)*w0(681)
      w0(1082)=w0(1092) + w0(1082)
      w0(1082)=z*w0(1082)
      w0(1092)=w0(319) - w0(491)
      w0(1093)=w0(1092)*y
      w0(1094)=w0(1093) - w0(1042)
      w0(1094)=w0(1094)*y
      w0(1094)=w0(1094) + w0(319)
      w0(1094)=w0(1094)*y
      w0(1094)=w0(1094) - w0(698)
      w0(1095)=w0(803)*w0(344)
      w0(1096)= - w0(1094)*w0(1095)
      w0(1082)=w0(1096) + w0(1082)
      w0(1082)=z*w0(1082)
      w0(1096)=y**4
      w0(1097)=w0(1096)*XNF
      w0(1098)=w0(694)*w0(1097)
      w0(1082)=w0(1098) + w0(1082)
      w0(1098)=w0(1047)*z
      w0(1082)=w0(1082)*w0(1098)
      w0(1099)=4.0_prec*w0(323)
      w0(1100)=w0(1099)*w0(799)
      w0(1101)=w0(325)*w0(799)
      w0(1100)=w0(1100) + w0(1101)
      w0(1100)=w0(1100)*w0(794)
      w0(1102)=70.0_prec*w0(320)
      w0(1103)=31.0_prec*w0(322)
      w0(1104)= - w0(1102) + w0(1103)
      w0(1104)=y*w0(1104)
      w0(1105)=31.0_prec*w0(320)
      w0(1104)=w0(1105) + w0(1104)
      w0(1104)=w0(1104)*w0(893)
      w0(1104)=w0(1104) + w0(1100)
      w0(1104)=z*w0(1104)
      w0(1106)= - w0(725) + w0(608)
      w0(1106)=y*w0(1106)
      w0(1106)=w0(725) + w0(1106)
      w0(1106)=y*w0(1106)
      w0(1106)= - w0(748) + w0(1106)
      w0(1106)=w0(1106)*w0(809)
      w0(1104)=w0(1106) + w0(1104)
      w0(1104)=z*w0(1104)
      w0(1106)=18.0_prec*w0(322)
      w0(1107)=101.0_prec*w0(320)
      w0(1108)= - w0(1107) + w0(1106)
      w0(1108)=y*w0(1108)
      w0(1109)=170.0_prec*w0(320)
      w0(1108)=w0(1109) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)= - w0(1107) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)=w0(830) + w0(1108)
      w0(1108)=w0(1108)*w0(893)
      w0(1104)=w0(1108) + w0(1104)
      w0(1104)=z*w0(1104)
      w0(1108)= - w0(853) + w0(826)
      w0(1108)=y*w0(1108)
      w0(1110)=132.0_prec*w0(320)
      w0(1108)=w0(1110) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)= - w0(1110) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(853)=w0(853) + w0(1108)
      w0(853)=y*w0(853)
      w0(853)= - w0(539) + w0(853)
      w0(853)=w0(853)*w0(893)
      w0(853)=w0(853) + w0(1104)
      w0(853)=z*w0(853)
      w0(1104)=34.0_prec*w0(320)
      w0(1108)= - w0(1104) + w0(499)
      w0(1108)=y*w0(1108)
      w0(1108)=w0(612) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)= - 168.0_prec*w0(320) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)=w0(612) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)= - w0(1104) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)=w0(335) + w0(1108)
      w0(1108)=w0(1108)*w0(799)
      w0(853)=w0(1108) + w0(853)
      w0(853)=z*w0(853)
      w0(1108)=w0(834) - w0(499)
      w0(1108)=y*w0(1108)
      w0(1111)=26.0_prec*w0(320)
      w0(1108)= - w0(1111) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)=w0(1111) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)= - w0(834) + w0(1108)
      w0(1108)=y*w0(1108)
      w0(1108)=w0(335) + w0(1108)
      w0(1111)=2.0_prec*w0(803)
      w0(1108)=w0(1108)*w0(1111)
      w0(853)=w0(1108) + w0(853)
      w0(853)=z*w0(853)
      w0(1108)= - w0(1096)*w0(504)
      w0(853)=w0(1108) + w0(853)
      w0(1108)=264.0_prec*Ca
      w0(853)=w0(853)*w0(1108)
      w0(1112)= - 453.0_prec*w0(357) + 100.0_prec*w0(429)
      w0(1112)=y*w0(1112)
      w0(1113)=317.0_prec*w0(357)
      w0(1112)=w0(1113) + w0(1112)
      w0(1112)=y*w0(1112)
      w0(1114)=172.0_prec*w0(357)
      w0(1112)= - w0(1114) + w0(1112)
      w0(1112)=w0(1112)*w0(1096)
      w0(1115)=375.0_prec*w0(320)
      w0(1116)= - w0(1115) + 128.0_prec*w0(331)
      w0(1116)=w0(1116)*y
      w0(1117)=247.0_prec*w0(320)
      w0(1116)=w0(1116) + w0(1117)
      w0(1116)=w0(1116)*y
      w0(1118)=128.0_prec*w0(320)
      w0(1116)=w0(1116) - w0(1118)
      w0(1119)=w0(1116)*w0(1097)
      w0(544)=w0(853) + w0(1082) + w0(544) + w0(1112) + w0(1119)
      w0(544)=w0(317)*w0(544)
      w0(853)=w0(404) + w0(477)
      w0(853)=w0(853)*z
      w0(1082)=w0(899)*y
      w0(853)=w0(853) - w0(1082) + w0(357)
      w0(1082)=w0(24)*w0(38)
      w0(1112)=4.0_prec*w0(1082)
      w0(1112)=w0(853)*w0(1112)
      w0(544)=w0(1112) + w0(544)
      w0(544)=w0(24)*w0(544)
      w0(1119)=25.0_prec*w0(322)
      w0(1120)=w0(1119) - w0(501)
      w0(1120)=w0(1120)*XNF
      w0(780)=w0(1120) + w0(780) - 523.0_prec*w0(391)
      w0(780)=w0(780)*w0(523)
      w0(1120)=136.0_prec*w0(322)
      w0(1121)=107.0_prec*w0(320)
      w0(1122)=w0(1120) - w0(1121)
      w0(1122)=w0(1122)*y
      w0(1122)=w0(1122) + w0(829)
      w0(1122)=w0(1122)*XNF
      w0(1123)= - 3424.0_prec*w0(391) + 1949.0_prec*w0(357)
      w0(1123)=w0(1123)*y
      w0(1124)=207.0_prec*w0(357)
      w0(780)=w0(1122) + w0(780) + w0(1123) - w0(1124)
      w0(780)=w0(780)*z
      w0(1122)=241.0_prec*w0(320)
      w0(1123)= - w0(1122) + 188.0_prec*w0(322)
      w0(1123)=w0(1123)*y
      w0(1125)=96.0_prec*w0(320)
      w0(1123)=w0(1123) + w0(1125)
      w0(1123)=w0(1123)*y
      w0(1123)=w0(1123) - w0(725)
      w0(1123)=w0(1123)*XNF
      w0(1126)= - 5216.0_prec*w0(391) + 5059.0_prec*w0(357)
      w0(1126)=w0(1126)*y
      w0(1127)=1086.0_prec*w0(357)
      w0(1126)=w0(1126) - w0(1127)
      w0(1126)=w0(1126)*y
      w0(780)=w0(780) + w0(1123) + w0(1126) + w0(606)
      w0(780)=w0(780)*z
      w0(1120)=w0(1120) - w0(1122)
      w0(1120)=w0(1120)*y
      w0(1120)=w0(1120) + 138.0_prec*w0(320)
      w0(1120)=w0(1120)*y
      w0(1123)=57.0_prec*w0(320)
      w0(1120)=w0(1120) - w0(1123)
      w0(1120)=w0(1120)*y
      w0(1120)=w0(1120) + w0(501)
      w0(1120)=w0(1120)*XNF
      w0(1126)= - 380.0_prec*w0(391) + 509.0_prec*w0(357)
      w0(1126)=w0(1126)*y
      w0(1126)=w0(1126) - w0(654)
      w0(1126)=w0(1126)*y
      w0(1126)=w0(1126) - w0(783)
      w0(1126)=w0(1126)*w0(524)
      w0(780)=w0(780) + w0(1120) + w0(1126) - w0(507)
      w0(780)=w0(780)*z
      w0(1120)= - 1586.0_prec*w0(391) + 2705.0_prec*w0(357)
      w0(1120)=w0(1120)*y
      w0(1126)=870.0_prec*w0(357)
      w0(1120)=w0(1120) - w0(1126)
      w0(1120)=w0(1120)*y
      w0(1120)=w0(1120) - 447.0_prec*w0(357)
      w0(1120)=w0(1120)*y
      w0(1120)=w0(1120) + 296.0_prec*w0(357)
      w0(1120)=w0(1120)*y
      w0(1128)= - w0(1121) + 50.0_prec*w0(322)
      w0(1128)=w0(1128)*y
      w0(1128)=w0(1128) + w0(1125)
      w0(1128)=w0(1128)*y
      w0(1123)=w0(1128) - w0(1123)
      w0(1123)=w0(1123)*y
      w0(1123)=w0(1123) + w0(492)
      w0(1123)=w0(1123)*w0(485)
      w0(780)=w0(780) + w0(1120) + w0(1123)
      w0(780)=w0(780)*z
      w0(1120)= - w0(376) + 16.0_prec*w0(429)
      w0(1120)=w0(1120)*y
      w0(1120)=w0(1120) - w0(637)
      w0(1120)=w0(1120)*w0(524)
      w0(1120)=w0(1120) - w0(507)
      w0(1120)=w0(1120)*w0(799)
      w0(1123)=w0(330)*w0(616)
      w0(1123)=w0(1123) - w0(829)
      w0(1123)=w0(1123)*y
      w0(1123)=w0(1123) + w0(725)
      w0(1123)=w0(1123)*y
      w0(1123)=w0(1123) - w0(501)
      w0(1123)=w0(1123)*w0(681)
      w0(780)=w0(780) + w0(1120) - w0(1123)
      w0(1120)=w0(780)*w0(305)
      w0(1123)=w0(974)*w0(908)
      w0(1120)=w0(1123) + w0(1120)
      w0(1053)=w0(1053) + w0(1120)
      w0(1053)=w0(1053)*w0(559)
      w0(1034)=w0(1034)*w0(349)
      w0(932)=w0(1034) + w0(932)
      w0(932)=w0(932)*z
      w0(1034)=w0(1038)*XNF
      w0(932)=w0(932) + w0(1034)
      w0(932)=w0(932)*z
      w0(1034)=w0(1041)*XNF
      w0(932)=w0(932) - w0(1034)
      w0(932)=w0(932)*z
      w0(1034)=w0(1045)*w0(485)
      w0(932)=w0(932) + w0(1034)
      w0(932)=w0(932)*z
      w0(813)=w0(813)*w0(681)
      w0(813)=w0(932) - w0(813)
      w0(804)=w0(804)*w0(813)
      w0(572)=w0(325) + 3.0_prec*w0(572)
      w0(572)=w0(572)*z
      w0(572)=w0(572) + w0(1029)
      w0(572)=w0(572)*z
      w0(572)=w0(572) - w0(1031)
      w0(572)=w0(572)*z
      w0(526)=w0(526)*y
      w0(526)=w0(572) + w0(526)
      w0(526)=w0(526)*z
      w0(572)=w0(684)*w0(799)
      w0(526)=w0(526) - w0(572)
      w0(526)= - w0(549)*w0(526)
      w0(526)=w0(526) + w0(804)
      w0(684)=w0(1001)*w0(2)
      w0(804)=w0(1001)*w0(20)
      w0(813)=w0(684) + w0(804)
      w0(526)=w0(813)*w0(526)
      w0(932)= - 243.0_prec*w0(322) + 227.0_prec*w0(320)
      w0(932)=w0(932)*y
      w0(932)=w0(932) - w0(798)
      w0(932)=w0(932)*XNF
      w0(1029)= - w0(662) + 111.0_prec*w0(391)
      w0(1029)=w0(1029)*y
      w0(1029)=w0(1029) + w0(781)
      w0(932)=w0(932) + 3.0_prec*w0(1029)
      w0(1031)=110.0_prec*w0(391)
      w0(588)=w0(755) - w0(1031) + 49.0_prec*w0(588)
      w0(1034)= - w0(461) + 33.0_prec*w0(410)
      w0(1034)=w0(1034)*z
      w0(588)=w0(1034) + 2.0_prec*w0(588)
      w0(588)=w0(588)*z
      w0(588)= - w0(588) + 2.0_prec*w0(932)
      w0(588)=w0(588)*z
      w0(932)= - 306.0_prec*w0(322) + 403.0_prec*w0(320)
      w0(932)=w0(932)*y
      w0(1034)=160.0_prec*w0(320)
      w0(932)=w0(932) - w0(1034)
      w0(932)=w0(932)*y
      w0(932)=w0(932) + w0(492)
      w0(932)=w0(932)*XNF
      w0(1038)=735.0_prec*w0(357)
      w0(1041)= - w0(1038) + 608.0_prec*w0(391)
      w0(1041)=w0(1041)*y
      w0(842)=w0(1041) + w0(842)
      w0(842)=w0(842)*y
      w0(842)=w0(842) - w0(548)
      w0(932)=w0(932) + w0(842)
      w0(588)=w0(588) + 2.0_prec*w0(932)
      w0(588)=w0(588)*z
      w0(932)= - 385.0_prec*w0(322) + 642.0_prec*w0(320)
      w0(932)=w0(932)*y
      w0(932)=w0(932) - 352.0_prec*w0(320)
      w0(932)=w0(932)*y
      w0(1041)=64.0_prec*w0(320)
      w0(932)=w0(932) + w0(1041)
      w0(932)=w0(932)*w0(485)
      w0(1045)= - 1393.0_prec*w0(391) + 2270.0_prec*w0(357)
      w0(1045)=w0(1045)*y
      w0(1045)=w0(1045) - 1476.0_prec*w0(357)
      w0(1045)=w0(1045)*y
      w0(1045)=w0(1045) + 372.0_prec*w0(357)
      w0(1045)=w0(1045)*y
      w0(1045)=w0(1045) + w0(469)
      w0(588)=w0(588) + w0(932) - w0(1045)
      w0(588)=w0(588)*z
      w0(572)=w0(572)*w0(433)
      w0(932)=w0(1114) - w0(560)
      w0(932)=w0(932)*y
      w0(932)=w0(932) - w0(843)
      w0(932)=w0(932)*y
      w0(932)=w0(932) + w0(466)
      w0(932)=w0(932)*y
      w0(932)=w0(932) - w0(469)
      w0(1114)=w0(932)*w0(437)
      w0(572)=w0(572) - w0(1114)
      w0(572)=w0(588) + 4.0_prec*w0(572)
      w0(572)=w0(572)*z
      w0(588)=w0(757) - w0(374)
      w0(588)=w0(588)*y
      w0(588)=w0(588) - w0(755)
      w0(588)=w0(588)*w0(520)
      w0(588)=w0(588) + w0(595)
      w0(588)=w0(588)*y
      w0(588)=w0(588) - w0(356)
      w0(588)=w0(588)*w0(809)
      w0(572)=w0(572) - w0(588)
      w0(572)=w0(572)*z
      w0(1114)=w0(777)*w0(803)
      w0(1114)=72.0_prec*w0(1114)
      w0(572)=w0(572) - w0(1114)
      w0(572)= - w0(572)*w0(456)
      w0(526)=w0(572) + w0(526)
      w0(526)=w0(49)*w0(526)
      w0(572)=875.0_prec*w0(318)
      w0(1123)=w0(572) - 794.
      w0(1123)=w0(1123)*w0(318)
      w0(1123)=w0(1123) - 81.
      w0(1123)=w0(1123)*y
      w0(1128)=72.0_prec*w0(577)
      w0(1123)=w0(1123) - w0(1128)
      w0(1123)=w0(1123)*XNF
      w0(1129)=720.0_prec*w0(357)
      w0(1123)=w0(1123) + w0(1129) + 18.0_prec*w0(1058) - 791.0_prec*w0(391)
      w0(1123)=w0(1123)*z
      w0(1130)= - 2723.0_prec+ 2381.0_prec*w0(318)
      w0(1130)=w0(1130)*w0(318)
      w0(1130)=w0(1130) + 342.
      w0(1130)=w0(1130)*y
      w0(1131)= - 1091.0_prec+ 1169.0_prec*w0(318)
      w0(1131)=w0(1131)*w0(318)
      w0(1131)=w0(1131) - 78.
      w0(1130)= - w0(1130) + 3.0_prec*w0(1131)
      w0(1130)=w0(1130)*y
      w0(1131)=126.0_prec*w0(577)
      w0(800)=w0(1130) - w0(1131) + 12.0_prec*w0(800)
      w0(800)=w0(800)*XNF
      w0(1130)= - 1646.0_prec*w0(391) + 3507.0_prec*w0(357)
      w0(1130)=w0(1130)*y
      w0(1132)=1260.0_prec*w0(357)
      w0(800)= - w0(800) + w0(1123) + w0(1130) - w0(1132)
      w0(800)=w0(800)*z
      w0(1123)= - 5548.0_prec+ 4063.0_prec*w0(318)
      w0(1123)=w0(1123)*w0(318)
      w0(1123)=w0(1123) + 1485.
      w0(1123)=w0(1123)*y
      w0(1130)= - 1964.0_prec+ 1739.0_prec*w0(318)
      w0(1130)=w0(1130)*w0(318)
      w0(1130)=w0(1130) + 225.
      w0(1123)= - w0(1123) + 5.0_prec*w0(1130)
      w0(1123)=w0(1123)*y
      w0(1130)= - 5656.0_prec+ 5935.0_prec*w0(318)
      w0(1130)=w0(1130)*w0(318)
      w0(1123)=w0(1123) - w0(1130) + 279.
      w0(1123)=w0(1123)*y
      w0(1130)=12.0_prec*w0(681)
      w0(812)=w0(1130)*w0(812)
      w0(812)=w0(1123) + w0(812) + w0(1131)
      w0(812)=w0(812)*XNF
      w0(1123)= - 740.0_prec*w0(391) + 5087.0_prec*w0(357)
      w0(1123)=w0(1123)*w0(520)
      w0(1123)=w0(1123) - 6379.0_prec*w0(357)
      w0(1123)=w0(1123)*y
      w0(800)=w0(1123) + w0(1132) + w0(800) - w0(812)
      w0(800)=w0(800)*z
      w0(812)= - 695.0_prec+ 479.0_prec*w0(318)
      w0(812)=w0(812)*w0(318)
      w0(812)=w0(812) + 216.
      w0(812)=w0(812)*w0(561)
      w0(1123)= - 17288.0_prec+ 13391.0_prec*w0(318)
      w0(1123)=w0(1123)*w0(318)
      w0(812)=w0(812) - w0(1123) - 3897.
      w0(812)=w0(812)*y
      w0(1123)= - 14087.0_prec+ 12836.0_prec*w0(318)
      w0(1123)=w0(1123)*w0(318)
      w0(812)=w0(812) + w0(1123) + 1251.
      w0(812)=w0(812)*y
      w0(1123)= - 5245.0_prec+ 5416.0_prec*w0(318)
      w0(1123)=w0(1123)*w0(318)
      w0(812)=w0(812) - w0(1123) + 171.
      w0(812)=w0(812)*y
      w0(1044)=w0(1044)*y
      w0(1044)=w0(1044) + w0(698)
      w0(1123)=24.0_prec*w0(681)
      w0(1044)=w0(1044)*w0(1123)
      w0(812)=w0(812) - w0(1044) + w0(1128)
      w0(812)=w0(812)*XNF
      w0(1044)= - 1561.0_prec*w0(391) + 9136.0_prec*w0(357)
      w0(1044)=w0(1044)*y
      w0(1044)=w0(1044) - 10981.0_prec*w0(357)
      w0(1044)=w0(1044)*w0(520)
      w0(1044)=w0(1044) + 6139.0_prec*w0(357)
      w0(1044)=w0(1044)*y
      w0(800)=w0(800) + w0(812) + w0(1044) - w0(1129)
      w0(800)=w0(800)*z
      w0(812)= - 5728.0_prec+ 4243.0_prec*w0(318)
      w0(812)=w0(812)*w0(318)
      w0(812)=w0(812) + 1485.
      w0(812)=w0(812)*y
      w0(1044)= - 3121.0_prec+ 2359.0_prec*w0(318)
      w0(1044)=w0(1044)*w0(318)
      w0(1044)=w0(1044) + 762.
      w0(812)= - w0(812) + 6.0_prec*w0(1044)
      w0(812)=w0(812)*y
      w0(1044)= - 10385.0_prec+ 8657.0_prec*w0(318)
      w0(1044)=w0(1044)*w0(318)
      w0(1044)=w0(1044) + 1728.
      w0(812)=w0(812) - 2.0_prec*w0(1044)
      w0(812)=w0(812)*y
      w0(1044)= - 1114.0_prec+ 1065.0_prec*w0(318)
      w0(1044)=w0(1044)*w0(318)
      w0(1044)=w0(1044) + 49.
      w0(812)=w0(812) + 9.0_prec*w0(1044)
      w0(812)=w0(812)*y
      w0(1044)= - 73.0_prec+ 74.0_prec*w0(318)
      w0(1044)=w0(1044)*w0(318)
      w0(1044)=w0(1044) - 1.
      w0(812)=w0(812) - 36.0_prec*w0(1044)
      w0(812)=w0(812)*y
      w0(497)=w0(497)*w0(520)
      w0(497)=w0(497) - w0(428)
      w0(1044)=24.0_prec*w0(806)
      w0(497)=w0(497)*w0(1044)
      w0(1128)=18.0_prec*w0(577)
      w0(497)=w0(812) - w0(497) + w0(1128)
      w0(497)=w0(497)*XNF
      w0(812)= - 3638.0_prec*w0(391) + 12999.0_prec*w0(357)
      w0(812)=w0(812)*y
      w0(812)=w0(812) - 20057.0_prec*w0(357)
      w0(812)=w0(812)*y
      w0(812)=w0(812) + 11061.0_prec*w0(357)
      w0(812)=w0(812)*w0(520)
      w0(812)=w0(812) - 3195.0_prec*w0(357)
      w0(812)=w0(812)*y
      w0(497)= - w0(800) + w0(497) - w0(812) - w0(598)
      w0(497)=w0(497)*z
      w0(800)= - 2867.0_prec+ 2525.0_prec*w0(318)
      w0(800)=w0(800)*w0(318)
      w0(800)=w0(800) + 342.
      w0(800)=w0(800)*y
      w0(812)= - 475.0_prec+ 391.0_prec*w0(318)
      w0(812)=w0(812)*w0(318)
      w0(812)=w0(812) + 84.
      w0(800)= - w0(800) + 27.0_prec*w0(812)
      w0(800)=w0(800)*y
      w0(812)= - 9311.0_prec+ 7871.0_prec*w0(318)
      w0(812)=w0(812)*w0(318)
      w0(812)=w0(812) + 1440.
      w0(800)=w0(800) - 2.0_prec*w0(812)
      w0(800)=w0(800)*y
      w0(812)= - 4010.0_prec+ 3671.0_prec*w0(318)
      w0(812)=w0(812)*w0(318)
      w0(812)=w0(812) + 339.
      w0(800)=w0(800) + 3.0_prec*w0(812)
      w0(800)=w0(800)*y
      w0(812)= - 3328.0_prec+ 3463.0_prec*w0(318)
      w0(812)=w0(812)*w0(318)
      w0(800)=w0(800) - w0(812) + 135.
      w0(800)=w0(800)*y
      w0(812)= - 560.0_prec+ 551.0_prec*w0(318)
      w0(812)=w0(812)*w0(318)
      w0(812)=w0(812) + 9.
      w0(800)=w0(800) + w0(812)
      w0(800)=w0(800)*y
      w0(1129)=w0(1093) - w0(319)
      w0(1131)=12.0_prec*w0(1097)
      w0(1129)=w0(1129)*w0(1131)
      w0(800)=w0(800) - w0(1129)
      w0(800)=w0(800)*XNF
      w0(1129)= - 3271.0_prec*w0(391) + 12870.0_prec*w0(357)
      w0(1129)=w0(1129)*y
      w0(1129)=w0(1129) - 20459.0_prec*w0(357)
      w0(1129)=w0(1129)*y
      w0(1129)=w0(1129) + 16527.0_prec*w0(357)
      w0(1129)=w0(1129)*y
      w0(1129)=w0(1129) - 5135.0_prec*w0(357)
      w0(1129)=w0(1129)*w0(520)
      w0(1133)=719.0_prec*w0(357)
      w0(1129)=w0(1129) + w0(1133)
      w0(1129)=w0(1129)*y
      w0(497)=w0(497) + w0(800) - w0(1129)
      w0(497)=w0(497)*z
      w0(800)= - 830.0_prec+ 911.0_prec*w0(318)
      w0(800)=w0(800)*w0(318)
      w0(800)=w0(800) - 81.
      w0(800)=w0(800)*y
      w0(1129)= - 586.0_prec+ 565.0_prec*w0(318)
      w0(1129)=w0(1129)*w0(318)
      w0(1129)=w0(1129) + 21.
      w0(800)= - w0(800) + 9.0_prec*w0(1129)
      w0(800)=w0(800)*y
      w0(1129)= - 10094.0_prec+ 9437.0_prec*w0(318)
      w0(1129)=w0(1129)*w0(318)
      w0(800)=w0(800) - w0(1129) - 657.
      w0(800)=w0(800)*y
      w0(1129)= - 8842.0_prec+ 8419.0_prec*w0(318)
      w0(1129)=w0(1129)*w0(318)
      w0(800)=w0(800) + w0(1129) + 423.
      w0(800)=w0(800)*y
      w0(1129)= - 1780.0_prec+ 1789.0_prec*w0(318)
      w0(1129)=w0(1129)*w0(318)
      w0(1129)=w0(1129) - 9.
      w0(800)=w0(800) - 2.0_prec*w0(1129)
      w0(800)=w0(800)*y
      w0(1129)= - 73.0_prec+ 100.0_prec*w0(318)
      w0(1129)=w0(1129)*w0(318)
      w0(1129)=w0(1129) - 27.
      w0(800)=w0(800) + 4.0_prec*w0(1129)
      w0(800)=w0(800)*w0(799)
      w0(1129)=12.0_prec*XNF
      w0(1134)=w0(701)*w0(1129)*y**5
      w0(800)=w0(800) + w0(1134)
      w0(800)=w0(800)*XNF
      w0(1134)= - 2123.0_prec*w0(391) + 13506.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) - 23891.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) + 21742.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) - 10235.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) + 1582.0_prec*w0(357)
      w0(1134)=w0(1134)*w0(799)
      w0(497)=w0(497) + w0(800) - w0(1134)
      w0(497)=w0(497)*z
      w0(800)=w0(1075) - 1334.
      w0(800)=w0(800)*w0(318)
      w0(1075)=18.0_prec*w0(655)
      w0(800)=w0(800) - w0(1075) - 135.
      w0(800)=w0(800)*y
      w0(1134)= - 611.0_prec+ 656.0_prec*w0(318)
      w0(1134)=w0(1134)*w0(318)
      w0(1134)=w0(1134) - 45.
      w0(800)= - w0(800) + 5.0_prec*w0(1134)
      w0(800)=w0(800)*y
      w0(1134)= - 389.0_prec+ 409.0_prec*w0(318)
      w0(1134)=w0(1134)*w0(318)
      w0(1134)=w0(1134) - 20.
      w0(800)=w0(800) - 9.0_prec*w0(1134)
      w0(800)=w0(800)*y
      w0(1134)= - 2176.0_prec+ 2239.0_prec*w0(318)
      w0(1134)=w0(1134)*w0(318)
      w0(800)=w0(800) + w0(1134) - 63.
      w0(800)=w0(800)*y
      w0(800)=w0(800) - w0(812)
      w0(800)=w0(800)*w0(806)
      w0(812)=180.0_prec*w0(391)
      w0(1134)= - w0(812) + 3059.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) - 6748.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) + 6579.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) - 3448.0_prec*w0(357)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) + w0(1133)
      w0(1134)=w0(1134)*w0(803)
      w0(497)=w0(497) - w0(800) - w0(1134)
      w0(497)=w0(497)*z
      w0(800)=31.0_prec*w0(318)
      w0(1134)=w0(800) - 28.
      w0(1134)=w0(1134)*w0(318)
      w0(1134)=w0(1134) - 3.
      w0(1135)=w0(1134) - w0(655)
      w0(1135)=w0(1135)*y
      w0(1136)=w0(726) - 9.
      w0(1136)=w0(1136)*w0(318)
      w0(1136)=w0(1136) - 1.
      w0(1135)= - w0(1135) + 4.0_prec*w0(1136)
      w0(1135)=w0(1135)*y
      w0(1134)=w0(1135) - w0(1134)
      w0(1134)=w0(1134)*y
      w0(1134)=w0(1134) + w0(577)
      w0(1134)=w0(1134)*w0(1097)
      w0(1135)=w0(781) - w0(452)
      w0(1135)=w0(1135)*y
      w0(1135)=w0(1135) - w0(718)
      w0(1135)=w0(1135)*y
      w0(1135)=w0(1135) + w0(781)
      w0(1135)=w0(1135)*y
      w0(1135)=w0(1135) - w0(566)
      w0(1136)=2.0_prec*w0(1096)
      w0(1135)=w0(1135)*w0(1136)
      w0(1134)=w0(1134) + w0(1135)
      w0(497)=w0(497) + 18.0_prec*w0(1134)
      w0(497)=w0(497)*w0(313)
      w0(791)=w0(791) - w0(659)
      w0(791)=w0(791)*w0(881)
      w0(1048)=w0(1048)*w0(21)
      w0(791)=w0(791) - w0(1048)
      w0(1048)=227.0_prec*w0(357) - 98.0_prec*w0(391)
      w0(1048)=y*w0(1048)
      w0(1048)= - 160.0_prec*w0(357) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(750)=w0(750)*y
      w0(750)=w0(750) + w0(320)
      w0(1134)= - XNF*w0(750)
      w0(1048)=w0(1134) + w0(757) + w0(1048)
      w0(1134)=37.0_prec*w0(342) - w0(405)
      w0(1134)=z*w0(1134)
      w0(1048)=2.0_prec*w0(1048) + w0(1134)
      w0(1048)=z*w0(1048)
      w0(1134)=219.0_prec*w0(357) - w0(560)
      w0(1134)=y*w0(1134)
      w0(1134)= - w0(986) + w0(1134)
      w0(1134)=y*w0(1134)
      w0(1134)=w0(466) + w0(1134)
      w0(1134)=y*w0(1134)
      w0(868)= - w0(868) - w0(395) + w0(1134)
      w0(868)=6.0_prec*w0(868) + w0(1048)
      w0(868)=z*w0(868)
      w0(1048)=1069.0_prec*w0(357) - 356.0_prec*w0(391)
      w0(1048)=y*w0(1048)
      w0(1048)= - 1160.0_prec*w0(357) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1048)=w0(1054) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1054)=90.0_prec*w0(357)
      w0(1048)= - w0(1054) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1134)=w0(539) - w0(675)
      w0(1135)=w0(1134)*y
      w0(1137)=w0(501) - w0(1135)
      w0(1137)=y*w0(1137)
      w0(1137)= - w0(335) + w0(1137)
      w0(1137)=w0(1137)*w0(681)
      w0(1048)=w0(1137) - w0(469) + w0(1048)
      w0(868)=2.0_prec*w0(1048) + w0(868)
      w0(868)=z*w0(868)
      w0(1048)=1948.0_prec*w0(357) - 577.0_prec*w0(391)
      w0(1048)=y*w0(1048)
      w0(1048)= - 2549.0_prec*w0(357) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1048)=1610.0_prec*w0(357) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1048)= - 432.0_prec*w0(357) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1048)= - w0(424) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1137)= - y*w0(758)
      w0(1137)= - w0(329) + w0(1137)
      w0(1137)=w0(1137)*w0(806)
      w0(868)=w0(868) + w0(1137) + w0(424) + w0(1048)
      w0(868)=z*w0(868)
      w0(1048)=w0(752) - w0(512)
      w0(1048)=y*w0(1048)
      w0(1048)= - w0(984) + w0(1048)
      w0(1048)=w0(1048)*w0(437)
      w0(1048)=w0(772) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1048)= - w0(757) + w0(1048)
      w0(1048)=y*w0(1048)
      w0(1048)=w0(395) + w0(1048)
      w0(1048)=w0(1048)*w0(809)
      w0(868)=w0(1048) + w0(868)
      w0(868)=z*w0(868)
      w0(1048)=w0(530) - w0(637)
      w0(1048)=w0(1048)*y
      w0(1048)=w0(1048) + w0(637)
      w0(1048)=w0(1048)*y
      w0(1048)=w0(1048) - w0(528)
      w0(1048)=w0(1048)*y
      w0(1048)=w0(1048) + w0(357)
      w0(1137)=48.0_prec*w0(1048)
      w0(1138)=w0(803)*w0(1137)
      w0(868)=w0(1138) + w0(868)
      w0(868)=w0(48)*w0(21)*w0(868)
      w0(1138)=4.0_prec*w0(307)
      w0(653)= - w0(1)*w0(653)*w0(1138)
      w0(935)=w0(935) - w0(477)
      w0(1139)=w0(935) + w0(436)
      w0(1140)=w0(24)*w0(1139)
      w0(1141)= - w0(18)*w0(1060)
      w0(1140)=w0(1140) + w0(1141)
      w0(1140)=w0(1140)*w0(945)
      w0(1141)= - w0(1000)*w0(913)
      w0(526)=9.0_prec*w0(526) + w0(1140) + w0(653) - w0(497) + w0(1053) + &
     & w0(868) + 4.0_prec*w0(791) + w0(544) + w0(1141)
      w0(526)=w0(15)*w0(526)
      w0(544)= - w0(1058) + 3.0_prec*w0(1057)
      w0(544)=w0(544)*w0(432)
      w0(653)=w0(533) - 98.
      w0(653)=w0(653)*w0(318)
      w0(653)=w0(653) + 87.
      w0(653)=w0(653)*y
      w0(868)=49.0_prec*w0(318)
      w0(1053)=w0(868) - 47.
      w0(1053)=w0(1053)*w0(318)
      w0(1053)=w0(1053) - 2.
      w0(1057)=12.0_prec*w0(1053)
      w0(653)=w0(653) - w0(1057)
      w0(653)=w0(653)*y
      w0(1058)=24.0_prec*w0(577)
      w0(653)=w0(653) + w0(1058)
      w0(653)=w0(653)*XNF
      w0(1140)= - 761.0_prec*w0(391) + 645.0_prec*w0(357)
      w0(1140)=w0(1140)*y
      w0(1141)=240.0_prec*w0(357)
      w0(544)=w0(653) - w0(1141) + w0(1140) - w0(544)
      w0(544)=w0(544)*z
      w0(653)= - 215.0_prec+ 107.0_prec*w0(318)
      w0(653)=w0(653)*w0(318)
      w0(1140)=13.0_prec+ 50.0_prec*w0(318)
      w0(1140)=w0(1140)*w0(318)
      w0(1140)=w0(1140) - 63.
      w0(1142)=w0(1140)*w0(520)
      w0(653)=w0(653) + w0(1142) + 108.
      w0(653)=w0(653)*y
      w0(1142)= - 118.0_prec+ 119.0_prec*w0(318)
      w0(1142)=w0(1142)*w0(318)
      w0(1142)=w0(1142) - 1.
      w0(1143)=3.0_prec*w0(1142)
      w0(653)=w0(653) - w0(1143)
      w0(653)=w0(653)*y
      w0(1144)=9.0_prec*w0(577)
      w0(653)=w0(653) + w0(1144)
      w0(653)=w0(653)*XNF
      w0(1145)=959.0_prec*w0(357)
      w0(1146)= - w0(1145) + 797.0_prec*w0(391)
      w0(1146)=w0(1146)*y
      w0(1147)=435.0_prec*w0(357)
      w0(1146)=w0(1146) + w0(1147)
      w0(1146)=w0(1146)*y
      w0(653)=w0(653) + w0(1146) - w0(1054)
      w0(544)= - w0(544) + 2.0_prec*w0(653)
      w0(544)=w0(544)*z
      w0(653)=13.0_prec*w0(318)
      w0(1146)=w0(653) + 38.
      w0(1146)=w0(1146)*w0(318)
      w0(1146)=w0(1146) - 51.
      w0(1146)=w0(1146)*w0(520)
      w0(1148)=w0(1073) + 47.
      w0(1148)=w0(1148)*w0(318)
      w0(1146)=w0(1146) - w0(1148) + 136.
      w0(1146)=w0(1146)*y
      w0(1148)= - 103.0_prec+ 45.0_prec*w0(318)
      w0(1148)=w0(1148)*w0(318)
      w0(1146)=w0(1146) - w0(1148) - 58.
      w0(1146)=w0(1146)*y
      w0(1148)= - 35.0_prec+ 34.0_prec*w0(318)
      w0(1148)=w0(1148)*w0(318)
      w0(1148)=w0(1148) + 1.
      w0(1149)=4.0_prec*w0(1148)
      w0(1146)=w0(1146) + w0(1149)
      w0(1146)=w0(1146)*y
      w0(1150)=2.0_prec*w0(577)
      w0(1146)=w0(1146) - w0(1150)
      w0(1146)=w0(1146)*XNF
      w0(1023)= - w0(1023) + 393.0_prec*w0(391)
      w0(1023)=w0(1023)*w0(520)
      w0(1023)=w0(1023) + 831.0_prec*w0(357)
      w0(1023)=w0(1023)*y
      w0(1023)=w0(1023) - w0(1015)
      w0(1023)=w0(1023)*y
      w0(1151)=20.0_prec*w0(357)
      w0(1023)=w0(1146) + w0(1023) + w0(1151)
      w0(544)=w0(544) + 3.0_prec*w0(1023)
      w0(544)=w0(544)*z
      w0(726)=w0(726) - 19.
      w0(726)=w0(726)*w0(318)
      w0(726)=w0(726) + 9.
      w0(1023)=28.0_prec*y
      w0(726)=w0(726)*w0(1023)
      w0(1023)=71.0_prec*w0(318)
      w0(1146)=w0(1023) - 207.
      w0(1146)=w0(1146)*w0(318)
      w0(1146)=w0(1146) + 136.
      w0(726)= - w0(726) + 3.0_prec*w0(1146)
      w0(726)=w0(726)*y
      w0(1146)=13.0_prec+ 27.0_prec*w0(318)
      w0(1146)=w0(1146)*w0(318)
      w0(1146)=w0(1146) - 40.
      w0(726)=w0(726) + 6.0_prec*w0(1146)
      w0(726)=w0(726)*y
      w0(726)=w0(726) - w0(1140)
      w0(726)=w0(726)*y
      w0(1140)= - 8.0_prec+ 7.0_prec*w0(318)
      w0(1140)=w0(1140)*w0(318)
      w0(1140)=w0(1140) + 1.
      w0(1146)=12.0_prec*w0(1140)
      w0(726)=w0(726) - w0(1146)
      w0(726)=w0(726)*w0(485)
      w0(1152)= - 959.0_prec*w0(391) + 2031.0_prec*w0(357)
      w0(1152)=w0(1152)*y
      w0(1152)=w0(1152) - 1881.0_prec*w0(357)
      w0(1152)=w0(1152)*y
      w0(1152)=w0(1152) + 713.0_prec*w0(357)
      w0(1152)=w0(1152)*y
      w0(1152)=w0(1152) - w0(865)
      w0(1152)=w0(1152)*w0(520)
      w0(544)=w0(544) + w0(726) - w0(1152)
      w0(544)=w0(544)*z
      w0(726)= - 386.0_prec+ 299.0_prec*w0(318)
      w0(726)=w0(726)*w0(318)
      w0(726)=w0(726) + 87.
      w0(726)=w0(726)*y
      w0(1152)=395.0_prec*w0(318)
      w0(1153)=w0(1152) - 503.
      w0(1153)=w0(1153)*w0(318)
      w0(1153)=w0(1153) + 108.
      w0(726)=w0(726) - 2.0_prec*w0(1153)
      w0(726)=w0(726)*y
      w0(1153)=173.0_prec*w0(318)
      w0(1154)=w0(1153) - 231.
      w0(1154)=w0(1154)*w0(318)
      w0(1154)=w0(1154) + 58.
      w0(726)=w0(726) + 3.0_prec*w0(1154)
      w0(726)=w0(726)*y
      w0(1154)= - 109.0_prec+ 46.0_prec*w0(318)
      w0(1154)=w0(1154)*w0(318)
      w0(726)=w0(726) - w0(1154) - 63.
      w0(726)=w0(726)*y
      w0(1154)=112.0_prec*w0(320)
      w0(726)=w0(726) - w0(1154)
      w0(726)=w0(726)*w0(681)
      w0(1155)=194.0_prec*w0(357)
      w0(1156)=w0(1155) - w0(607)
      w0(1156)=w0(1156)*w0(524)
      w0(1156)=w0(1156) - 2385.0_prec*w0(357)
      w0(1156)=w0(1156)*y
      w0(1156)=w0(1156) + 1210.0_prec*w0(357)
      w0(1156)=w0(1156)*y
      w0(1157)=236.0_prec*w0(357)
      w0(1156)=w0(1156) - w0(1157)
      w0(1156)=w0(1156)*w0(799)
      w0(544)=w0(544) - w0(726) - w0(1156)
      w0(544)=w0(544)*z
      w0(726)=w0(577)*w0(437)
      w0(726)= - w0(726) + 2.0_prec*w0(1053)
      w0(726)=w0(726)*y
      w0(726)=w0(726) - w0(1142)
      w0(726)=w0(726)*y
      w0(726)=w0(726) + 2.0_prec*w0(1148)
      w0(726)=w0(726)*y
      w0(726)=w0(726) - 2.0_prec*w0(1140)
      w0(726)=w0(726)*w0(1095)
      w0(1053)=w0(757) - w0(482)
      w0(1053)=w0(1053)*y
      w0(1140)=58.0_prec*w0(357)
      w0(1053)=w0(1053) - w0(1140)
      w0(1053)=w0(1053)*y
      w0(1053)=w0(1053) + w0(461)
      w0(1053)=w0(1053)*y
      w0(1053)=w0(1053) - w0(728)
      w0(1148)=5.0_prec*w0(803)
      w0(1053)=w0(1053)*w0(1148)
      w0(726)=w0(726) - w0(1053)
      w0(544)=w0(544) + 3.0_prec*w0(726)
      w0(544)=w0(544)*z
      w0(726)=3.0_prec*w0(577)
      w0(1053)=w0(726) - w0(655)
      w0(1053)=w0(1053)*y
      w0(1148)=4.0_prec*w0(577)
      w0(1053)=w0(1053) - w0(1148)
      w0(1053)=w0(1053)*y
      w0(1053)=w0(1053) + w0(726)
      w0(1053)=w0(1053)*y
      w0(1053)=w0(1053) - w0(577)
      w0(1053)=w0(1053)*w0(1097)
      w0(1156)=w0(777)*w0(1096)
      w0(1053)=w0(1053) - 10.0_prec*w0(1156)
      w0(1158)=w0(589) - w0(788)
      w0(1158)=w0(1158)*y
      w0(1158)=w0(1158) - w0(793)
      w0(1158)=w0(1158)*w0(799)
      w0(324)=w0(324)*w0(799)
      w0(324)=w0(324) + w0(1101)
      w0(324)=w0(324)*w0(794)
      w0(324)=w0(1158) - w0(324)
      w0(324)=w0(324)*z
      w0(1101)=w0(627) - w0(474)
      w0(1101)=w0(1101)*y
      w0(1158)=w0(1101) - w0(627)
      w0(1158)=w0(1158)*y
      w0(1158)=w0(1158) + w0(545)
      w0(1158)=w0(1158)*w0(893)
      w0(324)=w0(324) + w0(1158)
      w0(1158)=w0(324)*z
      w0(341)=w0(341)*w0(816)
      w0(1158)=w0(1158) + w0(341)
      w0(1158)=w0(1158)*w0(1108)*w0(1001)
      w0(1159)=w0(1085)*w0(344)
      w0(1087)=w0(1159) + w0(1087)
      w0(1087)=w0(1087)*w0(496)
      w0(1159)=w0(703)*w0(799)
      w0(1160)=w0(1159)*w0(364)
      w0(1087)=w0(1087) - w0(1160)
      w0(1087)=w0(1087)*z
      w0(1160)=w0(694)*w0(681)
      w0(1087)=w0(1087) - w0(1160)
      w0(1087)=w0(1087)*w0(1047)
      w0(1161)=w0(1087)*z**3
      w0(544)=w0(1158) + w0(1161) + w0(544) + 6.0_prec*w0(1053)
      w0(544)=w0(544)*w0(316)
      w0(1053)=w0(1139)*w0(945)
      w0(1158)= - w0(1053) - w0(1112) + w0(544)
      w0(1158)=w0(15)*w0(1158)
      w0(961)=w0(393) + w0(961)
      w0(839)= - w0(839)*w0(483)
      w0(1161)=81.0_prec*w0(100) + 30.0_prec*w0(99)
      w0(1162)=w0(604) + w0(1161) - w0(913)
      w0(1162)=w0(355)*w0(1162)
      w0(839)=w0(839) + w0(1162) + w0(961) - w0(947)
      w0(839)=w0(15)*w0(839)
      w0(947)=w0(34) - w0(12)
      w0(1162)=w0(25) + w0(947)
      w0(1162)=w0(925)*w0(1162)
      w0(939)=w0(118) - w0(939)
      w0(939)=w0(355)*w0(939)
      w0(839)=2.0_prec*w0(939) + w0(1162) + w0(839)
      w0(839)=w0(839)*w0(979)
      w0(471)=w0(787) + w0(471)
      w0(471)=w0(15)*w0(471)
      w0(787)= - w0(483)*w0(925)
      w0(471)=w0(471) + w0(787)
      w0(787)=w0(979)*w0(19)
      w0(471)=w0(471)*w0(787)
      w0(939)= - w0(763) + 220.0_prec*w0(391)
      w0(765)=w0(765) + 2.0_prec*w0(939)
      w0(765)=w0(765)*z
      w0(1162)=175.0_prec*w0(391)
      w0(1163)= - w0(1162) + 302.0_prec*w0(357)
      w0(1163)=w0(1163)*y
      w0(761)=w0(1163) - w0(761)
      w0(761)=3.0_prec*w0(761)
      w0(765)=w0(765) - w0(761)
      w0(765)=w0(765)*z
      w0(1163)=408.0_prec*w0(357)
      w0(1162)=w0(1163) - w0(1162)
      w0(1162)=w0(1162)*y
      w0(1162)=w0(1162) - w0(644)
      w0(1162)=w0(1162)*y
      w0(770)=w0(1162) + w0(770)
      w0(765)=w0(765) - 2.0_prec*w0(770)
      w0(765)=w0(765)*z
      w0(1162)=381.0_prec*w0(357)
      w0(1164)= - w0(1162) + 157.0_prec*w0(429)
      w0(1164)=w0(1164)*y
      w0(1164)=w0(1164) + 224.0_prec*w0(357)
      w0(1164)=w0(1164)*y
      w0(1164)=w0(1164) - w0(841)
      w0(765)=w0(765) - w0(1164) - w0(399)
      w0(1165)=w0(765)*w0(559)
      w0(939)=w0(365) + 3.0_prec*w0(939)
      w0(784)=w0(784) + 2.0_prec*w0(939)
      w0(784)=w0(784)*z
      w0(761)=w0(761) + w0(378)
      w0(761)=w0(784) - 3.0_prec*w0(761)
      w0(761)=w0(761)*z
      w0(770)=w0(387) + 3.0_prec*w0(770)
      w0(761)=w0(761) - 2.0_prec*w0(770)
      w0(761)=w0(761)*z
      w0(761)=w0(761) - w0(764) - 3.0_prec*w0(1164)
      w0(764)= - w0(22)*w0(761)
      w0(764)=w0(1165) + w0(764)
      w0(764)=w0(15)*w0(764)
      w0(770)=w0(786) - w0(501)
      w0(770)=w0(770)*XNF
      w0(784)=w0(465) + w0(425)
      w0(784)=w0(784)*w0(523)
      w0(784)=w0(784) + 100.0_prec*w0(436) + w0(770)
      w0(784)=z*w0(784)
      w0(784)= - w0(856) + w0(784)
      w0(784)=z*w0(784)
      w0(635)=w0(635) - w0(545)
      w0(635)=w0(635)*XNF
      w0(856)=96.0_prec*w0(357)
      w0(939)=55.0_prec*w0(391)
      w0(1164)= - w0(856) + w0(939)
      w0(1164)=y*w0(1164)
      w0(1164)=w0(620) + w0(1164)
      w0(1164)=y*w0(1164)
      w0(1164)=w0(635) - w0(1151) + w0(1164)
      w0(784)=2.0_prec*w0(1164) + w0(784)
      w0(784)=z*w0(784)
      w0(1164)=61.0_prec*w0(391)
      w0(650)= - w0(650) + w0(1164)
      w0(650)=y*w0(650)
      w0(650)=w0(1054) + w0(650)
      w0(650)=y*w0(650)
      w0(650)= - w0(984) + w0(650)
      w0(650)=y*w0(650)
      w0(650)=w0(784) + w0(674) + w0(781) + w0(650)
      w0(650)=w0(32)*w0(650)
      w0(650)=2.0_prec*w0(764) + w0(650)
      w0(650)=w0(58)*w0(650)
      w0(764)= - w0(925) - w0(959)
      w0(784)=w0(944)*w0(32)
      w0(764)=w0(764)*w0(784)
      w0(1165)=w0(27) + w0(33)
      w0(1166)=w0(979)*w0(15)
      w0(1167)= - w0(1166)*w0(355)*w0(1165)
      w0(1053)= - w0(5)*w0(1053)
      w0(583)= - w0(922)*w0(583)
      w0(471)=w0(583) + w0(650) + w0(471) + w0(997) + w0(764) + w0(839)&
     &  + w0(1158) + w0(1053) + w0(1167)
      w0(471)=w0(30)*w0(471)
      w0(583)= - w0(325) + 2.0_prec*w0(330)
      w0(650)=w0(583)*w0(523)
      w0(650)=w0(650) + 5.0_prec*w0(338)
      w0(650)=w0(650)*w0(523)
      w0(474)=w0(848) - w0(474)
      w0(474)=w0(474)*w0(520)
      w0(474)=w0(474) - w0(836)
      w0(474)=w0(474)*y
      w0(474)=w0(474) + w0(838)
      w0(650)=w0(650) + w0(474)
      w0(650)=w0(650)*z
      w0(764)=w0(545) - w0(325)
      w0(764)=w0(764)*z
      w0(764)=w0(764) - w0(501)
      w0(764)=w0(764)*z
      w0(764)=w0(764) + w0(727)
      w0(764)=w0(764)*z
      w0(764)=w0(764) - w0(501)
      w0(764)=w0(764)*z
      w0(764)=w0(764) + w0(545)
      w0(839)=w0(764)*w0(37)
      w0(922)=w0(672) - w0(501)
      w0(922)=w0(922)*y
      w0(922)=w0(922) + w0(727)
      w0(922)=w0(922)*y
      w0(922)=w0(922) - w0(501)
      w0(922)=w0(922)*y
      w0(922)=w0(922) + w0(545)
      w0(997)=w0(320)*w0(37)
      w0(997)=w0(997) - w0(922)
      w0(997)=w0(997)*w0(3)
      w0(1053)=w0(671)*w0(520)
      w0(1053)=w0(1053) - w0(848)
      w0(1053)=w0(1053)*y
      w0(1053)=w0(1053) + w0(848)
      w0(1053)=w0(1053)*y
      w0(1053)=w0(1053) - w0(501)
      w0(650)=w0(839) + w0(650) - w0(997) + 2.0_prec*w0(1053)
      w0(650)=w0(650)*w0(398)
      w0(839)=w0(582) + w0(361)
      w0(839)=w0(839)*z
      w0(997)=w0(330)*XNF
      w0(839)=w0(839) - 3.0_prec*w0(899) - 32.0_prec*w0(997)
      w0(839)=w0(839)*z
      w0(338)=w0(338)*XNF
      w0(338)=w0(839) + w0(380) - 40.0_prec*w0(338)
      w0(338)=w0(338)*z
      w0(839)=w0(917)*w0(437)
      w0(474)=w0(474)*w0(364)
      w0(338)=w0(338) + w0(839) - w0(474)
      w0(338)=w0(338)*z
      w0(347)=w0(347) - w0(367)
      w0(347)=w0(347)*z
      w0(347)=w0(347) + w0(439)
      w0(347)=w0(347)*z
      w0(347)=w0(347) - w0(578)
      w0(347)=w0(347)*z
      w0(347)=w0(347) + w0(439)
      w0(347)=w0(347)*z
      w0(347)=w0(347) - w0(367)
      w0(367)=4.0_prec*w0(37)
      w0(347)=w0(347)*w0(367)
      w0(367)=w0(922)*XNF
      w0(439)=w0(410)*w0(37)
      w0(367)=w0(439) - w0(367)
      w0(439)=4.0_prec*w0(3)
      w0(367)=w0(367)*w0(439)
      w0(404)=w0(404)*w0(803)
      w0(439)=w0(1053)*w0(433)
      w0(338)=w0(347) + w0(338) + w0(650) + w0(367) + w0(404) - w0(439)
      w0(338)=w0(338)*w0(36)
      w0(347)=w0(913)*w0(338)
      w0(367)=w0(1150) - w0(655)
      w0(367)=w0(367)*y
      w0(367)=w0(367) - w0(577)
      w0(367)=w0(367)*XNF
      w0(367)=w0(367) - 10.0_prec*w0(342)
      w0(367)=w0(367)*z
      w0(404)= - 2918.0_prec*w0(357) + 1009.0_prec*w0(391)
      w0(404)=y*w0(404)
      w0(404)=2809.0_prec*w0(357) + w0(404)
      w0(404)=y*w0(404)
      w0(439)=118.0_prec*w0(318)
      w0(474)= - 109.0_prec+ w0(439)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 9.0_prec+ w0(474)
      w0(650)=1294.0_prec- 1393.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(650)=99.0_prec+ w0(650)
      w0(650)=y*w0(650)
      w0(474)=32.0_prec*w0(474) + w0(650)
      w0(474)=y*w0(474)
      w0(650)=3094.0_prec- 3373.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(474)=w0(474) + 279.0_prec+ w0(650)
      w0(474)=y*w0(474)
      w0(650)=90.0_prec*w0(577)
      w0(474)=w0(650) + w0(474)
      w0(474)=XNF*w0(474)
      w0(404)=18.0_prec*w0(367) + w0(474) - 900.0_prec*w0(357) + w0(404)
      w0(404)=z*w0(404)
      w0(474)= - 683.0_prec+ 677.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)=6.0_prec+ w0(474)
      w0(839)=3941.0_prec- 3680.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(839)= - 261.0_prec+ w0(839)
      w0(839)=y*w0(839)
      w0(474)=21.0_prec*w0(474) + w0(839)
      w0(474)=y*w0(474)
      w0(839)=6281.0_prec- 6524.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(839)=243.0_prec+ w0(839)
      w0(474)=3.0_prec*w0(839) + w0(474)
      w0(474)=y*w0(474)
      w0(839)= - 10421.0_prec+ 11213.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(474)=w0(474) - 792.0_prec+ w0(839)
      w0(474)=y*w0(474)
      w0(839)=198.0_prec*w0(577)
      w0(899)=w0(703)*w0(1130)
      w0(474)=w0(899) - w0(839) + w0(474)
      w0(474)=XNF*w0(474)
      w0(899)= - 10533.0_prec*w0(357) + 2627.0_prec*w0(391)
      w0(899)=y*w0(899)
      w0(899)=15165.0_prec*w0(357) + w0(899)
      w0(899)=y*w0(899)
      w0(899)= - 9239.0_prec*w0(357) + w0(899)
      w0(899)=y*w0(899)
      w0(404)=w0(404) + w0(474) + 1980.0_prec*w0(357) + w0(899)
      w0(404)=z*w0(404)
      w0(474)= - 34361.0_prec+ 29006.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(899)=1807.0_prec*w0(318)
      w0(917)=2476.0_prec- w0(899)
      w0(917)=w0(917)*w0(318)
      w0(917)= - 669.0_prec+ w0(917)
      w0(917)=w0(917)*w0(437)
      w0(474)=w0(917) + 5355.0_prec+ w0(474)
      w0(474)=y*w0(474)
      w0(917)=60757.0_prec- 56743.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(474)=w0(474) - 4014.0_prec+ w0(917)
      w0(474)=y*w0(474)
      w0(917)= - 1747.0_prec+ 1756.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(917)= - 9.0_prec+ w0(917)
      w0(474)=29.0_prec*w0(917) + w0(474)
      w0(474)=y*w0(474)
      w0(917)=2151.0_prec- 2282.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(917)=131.0_prec+ w0(917)
      w0(474)=9.0_prec*w0(917) + w0(474)
      w0(474)=y*w0(474)
      w0(474)=48.0_prec*w0(1160) + 252.0_prec*w0(577) + w0(474)
      w0(474)=XNF*w0(474)
      w0(917)= - 5201.0_prec*w0(357) + 1203.0_prec*w0(391)
      w0(917)=w0(917)*w0(520)
      w0(917)=19517.0_prec*w0(357) + w0(917)
      w0(917)=y*w0(917)
      w0(917)= - 18712.0_prec*w0(357) + w0(917)
      w0(917)=y*w0(917)
      w0(917)=8451.0_prec*w0(357) + w0(917)
      w0(917)=y*w0(917)
      w0(917)= - w0(1132) + w0(917)
      w0(404)=w0(404) + 2.0_prec*w0(917) + w0(474)
      w0(404)=z*w0(404)
      w0(474)= - 5221.0_prec+ 3709.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)=1512.0_prec+ w0(474)
      w0(917)=238.0_prec- 141.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(917)= - 97.0_prec+ w0(917)
      w0(917)=y*w0(917)
      w0(474)=11.0_prec*w0(474) + 45.0_prec*w0(917)
      w0(474)=y*w0(474)
      w0(917)=41785.0_prec- 34228.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(917)= - 7557.0_prec+ w0(917)
      w0(474)=3.0_prec*w0(917) + w0(474)
      w0(474)=y*w0(474)
      w0(917)= - 46553.0_prec+ 42464.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(917)=4089.0_prec+ w0(917)
      w0(474)=3.0_prec*w0(917) + w0(474)
      w0(474)=y*w0(474)
      w0(917)=81407.0_prec- 80381.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(474)=w0(474) - 1026.0_prec+ w0(917)
      w0(474)=y*w0(474)
      w0(917)= - 7454.0_prec+ 7799.0_prec*w0(318)
      w0(917)=w0(917)*w0(318)
      w0(917)= - 345.0_prec+ w0(917)
      w0(474)=3.0_prec*w0(917) + w0(474)
      w0(474)=y*w0(474)
      w0(917)=13.0_prec*w0(698)
      w0(997)=w0(917) - w0(463)
      w0(1053)=w0(997)*w0(520)
      w0(1132)=39.0_prec*w0(698)
      w0(1053)=w0(1053) - w0(1132)
      w0(1053)=w0(1053)*y
      w0(1158)=24.0_prec*w0(698)
      w0(1053)=w0(1053) + w0(1158)
      w0(1053)=w0(1053)*y
      w0(1053)=w0(1053) - w0(1043)
      w0(1167)=w0(1053)*w0(1130)
      w0(474)=w0(1167) - w0(839) + w0(474)
      w0(474)=XNF*w0(474)
      w0(839)= - 17926.0_prec*w0(357) + 5103.0_prec*w0(391)
      w0(839)=y*w0(839)
      w0(839)=32082.0_prec*w0(357) + w0(839)
      w0(839)=y*w0(839)
      w0(839)= - 38226.0_prec*w0(357) + w0(839)
      w0(839)=y*w0(839)
      w0(839)=27385.0_prec*w0(357) + w0(839)
      w0(839)=y*w0(839)
      w0(839)= - 9408.0_prec*w0(357) + w0(839)
      w0(839)=y*w0(839)
      w0(839)=990.0_prec*w0(357) + w0(839)
      w0(404)=w0(404) + 2.0_prec*w0(839) + w0(474)
      w0(404)=z*w0(404)
      w0(474)= - 71117.0_prec+ 46250.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(839)=333.0_prec- 191.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(839)= - 142.0_prec+ w0(839)
      w0(839)=y*w0(839)
      w0(474)=36.0_prec*w0(839) + 24867.0_prec+ w0(474)
      w0(474)=y*w0(474)
      w0(839)=180367.0_prec- 134116.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(474)=w0(474) - 46251.0_prec+ w0(839)
      w0(474)=y*w0(474)
      w0(839)= - 247993.0_prec+ 207277.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(474)=w0(474) + 40716.0_prec+ w0(839)
      w0(474)=y*w0(474)
      w0(839)=194209.0_prec- 177964.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(474)=w0(474) - 16245.0_prec+ w0(839)
      w0(474)=y*w0(474)
      w0(839)= - 83150.0_prec+ 81557.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(474)=w0(474) + 1593.0_prec+ w0(839)
      w0(474)=y*w0(474)
      w0(839)=922.0_prec- 951.0_prec*w0(318)
      w0(839)=w0(839)*w0(318)
      w0(839)=29.0_prec+ w0(839)
      w0(474)=18.0_prec*w0(839) + w0(474)
      w0(474)=y*w0(474)
      w0(839)=w0(1033) - w0(917)
      w0(839)=w0(839)*y
      w0(1167)=27.0_prec*w0(698)
      w0(1168)=w0(839) + w0(1167)
      w0(1168)=w0(1168)*y
      w0(1169)=23.0_prec*w0(698)
      w0(1168)=w0(1168) - w0(1169)
      w0(1168)=w0(1168)*y
      w0(1168)=w0(1168) + w0(999)
      w0(1170)= - w0(1168)*w0(1044)
      w0(474)=w0(1170) + w0(650) + w0(474)
      w0(474)=XNF*w0(474)
      w0(650)= - 33094.0_prec*w0(357) + 9123.0_prec*w0(391)
      w0(650)=y*w0(650)
      w0(650)=53465.0_prec*w0(357) + w0(650)
      w0(650)=y*w0(650)
      w0(650)= - 58592.0_prec*w0(357) + w0(650)
      w0(650)=y*w0(650)
      w0(650)=49085.0_prec*w0(357) + w0(650)
      w0(650)=y*w0(650)
      w0(650)= - 25972.0_prec*w0(357) + w0(650)
      w0(650)=y*w0(650)
      w0(650)=6435.0_prec*w0(357) + w0(650)
      w0(650)=y*w0(650)
      w0(650)= - 450.0_prec*w0(357) + w0(650)
      w0(404)=w0(404) + 2.0_prec*w0(650) + w0(474)
      w0(404)=z*w0(404)
      w0(474)= - 7747.0_prec+ 5029.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)=2718.0_prec+ w0(474)
      w0(650)=3061.0_prec- 1825.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(650)= - 1236.0_prec+ w0(650)
      w0(650)=w0(650)*w0(437)
      w0(474)=8.0_prec*w0(474) + w0(650)
      w0(474)=y*w0(474)
      w0(650)=90215.0_prec- 64952.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(650)= - 25263.0_prec+ w0(650)
      w0(474)=2.0_prec*w0(650) + w0(474)
      w0(474)=y*w0(474)
      w0(650)= - 293642.0_prec+ 233927.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(474)=w0(474) + 59715.0_prec+ w0(650)
      w0(474)=y*w0(474)
      w0(650)=287318.0_prec- 249689.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(474)=w0(474) - 37629.0_prec+ w0(650)
      w0(474)=y*w0(474)
      w0(650)= - 168073.0_prec+ 156409.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(474)=w0(474) + 11664.0_prec+ w0(650)
      w0(474)=y*w0(474)
      w0(650)=54365.0_prec- 53204.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(474)=w0(474) - 1161.0_prec+ w0(650)
      w0(474)=y*w0(474)
      w0(650)= - 865.0_prec+ 878.0_prec*w0(318)
      w0(650)=w0(650)*w0(318)
      w0(650)= - 13.0_prec+ w0(650)
      w0(474)=9.0_prec*w0(650) + w0(474)
      w0(474)=y*w0(474)
      w0(650)=12.0_prec*w0(698)
      w0(1170)=w0(650) - w0(491)
      w0(1170)=w0(1170)*y
      w0(1171)=34.0_prec*w0(698)
      w0(1170)=w0(1170) - w0(1171)
      w0(1170)=w0(1170)*y
      w0(1170)=w0(1170) + 32.0_prec*w0(698)
      w0(1170)=w0(1170)*w0(799)
      w0(1170)=w0(1170) - w0(1037)
      w0(1170)=w0(1170)*y
      w0(1170)=w0(1170) + w0(1043)
      w0(1172)=w0(1170)*w0(1130)
      w0(474)=w0(1172) - w0(1128) + w0(474)
      w0(474)=XNF*w0(474)
      w0(1172)= - 3899.0_prec*w0(357) + 843.0_prec*w0(391)
      w0(1172)=w0(1172)*w0(524)
      w0(1172)=80462.0_prec*w0(357) + w0(1172)
      w0(1172)=y*w0(1172)
      w0(1172)= - 87148.0_prec*w0(357) + w0(1172)
      w0(1172)=y*w0(1172)
      w0(1172)=68692.0_prec*w0(357) + w0(1172)
      w0(1172)=y*w0(1172)
      w0(1172)= - 41330.0_prec*w0(357) + w0(1172)
      w0(1172)=y*w0(1172)
      w0(1172)=15379.0_prec*w0(357) + w0(1172)
      w0(1172)=y*w0(1172)
      w0(1172)= - 2529.0_prec*w0(357) + w0(1172)
      w0(1172)=y*w0(1172)
      w0(1172)=w0(1054) + w0(1172)
      w0(404)=w0(404) + 2.0_prec*w0(1172) + w0(474)
      w0(404)=z*w0(404)
      w0(474)= - 17149.0_prec+ 11425.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(1172)=251.0_prec*w0(318)
      w0(1173)=w0(1172) - 413.
      w0(1173)=w0(1173)*w0(318)
      w0(1173)=w0(1173) + 162.
      w0(1174)= - w0(1173)*w0(451)
      w0(474)=w0(1174) + 5724.0_prec+ w0(474)
      w0(474)=y*w0(474)
      w0(1174)=9817.0_prec- 7153.0_prec*w0(318)
      w0(1174)=w0(1174)*w0(318)
      w0(1174)= - 2664.0_prec+ w0(1174)
      w0(474)=6.0_prec*w0(1174) + w0(474)
      w0(474)=w0(474)*w0(520)
      w0(1174)= - 225502.0_prec+ 178423.0_prec*w0(318)
      w0(1174)=w0(1174)*w0(318)
      w0(474)=w0(474) + 47079.0_prec+ w0(1174)
      w0(474)=y*w0(474)
      w0(1174)=133030.0_prec- 113131.0_prec*w0(318)
      w0(1174)=w0(1174)*w0(318)
      w0(1174)= - 19899.0_prec+ w0(1174)
      w0(474)=2.0_prec*w0(1174) + w0(474)
      w0(474)=y*w0(474)
      w0(1174)= - 198037.0_prec+ 178876.0_prec*w0(318)
      w0(1174)=w0(1174)*w0(318)
      w0(474)=w0(474) + 19161.0_prec+ w0(1174)
      w0(474)=y*w0(474)
      w0(1174)=29981.0_prec- 28397.0_prec*w0(318)
      w0(1174)=w0(1174)*w0(318)
      w0(1174)= - 1584.0_prec+ w0(1174)
      w0(474)=3.0_prec*w0(1174) + w0(474)
      w0(474)=y*w0(474)
      w0(1174)= - 22283.0_prec+ 21833.0_prec*w0(318)
      w0(1174)=w0(1174)*w0(318)
      w0(474)=w0(474) + 450.0_prec+ w0(1174)
      w0(474)=y*w0(474)
      w0(474)= - 2183.0_prec*w0(320) + w0(474)
      w0(474)=y*w0(474)
      w0(1174)=w0(562) - w0(491)
      w0(1175)=w0(1174)*w0(799)
      w0(1176)=16.0_prec*w0(698)
      w0(1175)=w0(1175) - w0(1176)
      w0(1175)=w0(1175)*y
      w0(1175)=w0(1175) + w0(1169)
      w0(1175)=w0(1175)*y
      w0(1175)=w0(1175) - w0(650)
      w0(1175)=w0(1175)*y
      w0(1175)=w0(1175) + w0(700)
      w0(1123)= - w0(1175)*w0(1123)
      w0(474)=w0(474) + w0(1123)
      w0(474)=XNF*w0(474)
      w0(1123)= - 59942.0_prec*w0(357) + 9257.0_prec*w0(391)
      w0(1123)=y*w0(1123)
      w0(1123)=146160.0_prec*w0(357) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1123)= - 188038.0_prec*w0(357) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1123)=153470.0_prec*w0(357) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1123)= - 91162.0_prec*w0(357) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1123)=39030.0_prec*w0(357) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1123)= - 9686.0_prec*w0(357) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1177)=911.0_prec*w0(357)
      w0(1123)=w0(1177) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(404)=w0(404) + w0(1123) + w0(474)
      w0(404)=z*w0(404)
      w0(474)= - 19239.0_prec*w0(357) + 1765.0_prec*w0(391)
      w0(474)=y*w0(474)
      w0(474)=65062.0_prec*w0(357) + w0(474)
      w0(474)=y*w0(474)
      w0(474)= - 107460.0_prec*w0(357) + w0(474)
      w0(474)=y*w0(474)
      w0(474)=103282.0_prec*w0(357) + w0(474)
      w0(474)=y*w0(474)
      w0(474)= - 64666.0_prec*w0(357) + w0(474)
      w0(474)=y*w0(474)
      w0(474)=28194.0_prec*w0(357) + w0(474)
      w0(474)=y*w0(474)
      w0(474)= - 8056.0_prec*w0(357) + w0(474)
      w0(474)=y*w0(474)
      w0(474)=1137.0_prec*w0(357) + w0(474)
      w0(474)=y*w0(474)
      w0(474)= - w0(596) + w0(474)
      w0(474)=y*w0(474)
      w0(1123)= - 347.0_prec+ 239.0_prec*w0(318)
      w0(1123)=w0(1123)*w0(318)
      w0(1123)=108.0_prec+ w0(1123)
      w0(1173)= - y*w0(1173)
      w0(1123)=15.0_prec*w0(1123) + w0(1173)
      w0(1123)=y*w0(1123)
      w0(1173)=22607.0_prec- 17045.0_prec*w0(318)
      w0(1173)=w0(1173)*w0(318)
      w0(1123)=w0(1123) - 5562.0_prec+ w0(1173)
      w0(1123)=y*w0(1123)
      w0(1173)= - 4339.0_prec+ 3514.0_prec*w0(318)
      w0(1173)=w0(1173)*w0(318)
      w0(1173)=825.0_prec+ w0(1173)
      w0(1123)=12.0_prec*w0(1173) + w0(1123)
      w0(1123)=w0(1123)*w0(520)
      w0(1173)=147220.0_prec- 126349.0_prec*w0(318)
      w0(1173)=w0(1173)*w0(318)
      w0(1123)=w0(1123) - 20871.0_prec+ w0(1173)
      w0(1123)=y*w0(1123)
      w0(1173)= - 134701.0_prec+ 121336.0_prec*w0(318)
      w0(1173)=w0(1173)*w0(318)
      w0(1123)=w0(1123) + 13365.0_prec+ w0(1173)
      w0(1123)=y*w0(1123)
      w0(1173)=26561.0_prec- 24920.0_prec*w0(318)
      w0(1173)=w0(1173)*w0(318)
      w0(1173)= - 1641.0_prec+ w0(1173)
      w0(1123)=3.0_prec*w0(1173) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1173)= - 28789.0_prec+ 27898.0_prec*w0(318)
      w0(1173)=w0(1173)*w0(318)
      w0(1123)=w0(1123) + 891.0_prec+ w0(1173)
      w0(1123)=y*w0(1123)
      w0(1173)=1799.0_prec- 1781.0_prec*w0(318)
      w0(1173)=w0(1173)*w0(318)
      w0(1173)= - 18.0_prec+ w0(1173)
      w0(1123)=3.0_prec*w0(1173) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1173)=304.0_prec*w0(320)
      w0(1123)=w0(1173) + w0(1123)
      w0(1123)=y*w0(1123)
      w0(1178)=17.0_prec*w0(698)
      w0(1179)=w0(1178) - w0(811)
      w0(1179)=w0(1179)*y
      w0(1167)=w0(1179) - w0(1167)
      w0(1167)=w0(1167)*w0(520)
      w0(1167)=w0(1167) + w0(1132)
      w0(1167)=w0(1167)*y
      w0(1167)=w0(1167) - w0(650)
      w0(1167)=w0(1167)*y
      w0(1167)=w0(1167) + w0(698)
      w0(1130)=w0(1167)*w0(1130)
      w0(1123)=w0(1123) + w0(1130)
      w0(1123)=XNF*w0(1123)
      w0(404)=w0(404) + w0(474) + w0(1123)
      w0(404)=z*w0(404)
      w0(474)=281.0_prec- 227.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 54.0_prec+ w0(474)
      w0(1076)= - 314.0_prec+ w0(1076)
      w0(1076)=w0(1076)*w0(318)
      w0(1076)=81.0_prec+ w0(1076)
      w0(1076)=w0(1076)*w0(520)
      w0(474)=15.0_prec*w0(474) + w0(1076)
      w0(474)=y*w0(474)
      w0(1076)= - 12475.0_prec+ 10702.0_prec*w0(318)
      w0(1076)=w0(1076)*w0(318)
      w0(474)=w0(474) + 1773.0_prec+ w0(1076)
      w0(474)=y*w0(474)
      w0(1076)=5407.0_prec- 4849.0_prec*w0(318)
      w0(1076)=w0(1076)*w0(318)
      w0(1076)= - 558.0_prec+ w0(1076)
      w0(474)=4.0_prec*w0(1076) + w0(474)
      w0(474)=w0(474)*w0(520)
      w0(1076)= - 48365.0_prec+ 44873.0_prec*w0(318)
      w0(1076)=w0(1076)*w0(318)
      w0(474)=w0(474) + 3492.0_prec+ w0(1076)
      w0(474)=y*w0(474)
      w0(1076)=35897.0_prec- 34241.0_prec*w0(318)
      w0(1076)=w0(1076)*w0(318)
      w0(474)=w0(474) - 1656.0_prec+ w0(1076)
      w0(474)=y*w0(474)
      w0(1076)= - 17369.0_prec+ 16955.0_prec*w0(318)
      w0(1076)=w0(1076)*w0(318)
      w0(474)=w0(474) + 414.0_prec+ w0(1076)
      w0(474)=y*w0(474)
      w0(1076)=1655.0_prec- 1643.0_prec*w0(318)
      w0(1076)=w0(1076)*w0(318)
      w0(1076)= - 12.0_prec+ w0(1076)
      w0(474)=3.0_prec*w0(1076) + w0(474)
      w0(474)=y*w0(474)
      w0(474)=608.0_prec*w0(320) + w0(474)
      w0(474)=w0(474)*w0(799)
      w0(1076)=w0(1093) - w0(917)
      w0(1076)=w0(1076)*y
      w0(1076)=w0(1076) + w0(917)
      w0(1076)=w0(1076)*y
      w0(1076)=w0(1076) - w0(319)
      w0(1076)=w0(1076)*y
      w0(1076)=w0(1076) + w0(698)
      w0(1044)=w0(1076)*w0(1044)
      w0(474)=w0(474) + w0(1044)
      w0(474)=XNF*w0(474)
      w0(1044)= - w0(1092)*w0(481)
      w0(1044)=167.0_prec*w0(698) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)= - 194.0_prec*w0(698) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)=119.0_prec*w0(698) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1123)=36.0_prec*w0(698)
      w0(1044)= - w0(1123) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)=w0(562) + w0(1044)
      w0(1044)=w0(1044)*w0(681)
      w0(863)= - 26.0_prec*w0(698) + w0(863)
      w0(863)=y*w0(863)
      w0(863)=w0(1039) + w0(863)
      w0(863)=y*w0(863)
      w0(863)= - w0(916) + w0(863)
      w0(863)=w0(863)*w0(681)
      w0(1130)=w0(1159)*w0(344)
      w0(1179)= - z*w0(1130)
      w0(863)=w0(863) + w0(1179)
      w0(863)=z*w0(863)
      w0(1179)= - 66.0_prec*w0(698) + 17.0_prec*w0(491)
      w0(1179)=y*w0(1179)
      w0(1179)=93.0_prec*w0(698) + w0(1179)
      w0(1179)=y*w0(1179)
      w0(1180)=56.0_prec*w0(698)
      w0(1179)= - w0(1180) + w0(1179)
      w0(1179)=y*w0(1179)
      w0(1179)=w0(650) + w0(1179)
      w0(1179)=w0(1179)*w0(681)
      w0(863)=w0(1179) + w0(863)
      w0(863)=z*w0(863)
      w0(1179)= - 89.0_prec*w0(698) + 18.0_prec*w0(491)
      w0(1179)=y*w0(1179)
      w0(1179)=166.0_prec*w0(698) + w0(1179)
      w0(1179)=y*w0(1179)
      w0(1179)= - 146.0_prec*w0(698) + w0(1179)
      w0(1179)=y*w0(1179)
      w0(1181)=60.0_prec*w0(698)
      w0(1179)=w0(1181) + w0(1179)
      w0(1179)=y*w0(1179)
      w0(1182)=9.0_prec*w0(698)
      w0(1179)= - w0(1182) + w0(1179)
      w0(1179)=w0(1179)*w0(681)
      w0(863)=w0(1179) + w0(863)
      w0(863)=z*w0(863)
      w0(863)=w0(1044) + w0(863)
      w0(863)=z*w0(863)
      w0(1044)= - w0(1123) + w0(949)
      w0(1044)=y*w0(1044)
      w0(1044)=100.0_prec*w0(698) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)= - 145.0_prec*w0(698) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)=120.0_prec*w0(698) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)= - w0(1180) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)=w0(917) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)= - w0(698) + w0(1044)
      w0(1044)=w0(1044)*w0(681)
      w0(863)=w0(1044) + w0(863)
      w0(863)=z*w0(863)
      w0(1044)= - w0(1042) + w0(491)
      w0(1044)=y*w0(1044)
      w0(1044)=w0(1171) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)= - w0(1181) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1179)=63.0_prec*w0(698)
      w0(1044)=w0(1179) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)= - 40.0_prec*w0(698) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)=w0(1037) + w0(1044)
      w0(1044)=y*w0(1044)
      w0(1044)= - w0(700) + w0(1044)
      w0(1044)=w0(1044)*w0(806)
      w0(863)=w0(1044) + w0(863)
      w0(863)=z*w0(863)
      w0(1044)=w0(1043) - w0(491)
      w0(1044)=w0(1044)*y
      w0(1180)= - w0(1046) + w0(1044)
      w0(1180)=y*w0(1180)
      w0(1180)=w0(1037) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)= - w0(1046) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)=w0(1043) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)= - w0(698) + w0(1180)
      w0(1180)=w0(1180)*w0(1097)
      w0(863)=w0(1180) + w0(863)
      w0(863)=Cf*w0(863)
      w0(1180)=10707.0_prec*w0(357) - 1910.0_prec*w0(391)
      w0(1180)=y*w0(1180)
      w0(1180)= - 24626.0_prec*w0(357) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)=30338.0_prec*w0(357) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)= - 22022.0_prec*w0(357) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)=9860.0_prec*w0(357) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)= - 2786.0_prec*w0(357) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)=477.0_prec*w0(357) + w0(1180)
      w0(1180)=y*w0(1180)
      w0(1180)= - w0(734) + w0(1180)
      w0(1180)=w0(1180)*w0(799)
      w0(404)=324.0_prec*w0(863) + w0(404) + w0(1180) + w0(474)
      w0(404)=z*w0(404)
      w0(474)=w0(633) - w0(824)
      w0(474)=y*w0(474)
      w0(863)=69.0_prec*w0(320)
      w0(474)=w0(863) + w0(474)
      w0(474)=y*w0(474)
      w0(474)= - 98.0_prec*w0(320) + w0(474)
      w0(474)=y*w0(474)
      w0(474)=w0(708) + w0(474)
      w0(474)=y*w0(474)
      w0(474)=w0(474) - w0(1160)
      w0(1180)=82.0_prec*w0(320)
      w0(1181)= - w0(1180) + w0(786)
      w0(1181)=y*w0(1181)
      w0(1181)=w0(1049) + w0(1181)
      w0(1181)=y*w0(1181)
      w0(1183)=60.0_prec*w0(320)
      w0(1181)= - w0(1183) + w0(1181)
      w0(1181)=y*w0(1181)
      w0(1184)=w0(332)*z
      w0(1185)= - w0(481)*w0(1184)
      w0(1186)=w0(703)*w0(681)
      w0(1181)=w0(1185) + w0(1181) - w0(1186)
      w0(1181)=z*w0(1181)
      w0(474)=4.0_prec*w0(474) + w0(1181)
      w0(474)=z*w0(474)
      w0(1122)=w0(1122) - 99.0_prec*w0(322)
      w0(1122)=w0(1122)*w0(520)
      w0(1181)=33.0_prec*w0(320)
      w0(1122)=w0(1181) + w0(1122)
      w0(1122)=y*w0(1122)
      w0(1122)= - 936.0_prec*w0(320) + w0(1122)
      w0(1122)=y*w0(1122)
      w0(1122)=835.0_prec*w0(320) + w0(1122)
      w0(1122)=y*w0(1122)
      w0(1122)= - w0(1081) + w0(1122)
      w0(1122)=y*w0(1122)
      w0(1053)= - w0(1053)*w0(681)
      w0(474)=w0(474) + w0(1122) + w0(1053)
      w0(474)=z*w0(474)
      w0(1053)= - 207.0_prec*w0(320) + 55.0_prec*w0(1135)
      w0(1053)=y*w0(1053)
      w0(1053)= - 673.0_prec*w0(320) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1053)=1085.0_prec*w0(320) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1053)= - 588.0_prec*w0(320) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1122)=108.0_prec*w0(320)
      w0(1053)=w0(1122) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1135)=w0(1168)*w0(806)
      w0(1053)=w0(1053) + w0(1135)
      w0(474)=2.0_prec*w0(1053) + w0(474)
      w0(474)=z*w0(474)
      w0(1053)=612.0_prec*w0(320) - 145.0_prec*w0(322)
      w0(1053)=y*w0(1053)
      w0(1053)= - 418.0_prec*w0(320) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1053)= - 1552.0_prec*w0(320) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1053)=3384.0_prec*w0(320) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1135)=2774.0_prec*w0(320)
      w0(1053)= - w0(1135) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1168)=1037.0_prec*w0(320)
      w0(1053)=w0(1168) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1053)= - 144.0_prec*w0(320) + w0(1053)
      w0(1053)=y*w0(1053)
      w0(1170)= - w0(1170)*w0(681)
      w0(474)=w0(474) + w0(1053) + w0(1170)
      w0(474)=z*w0(474)
      w0(1053)=30.0_prec*w0(322)
      w0(1170)=139.0_prec*w0(320) - w0(1053)
      w0(1170)=y*w0(1170)
      w0(1185)=52.0_prec*w0(320)
      w0(1170)= - w0(1185) + w0(1170)
      w0(1170)=y*w0(1170)
      w0(1170)= - 708.0_prec*w0(320) + w0(1170)
      w0(1170)=y*w0(1170)
      w0(1170)=1696.0_prec*w0(320) + w0(1170)
      w0(1170)=y*w0(1170)
      w0(1170)= - 1799.0_prec*w0(320) + w0(1170)
      w0(1170)=y*w0(1170)
      w0(1170)=1008.0_prec*w0(320) + w0(1170)
      w0(1170)=y*w0(1170)
      w0(1170)= - 284.0_prec*w0(320) + w0(1170)
      w0(1170)=y*w0(1170)
      w0(1170)=w0(838) + w0(1170)
      w0(1170)=y*w0(1170)
      w0(1175)=w0(1175)*w0(681)
      w0(1170)=w0(1170) + w0(1175)
      w0(474)=2.0_prec*w0(1170) + w0(474)
      w0(474)=z*w0(474)
      w0(1170)=w0(748) - w0(322)
      w0(1175)=w0(1170)*y
      w0(1187)=w0(541) + w0(1175)
      w0(1187)=w0(1187)*w0(437)
      w0(1188)=218.0_prec*w0(320)
      w0(1187)= - w0(1188) + w0(1187)
      w0(1187)=w0(1187)*w0(520)
      w0(1187)=1073.0_prec*w0(320) + w0(1187)
      w0(1187)=y*w0(1187)
      w0(1187)= - 1359.0_prec*w0(320) + w0(1187)
      w0(1187)=w0(1187)*w0(520)
      w0(1187)=2007.0_prec*w0(320) + w0(1187)
      w0(1187)=y*w0(1187)
      w0(1187)= - 852.0_prec*w0(320) + w0(1187)
      w0(1187)=y*w0(1187)
      w0(1187)=181.0_prec*w0(320) + w0(1187)
      w0(1187)=y*w0(1187)
      w0(1187)= - w0(633) + w0(1187)
      w0(1187)=y*w0(1187)
      w0(1167)= - w0(1167)*w0(681)
      w0(474)=w0(474) + w0(1187) + w0(1167)
      w0(474)=z*w0(474)
      w0(1167)= - 163.0_prec*w0(320) + w0(1053)
      w0(1167)=y*w0(1167)
      w0(1167)=402.0_prec*w0(320) + w0(1167)
      w0(1167)=y*w0(1167)
      w0(1167)= - 577.0_prec*w0(320) + w0(1167)
      w0(1167)=y*w0(1167)
      w0(1167)=517.0_prec*w0(320) + w0(1167)
      w0(1167)=y*w0(1167)
      w0(1167)= - 288.0_prec*w0(320) + w0(1167)
      w0(1167)=y*w0(1167)
      w0(1187)=91.0_prec*w0(320)
      w0(1167)=w0(1187) + w0(1167)
      w0(1167)=y*w0(1167)
      w0(1167)= - w0(633) + w0(1167)
      w0(1167)=w0(1167)*w0(799)
      w0(1076)= - w0(1076)*w0(806)
      w0(1076)=w0(1167) + w0(1076)
      w0(474)=2.0_prec*w0(1076) + w0(474)
      w0(474)=z*w0(474)
      w0(1076)= - w0(1170)*w0(481)
      w0(1076)=145.0_prec*w0(320) + w0(1076)
      w0(1076)=y*w0(1076)
      w0(1167)=220.0_prec*w0(320)
      w0(1076)= - w0(1167) + w0(1076)
      w0(1076)=y*w0(1076)
      w0(1076)=222.0_prec*w0(320) + w0(1076)
      w0(1076)=y*w0(1076)
      w0(1076)= - 148.0_prec*w0(320) + w0(1076)
      w0(1076)=y*w0(1076)
      w0(1170)=61.0_prec*w0(320)
      w0(1076)=w0(1170) + w0(1076)
      w0(1076)=y*w0(1076)
      w0(1076)= - w0(633) + w0(1076)
      w0(1076)=w0(1076)*w0(803)
      w0(1189)=w0(1174)*y
      w0(1190)=w0(1189) - w0(319)
      w0(1191)=w0(1190)*y
      w0(1191)=w0(1191) + w0(562)
      w0(1191)=w0(1191)*y
      w0(1191)=w0(1191) - w0(698)
      w0(1192)=w0(1191)*w0(1097)
      w0(474)=w0(474) + w0(1076) + w0(1192)
      w0(1076)=132.0_prec*Ca
      w0(474)=w0(474)*w0(1076)
      w0(1192)= - 4959.0_prec*w0(320) + 430.0_prec*w0(1175)
      w0(1192)=y*w0(1192)
      w0(1192)=6936.0_prec*w0(320) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(1192)= - 6408.0_prec*w0(320) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(1192)=3978.0_prec*w0(320) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(1192)= - 1571.0_prec*w0(320) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(1192)=w0(1173) + w0(1192)
      w0(1192)=w0(1192)*w0(803)
      w0(1131)= - w0(1191)*w0(1131)
      w0(1131)=w0(1192) + w0(1131)
      w0(1131)=XNF*w0(1131)
      w0(1192)=1464.0_prec*w0(357) - 145.0_prec*w0(390)
      w0(1192)=y*w0(1192)
      w0(1192)= - 1506.0_prec*w0(357) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(1192)=828.0_prec*w0(357) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(1192)= - w0(891) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(447)=w0(447) + w0(1192)
      w0(447)=y*w0(447)
      w0(447)= - w0(596) + w0(447)
      w0(447)=w0(447)*w0(803)
      w0(404)=w0(474) + w0(447) + w0(1131) + w0(404)
      w0(404)=w0(312)*w0(404)
      w0(447)=w0(336)*XNF
      w0(447)= - w0(447) + 131.0_prec*w0(391) + w0(993) + w0(660)
      w0(447)=w0(447)*z
      w0(474)=w0(756)*w0(451)
      w0(474)= - w0(637) + w0(474) - w0(408)
      w0(447)=w0(447) + 2.0_prec*w0(474)
      w0(447)=w0(447)*z
      w0(474)=w0(783) - w0(521)
      w0(474)=w0(474)*w0(520)
      w0(474)=w0(474) - w0(615)
      w0(474)=w0(474)*w0(543)
      w0(474)=w0(474) - w0(657)
      w0(447)= - w0(447) + 2.0_prec*w0(474)
      w0(447)=w0(447)*z
      w0(474)=w0(911) - w0(897)
      w0(474)=w0(474)*w0(543)
      w0(474)=w0(474) - w0(645)
      w0(474)=w0(474)*w0(520)
      w0(657)=w0(328)*XNF
      w0(447)=w0(447) - w0(474) - w0(657) - w0(615)
      w0(447)=w0(447)*z
      w0(462)=w0(462) - w0(465)
      w0(462)=w0(462)*y
      w0(447)=w0(447) + w0(462) + w0(408) + w0(952)
      w0(447)=w0(447)*w0(42)
      w0(462)=w0(20)*w0(447)
      w0(474)=w0(441) - w0(357)
      w0(657)=w0(474) - w0(477)
      w0(657)=w0(657)*z
      w0(657)=w0(657) - w0(768) + w0(357)
      w0(657)=w0(657)*w0(38)
      w0(756)=w0(707)*w0(657)
      w0(447)=w0(756) + w0(447)
      w0(447)=w0(2)*w0(447)
      w0(749)= - w0(4)*w0(749)
      w0(756)=w0(21) - w0(31)
      w0(756)=w0(707)*w0(756)
      w0(756)= - w0(915) + w0(756)
      w0(756)=w0(657)*w0(756)
      w0(1131)=w0(988)*z
      w0(474)=w0(1131) - w0(474)
      w0(474)=z*w0(39)*w0(474)
      w0(1131)=w0(522) + w0(528)
      w0(920)=w0(1131)*w0(920)
      w0(474)=w0(920) + w0(474)
      w0(474)=w0(474)*z
      w0(920)=w0(436)*w0(799)
      w0(1131)=w0(920)*w0(39)
      w0(474)=w0(474) - w0(1131)
      w0(1131)= - w0(474)*w0(969)
      w0(1005)=w0(1005)*z
      w0(1192)= - w0(465) - w0(521)
      w0(1192)=y*w0(1192)
      w0(1192)=w0(1005) + w0(394) + w0(1192)
      w0(1192)=z*w0(1192)
      w0(522)=w0(860) - w0(522)
      w0(522)=y*w0(522)
      w0(522)=w0(1192) - w0(783) + w0(522)
      w0(522)=z*w0(522)
      w0(1192)=w0(637) + w0(441)
      w0(1192)=y*w0(1192)
      w0(1192)= - w0(757) + w0(1192)
      w0(1192)=y*w0(1192)
      w0(522)=w0(522) + w0(384) + w0(1192)
      w0(522)=z*w0(522)
      w0(522)=w0(522) - w0(389) + w0(742)
      w0(522)=z*w0(522)
      w0(742)=w0(389) - w0(423)
      w0(742)=y*w0(742)
      w0(522)=w0(742) + w0(522)
      w0(522)=w0(40)*w0(522)*w0(420)
      w0(347)=4.0_prec*w0(347) + w0(749) + w0(522) + w0(404) + w0(447) + &
     & w0(1131) + w0(462) + w0(756)
      w0(347)=w0(24)*w0(347)
      w0(404)= - w0(763) + w0(844)
      w0(447)=4847.0_prec- 4724.0_prec*w0(318)
      w0(447)=w0(447)*w0(318)
      w0(462)= - 2971.0_prec+ 2884.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)=87.0_prec+ w0(462)
      w0(462)=y*w0(462)
      w0(447)=w0(462) - 123.0_prec+ w0(447)
      w0(447)=XNF*w0(447)
      w0(462)=288.0_prec*w0(357)
      w0(522)= - 1247.0_prec+ 1199.0_prec*w0(318)
      w0(522)=w0(522)*w0(318)
      w0(522)=48.0_prec+ w0(522)
      w0(522)=XNF*w0(522)
      w0(522)=w0(462) + w0(522)
      w0(522)=z*w0(522)
      w0(404)=w0(522) + 6.0_prec*w0(404) + w0(447)
      w0(404)=z*w0(404)
      w0(447)= - w0(933) - w0(774)
      w0(447)=y*w0(447)
      w0(447)=140.0_prec*w0(357) + w0(447)
      w0(522)=3548.0_prec- 3491.0_prec*w0(318)
      w0(522)=w0(522)*w0(318)
      w0(522)= - 57.0_prec+ w0(522)
      w0(742)= - 4529.0_prec+ 4457.0_prec*w0(318)
      w0(742)=w0(742)*w0(318)
      w0(742)=72.0_prec+ w0(742)
      w0(742)=y*w0(742)
      w0(522)=3.0_prec*w0(522) + w0(742)
      w0(522)=y*w0(522)
      w0(742)= - 740.0_prec+ 729.0_prec*w0(318)
      w0(742)=w0(742)*w0(318)
      w0(742)=11.0_prec+ w0(742)
      w0(522)=12.0_prec*w0(742) + w0(522)
      w0(522)=XNF*w0(522)
      w0(404)=w0(404) + 18.0_prec*w0(447) + w0(522)
      w0(404)=z*w0(404)
      w0(447)=28.0_prec*w0(391)
      w0(522)= - w0(596) - w0(447)
      w0(522)=w0(522)*w0(437)
      w0(522)=514.0_prec*w0(357) + w0(522)
      w0(522)=y*w0(522)
      w0(742)=460.0_prec*w0(357)
      w0(522)= - w0(742) + w0(522)
      w0(749)=4219.0_prec- 4162.0_prec*w0(318)
      w0(749)=w0(749)*w0(318)
      w0(749)= - 57.0_prec+ w0(749)
      w0(756)= - 4213.0_prec+ 4126.0_prec*w0(318)
      w0(756)=w0(756)*w0(318)
      w0(756)=87.0_prec+ w0(756)
      w0(756)=y*w0(756)
      w0(749)=3.0_prec*w0(749) + w0(756)
      w0(749)=y*w0(749)
      w0(756)= - 5120.0_prec+ 5061.0_prec*w0(318)
      w0(756)=w0(756)*w0(318)
      w0(756)=59.0_prec+ w0(756)
      w0(749)=3.0_prec*w0(756) + w0(749)
      w0(749)=y*w0(749)
      w0(756)=2916.0_prec- 2891.0_prec*w0(318)
      w0(756)=w0(756)*w0(318)
      w0(756)= - 25.0_prec+ w0(756)
      w0(749)=3.0_prec*w0(756) + w0(749)
      w0(749)=XNF*w0(749)
      w0(404)=w0(404) + 6.0_prec*w0(522) + w0(749)
      w0(404)=z*w0(404)
      w0(522)=w0(1052) - w0(844)
      w0(522)=y*w0(522)
      w0(522)=w0(599) + w0(522)
      w0(522)=y*w0(522)
      w0(522)= - 478.0_prec*w0(357) + w0(522)
      w0(522)=y*w0(522)
      w0(522)=w0(462) + w0(522)
      w0(749)=8018.0_prec- 7895.0_prec*w0(318)
      w0(749)=w0(749)*w0(318)
      w0(756)= - 575.0_prec+ 563.0_prec*w0(318)
      w0(756)=w0(756)*w0(318)
      w0(756)=12.0_prec+ w0(756)
      w0(756)=w0(756)*w0(358)
      w0(749)=w0(756) - 123.0_prec+ w0(749)
      w0(749)=y*w0(749)
      w0(756)= - 4091.0_prec+ 4047.0_prec*w0(318)
      w0(756)=w0(756)*w0(318)
      w0(756)=44.0_prec+ w0(756)
      w0(749)=3.0_prec*w0(756) + w0(749)
      w0(749)=y*w0(749)
      w0(756)=3376.0_prec- 3351.0_prec*w0(318)
      w0(756)=w0(756)*w0(318)
      w0(756)= - 25.0_prec+ w0(756)
      w0(749)=3.0_prec*w0(756) + w0(749)
      w0(749)=y*w0(749)
      w0(756)= - 4649.0_prec+ 4631.0_prec*w0(318)
      w0(756)=w0(756)*w0(318)
      w0(749)=w0(749) + 18.0_prec+ w0(756)
      w0(749)=XNF*w0(749)
      w0(404)=w0(404) + 6.0_prec*w0(522) + w0(749)
      w0(404)=z*w0(404)
      w0(522)=49.0_prec*w0(320)
      w0(749)= - 12.0_prec*w0(325) + w0(522) - w0(837)
      w0(749)=z*w0(749)
      w0(634)= - w0(634)*w0(437)
      w0(634)= - w0(1105) + w0(634)
      w0(634)=3.0_prec*w0(634) + w0(749)
      w0(634)=z*w0(634)
      w0(749)=14.0_prec*w0(322)
      w0(756)=w0(845) - w0(749)
      w0(756)=w0(756)*w0(437)
      w0(756)= - w0(1034) + w0(756)
      w0(756)=y*w0(756)
      w0(837)=94.0_prec*w0(320)
      w0(634)=w0(634) + w0(837) + w0(756)
      w0(634)=z*w0(634)
      w0(756)=w0(1180) - w0(442)
      w0(756)=y*w0(756)
      w0(756)= - w0(1118) + w0(756)
      w0(756)=y*w0(756)
      w0(756)=w0(1122) + w0(756)
      w0(756)=y*w0(756)
      w0(634)=w0(634) - w0(886) + w0(756)
      w0(634)=z*w0(634)
      w0(756)= - w0(845) + w0(896)
      w0(756)=y*w0(756)
      w0(756)=w0(836) + w0(756)
      w0(756)=y*w0(756)
      w0(756)= - w0(838) + w0(756)
      w0(756)=y*w0(756)
      w0(764)=z*w0(764)
      w0(764)= - w0(320) + w0(764)
      w0(764)=w0(37)*w0(764)
      w0(634)=3.0_prec*w0(764) + w0(634) + w0(834) + w0(756)
      w0(634)=w0(634)*w0(1032)
      w0(756)=w0(376) + 34.0_prec*w0(410)
      w0(764)= - 4.0_prec+ z
      w0(764)=w0(721)*w0(756)*w0(764)
      w0(844)=291.0_prec*w0(357)
      w0(764)=w0(764) + w0(844) + 1082.0_prec*w0(410)
      w0(764)=z*w0(764)
      w0(896)=369.0_prec*w0(357)
      w0(764)=w0(764) - w0(896) - 1342.0_prec*w0(410)
      w0(764)=z*w0(764)
      w0(686)=w0(764) + w0(686) + 1070.0_prec*w0(410)
      w0(686)=z*w0(686)
      w0(686)=w0(686) - w0(473) - 538.0_prec*w0(410)
      w0(686)=z*w0(686)
      w0(686)=4.0_prec*w0(756) + w0(686)
      w0(686)=w0(37)*w0(686)
      w0(756)=w0(1033) - w0(1043)
      w0(764)=w0(756)*w0(379)
      w0(1034)=37.0_prec*w0(698)
      w0(764)=w0(1034) + w0(764)
      w0(764)=y*w0(764)
      w0(764)= - w0(1042) + w0(764)
      w0(764)=XNF*w0(764)
      w0(1131)= - w0(916) + w0(949)
      w0(1131)=y*w0(1131)
      w0(1131)=w0(428) + w0(1131)
      w0(1131)=w0(1131)*w0(349)
      w0(1180)= - w0(428) + w0(949)
      w0(1180)=w0(1180)*w0(346)
      w0(1131)=w0(1131) + w0(1180)
      w0(1131)=z*w0(1131)
      w0(764)=w0(764) + w0(1131)
      w0(764)=z*w0(764)
      w0(1131)= - w0(1123) + 11.0_prec*w0(491)
      w0(1131)=y*w0(1131)
      w0(1088)=w0(1088) + w0(1131)
      w0(1088)=y*w0(1088)
      w0(1088)= - w0(1158) + w0(1088)
      w0(1088)=y*w0(1088)
      w0(1088)=w0(1043) + w0(1088)
      w0(1088)=XNF*w0(1088)
      w0(764)=w0(1088) + w0(764)
      w0(764)=z*w0(764)
      w0(1088)=w0(1174)*w0(437)
      w0(1088)=w0(1088) - w0(1090)
      w0(1088)=w0(1088)*y
      w0(1088)=w0(1088) + w0(1091)
      w0(1088)=w0(1088)*y
      w0(1088)=w0(1088) - w0(319)
      w0(1088)=w0(1088)*y
      w0(1088)=w0(1088) + w0(698)
      w0(1090)= - XNF*w0(1088)
      w0(764)=w0(1090) + w0(764)
      w0(764)=w0(764)*w0(1047)
      w0(1047)= - 706.0_prec*w0(357) + 297.0_prec*w0(391)
      w0(1047)=y*w0(1047)
      w0(1047)=665.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1090)= - w0(465) + w0(374)
      w0(1090)=y*w0(1090)
      w0(1090)=w0(395) + w0(1090)
      w0(1131)=8.0_prec*z
      w0(1090)=w0(1090)*w0(1131)
      w0(1047)=w0(1090) - 256.0_prec*w0(357) + w0(1047)
      w0(1047)=z*w0(1047)
      w0(1090)=w0(985) - 137.0_prec*w0(391)
      w0(1090)=y*w0(1090)
      w0(1090)=434.0_prec*w0(357) + w0(1090)
      w0(1090)=y*w0(1090)
      w0(1090)= - 728.0_prec*w0(357) + w0(1090)
      w0(1090)=y*w0(1090)
      w0(1090)=259.0_prec*w0(357) + w0(1090)
      w0(1047)=2.0_prec*w0(1090) + w0(1047)
      w0(1047)=z*w0(1047)
      w0(1008)=743.0_prec*w0(357) - w0(1008)
      w0(1008)=w0(1008)*w0(437)
      w0(1008)= - 1513.0_prec*w0(357) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1008)= - w0(1126) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1008)=1236.0_prec*w0(357) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1008)= - 329.0_prec*w0(357) + w0(1008)
      w0(1008)=2.0_prec*w0(1008) + w0(1047)
      w0(1008)=z*w0(1008)
      w0(1047)=8339.0_prec*w0(357) - 2496.0_prec*w0(391)
      w0(1047)=y*w0(1047)
      w0(1047)= - 9518.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1047)=1580.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1047)=4472.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1047)= - 2979.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1008)=w0(1008) + 530.0_prec*w0(357) + w0(1047)
      w0(1008)=z*w0(1008)
      w0(1047)=7121.0_prec*w0(357) - 1923.0_prec*w0(391)
      w0(1047)=y*w0(1047)
      w0(1047)= - 9862.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1047)=3406.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1047)=5584.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1047)= - 6483.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(1047)=2419.0_prec*w0(357) + w0(1047)
      w0(1047)=y*w0(1047)
      w0(847)=w0(1008) - w0(847) + w0(1047)
      w0(847)=z*w0(847)
      w0(1008)=2483.0_prec*w0(357) - 694.0_prec*w0(391)
      w0(1008)=y*w0(1008)
      w0(1008)= - 3017.0_prec*w0(357) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1047)=917.0_prec*w0(357)
      w0(1008)= - w0(1047) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1008)=7120.0_prec*w0(357) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1008)= - 8665.0_prec*w0(357) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1008)=4747.0_prec*w0(357) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(1008)= - 1121.0_prec*w0(357) + w0(1008)
      w0(1008)=y*w0(1008)
      w0(847)=w0(847) + w0(744) + w0(1008)
      w0(847)=z*w0(847)
      w0(574)= - w0(574) + w0(359)
      w0(574)=w0(574)*w0(437)
      w0(574)=1675.0_prec*w0(357) + w0(574)
      w0(574)=y*w0(574)
      w0(574)= - 4048.0_prec*w0(357) + w0(574)
      w0(574)=y*w0(574)
      w0(574)=6268.0_prec*w0(357) + w0(574)
      w0(574)=y*w0(574)
      w0(574)= - 6363.0_prec*w0(357) + w0(574)
      w0(574)=y*w0(574)
      w0(574)=3997.0_prec*w0(357) + w0(574)
      w0(574)=y*w0(574)
      w0(1008)=1384.0_prec*w0(357)
      w0(574)= - w0(1008) + w0(574)
      w0(574)=y*w0(574)
      w0(574)=200.0_prec*w0(357) + w0(574)
      w0(574)=y*w0(574)
      w0(574)=w0(574) + w0(847)
      w0(574)=z*w0(574)
      w0(847)= - w0(739) + w0(733)
      w0(847)=w0(847)*w0(520)
      w0(847)=1055.0_prec*w0(357) + w0(847)
      w0(847)=y*w0(847)
      w0(847)= - 1845.0_prec*w0(357) + w0(847)
      w0(847)=y*w0(847)
      w0(847)=2214.0_prec*w0(357) + w0(847)
      w0(847)=y*w0(847)
      w0(847)= - 1860.0_prec*w0(357) + w0(847)
      w0(847)=y*w0(847)
      w0(847)=1067.0_prec*w0(357) + w0(847)
      w0(847)=y*w0(847)
      w0(847)= - w0(1162) + w0(847)
      w0(847)=y*w0(847)
      w0(847)=w0(744) + w0(847)
      w0(847)=w0(847)*w0(799)
      w0(574)=w0(847) + w0(574)
      w0(574)=w0(302)*w0(574)
      w0(847)=w0(465) + w0(982)
      w0(847)=y*w0(847)
      w0(982)=159.0_prec*w0(357)
      w0(847)= - w0(982) + w0(847)
      w0(847)=y*w0(847)
      w0(847)=w0(739) + w0(847)
      w0(847)=y*w0(847)
      w0(847)= - w0(933) + w0(847)
      w0(1090)= - 1123.0_prec*w0(320) + 280.0_prec*w0(322)
      w0(1090)=w0(1090)*w0(520)
      w0(1090)=4015.0_prec*w0(320) + w0(1090)
      w0(1090)=y*w0(1090)
      w0(1090)= - 4169.0_prec*w0(320) + w0(1090)
      w0(1090)=y*w0(1090)
      w0(1090)=2749.0_prec*w0(320) + w0(1090)
      w0(1090)=y*w0(1090)
      w0(1090)= - 1181.0_prec*w0(320) + w0(1090)
      w0(1090)=XNF*w0(1090)
      w0(404)=w0(574) + w0(634) + w0(764) + 2.0_prec*w0(686) + w0(404) + 6.0_prec*&
     & w0(847) + w0(1090)
      w0(404)=w0(41)*w0(404)
      w0(574)=w0(688) + w0(888)
      w0(634)=w0(355)*w0(892)
      w0(634)=w0(634) - w0(470) - w0(574)
      w0(634)=w0(634)*w0(483)
      w0(686)= - w0(596) + w0(774)
      w0(686)=y*w0(686)
      w0(686)=w0(686) + w0(737)
      w0(686)=z*w0(686)
      w0(737)= - w0(424) + w0(525)
      w0(737)=y*w0(737)
      w0(737)=w0(596) + w0(737)
      w0(737)=y*w0(737)
      w0(686)=w0(686) - w0(548) + w0(737)
      w0(686)=z*w0(686)
      w0(546)=w0(952) - w0(546)
      w0(546)=y*w0(546)
      w0(546)= - w0(637) + w0(546)
      w0(546)=y*w0(546)
      w0(546)=w0(488) + w0(686) + w0(361) + w0(546)
      w0(546)=w0(21)*w0(546)
      w0(686)=2.0_prec*w0(574) + w0(760)
      w0(686)=w0(18)*w0(686)
      w0(737)=w0(717) + w0(12) - w0(9)
      w0(764)=w0(737) - w0(34)
      w0(774)=w0(764) - w0(25)
      w0(847)=w0(774) + w0(28)
      w0(604)= - w0(659) + w0(847) - w0(604)
      w0(1090)= - w0(5)*w0(766)
      w0(1036)=w0(1090) + w0(1036) + 10.0_prec*w0(99) - 3.0_prec*w0(1) + w0(95) + &
     & w0(26) - w0(604)
      w0(1036)=w0(355)*w0(1036)
      w0(546)=w0(634) + w0(686) + w0(546) + 2.0_prec*w0(624) + w0(1036)
      w0(546)=w0(546)*w0(944)
      w0(634)=w0(872) - w0(369)
      w0(634)=w0(634)*y
      w0(634)=w0(634) + w0(810) + w0(376)
      w0(634)=w0(634)*z
      w0(686)=w0(967) - w0(519)
      w0(686)=w0(686)*y
      w0(686)=w0(686) + w0(778)
      w0(686)=w0(686)*y
      w0(634)= - w0(548) + w0(686) + w0(634)
      w0(634)=w0(634)*z
      w0(686)= - w0(424) + 13.0_prec*w0(391)
      w0(686)=w0(686)*w0(520)
      w0(686)=w0(686) + w0(461)
      w0(686)=w0(686)*y
      w0(686)=w0(686) - w0(469)
      w0(686)=w0(686)*y
      w0(686)=w0(686) + w0(361)
      w0(634)=w0(634) + w0(686)
      w0(634)=w0(634)*z
      w0(810)=w0(685)*y
      w0(634)=w0(634) + w0(810)
      w0(634)=w0(634)*z
      w0(872)=w0(777)*w0(799)
      w0(967)=4.0_prec*w0(872)
      w0(634)=w0(634) - w0(967)
      w0(1036)=w0(2)*w0(308)
      w0(1090)=w0(20)*w0(308)
      w0(1090)=w0(1090) + w0(1036)
      w0(634)=w0(634)*w0(1090)
      w0(722)= - w0(722)*w0(825)
      w0(634)=w0(722) + w0(634)
      w0(722)= - w0(783) + w0(926)
      w0(669)= - w0(669)*w0(523)
      w0(669)=w0(669) + 4.0_prec*w0(722) - 15.0_prec*w0(408)
      w0(669)=z*w0(669)
      w0(722)= - 330.0_prec*w0(357) + w0(751)
      w0(722)=y*w0(722)
      w0(669)=w0(669) + 28.0_prec*w0(405) + w0(563) + w0(722)
      w0(669)=w0(669)*w0(496)
      w0(722)=w0(473) - 47.0_prec*w0(768)
      w0(722)=w0(722)*w0(514)
      w0(722)=50.0_prec*w0(412) - 365.0_prec*w0(357) + w0(722)
      w0(669)=2.0_prec*w0(722) + w0(669)
      w0(669)=z*w0(669)
      w0(722)= - 2052.0_prec*w0(357) + 517.0_prec*w0(391)
      w0(722)=y*w0(722)
      w0(722)=3186.0_prec*w0(357) + w0(722)
      w0(722)=y*w0(722)
      w0(722)= - 2232.0_prec*w0(357) + w0(722)
      w0(722)=y*w0(722)
      w0(783)=w0(550) - w0(824)
      w0(783)=y*w0(783)
      w0(783)= - w0(1122) + w0(783)
      w0(783)=y*w0(783)
      w0(783)=w0(550) + w0(783)
      w0(783)=y*w0(783)
      w0(725)= - w0(725) + w0(783)
      w0(725)=w0(725)*w0(364)
      w0(669)=w0(669) + w0(725) + 625.0_prec*w0(357) + w0(722)
      w0(669)=z*w0(669)
      w0(625)=w0(625) - 71.0_prec*w0(530)
      w0(625)=y*w0(625)
      w0(625)= - 567.0_prec*w0(357) + w0(625)
      w0(625)=y*w0(625)
      w0(625)=311.0_prec*w0(357) + w0(625)
      w0(625)=y*w0(625)
      w0(722)=80.0_prec*w0(357)
      w0(625)= - w0(722) + w0(625)
      w0(725)=35.0_prec*w0(322)
      w0(783)=w0(795) - w0(725)
      w0(783)=y*w0(783)
      w0(825)=270.0_prec*w0(320)
      w0(783)= - w0(825) + w0(783)
      w0(783)=y*w0(783)
      w0(783)=w0(825) + w0(783)
      w0(783)=y*w0(783)
      w0(783)= - w0(795) + w0(783)
      w0(783)=y*w0(783)
      w0(783)=w0(1024) + w0(783)
      w0(783)=XNF*w0(783)
      w0(625)=w0(669) + 4.0_prec*w0(625) + w0(783)
      w0(625)=z*w0(625)
      w0(669)=w0(922)*y
      w0(669)=w0(669) - w0(320)
      w0(783)=XNF*w0(669)
      w0(403)= - 10.0_prec*w0(403) + w0(783)
      w0(403)=8.0_prec*w0(403) + w0(625)
      w0(403)=w0(24)*w0(130)*w0(403)
      w0(621)=w0(621) - w0(1012)
      w0(625)= - w0(778) + w0(425)
      w0(625)=w0(625)*w0(721)
      w0(621)=w0(625) + 4.0_prec*w0(621) + w0(1016)
      w0(621)=z*w0(621)
      w0(625)=187.0_prec*w0(391)
      w0(783)=w0(891) - w0(625)
      w0(783)=y*w0(783)
      w0(783)= - 7.0_prec*w0(405) - w0(914) + w0(783)
      w0(621)=3.0_prec*w0(783) + w0(621)
      w0(621)=z*w0(621)
      w0(783)=537.0_prec*w0(357)
      w0(795)=w0(783) - 271.0_prec*w0(391)
      w0(795)=y*w0(795)
      w0(891)=399.0_prec*w0(357)
      w0(795)= - w0(891) + w0(795)
      w0(795)=y*w0(795)
      w0(795)= - 7.0_prec*w0(412) + w0(914) + w0(795)
      w0(621)=2.0_prec*w0(795) + w0(621)
      w0(621)=z*w0(621)
      w0(795)=736.0_prec*w0(357) - w0(855)
      w0(795)=y*w0(795)
      w0(795)= - 684.0_prec*w0(357) + w0(795)
      w0(795)=y*w0(795)
      w0(795)=w0(1026) + w0(795)
      w0(795)=y*w0(795)
      w0(754)=w0(633) + w0(754)
      w0(754)=y*w0(754)
      w0(754)= - w0(501) + w0(754)
      w0(754)=y*w0(754)
      w0(754)=w0(748) + w0(754)
      w0(754)=w0(754)*w0(344)
      w0(621)=w0(621) + w0(754) - w0(645) + w0(795)
      w0(621)=z*w0(621)
      w0(645)= - w0(685)*w0(481)
      w0(621)=w0(645) + w0(621)
      w0(621)=z*w0(621)
      w0(621)=48.0_prec*w0(872) + w0(621)
      w0(621)=w0(5)*w0(307)*w0(621)
      w0(645)=w0(994)*w0(32)
      w0(754)=w0(33)*w0(131)
      w0(795)=w0(355)*w0(754)
      w0(851)= - 4.0_prec*w0(934) + w0(851)
      w0(851)=w0(3)*w0(851)
      w0(851)= - 2.0_prec*w0(940) + w0(851)
      w0(851)=w0(851)*w0(945)
      w0(403)=w0(404) - w0(645) - 8.0_prec*w0(795) + w0(546) + w0(621) + &
     & w0(851) + 4.0_prec*w0(634) + w0(403)
      w0(403)=w0(32)*w0(403)
      w0(404)= - w0(545) + w0(786)
      w0(404)=w0(404)*w0(344)
      w0(404)=w0(404) + w0(1010)
      w0(404)=w0(404)*w0(721)
      w0(546)=2935.0_prec*w0(357) - 4784.0_prec*w0(391)
      w0(546)=y*w0(546)
      w0(621)=224.0_prec*w0(322)
      w0(634)= - 187.0_prec*w0(320) + w0(621)
      w0(634)=y*w0(634)
      w0(634)=w0(886) + w0(634)
      w0(634)=XNF*w0(634)
      w0(404)=w0(404) + w0(634) - w0(1025) + w0(546)
      w0(404)=z*w0(404)
      w0(546)=6257.0_prec*w0(357) - 6004.0_prec*w0(391)
      w0(546)=y*w0(546)
      w0(546)= - 1620.0_prec*w0(357) + w0(546)
      w0(546)=y*w0(546)
      w0(634)=401.0_prec*w0(320)
      w0(851)= - w0(634) + 304.0_prec*w0(322)
      w0(851)=y*w0(851)
      w0(922)=180.0_prec*w0(320)
      w0(851)=w0(922) + w0(851)
      w0(851)=y*w0(851)
      w0(851)= - w0(1024) + w0(851)
      w0(851)=XNF*w0(851)
      w0(404)=w0(404) + w0(851) + w0(1028) + w0(546)
      w0(404)=z*w0(404)
      w0(546)=3341.0_prec*w0(357) - 2228.0_prec*w0(391)
      w0(546)=y*w0(546)
      w0(546)= - w0(989) + w0(546)
      w0(546)=y*w0(546)
      w0(546)= - w0(644) + w0(546)
      w0(546)=y*w0(546)
      w0(621)= - w0(634) + w0(621)
      w0(621)=y*w0(621)
      w0(621)=258.0_prec*w0(320) + w0(621)
      w0(621)=y*w0(621)
      w0(634)=105.0_prec*w0(320)
      w0(621)= - w0(634) + w0(621)
      w0(621)=y*w0(621)
      w0(621)=w0(492) + w0(621)
      w0(621)=XNF*w0(621)
      w0(404)=w0(404) + w0(621) - w0(985) + w0(546)
      w0(404)=z*w0(404)
      w0(546)= - 4517.0_prec*w0(357) + 2600.0_prec*w0(391)
      w0(546)=y*w0(546)
      w0(546)=4716.0_prec*w0(357) + w0(546)
      w0(546)=y*w0(546)
      w0(546)= - 2451.0_prec*w0(357) + w0(546)
      w0(546)=y*w0(546)
      w0(621)=412.0_prec*w0(357)
      w0(546)=w0(621) + w0(546)
      w0(546)=y*w0(546)
      w0(644)= - w0(793) + w0(827)
      w0(644)=w0(644)*w0(524)
      w0(644)=w0(922) + w0(644)
      w0(644)=y*w0(644)
      w0(634)= - w0(634) + w0(644)
      w0(634)=y*w0(634)
      w0(634)=w0(589) + w0(634)
      w0(634)=w0(634)*w0(485)
      w0(404)=w0(404) + w0(546) + w0(634)
      w0(404)=z*w0(404)
      w0(546)= - 1786.0_prec*w0(357) + 821.0_prec*w0(391)
      w0(546)=w0(546)*w0(358)
      w0(546)=7185.0_prec*w0(357) + w0(546)
      w0(546)=y*w0(546)
      w0(546)= - 3793.0_prec*w0(357) + w0(546)
      w0(546)=y*w0(546)
      w0(546)=584.0_prec*w0(357) + w0(546)
      w0(546)=w0(546)*w0(799)
      w0(634)=16.0_prec*w0(331)
      w0(644)=w0(886) - w0(634)
      w0(644)=y*w0(644)
      w0(644)= - w0(1024) + w0(644)
      w0(644)=y*w0(644)
      w0(644)=w0(492) + w0(644)
      w0(644)=w0(644)*w0(681)
      w0(404)=w0(404) + w0(546) + w0(644)
      w0(404)=z*w0(404)
      w0(546)= - w0(755) + w0(924)
      w0(546)=y*w0(546)
      w0(546)=w0(513) + w0(546)
      w0(546)=w0(546)*w0(520)
      w0(546)= - w0(466) + w0(546)
      w0(546)=y*w0(546)
      w0(546)=w0(596) + w0(546)
      w0(546)=w0(546)*w0(803)
      w0(404)=36.0_prec*w0(546) + w0(404)
      w0(404)=z*w0(404)
      w0(404)= - 216.0_prec*w0(1156) + w0(404)
      w0(404)=w0(310)*w0(404)
      w0(546)= - w0(740) + 70.0_prec*w0(357)
      w0(546)=w0(546)*y
      w0(475)=w0(546) - w0(475)
      w0(475)= - w0(511) + 3.0_prec*w0(475)
      w0(475)=w0(475)*z
      w0(511)=w0(996) - w0(374)
      w0(511)=w0(511)*y
      w0(511)=w0(511) - w0(610)
      w0(511)=w0(511)*y
      w0(476)=w0(511) - w0(476)
      w0(475)=w0(475) + 2.0_prec*w0(476)
      w0(475)=w0(475)*z
      w0(476)=77.0_prec*w0(391)
      w0(511)=w0(995) - w0(476)
      w0(511)=w0(511)*y
      w0(511)=w0(511) - w0(854)
      w0(511)=w0(511)*y
      w0(511)=w0(511) + w0(817)
      w0(511)=w0(511)*y
      w0(475)=w0(475) + w0(511) - w0(518)
      w0(475)=w0(475)*z
      w0(511)=w0(685)*w0(543)
      w0(475)=w0(475) - w0(511)
      w0(475)=w0(475)*z
      w0(475)=w0(475) + 24.0_prec*w0(872)
      w0(511)=w0(307)*w0(475)*w0(766)
      w0(518)= - w0(881)*w0(710)
      w0(546)=w0(941)*w0(927)
      w0(415)=w0(974)*w0(415)
      w0(610)= - w0(391) + w0(935)
      w0(610)=w0(24)*w0(610)
      w0(404)= - w0(1061) + w0(511) + 4.0_prec*w0(610) + w0(415) + w0(546) + &
     & w0(404) + w0(518)
      w0(404)=w0(15)*w0(404)
      w0(415)= - w0(1)*w0(1060)
      w0(443)= - w0(443) + w0(487)
      w0(443)=y*w0(443)
      w0(443)=w0(566) + w0(443)
      w0(487)= - w0(566) + w0(487)
      w0(487)=z*w0(487)
      w0(443)=3.0_prec*w0(443) + w0(487)
      w0(443)=z*w0(443)
      w0(487)=w0(697) + w0(931)
      w0(487)=y*w0(487)
      w0(443)=w0(443) - w0(381) + w0(487)
      w0(443)=z*w0(443)
      w0(487)= - w0(639) + 30.0_prec*w0(391)
      w0(487)=y*w0(487)
      w0(487)=w0(831) + w0(487)
      w0(487)=y*w0(487)
      w0(487)= - w0(615) + w0(487)
      w0(487)=y*w0(487)
      w0(443)=w0(443) + w0(637) + w0(487)
      w0(443)=z*w0(443)
      w0(487)= - w0(469) + w0(391)
      w0(487)=w0(487)*w0(437)
      w0(487)=w0(507) + w0(487)
      w0(487)=y*w0(487)
      w0(487)= - w0(461) + w0(487)
      w0(487)=y*w0(487)
      w0(487)=w0(548) + w0(487)
      w0(487)=w0(487)*w0(520)
      w0(443)=w0(443) - w0(357) + w0(487)
      w0(443)=z*w0(443)
      w0(487)=w0(596) - w0(670)
      w0(487)=w0(487)*w0(520)
      w0(487)= - w0(679) + w0(487)
      w0(487)=y*w0(487)
      w0(487)=w0(384) + w0(487)
      w0(487)=y*w0(487)
      w0(487)= - w0(389) + w0(487)
      w0(487)=y*w0(487)
      w0(443)=w0(487) + w0(443)
      w0(443)=z*w0(443)
      w0(487)= - w0(342)*w0(520)
      w0(487)= - w0(357) + w0(487)
      w0(487)=w0(487)*w0(799)
      w0(443)=w0(487) + w0(443)
      w0(443)=w0(45)*w0(24)*w0(443)
      w0(487)=w0(9)*w0(941)
      w0(511)= - w0(26)*w0(988)
      w0(415)=w0(487) + w0(443) + w0(415) + w0(511) + w0(791)
      w0(443)=w0(988)*w0(24)
      w0(443)=w0(443) + w0(885)
      w0(487)=4.0_prec*w0(443)
      w0(511)= - w0(487) + w0(1120)
      w0(511)=w0(18)*w0(511)
      w0(415)=2.0_prec*w0(415) + w0(511)
      w0(511)=w0(617) - w0(394)
      w0(518)=w0(345) - w0(511)
      w0(518)=w0(518)*w0(721)
      w0(546)=651.0_prec*w0(357)
      w0(610)=w0(546) - 443.0_prec*w0(391)
      w0(610)=y*w0(610)
      w0(615)=35.0_prec*w0(318)
      w0(617)=43.0_prec- w0(615)
      w0(617)=w0(617)*w0(318)
      w0(617)= - 8.0_prec+ w0(617)
      w0(639)= - 113.0_prec+ w0(1073)
      w0(639)=w0(639)*w0(318)
      w0(639)=24.0_prec+ w0(639)
      w0(639)=y*w0(639)
      w0(617)=3.0_prec*w0(617) + w0(639)
      w0(617)=y*w0(617)
      w0(617)=w0(492) + w0(617)
      w0(617)=XNF*w0(617)
      w0(518)=w0(518) + w0(617) - w0(985) + w0(610)
      w0(518)=w0(518)*w0(523)
      w0(610)=2892.0_prec*w0(357) - 1591.0_prec*w0(391)
      w0(610)=y*w0(610)
      w0(617)=1472.0_prec*w0(357)
      w0(610)= - w0(617) + w0(610)
      w0(610)=y*w0(610)
      w0(610)=w0(1124) + w0(610)
      w0(639)=250.0_prec- 189.0_prec*w0(318)
      w0(639)=w0(639)*w0(318)
      w0(639)= - 61.0_prec+ w0(639)
      w0(644)= - 935.0_prec+ 686.0_prec*w0(318)
      w0(644)=w0(644)*w0(318)
      w0(644)=249.0_prec+ w0(644)
      w0(644)=y*w0(644)
      w0(639)=6.0_prec*w0(639) + w0(644)
      w0(639)=y*w0(639)
      w0(644)= - 619.0_prec+ 502.0_prec*w0(318)
      w0(644)=w0(644)*w0(318)
      w0(639)=w0(639) + 117.0_prec+ w0(644)
      w0(639)=y*w0(639)
      w0(639)= - w0(823) + w0(639)
      w0(639)=XNF*w0(639)
      w0(518)=w0(518) + 2.0_prec*w0(610) + w0(639)
      w0(518)=z*w0(518)
      w0(610)=13149.0_prec*w0(357) - 5851.0_prec*w0(391)
      w0(610)=y*w0(610)
      w0(610)= - 10133.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)=3113.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(639)=1401.0_prec- 1040.0_prec*w0(318)
      w0(639)=w0(639)*w0(318)
      w0(639)= - 361.0_prec+ w0(639)
      w0(644)= - 1987.0_prec+ 1429.0_prec*w0(318)
      w0(644)=w0(644)*w0(318)
      w0(644)=558.0_prec+ w0(644)
      w0(644)=y*w0(644)
      w0(639)=3.0_prec*w0(639) + w0(644)
      w0(639)=y*w0(639)
      w0(644)= - 2891.0_prec+ 2246.0_prec*w0(318)
      w0(644)=w0(644)*w0(318)
      w0(639)=w0(639) + 645.0_prec+ w0(644)
      w0(639)=y*w0(639)
      w0(644)=713.0_prec- 593.0_prec*w0(318)
      w0(644)=w0(644)*w0(318)
      w0(639)=w0(639) - 120.0_prec+ w0(644)
      w0(639)=y*w0(639)
      w0(639)=38.0_prec*w0(320) + w0(639)
      w0(639)=XNF*w0(639)
      w0(644)=278.0_prec*w0(357)
      w0(518)=w0(518) + w0(639) - w0(644) + w0(610)
      w0(518)=z*w0(518)
      w0(610)=17503.0_prec*w0(357) - 6617.0_prec*w0(391)
      w0(610)=y*w0(610)
      w0(610)= - 17783.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)=8313.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)= - 1552.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(639)=6628.0_prec- 5065.0_prec*w0(318)
      w0(639)=w0(639)*w0(318)
      w0(670)= - 2507.0_prec+ 1859.0_prec*w0(318)
      w0(670)=w0(670)*w0(318)
      w0(670)=648.0_prec+ w0(670)
      w0(670)=y*w0(670)
      w0(639)=w0(670) - 1563.0_prec+ w0(639)
      w0(639)=y*w0(639)
      w0(670)= - 6374.0_prec+ 5045.0_prec*w0(318)
      w0(670)=w0(670)*w0(318)
      w0(639)=w0(639) + 1329.0_prec+ w0(670)
      w0(639)=y*w0(639)
      w0(670)=896.0_prec- 737.0_prec*w0(318)
      w0(670)=w0(670)*w0(318)
      w0(670)= - 159.0_prec+ w0(670)
      w0(639)=3.0_prec*w0(670) + w0(639)
      w0(639)=y*w0(639)
      w0(670)= - 451.0_prec+ 388.0_prec*w0(318)
      w0(670)=w0(670)*w0(318)
      w0(639)=w0(639) + 63.0_prec+ w0(670)
      w0(639)=y*w0(639)
      w0(639)= - w0(492) + w0(639)
      w0(639)=XNF*w0(639)
      w0(518)=w0(518) + w0(639) + w0(985) + w0(610)
      w0(518)=z*w0(518)
      w0(610)=14114.0_prec*w0(357) - 4687.0_prec*w0(391)
      w0(610)=y*w0(610)
      w0(610)= - 17530.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)=10944.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)= - 3119.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)=w0(644) + w0(610)
      w0(610)=y*w0(610)
      w0(639)=6197.0_prec- 5138.0_prec*w0(318)
      w0(639)=w0(639)*w0(318)
      w0(644)= - 1939.0_prec+ 1579.0_prec*w0(318)
      w0(644)=w0(644)*w0(318)
      w0(644)=360.0_prec+ w0(644)
      w0(644)=y*w0(644)
      w0(639)=w0(644) - 1059.0_prec+ w0(639)
      w0(639)=y*w0(639)
      w0(644)= - 7663.0_prec+ 6502.0_prec*w0(318)
      w0(644)=w0(644)*w0(318)
      w0(639)=w0(639) + 1161.0_prec+ w0(644)
      w0(639)=y*w0(639)
      w0(644)=1327.0_prec*w0(318)
      w0(670)=1527.0_prec- w0(644)
      w0(670)=w0(670)*w0(318)
      w0(670)= - 200.0_prec+ w0(670)
      w0(639)=3.0_prec*w0(670) + w0(639)
      w0(639)=y*w0(639)
      w0(670)=577.0_prec*w0(318)
      w0(710)= - 652.0_prec+ w0(670)
      w0(710)=w0(710)*w0(318)
      w0(710)=75.0_prec+ w0(710)
      w0(639)=2.0_prec*w0(710) + w0(639)
      w0(639)=y*w0(639)
      w0(710)=29.0_prec*w0(318)
      w0(791)=32.0_prec- w0(710)
      w0(791)=w0(791)*w0(318)
      w0(791)= - 3.0_prec+ w0(791)
      w0(639)=4.0_prec*w0(791) + w0(639)
      w0(639)=w0(639)*w0(485)
      w0(518)=w0(518) + w0(610) + w0(639)
      w0(518)=z*w0(518)
      w0(610)=6639.0_prec*w0(357) - 1945.0_prec*w0(391)
      w0(610)=y*w0(610)
      w0(610)= - 9719.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)=7607.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(610)= - 3078.0_prec*w0(357) + w0(610)
      w0(610)=y*w0(610)
      w0(639)=496.0_prec*w0(357)
      w0(610)=w0(639) + w0(610)
      w0(610)=w0(610)*w0(799)
      w0(791)=1166.0_prec- 1101.0_prec*w0(318)
      w0(791)=w0(791)*w0(318)
      w0(791)= - 65.0_prec+ w0(791)
      w0(817)= - 934.0_prec+ 889.0_prec*w0(318)
      w0(817)=w0(817)*w0(318)
      w0(817)=45.0_prec+ w0(817)
      w0(817)=y*w0(817)
      w0(791)=3.0_prec*w0(791) + w0(817)
      w0(791)=y*w0(791)
      w0(817)= - 5285.0_prec+ 4997.0_prec*w0(318)
      w0(817)=w0(817)*w0(318)
      w0(791)=w0(791) + 288.0_prec+ w0(817)
      w0(791)=y*w0(791)
      w0(817)=4100.0_prec- 3893.0_prec*w0(318)
      w0(817)=w0(817)*w0(318)
      w0(791)=w0(791) - 207.0_prec+ w0(817)
      w0(791)=y*w0(791)
      w0(817)= - 549.0_prec+ 520.0_prec*w0(318)
      w0(817)=w0(817)*w0(318)
      w0(817)=29.0_prec+ w0(817)
      w0(791)=3.0_prec*w0(817) + w0(791)
      w0(791)=y*w0(791)
      w0(817)=125.0_prec*w0(318)
      w0(827)=134.0_prec- w0(817)
      w0(827)=w0(827)*w0(318)
      w0(827)= - 9.0_prec+ w0(827)
      w0(791)=2.0_prec*w0(827) + w0(791)
      w0(791)=w0(791)*w0(681)
      w0(518)=w0(518) + w0(610) + w0(791)
      w0(518)=z*w0(518)
      w0(610)=579.0_prec*w0(357)
      w0(791)=w0(610) - 148.0_prec*w0(391)
      w0(791)=y*w0(791)
      w0(791)= - 977.0_prec*w0(357) + w0(791)
      w0(791)=y*w0(791)
      w0(791)=899.0_prec*w0(357) + w0(791)
      w0(791)=y*w0(791)
      w0(791)= - 443.0_prec*w0(357) + w0(791)
      w0(791)=y*w0(791)
      w0(791)=w0(1054) + w0(791)
      w0(791)=w0(791)*w0(803)
      w0(827)=73.0_prec*w0(318)
      w0(851)=68.0_prec- w0(827)
      w0(851)=w0(851)*w0(318)
      w0(851)=5.0_prec+ w0(851)
      w0(854)=w0(577)*w0(451)
      w0(851)=3.0_prec*w0(851) + w0(854)
      w0(851)=y*w0(851)
      w0(854)= - 352.0_prec+ 371.0_prec*w0(318)
      w0(854)=w0(854)*w0(318)
      w0(851)=w0(851) - 19.0_prec+ w0(854)
      w0(851)=y*w0(851)
      w0(854)=328.0_prec- 341.0_prec*w0(318)
      w0(854)=w0(854)*w0(318)
      w0(851)=w0(851) + 13.0_prec+ w0(854)
      w0(851)=y*w0(851)
      w0(854)=85.0_prec*w0(318)
      w0(885)= - 83.0_prec+ w0(854)
      w0(885)=w0(885)*w0(318)
      w0(885)= - 2.0_prec+ w0(885)
      w0(851)=2.0_prec*w0(885) + w0(851)
      w0(851)=y*w0(851)
      w0(851)= - w0(708) + w0(851)
      w0(851)=w0(851)*w0(1095)
      w0(791)=w0(791) + w0(851)
      w0(518)=3.0_prec*w0(791) + w0(518)
      w0(518)=z*w0(518)
      w0(791)=w0(1048)*w0(1096)
      w0(851)= - w0(1148) + w0(655)
      w0(851)=y*w0(851)
      w0(885)=7.0_prec*w0(577)
      w0(851)=w0(885) + w0(851)
      w0(851)=y*w0(851)
      w0(851)= - w0(885) + w0(851)
      w0(851)=y*w0(851)
      w0(851)=w0(1148) + w0(851)
      w0(851)=y*w0(851)
      w0(851)=w0(851) - w0(577)
      w0(851)=w0(851)*w0(1097)
      w0(791)=10.0_prec*w0(791) + w0(851)
      w0(518)=6.0_prec*w0(791) + w0(518)
      w0(518)=w0(311)*w0(21)*w0(518)
      w0(791)= - w0(656) - w0(559)
      w0(791)=w0(1060)*w0(791)
      w0(851)=2.0_prec*w0(1004) + w0(1005)
      w0(851)=z*w0(851)
      w0(527)=w0(851) + w0(527)
      w0(527)=z*w0(527)
      w0(687)=w0(687)*w0(520)
      w0(527)=w0(687) + w0(527)
      w0(527)=z*w0(527)
      w0(687)=w0(732)*w0(799)
      w0(527)=w0(687) + w0(527)
      w0(527)=z*w0(527)
      w0(527)= - 6.0_prec*w0(1006) + w0(527)
      w0(527)=w0(51)*w0(527)
      w0(527)=w0(527) + w0(791)
      w0(527)=w0(527)*w0(892)
      w0(626)=w0(1031) - w0(626)
      w0(626)= - w0(660) + 2.0_prec*w0(626)
      w0(626)=w0(626)*z
      w0(486)=w0(1029) - w0(486)
      w0(486)=w0(626) + 6.0_prec*w0(486)
      w0(486)=w0(486)*z
      w0(626)=w0(842) - w0(683)
      w0(486)=w0(486) + 2.0_prec*w0(626)
      w0(486)=w0(486)*z
      w0(486)=w0(486) - w0(1045) + w0(807)
      w0(486)=w0(486)*z
      w0(626)=w0(932)*w0(481)
      w0(486)=w0(486) - w0(626)
      w0(486)=w0(486)*z
      w0(486)=w0(486) - w0(588)
      w0(486)=w0(486)*z
      w0(486)=w0(486) - w0(1114)
      w0(486)= - w0(50)*w0(486)*w0(456)
      w0(588)= - w0(6)*w0(1000)
      w0(404)=w0(486) + w0(527) + w0(404) + w0(518) + w0(588) + 2.0_prec*&
     & w0(415) - w0(497)
      w0(404)=w0(5)*w0(404)
      w0(415)=w0(780)*w0(306)
      w0(475)= - w0(308)*w0(475)*w0(656)
      w0(486)=6.0_prec*w0(1060)
      w0(497)=w0(5)*w0(486)
      w0(443)=w0(497) + w0(475) - w0(415) + 12.0_prec*w0(443)
      w0(443)=w0(5)*w0(443)
      w0(475)=w0(479)*w0(360)
      w0(426)=w0(426) + 2.0_prec*w0(937)
      w0(426)=w0(426)*z
      w0(479)=w0(667) - w0(858)
      w0(479)=w0(479)*y
      w0(426)=w0(426) + w0(479) + w0(376)
      w0(426)=w0(426)*z
      w0(479)=w0(862) - w0(509)
      w0(479)=w0(479)*y
      w0(479)=w0(479) - w0(394)
      w0(479)=w0(479)*y
      w0(479)=w0(479) + w0(361)
      w0(426)= - w0(426) + 2.0_prec*w0(479)
      w0(426)=w0(426)*z
      w0(479)=w0(875) - w0(649)
      w0(479)=w0(479)*y
      w0(479)=w0(479) - w0(513)
      w0(479)=w0(479)*y
      w0(479)=w0(479) + w0(381)
      w0(479)=w0(479)*y
      w0(426)=w0(426) + w0(479) - w0(361)
      w0(426)=w0(426)*z
      w0(479)=w0(685)*w0(520)
      w0(426)=w0(426) - w0(479)
      w0(426)=w0(426)*z
      w0(479)=8.0_prec*w0(799)
      w0(479)=w0(777)*w0(479)
      w0(426)=w0(426) + w0(479)
      w0(479)=w0(426)*w0(308)
      w0(497)=w0(479)*w0(2)**2
      w0(518)=w0(479)*w0(797)
      w0(475)=w0(475) + w0(497) + w0(518)
      w0(497)=w0(516) - w0(421)
      w0(497)=w0(497)*y
      w0(497)=w0(497) - w0(356)
      w0(497)=w0(497)*y
      w0(497)=w0(497) - w0(952)
      w0(527)= - w0(1018) + w0(497)
      w0(588)=w0(421) - w0(619)
      w0(588)=w0(588)*y
      w0(588)=w0(588) - w0(952)
      w0(626)= - 11.0_prec*w0(405) - w0(588)
      w0(626)=z*w0(626)
      w0(527)=2.0_prec*w0(527) + w0(626)
      w0(527)=w0(527)*w0(721)
      w0(626)=348.0_prec*w0(357)
      w0(495)=w0(626) - w0(495)
      w0(495)=w0(495)*y
      w0(495)=w0(495) - w0(606)
      w0(495)=w0(495)*y
      w0(495)=w0(495) - w0(752)
      w0(495)=w0(495)*y
      w0(495)=w0(495) + w0(882)
      w0(627)=w0(627) - w0(499)
      w0(660)=y*w0(627)
      w0(660)=731.0_prec*w0(320) - 47.0_prec*w0(660)
      w0(660)=y*w0(660)
      w0(667)=475.0_prec*w0(320)
      w0(660)= - w0(667) + w0(660)
      w0(660)=y*w0(660)
      w0(585)=w0(585) + w0(660)
      w0(585)=XNF*w0(585)
      w0(527)=w0(527) + 3.0_prec*w0(495) + w0(585)
      w0(527)=z*w0(527)
      w0(585)= - 337.0_prec*w0(391) + 941.0_prec*w0(357)
      w0(585)=w0(585)*y
      w0(585)=w0(585) - 685.0_prec*w0(357)
      w0(585)=w0(585)*y
      w0(585)=w0(585) - w0(566)
      w0(585)=w0(585)*y
      w0(585)=w0(585) + w0(835)
      w0(585)=w0(585)*y
      w0(585)=w0(585) - w0(593)
      w0(593)=97.0_prec*w0(322)
      w0(660)= - 438.0_prec*w0(320) + w0(593)
      w0(660)=y*w0(660)
      w0(660)=808.0_prec*w0(320) + w0(660)
      w0(660)=y*w0(660)
      w0(660)= - 766.0_prec*w0(320) + w0(660)
      w0(660)=y*w0(660)
      w0(660)=w0(1115) + w0(660)
      w0(660)=y*w0(660)
      w0(660)= - 76.0_prec*w0(320) + w0(660)
      w0(660)=XNF*w0(660)
      w0(527)=w0(527) + w0(660) + w0(585)
      w0(527)=z*w0(527)
      w0(340)=w0(1184) + w0(340)
      w0(340)=w0(340)*w0(496)
      w0(660)=w0(1104) - w0(490)
      w0(660)=w0(660)*y
      w0(683)=50.0_prec*w0(320)
      w0(687)=w0(660) - w0(683)
      w0(687)=w0(687)*y
      w0(687)=w0(687) + w0(1104)
      w0(687)=w0(687)*y
      w0(340)=w0(687) + w0(340) - w0(494)
      w0(340)=w0(340)*z
      w0(687)=w0(489) - w0(499)
      w0(687)=w0(687)*y
      w0(687)=w0(687) - w0(829)
      w0(687)=w0(687)*y
      w0(687)=w0(687) + w0(829)
      w0(687)=w0(687)*y
      w0(687)=w0(687) - w0(489)
      w0(687)=w0(687)*y
      w0(687)=w0(687) + w0(335)
      w0(340)=w0(340) + 2.0_prec*w0(687)
      w0(340)=w0(340)*z
      w0(687)=3.0_prec*w0(669)
      w0(340)=w0(340) + w0(687)
      w0(732)=w0(340)*w0(569)
      w0(777)= - 52.0_prec*w0(530) + 419.0_prec*w0(357)
      w0(777)=w0(777)*y
      w0(777)=w0(777) - 529.0_prec*w0(357)
      w0(777)=w0(777)*y
      w0(780)=425.0_prec*w0(357)
      w0(777)=w0(777) + w0(780)
      w0(777)=w0(777)*y
      w0(763)=w0(777) - w0(763)
      w0(763)=w0(763)*y
      w0(763)=w0(763) + w0(519)
      w0(777)=349.0_prec*w0(320)
      w0(791)=w0(777) - 44.0_prec*w0(672)
      w0(791)=y*w0(791)
      w0(791)= - 431.0_prec*w0(320) + w0(791)
      w0(791)=y*w0(791)
      w0(791)=343.0_prec*w0(320) + w0(791)
      w0(791)=y*w0(791)
      w0(791)= - 173.0_prec*w0(320) + w0(791)
      w0(791)=y*w0(791)
      w0(791)=w0(689) + w0(791)
      w0(791)=XNF*w0(791)
      w0(527)=w0(732) + w0(527) + w0(791) + w0(763)
      w0(527)=w0(128)*w0(527)*w0(735)
      w0(732)=w0(985) + 319.0_prec*w0(391)
      w0(791)= - 176.0_prec*w0(320) + w0(593)
      w0(791)=XNF*w0(791)
      w0(797)=22.0_prec*w0(410)
      w0(807)=w0(394) + w0(797)
      w0(807)=w0(807)*w0(523)
      w0(791)=w0(807) + w0(791) - w0(732)
      w0(791)=w0(791)*w0(523)
      w0(807)= - 786.0_prec*w0(391) + 1921.0_prec*w0(357)
      w0(807)=w0(807)*y
      w0(835)=547.0_prec*w0(357)
      w0(807)=w0(807) + w0(835)
      w0(842)=293.0_prec*w0(320)
      w0(851)= - w0(842) + 94.0_prec*w0(322)
      w0(851)=w0(851)*w0(437)
      w0(851)=701.0_prec*w0(320) + w0(851)
      w0(851)=XNF*w0(851)
      w0(791)=w0(791) + w0(851) + w0(807)
      w0(791)=z*w0(791)
      w0(851)=w0(928)*y
      w0(851)=31.0_prec*w0(851) + 1562.0_prec*w0(357)
      w0(851)=w0(851)*y
      w0(858)=689.0_prec*w0(357)
      w0(851)=w0(851) + w0(858)
      w0(638)= - w0(1168) + w0(638)
      w0(638)=y*w0(638)
      w0(638)=1628.0_prec*w0(320) + w0(638)
      w0(638)=y*w0(638)
      w0(638)= - 871.0_prec*w0(320) + w0(638)
      w0(638)=XNF*w0(638)
      w0(638)=w0(791) + w0(638) - w0(851)
      w0(638)=z*w0(638)
      w0(791)=91.0_prec*w0(391)
      w0(875)= - w0(791) + 276.0_prec*w0(357)
      w0(875)=w0(875)*w0(358)
      w0(875)=w0(875) - 951.0_prec*w0(357)
      w0(875)=w0(875)*y
      w0(875)=w0(875) + w0(802)
      w0(875)=w0(875)*y
      w0(875)=w0(875) + 553.0_prec*w0(357)
      w0(882)=1471.0_prec*w0(320) - 88.0_prec*w0(987)
      w0(882)=y*w0(882)
      w0(882)= - 1550.0_prec*w0(320) + w0(882)
      w0(882)=y*w0(882)
      w0(882)=695.0_prec*w0(320) + w0(882)
      w0(882)=XNF*w0(882)
      w0(638)=w0(638) + w0(882) + w0(875)
      w0(638)=z*w0(638)
      w0(882)=w0(993) - w0(611)
      w0(882)=w0(882)*w0(358)
      w0(563)=w0(882) - w0(563)
      w0(563)=w0(563)*y
      w0(563)=w0(563) - 248.0_prec*w0(357)
      w0(563)=w0(563)*y
      w0(563)=w0(563) + w0(1028)
      w0(882)= - 959.0_prec*w0(320) + 176.0_prec*w0(337)
      w0(882)=y*w0(882)
      w0(885)=762.0_prec*w0(320)
      w0(882)=w0(885) + w0(882)
      w0(882)=y*w0(882)
      w0(882)= - w0(777) + w0(882)
      w0(882)=XNF*w0(882)
      w0(638)=w0(638) + w0(882) - w0(563)
      w0(638)=z*w0(638)
      w0(882)=28.0_prec*w0(320)
      w0(922)=w0(882) - w0(490)
      w0(922)=w0(922)*y
      w0(583)=w0(583)*w0(496)
      w0(583)=w0(922) + w0(583) - w0(457)
      w0(583)=w0(583)*z
      w0(922)=w0(793) - w0(499)
      w0(922)=w0(922)*y
      w0(829)=w0(922) - w0(829)
      w0(829)=w0(829)*y
      w0(829)=w0(829) + w0(848)
      w0(583)=w0(583) + 2.0_prec*w0(829)
      w0(583)=w0(583)*z
      w0(829)=w0(981)*w0(437)
      w0(683)=w0(829) - w0(683)
      w0(683)=w0(683)*y
      w0(683)=w0(683) + w0(823)
      w0(683)=w0(683)*y
      w0(457)=w0(583) + w0(683) - w0(457)
      w0(457)=w0(457)*z
      w0(583)=w0(336)*w0(437)
      w0(683)=w0(583) - w0(793)
      w0(683)=w0(683)*y
      w0(683)=w0(683) + w0(489)
      w0(683)=w0(683)*y
      w0(683)=w0(683) - w0(541)
      w0(457)=w0(457) - 2.0_prec*w0(683)
      w0(457)=w0(457)*z
      w0(457)=w0(457) + w0(504)
      w0(504)=w0(457)*w0(549)
      w0(549)=68.0_prec*w0(429)
      w0(683)=w0(549) - w0(902)
      w0(683)=w0(683)*y
      w0(683)=w0(683) + w0(843)
      w0(683)=w0(683)*y
      w0(683)=w0(683) - w0(507)
      w0(823)=243.0_prec*w0(320)
      w0(843)=w0(823) - 88.0_prec*w0(331)
      w0(843)=y*w0(843)
      w0(843)= - 155.0_prec*w0(320) + w0(843)
      w0(843)=y*w0(843)
      w0(843)=88.0_prec*w0(320) + w0(843)
      w0(843)=XNF*w0(843)
      w0(504)=w0(504) + w0(638) + w0(843) - w0(683)
      w0(504)=w0(129)*w0(504)
      w0(638)=w0(657)*w0(20)
      w0(638)=w0(638) - w0(921)
      w0(843)=w0(657)*w0(2)
      w0(843)=w0(843) + w0(638)
      w0(902)=w0(474)*w0(973)
      w0(504)=w0(902) - 12.0_prec*w0(843) + w0(504)
      w0(504)=w0(24)*w0(504)
      w0(486)=w0(15)*w0(486)
      w0(415)=w0(486) - 12.0_prec*w0(1051) - w0(415)
      w0(415)=w0(15)*w0(415)
      w0(374)=w0(374) - w0(469)
      w0(370)=w0(370)*w0(523)
      w0(370)=w0(370) + 9.0_prec*w0(374) + w0(581)
      w0(370)=z*w0(370)
      w0(486)=w0(983)*w0(358)
      w0(486)=w0(486) - w0(376)
      w0(378)= - 3.0_prec*w0(486) - w0(378)
      w0(370)=6.0_prec*w0(378) + w0(370)
      w0(370)=z*w0(370)
      w0(378)=w0(668) - w0(438)
      w0(378)=w0(378)*y
      w0(438)=50.0_prec*w0(357)
      w0(378)=w0(378) + w0(438)
      w0(378)=w0(378)*y
      w0(378)=w0(378) - w0(469)
      w0(370)=w0(370) + 9.0_prec*w0(378) - w0(506)
      w0(370)=z*w0(370)
      w0(506)= - w0(620) + 35.0_prec*w0(391)
      w0(506)=w0(506)*y
      w0(506)=w0(506) + w0(903)
      w0(506)=w0(506)*y
      w0(506)=w0(506) - w0(1151)
      w0(506)=w0(506)*y
      w0(506)=w0(506) + w0(548)
      w0(370)=w0(370) + 9.0_prec*w0(506) - w0(448)
      w0(370)=z*w0(370)
      w0(620)=w0(685)*w0(379)
      w0(370)=w0(620) + w0(370)
      w0(370)=z*w0(370)
      w0(370)= - 36.0_prec*w0(872) + w0(370)
      w0(370)=w0(370)*w0(659)
      w0(620)=w0(659)*w0(1001)
      w0(685)= - w0(446)*w0(620)
      w0(370)=w0(370) + w0(685)
      w0(370)=w0(370)*w0(1138)
      w0(370)=w0(443) + w0(415) + w0(370) + w0(504) + w0(527) - 3.0_prec*&
     & w0(475)
      w0(370)=w0(22)*w0(370)
      w0(338)=w0(420)*w0(338)
      w0(415)=w0(910)*w0(483)
      w0(443)=4.0_prec*w0(34)
      w0(504)= - w0(737) + w0(25) + w0(443) + w0(966)
      w0(504)=w0(504)*w0(355)
      w0(415)=w0(504) - w0(415) + w0(970)
      w0(415)=w0(415)*w0(131)
      w0(504)= - w0(648) + 12.0_prec*w0(958)
      w0(504)=w0(504)*w0(131)
      w0(527)=w0(779)*w0(741)
      w0(504)=w0(504) + w0(527) - w0(822)
      w0(504)=w0(504)*w0(19)
      w0(527)=w0(355)*w0(979)
      w0(648)=w0(32)*w0(527)
      w0(685)=w0(648) + w0(795)
      w0(737)=w0(892) + w0(656)
      w0(779)=w0(737)*w0(941)
      w0(892)=w0(994)*w0(27)
      w0(338)= - w0(415) + w0(504) + w0(779) + w0(892) - w0(338) + &
     & w0(388) + w0(685)
      w0(371)=w0(371) + w0(796)
      w0(371)=w0(371)*w0(58)
      w0(338)=w0(371) + 2.0_prec*w0(338)
      w0(371)=w0(1166)*w0(30)
      w0(415)=w0(355)*w0(371)
      w0(504)= - w0(17)*w0(998)
      w0(504)=w0(504) + w0(415) + w0(338)
      w0(504)=w0(17)*w0(504)
      w0(779)= - 49.0_prec+ 22.0_prec*w0(318)
      w0(779)=w0(779)*w0(318)
      w0(779)=w0(779) + 27.
      w0(796)=w0(747) - 2.
      w0(796)=w0(796)*w0(318)
      w0(796)=w0(796) - 3.
      w0(796)=w0(796)*w0(373)
      w0(779)=w0(796) + 2.0_prec*w0(779)
      w0(779)=w0(779)*w0(520)
      w0(779)=w0(779) - w0(1143)
      w0(779)=w0(779)*y
      w0(779)=w0(779) + w0(1144)
      w0(779)=w0(779)*XNF
      w0(779)=w0(779) - 72.0_prec*w0(920)
      w0(747)=w0(747) + 82.
      w0(747)=w0(747)*w0(318)
      w0(747)=w0(747) - 87.
      w0(747)=w0(747)*y
      w0(747)=w0(747) + w0(1057)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - w0(1058)
      w0(747)=w0(747)*XNF
      w0(796)=w0(1056)*w0(349)
      w0(892)=w0(577)*w0(346)
      w0(796)=w0(892) + w0(796)
      w0(796)=w0(796)*w0(432)
      w0(892)=w0(357)*w0(799)
      w0(747)=w0(747) - w0(796) - 72.0_prec*w0(892)
      w0(747)=w0(747)*z
      w0(747)=w0(747) + 2.0_prec*w0(779)
      w0(747)=w0(747)*z
      w0(779)= - 97.0_prec+ 148.0_prec*w0(318)
      w0(779)=w0(779)*w0(318)
      w0(779)=w0(779) - 51.
      w0(779)=w0(779)*y
      w0(796)= - 119.0_prec+ 216.0_prec*w0(318)
      w0(796)=w0(796)*w0(318)
      w0(779)=w0(779) - w0(796) + 97.
      w0(779)=w0(779)*y
      w0(653)=w0(653) - 42.
      w0(653)=w0(653)*w0(318)
      w0(653)=w0(653) + 29.
      w0(653)=w0(779) - 2.0_prec*w0(653)
      w0(653)=w0(653)*y
      w0(653)=w0(653) + w0(1149)
      w0(653)=w0(653)*y
      w0(653)=w0(653) - w0(1150)
      w0(653)=w0(653)*XNF
      w0(779)=w0(459) - w0(461)
      w0(779)=w0(779)*y
      w0(779)=w0(779) + w0(466)
      w0(779)=w0(779)*w0(799)
      w0(653)=w0(653) + w0(779)
      w0(653)=w0(747) + 3.0_prec*w0(653)
      w0(653)=w0(653)*z
      w0(747)= - w0(1065) + 1189.0_prec*w0(391)
      w0(747)=w0(747)*y
      w0(542)=w0(542) + w0(477)
      w0(779)=60.0_prec*z
      w0(542)=w0(542)*w0(779)
      w0(542)=w0(1063) + w0(747) + w0(542)
      w0(542)=w0(542)*z
      w0(747)= - 739.0_prec*w0(391) + 1444.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - w0(1070)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + w0(1072)
      w0(542)= - w0(542) + 4.0_prec*w0(747)
      w0(542)=w0(542)*z
      w0(747)= - 4481.0_prec*w0(391) + 12957.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - 12038.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + w0(1071)
      w0(747)=w0(747)*y
      w0(542)=w0(542) + w0(747) - w0(1063)
      w0(542)=w0(542)*z
      w0(747)= - 4357.0_prec*w0(391) + 17706.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - 23997.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + 13798.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - w0(1068)
      w0(747)=w0(747)*y
      w0(542)=w0(542) + w0(747) + w0(1078)
      w0(542)=w0(542)*z
      w0(747)= - 1297.0_prec*w0(391) + 7529.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - 14163.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + 11822.0_prec*w0(357)
      w0(747)=w0(747)*w0(520)
      w0(747)=w0(747) - 9137.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + w0(1074)
      w0(747)=w0(747)*y
      w0(542)=w0(542) + w0(747) - w0(792)
      w0(542)=w0(542)*z
      w0(747)= - 775.0_prec*w0(391) + 7604.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - 19808.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + 22730.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - 12767.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + 3286.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - w0(1066)
      w0(747)=w0(747)*y
      w0(542)=w0(542) + w0(747)
      w0(542)=w0(542)*z
      w0(747)= - w0(733) + 983.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) - 3884.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + 5966.0_prec*w0(357)
      w0(747)=w0(747)*w0(520)
      w0(747)=w0(747) - 9325.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(747)=w0(747) + 3469.0_prec*w0(357)
      w0(747)=w0(747)*y
      w0(639)=w0(747) - w0(639)
      w0(639)=w0(639)*w0(799)
      w0(542)=w0(542) + w0(639)
      w0(542)=w0(542)*z
      w0(639)= - w0(821) + 1463.0_prec*w0(357)
      w0(639)=w0(639)*y
      w0(639)=w0(639) - 3100.0_prec*w0(357)
      w0(639)=w0(639)*y
      w0(639)=w0(639) + 3247.0_prec*w0(357)
      w0(639)=w0(639)*y
      w0(639)=w0(639) - 1760.0_prec*w0(357)
      w0(639)=w0(639)*y
      w0(747)=350.0_prec*w0(357)
      w0(639)=w0(639) + w0(747)
      w0(639)=w0(639)*w0(803)
      w0(542)=w0(542) - w0(639)
      w0(542)=w0(542)*z
      w0(549)=w0(549) - w0(1124)
      w0(549)=w0(549)*y
      w0(549)=w0(549) + w0(606)
      w0(549)=w0(549)*y
      w0(507)=w0(549) - w0(507)
      w0(507)=w0(507)*w0(1136)
      w0(507)=w0(542) + w0(507)
      w0(507)=w0(507)*w0(46)
      w0(484)=w0(484)*w0(816)
      w0(542)=w0(1116)*w0(681)
      w0(484)=w0(484) + w0(542)
      w0(484)=w0(484)*w0(3)
      w0(341)=w0(341)*w0(3)
      w0(324)=w0(341) + w0(324)
      w0(324)=w0(324)*w0(1108)
      w0(341)= - 193.0_prec+ 241.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)=w0(341) - 48.
      w0(341)=w0(341)*y
      w0(542)= - 62.0_prec+ 75.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(542)=w0(542) - 13.
      w0(341)= - w0(341) + 9.0_prec*w0(542)
      w0(341)=w0(341)*y
      w0(542)= - 161.0_prec+ 201.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(542)=w0(542) - 40.
      w0(341)=w0(341) - 3.0_prec*w0(542)
      w0(341)=w0(341)*y
      w0(542)=w0(854) - 22.
      w0(542)=w0(542)*w0(318)
      w0(341)=w0(341) + w0(542) - 63.
      w0(341)=w0(341)*y
      w0(341)=w0(341) + w0(1146)
      w0(341)=w0(341)*w0(485)
      w0(482)=w0(778) - w0(482)
      w0(482)=w0(482)*w0(451)
      w0(464)=w0(482) - w0(464)
      w0(464)=w0(464)*y
      w0(464)=w0(464) + w0(468)
      w0(464)=w0(464)*w0(816)
      w0(324)=w0(507) - w0(324) - w0(1087) - w0(653) + w0(341) + &
     & w0(464) + w0(484)
      w0(324)=w0(324)*w0(47)
      w0(341)=w0(365) - w0(642) + 250.0_prec*w0(391)
      w0(341)=w0(643) + 2.0_prec*w0(341)
      w0(341)=w0(341)*z
      w0(341)=w0(341) - w0(584)
      w0(341)=w0(341)*z
      w0(464)= - w0(628) + 339.0_prec*w0(357)
      w0(464)=w0(464)*y
      w0(464)=w0(464) - w0(626)
      w0(464)=w0(464)*y
      w0(464)=w0(464) + w0(646)
      w0(341)=w0(341) - 2.0_prec*w0(464)
      w0(341)=w0(341)*z
      w0(373)=w0(392)*w0(373)
      w0(373)=w0(373) - w0(513)
      w0(373)=w0(373)*y
      w0(373)=w0(373) + w0(984)
      w0(373)=w0(373)*w0(451)
      w0(341)=w0(341) - w0(373) - w0(632) + w0(841)
      w0(341)=w0(341)*w0(15)
      w0(373)=w0(1164) - w0(914)
      w0(373)=w0(373)*y
      w0(373)=w0(373) + w0(595)
      w0(392)= - w0(597) + 3.0_prec*w0(373)
      w0(392)=w0(590) + 3.0_prec*w0(392)
      w0(392)=w0(392)*z
      w0(464)=w0(695) - w0(869)
      w0(464)=w0(464)*y
      w0(464)=w0(464) + w0(869)
      w0(464)=w0(464)*y
      w0(464)=w0(464) - w0(697)
      w0(392)=w0(392) - w0(568) + 3.0_prec*w0(464)
      w0(392)=w0(392)*z
      w0(392)=w0(392) - w0(603)
      w0(392)=w0(392)*w0(771)
      w0(373)=w0(373) - w0(405)
      w0(373)=w0(661) + 3.0_prec*w0(373)
      w0(373)=w0(373)*z
      w0(373)=w0(373) + w0(464) - w0(351)
      w0(373)=w0(373)*z
      w0(373)=w0(373) - w0(663)
      w0(373)=w0(373)*w0(766)
      w0(341)=w0(341) - w0(392) + w0(373)
      w0(341)=w0(341)*w0(409)
      w0(373)=w0(972) + w0(925)
      w0(373)=w0(373)*w0(787)
      w0(392)=w0(636)*w0(1139)
      w0(373)=w0(373) - w0(392) - w0(1112)
      w0(324)=w0(324) - w0(341) - w0(373)
      w0(341)=w0(688) + w0(906) + 9.0_prec*w0(925)
      w0(341)=w0(341)*w0(483)
      w0(392)=w0(574) + w0(975)
      w0(392)=w0(392)*w0(15)
      w0(464)=w0(867) - w0(847)
      w0(464)=w0(464)*w0(355)
      w0(341)=w0(961) - w0(341) + w0(464) + w0(392)
      w0(392)=w0(410) + w0(389)
      w0(392)=w0(392)*z
      w0(345)=w0(392) + w0(345)
      w0(392)=w0(529) - w0(345)
      w0(392)=z*w0(392)
      w0(464)= - w0(356) + w0(525)
      w0(464)=y*w0(464)
      w0(392)=w0(392) + w0(350) + w0(528) + w0(464)
      w0(392)=z*w0(392)
      w0(351)=w0(351) - w0(548)
      w0(464)= - w0(679) + w0(924)
      w0(464)=y*w0(464)
      w0(464)=w0(465) + w0(464)
      w0(464)=y*w0(464)
      w0(392)=w0(392) + w0(464) + w0(351)
      w0(392)=z*w0(392)
      w0(464)= - w0(1003)*w0(451)
      w0(464)=w0(389) + w0(464)
      w0(392)=w0(392) + 2.0_prec*w0(464) + w0(352)
      w0(392)=2.0_prec*w0(392) - w0(488)
      w0(392)=w0(21)*w0(392)
      w0(392)=w0(392) - w0(341)
      w0(392)=w0(392)*w0(979)
      w0(464)=w0(527)*w0(33)
      w0(468)=w0(527)*w0(27)
      w0(464)=w0(464) + w0(468)
      w0(482)=w0(979)*w0(17)
      w0(484)=w0(355)*w0(482)
      w0(415)=w0(415) - w0(484)
      w0(507)=w0(527)*w0(7)
      w0(392)= - w0(1055) - w0(507) - w0(645) + w0(392) + w0(415) + &
     & w0(464) + w0(324)
      w0(392)=w0(16)*w0(392)
      w0(345)=w0(528) - w0(512) - w0(345)
      w0(345)=z*w0(345)
      w0(513)=w0(389) - w0(768)
      w0(345)=w0(345) + 2.0_prec*w0(513) + w0(350)
      w0(345)=z*w0(345)
      w0(350)= - w0(384) - w0(521)
      w0(350)=y*w0(350)
      w0(350)=w0(381) + w0(350)
      w0(350)=y*w0(350)
      w0(345)=w0(345) + w0(350) + w0(351)
      w0(345)=z*w0(345)
      w0(350)=w0(395) - w0(429)
      w0(350)=y*w0(350)
      w0(350)= - w0(637) + w0(350)
      w0(350)=y*w0(350)
      w0(345)=w0(345) + w0(352) + w0(528) + w0(350)
      w0(345)=2.0_prec*w0(345) - w0(488)
      w0(345)=w0(21)*w0(345)
      w0(341)=w0(345) - w0(341)
      w0(341)=w0(341)*w0(979)
      w0(345)=w0(482) - w0(371)
      w0(350)= - w0(7) + w0(1165) - w0(16)
      w0(351)=w0(979)*w0(350)
      w0(371)= - w0(11)*w0(131)
      w0(351)=w0(371) + w0(784) + w0(351) - w0(345)
      w0(351)=w0(355)*w0(351)
      w0(324)=w0(341) + w0(351) + w0(324)
      w0(324)=w0(11)*w0(324)
      w0(341)=w0(760) + 2.0_prec*w0(954)
      w0(341)=w0(341)*w0(18)
      w0(351)=w0(21)*w0(20)
      w0(351)= - 3.0_prec*w0(25) - w0(351) - w0(1161) + w0(764) + w0(28)
      w0(351)=w0(351)*w0(355)
      w0(341)=w0(351) - w0(341) - w0(393)
      w0(351)= - w0(957) - w0(976) - w0(651)
      w0(351)=w0(351)*w0(483)
      w0(371)=w0(355)*w0(766)
      w0(393)=w0(888) + w0(371)
      w0(393)=w0(15)*w0(393)
      w0(351)=w0(351) + w0(393) - w0(341)
      w0(351)=w0(131)*w0(351)
      w0(393)=w0(1139)*w0(5)
      w0(482)= - w0(853)*w0(1082)
      w0(393)=w0(482) - w0(393)
      w0(351)=2.0_prec*w0(393) + w0(351)
      w0(393)=1485.0_prec*w0(357)
      w0(482)= - w0(393) + 1181.0_prec*w0(391)
      w0(482)=y*w0(482)
      w0(488)= - 13.0_prec+ 14.0_prec*w0(318)
      w0(488)=w0(488)*w0(318)
      w0(488)=w0(488) - 1.
      w0(488)=108.0_prec*w0(488)
      w0(513)=473.0_prec*w0(318)
      w0(521)=518.0_prec- w0(513)
      w0(521)=w0(521)*w0(318)
      w0(521)= - 45.0_prec+ w0(521)
      w0(521)=y*w0(521)
      w0(521)=w0(488) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - w0(1069) + w0(521)
      w0(521)=XNF*w0(521)
      w0(482)=w0(521) + w0(482) + w0(1062)
      w0(482)=z*w0(482)
      w0(521)= - 239.0_prec*w0(357) + 116.0_prec*w0(391)
      w0(521)=w0(521)*w0(524)
      w0(521)=1590.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(529)= - 1141.0_prec+ 997.0_prec*w0(318)
      w0(529)=w0(529)*w0(318)
      w0(542)=29.0_prec+ w0(868)
      w0(542)=w0(542)*w0(318)
      w0(542)= - 78.0_prec+ w0(542)
      w0(542)=w0(542)*w0(520)
      w0(529)=w0(542) + 144.0_prec+ w0(529)
      w0(529)=y*w0(529)
      w0(542)=238.0_prec- w0(1172)
      w0(542)=w0(542)*w0(318)
      w0(542)=13.0_prec+ w0(542)
      w0(529)=6.0_prec*w0(542) + w0(529)
      w0(529)=y*w0(529)
      w0(529)=42.0_prec*w0(577) + w0(529)
      w0(529)=XNF*w0(529)
      w0(521)=w0(529) - 420.0_prec*w0(357) + w0(521)
      w0(482)=2.0_prec*w0(521) + w0(482)
      w0(482)=z*w0(482)
      w0(521)= - 1469.0_prec*w0(357) + 529.0_prec*w0(391)
      w0(521)=y*w0(521)
      w0(521)=1474.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 540.0_prec*w0(357) + w0(521)
      w0(521)=w0(521)*w0(514)
      w0(529)= - 731.0_prec- 427.0_prec*w0(318)
      w0(529)=w0(529)*w0(318)
      w0(542)= - 662.0_prec+ 1223.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(542)= - 561.0_prec+ w0(542)
      w0(542)=y*w0(542)
      w0(529)=w0(542) + 1158.0_prec+ w0(529)
      w0(529)=y*w0(529)
      w0(542)=4009.0_prec- 3400.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(529)=w0(529) - 609.0_prec+ w0(542)
      w0(529)=y*w0(529)
      w0(542)= - 30.0_prec+ w0(800)
      w0(542)=w0(542)*w0(318)
      w0(542)= - 1.0_prec+ w0(542)
      w0(529)=108.0_prec*w0(542) + w0(529)
      w0(529)=y*w0(529)
      w0(529)= - w0(1069) + w0(529)
      w0(529)=XNF*w0(529)
      w0(482)=w0(482) + w0(529) + w0(1063) + w0(521)
      w0(482)=z*w0(482)
      w0(521)= - 6561.0_prec*w0(357) + 1927.0_prec*w0(391)
      w0(521)=y*w0(521)
      w0(521)=8961.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 5653.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)=1305.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - w0(654) + w0(521)
      w0(529)=25.0_prec- w0(1083)
      w0(529)=w0(529)*w0(318)
      w0(529)=18.0_prec+ w0(529)
      w0(542)= - 560.0_prec+ 803.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(542)= - 243.0_prec+ w0(542)
      w0(542)=w0(542)*w0(520)
      w0(529)=81.0_prec*w0(529) + w0(542)
      w0(529)=y*w0(529)
      w0(542)=107.0_prec+ 151.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(542)= - 258.0_prec+ w0(542)
      w0(529)=6.0_prec*w0(542) + w0(529)
      w0(529)=y*w0(529)
      w0(542)= - 3443.0_prec+ 2822.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(529)=w0(529) + 621.0_prec+ w0(542)
      w0(529)=y*w0(529)
      w0(529)= - 18.0_prec*w0(1142) + w0(529)
      w0(529)=y*w0(529)
      w0(529)=w0(1077) + w0(529)
      w0(529)=XNF*w0(529)
      w0(482)=w0(482) + 2.0_prec*w0(521) + w0(529)
      w0(482)=z*w0(482)
      w0(521)= - 10653.0_prec*w0(357) + 2638.0_prec*w0(391)
      w0(521)=y*w0(521)
      w0(521)=18105.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 16050.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)=7021.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 975.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(529)=997.0_prec- 1249.0_prec*w0(318)
      w0(529)=w0(529)*w0(318)
      w0(529)=252.0_prec+ w0(529)
      w0(542)= - 496.0_prec+ w0(670)
      w0(542)=w0(542)*w0(318)
      w0(542)= - 81.0_prec+ w0(542)
      w0(542)=w0(542)*w0(520)
      w0(529)=3.0_prec*w0(529) + w0(542)
      w0(529)=y*w0(529)
      w0(542)= - 545.0_prec+ 746.0_prec*w0(318)
      w0(542)=w0(542)*w0(318)
      w0(542)= - 201.0_prec+ w0(542)
      w0(529)=6.0_prec*w0(542) + w0(529)
      w0(529)=y*w0(529)
      w0(542)=242.0_prec*w0(318)
      w0(549)=85.0_prec- w0(542)
      w0(549)=w0(549)*w0(318)
      w0(549)=157.0_prec+ w0(549)
      w0(529)=6.0_prec*w0(549) + w0(529)
      w0(529)=y*w0(529)
      w0(549)=1285.0_prec- 943.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(529)=w0(529) - 342.0_prec+ w0(549)
      w0(529)=y*w0(529)
      w0(549)= - 61.0_prec+ 59.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)=2.0_prec+ w0(549)
      w0(529)=12.0_prec*w0(549) + w0(529)
      w0(529)=y*w0(529)
      w0(529)= - w0(1080) + w0(529)
      w0(529)=XNF*w0(529)
      w0(482)=w0(482) + w0(529) + w0(792) + w0(521)
      w0(482)=z*w0(482)
      w0(521)= - 4685.0_prec*w0(357) + 1052.0_prec*w0(391)
      w0(521)=y*w0(521)
      w0(521)=9420.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 10563.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)=6818.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 2192.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(521)=w0(654) + w0(521)
      w0(521)=y*w0(521)
      w0(529)=1861.0_prec- 1951.0_prec*w0(318)
      w0(529)=w0(529)*w0(318)
      w0(529)=544.0_prec*w0(322) + 90.0_prec+ w0(529)
      w0(529)=y*w0(529)
      w0(549)= - 169.0_prec+ 184.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)= - 15.0_prec+ w0(549)
      w0(529)=18.0_prec*w0(549) + w0(529)
      w0(529)=y*w0(529)
      w0(549)=858.0_prec- 973.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)=115.0_prec+ w0(549)
      w0(529)=3.0_prec*w0(549) + w0(529)
      w0(529)=y*w0(529)
      w0(549)= - 97.0_prec+ 121.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)= - 24.0_prec+ w0(549)
      w0(529)=10.0_prec*w0(549) + w0(529)
      w0(529)=y*w0(529)
      w0(549)=25.0_prec- 112.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(529)=w0(529) + 87.0_prec+ w0(549)
      w0(529)=y*w0(529)
      w0(529)= - w0(1146) + w0(529)
      w0(529)=w0(529)*w0(485)
      w0(482)=w0(482) + w0(521) + w0(529)
      w0(482)=z*w0(482)
      w0(521)= - 19.0_prec*w0(1186) + w0(1086)
      w0(521)=z*w0(521)
      w0(521)= - 15.0_prec*w0(1160) + w0(521)
      w0(521)=z*w0(521)
      w0(529)=w0(1191)*w0(681)
      w0(521)= - 6.0_prec*w0(529) + w0(521)
      w0(521)=z*w0(521)
      w0(529)=w0(1044) - w0(1042)
      w0(529)=w0(529)*y
      w0(529)=w0(529) + w0(1042)
      w0(529)=w0(529)*y
      w0(529)=w0(529) - w0(1043)
      w0(529)=w0(529)*y
      w0(529)=w0(529) + w0(698)
      w0(549)= - w0(529)*w0(681)
      w0(521)=w0(549) + w0(521)
      w0(521)=w0(521)*w0(1098)
      w0(549)=w0(1170) - w0(1103)
      w0(549)=y*w0(549)
      w0(549)= - w0(1105) + w0(549)
      w0(549)=w0(549)*w0(893)
      w0(549)=w0(549) - w0(1100)
      w0(549)=z*w0(549)
      w0(584)=w0(719) - w0(1002)
      w0(584)=y*w0(584)
      w0(584)= - w0(719) + w0(584)
      w0(584)=y*w0(584)
      w0(584)=w0(727) + w0(584)
      w0(584)=w0(584)*w0(799)
      w0(549)=6.0_prec*w0(584) + w0(549)
      w0(549)=z*w0(549)
      w0(584)=w0(627)*w0(358)
      w0(584)= - 65.0_prec*w0(320) + w0(584)
      w0(584)=y*w0(584)
      w0(584)=w0(689) + w0(584)
      w0(584)=y*w0(584)
      w0(584)= - w0(633) + w0(584)
      w0(584)=w0(584)*w0(816)
      w0(549)=w0(584) + w0(549)
      w0(549)=z*w0(549)
      w0(584)=w0(671)*w0(514)
      w0(584)= - w0(1185) + w0(584)
      w0(584)=y*w0(584)
      w0(584)=w0(1185) + w0(584)
      w0(584)=y*w0(584)
      w0(584)= - w0(882) + w0(584)
      w0(584)=y*w0(584)
      w0(584)=w0(539) + w0(584)
      w0(584)=w0(584)*w0(893)
      w0(549)=w0(584) + w0(549)
      w0(549)=z*w0(549)
      w0(584)=w0(669)*w0(816)
      w0(549)=w0(584) + w0(549)
      w0(549)=w0(549)*w0(1108)
      w0(584)=1903.0_prec*w0(357) - 236.0_prec*w0(530)
      w0(584)=y*w0(584)
      w0(584)= - 2405.0_prec*w0(357) + w0(584)
      w0(584)=y*w0(584)
      w0(584)=1933.0_prec*w0(357) + w0(584)
      w0(584)=y*w0(584)
      w0(584)= - w0(1145) + w0(584)
      w0(584)=y*w0(584)
      w0(584)=w0(1157) + w0(584)
      w0(584)=w0(584)*w0(799)
      w0(590)=881.0_prec*w0(320) - 112.0_prec*w0(672)
      w0(590)=y*w0(590)
      w0(590)= - 1075.0_prec*w0(320) + w0(590)
      w0(590)=y*w0(590)
      w0(590)=851.0_prec*w0(320) + w0(590)
      w0(590)=y*w0(590)
      w0(590)= - 433.0_prec*w0(320) + w0(590)
      w0(590)=y*w0(590)
      w0(590)=w0(1154) + w0(590)
      w0(590)=w0(590)*w0(681)
      w0(482)=w0(549) + w0(521) + w0(482) + w0(584) + w0(590)
      w0(482)=w0(314)*w0(482)
      w0(351)=w0(482) + 2.0_prec*w0(351) - w0(795)
      w0(351)=w0(33)*w0(351)
      w0(482)=1783.0_prec*w0(391)
      w0(521)= - 3729.0_prec*w0(357) + w0(482)
      w0(521)=y*w0(521)
      w0(521)=2109.0_prec*w0(357) + w0(521)
      w0(521)=y*w0(521)
      w0(549)= - 211.0_prec+ 130.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)=w0(549) + 81.
      w0(549)=w0(549)*y
      w0(584)= - 89.0_prec+ 62.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)=27.0_prec+ w0(584)
      w0(584)=6.0_prec*w0(584) - w0(549)
      w0(584)=y*w0(584)
      w0(439)=145.0_prec- w0(439)
      w0(439)=w0(439)*w0(318)
      w0(439)= - 27.0_prec+ w0(439)
      w0(439)=3.0_prec*w0(439) + w0(584)
      w0(439)=y*w0(439)
      w0(439)=w0(1154) + w0(439)
      w0(439)=w0(439)*w0(364)
      w0(439)=w0(439) - w0(898) + w0(521)
      w0(482)= - 1946.0_prec*w0(357) + w0(482)
      w0(482)=y*w0(482)
      w0(521)= - 323.0_prec+ w0(542)
      w0(521)=w0(521)*w0(318)
      w0(521)= - w0(549) + 81.0_prec+ w0(521)
      w0(521)=y*w0(521)
      w0(521)= - w0(1154) + w0(521)
      w0(521)=w0(521)*w0(364)
      w0(482)=w0(521) + w0(898) + w0(482)
      w0(482)=z*w0(482)
      w0(439)=4.0_prec*w0(439) + w0(482)
      w0(439)=z*w0(439)
      w0(482)= - 7483.0_prec+ 5071.0_prec*w0(318)
      w0(482)=w0(482)*w0(318)
      w0(482)=2412.0_prec+ w0(482)
      w0(521)=6059.0_prec- 3647.0_prec*w0(318)
      w0(521)=w0(521)*w0(318)
      w0(521)= - 2412.0_prec+ w0(521)
      w0(521)=y*w0(521)
      w0(482)=3.0_prec*w0(482) + w0(521)
      w0(482)=y*w0(482)
      w0(521)=29687.0_prec- 22775.0_prec*w0(318)
      w0(521)=w0(521)*w0(318)
      w0(482)=w0(482) - 6912.0_prec+ w0(521)
      w0(482)=y*w0(482)
      w0(521)= - 1839.0_prec+ 1589.0_prec*w0(318)
      w0(521)=w0(521)*w0(318)
      w0(521)=250.0_prec+ w0(521)
      w0(482)=9.0_prec*w0(521) + w0(482)
      w0(482)=y*w0(482)
      w0(521)=w0(701)*w0(799)
      w0(521)=w0(521) - w0(700)
      w0(521)=w0(521)*y
      w0(521)=w0(521) + w0(698)
      w0(542)=w0(521)*w0(1129)
      w0(482)=w0(542) - 3362.0_prec*w0(320) + w0(482)
      w0(482)=XNF*w0(482)
      w0(542)= - 33129.0_prec*w0(357) + 10802.0_prec*w0(391)
      w0(542)=y*w0(542)
      w0(542)=36254.0_prec*w0(357) + w0(542)
      w0(542)=y*w0(542)
      w0(542)= - 14421.0_prec*w0(357) + w0(542)
      w0(542)=y*w0(542)
      w0(439)=w0(439) + w0(482) + 998.0_prec*w0(357) + w0(542)
      w0(439)=z*w0(439)
      w0(482)=w0(535) - w0(700)
      w0(542)=w0(482)*y
      w0(542)=w0(542) - w0(700)
      w0(542)=w0(542)*y
      w0(542)=w0(542) + w0(428)
      w0(542)=w0(542)*y
      w0(542)=w0(542) - w0(698)
      w0(542)=w0(542)*XNF
      w0(549)= - 7997.0_prec+ 5297.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)=2700.0_prec+ w0(549)
      w0(584)=6361.0_prec- 3661.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)= - 2700.0_prec+ w0(584)
      w0(584)=y*w0(584)
      w0(549)=4.0_prec*w0(549) + w0(584)
      w0(549)=y*w0(549)
      w0(584)=15106.0_prec- 11299.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)= - 3807.0_prec+ w0(584)
      w0(549)=4.0_prec*w0(584) + w0(549)
      w0(549)=y*w0(549)
      w0(584)= - 26909.0_prec+ 22238.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)=4671.0_prec+ w0(584)
      w0(549)=2.0_prec*w0(584) + w0(549)
      w0(549)=y*w0(549)
      w0(584)=22835.0_prec- 20621.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(549)=w0(549) - 2214.0_prec+ w0(584)
      w0(549)=y*w0(549)
      w0(549)=36.0_prec*w0(542) + 3814.0_prec*w0(320) + w0(549)
      w0(549)=XNF*w0(549)
      w0(584)= - 29663.0_prec*w0(357) + 7444.0_prec*w0(391)
      w0(584)=y*w0(584)
      w0(584)=49249.0_prec*w0(357) + w0(584)
      w0(584)=y*w0(584)
      w0(584)= - 38485.0_prec*w0(357) + w0(584)
      w0(584)=y*w0(584)
      w0(584)=12167.0_prec*w0(357) + w0(584)
      w0(584)=y*w0(584)
      w0(439)=w0(439) + w0(549) - 712.0_prec*w0(357) + w0(584)
      w0(439)=z*w0(439)
      w0(549)= - 9713.0_prec+ 6728.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)=2985.0_prec+ w0(549)
      w0(584)=4781.0_prec- 3116.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)= - 1665.0_prec+ w0(584)
      w0(584)=y*w0(584)
      w0(549)=3.0_prec*w0(549) + w0(584)
      w0(549)=y*w0(549)
      w0(584)=35426.0_prec- 26795.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)= - 8631.0_prec+ w0(584)
      w0(549)=2.0_prec*w0(584) + w0(549)
      w0(549)=y*w0(549)
      w0(584)= - 29156.0_prec+ 23957.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)=5199.0_prec+ w0(584)
      w0(549)=3.0_prec*w0(584) + w0(549)
      w0(549)=y*w0(549)
      w0(584)=57697.0_prec- 50632.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(549)=w0(549) - 7065.0_prec+ w0(584)
      w0(549)=y*w0(549)
      w0(584)= - 6535.0_prec+ 6109.0_prec*w0(318)
      w0(584)=w0(584)*w0(318)
      w0(584)=426.0_prec+ w0(584)
      w0(549)=3.0_prec*w0(584) + w0(549)
      w0(549)=y*w0(549)
      w0(584)=w0(997)*y
      w0(590)=w0(584) - w0(1178)
      w0(590)=w0(590)*w0(799)
      w0(590)=w0(590) + w0(1178)
      w0(590)=w0(590)*y
      w0(590)=w0(590) - w0(917)
      w0(590)=w0(590)*y
      w0(590)=w0(590) + w0(428)
      w0(603)=w0(590)*w0(1129)
      w0(549)=w0(603) - w0(1135) + w0(549)
      w0(549)=XNF*w0(549)
      w0(603)= - 12879.0_prec*w0(357) + 2762.0_prec*w0(391)
      w0(603)=y*w0(603)
      w0(603)=26869.0_prec*w0(357) + w0(603)
      w0(603)=y*w0(603)
      w0(603)= - 33900.0_prec*w0(357) + w0(603)
      w0(603)=y*w0(603)
      w0(603)=21613.0_prec*w0(357) + w0(603)
      w0(603)=y*w0(603)
      w0(603)= - 5211.0_prec*w0(357) + w0(603)
      w0(603)=y*w0(603)
      w0(626)=242.0_prec*w0(357)
      w0(439)=w0(439) + w0(549) + w0(626) + w0(603)
      w0(439)=z*w0(439)
      w0(549)= - 9523.0_prec+ 7867.0_prec*w0(318)
      w0(549)=w0(549)*w0(318)
      w0(549)=1656.0_prec+ w0(549)
      w0(603)=2899.0_prec- 2557.0_prec*w0(318)
      w0(603)=w0(603)*w0(318)
      w0(603)= - 342.0_prec+ w0(603)
      w0(603)=y*w0(603)
      w0(549)=2.0_prec*w0(549) + w0(603)
      w0(549)=y*w0(549)
      w0(603)=53671.0_prec- 44437.0_prec*w0(318)
      w0(603)=w0(603)*w0(318)
      w0(549)=w0(549) - 9234.0_prec+ w0(603)
      w0(549)=y*w0(549)
      w0(603)= - 4575.0_prec+ 3929.0_prec*w0(318)
      w0(603)=w0(603)*w0(318)
      w0(603)=646.0_prec+ w0(603)
      w0(549)=18.0_prec*w0(603) + w0(549)
      w0(549)=y*w0(549)
      w0(603)=24355.0_prec- 21757.0_prec*w0(318)
      w0(603)=w0(603)*w0(318)
      w0(603)= - 2598.0_prec+ w0(603)
      w0(549)=3.0_prec*w0(603) + w0(549)
      w0(549)=y*w0(549)
      w0(603)= - 18713.0_prec+ 17309.0_prec*w0(318)
      w0(603)=w0(603)*w0(318)
      w0(603)=1404.0_prec+ w0(603)
      w0(549)=2.0_prec*w0(603) + w0(549)
      w0(549)=y*w0(549)
      w0(603)=10469.0_prec- 10091.0_prec*w0(318)
      w0(603)=w0(603)*w0(318)
      w0(549)=w0(549) - 378.0_prec+ w0(603)
      w0(549)=y*w0(549)
      w0(603)=w0(999) - w0(491)
      w0(603)=w0(603)*y
      w0(627)=w0(603) - w0(1091)
      w0(627)=w0(627)*y
      w0(627)=w0(627) + w0(1182)
      w0(627)=w0(627)*y
      w0(627)=w0(627) + w0(1182)
      w0(627)=w0(627)*y
      w0(627)=w0(627) - w0(1091)
      w0(627)=w0(627)*y
      w0(627)=w0(627) + w0(999)
      w0(627)=w0(627)*y
      w0(627)=w0(627) - w0(698)
      w0(628)=w0(627)*w0(1129)
      w0(549)=w0(628) + 1282.0_prec*w0(320) + w0(549)
      w0(549)=XNF*w0(549)
      w0(628)=1438.0_prec*w0(391)
      w0(632)= - 7715.0_prec*w0(357) + w0(628)
      w0(632)=y*w0(632)
      w0(632)=15505.0_prec*w0(357) + w0(632)
      w0(632)=y*w0(632)
      w0(632)= - 21618.0_prec*w0(357) + w0(632)
      w0(632)=y*w0(632)
      w0(632)=20406.0_prec*w0(357) + w0(632)
      w0(632)=y*w0(632)
      w0(632)= - 9097.0_prec*w0(357) + w0(632)
      w0(632)=y*w0(632)
      w0(632)=1139.0_prec*w0(357) + w0(632)
      w0(632)=y*w0(632)
      w0(439)=w0(439) + w0(549) - w0(1140) + w0(632)
      w0(439)=z*w0(439)
      w0(549)=w0(1189) - w0(1043)
      w0(549)=w0(549)*w0(799)
      w0(549)=w0(549) + w0(1043)
      w0(549)=w0(549)*y
      w0(549)=w0(549) - w0(562)
      w0(549)=w0(549)*y
      w0(549)=w0(549) + w0(698)
      w0(549)=w0(549)*w0(485)
      w0(513)= - 475.0_prec+ w0(513)
      w0(513)=w0(513)*w0(318)
      w0(513)=2.0_prec+ w0(513)
      w0(632)=1132.0_prec- 1213.0_prec*w0(318)
      w0(632)=w0(632)*w0(318)
      w0(632)=81.0_prec+ w0(632)
      w0(632)=y*w0(632)
      w0(513)=18.0_prec*w0(513) + w0(632)
      w0(513)=y*w0(513)
      w0(632)=8933.0_prec- 8543.0_prec*w0(318)
      w0(632)=w0(632)*w0(318)
      w0(632)= - 390.0_prec+ w0(632)
      w0(513)=3.0_prec*w0(632) + w0(513)
      w0(513)=y*w0(513)
      w0(632)= - 47015.0_prec+ 44423.0_prec*w0(318)
      w0(632)=w0(632)*w0(318)
      w0(513)=w0(513) + 2592.0_prec+ w0(632)
      w0(513)=y*w0(513)
      w0(632)=50423.0_prec- 47813.0_prec*w0(318)
      w0(632)=w0(632)*w0(318)
      w0(513)=w0(513) - 2610.0_prec+ w0(632)
      w0(513)=y*w0(513)
      w0(632)= - 33551.0_prec+ 32057.0_prec*w0(318)
      w0(632)=w0(632)*w0(318)
      w0(513)=w0(513) + 1494.0_prec+ w0(632)
      w0(513)=y*w0(513)
      w0(632)=4526.0_prec- 4373.0_prec*w0(318)
      w0(632)=w0(632)*w0(318)
      w0(632)= - 153.0_prec+ w0(632)
      w0(513)=3.0_prec*w0(632) + w0(513)
      w0(513)=y*w0(513)
      w0(632)= - 260.0_prec+ 257.0_prec*w0(318)
      w0(632)=w0(632)*w0(318)
      w0(632)=3.0_prec+ w0(632)
      w0(513)=12.0_prec*w0(632) + w0(513)
      w0(513)=y*w0(513)
      w0(513)= - 12.0_prec*w0(549) - w0(1173) + w0(513)
      w0(513)=XNF*w0(513)
      w0(476)= - w0(783) + w0(476)
      w0(476)=w0(476)*w0(524)
      w0(476)=15453.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - 23042.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)=22394.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - 13166.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)=3585.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - w0(876) + w0(476)
      w0(476)=y*w0(476)
      w0(439)=w0(439) + w0(513) + w0(596) + w0(476)
      w0(439)=z*w0(439)
      w0(476)= - 1747.0_prec*w0(357) + w0(812)
      w0(476)=y*w0(476)
      w0(476)=6449.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - 12588.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)=14520.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - 10116.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)=4020.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - 737.0_prec*w0(357) + w0(476)
      w0(476)=y*w0(476)
      w0(476)=w0(596) + w0(476)
      w0(476)=y*w0(476)
      w0(513)= - 2032.0_prec+ 2203.0_prec*w0(318)
      w0(513)=w0(513)*w0(318)
      w0(513)= - w0(1075) - 171.0_prec+ w0(513)
      w0(513)=y*w0(513)
      w0(524)=7631.0_prec- 8135.0_prec*w0(318)
      w0(524)=w0(524)*w0(318)
      w0(513)=w0(513) + 504.0_prec+ w0(524)
      w0(513)=y*w0(513)
      w0(524)= - 5018.0_prec+ 5261.0_prec*w0(318)
      w0(524)=w0(524)*w0(318)
      w0(524)= - 243.0_prec+ w0(524)
      w0(513)=3.0_prec*w0(524) + w0(513)
      w0(513)=y*w0(513)
      w0(524)=6034.0_prec- 6229.0_prec*w0(318)
      w0(524)=w0(524)*w0(318)
      w0(524)=195.0_prec+ w0(524)
      w0(513)=3.0_prec*w0(524) + w0(513)
      w0(513)=y*w0(513)
      w0(524)= - 772.0_prec+ 785.0_prec*w0(318)
      w0(524)=w0(524)*w0(318)
      w0(524)= - 13.0_prec+ w0(524)
      w0(513)=18.0_prec*w0(524) + w0(513)
      w0(513)=y*w0(513)
      w0(524)=2261.0_prec- 2264.0_prec*w0(318)
      w0(524)=w0(524)*w0(318)
      w0(524)=3.0_prec+ w0(524)
      w0(513)=3.0_prec*w0(524) + w0(513)
      w0(513)=y*w0(513)
      w0(524)= - 1009.0_prec+ 1000.0_prec*w0(318)
      w0(524)=w0(524)*w0(318)
      w0(524)=9.0_prec+ w0(524)
      w0(513)=2.0_prec*w0(524) + w0(513)
      w0(513)=y*w0(513)
      w0(513)= - w0(1173) + w0(513)
      w0(513)=w0(513)*w0(485)
      w0(439)=w0(439) + w0(476) + w0(513)
      w0(439)=z*w0(439)
      w0(476)= - w0(384) + w0(390)
      w0(476)=y*w0(476)
      w0(476)=w0(781) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - w0(384) + w0(476)
      w0(476)=y*w0(476)
      w0(476)=w0(566) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - w0(357) + w0(476)
      w0(476)=w0(476)*w0(803)
      w0(513)=5.0_prec*w0(577)
      w0(524)= - w0(513) + w0(655)
      w0(524)=y*w0(524)
      w0(632)=11.0_prec*w0(577)
      w0(524)=w0(632) + w0(524)
      w0(524)=y*w0(524)
      w0(524)= - 14.0_prec*w0(577) + w0(524)
      w0(524)=y*w0(524)
      w0(524)=w0(632) + w0(524)
      w0(524)=y*w0(524)
      w0(513)= - w0(513) + w0(524)
      w0(513)=y*w0(513)
      w0(513)=w0(513) + w0(577)
      w0(513)=w0(513)*w0(806)
      w0(476)=10.0_prec*w0(476) + w0(513)
      w0(439)=18.0_prec*w0(476) + w0(439)
      w0(476)=w0(1109) - w0(593)
      w0(476)=y*w0(476)
      w0(476)=w0(550) + w0(476)
      w0(476)=y*w0(476)
      w0(476)= - w0(1188) + w0(476)
      w0(476)=y*w0(476)
      w0(513)= - XNF*w0(521)
      w0(521)=w0(320) - w0(992)
      w0(521)=y*w0(521)
      w0(521)= - w0(320) + w0(521)
      w0(524)=1.0_prec- w0(799)
      w0(524)=w0(524)*w0(325)
      w0(521)=4.0_prec*w0(521) + w0(524)
      w0(521)=w0(521)*w0(454)
      w0(476)=w0(521) + w0(513) + w0(677) + w0(476)
      w0(476)=z*w0(476)
      w0(513)=w0(852) - 41.0_prec*w0(322)
      w0(513)=y*w0(513)
      w0(513)=w0(489) + w0(513)
      w0(513)=y*w0(513)
      w0(513)= - 178.0_prec*w0(320) + w0(513)
      w0(513)=y*w0(513)
      w0(513)=147.0_prec*w0(320) + w0(513)
      w0(513)=y*w0(513)
      w0(513)= - w0(542) - w0(678) + w0(513)
      w0(476)=3.0_prec*w0(513) + w0(476)
      w0(476)=z*w0(476)
      w0(513)=253.0_prec*w0(320)
      w0(521)=w0(513) - 75.0_prec*w0(322)
      w0(521)=y*w0(521)
      w0(521)=w0(539) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 768.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(521)=953.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 493.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(524)= - XNF*w0(590)
      w0(476)=w0(476) + w0(524) + w0(852) + w0(521)
      w0(476)=z*w0(476)
      w0(521)=w0(1105) - w0(322)
      w0(521)=y*w0(521)
      w0(521)=129.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 735.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(521)=1137.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(521)= - 831.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(521)=319.0_prec*w0(320) + w0(521)
      w0(521)=y*w0(521)
      w0(524)= - XNF*w0(627)
      w0(476)=w0(476) + w0(524) - w0(522) + w0(521)
      w0(476)=z*w0(476)
      w0(521)=59.0_prec*w0(320)
      w0(522)=w0(320)*w0(481)
      w0(524)= - w0(521) + w0(522)
      w0(524)=y*w0(524)
      w0(524)=188.0_prec*w0(320) + w0(524)
      w0(524)=y*w0(524)
      w0(524)= - w0(667) + w0(524)
      w0(524)=y*w0(524)
      w0(524)=744.0_prec*w0(320) + w0(524)
      w0(524)=y*w0(524)
      w0(524)= - 677.0_prec*w0(320) + w0(524)
      w0(524)=y*w0(524)
      w0(524)=364.0_prec*w0(320) + w0(524)
      w0(524)=y*w0(524)
      w0(524)= - 109.0_prec*w0(320) + w0(524)
      w0(524)=y*w0(524)
      w0(476)=w0(476) + w0(549) + w0(633) + w0(524)
      w0(476)=z*w0(476)
      w0(524)=w0(1175) - w0(633)
      w0(524)=w0(524)*y
      w0(524)=w0(524) + w0(830)
      w0(524)=w0(524)*y
      w0(524)=w0(524) - w0(830)
      w0(524)=w0(524)*y
      w0(524)=w0(524) + w0(633)
      w0(524)=w0(524)*y
      w0(524)=w0(524) - w0(748)
      w0(524)=w0(524)*y
      w0(524)=w0(524) + w0(320)
      w0(542)=w0(524)*w0(481)
      w0(476)=w0(542) + w0(476)
      w0(542)=396.0_prec*Ca
      w0(476)=z*w0(476)*w0(542)
      w0(549)=7.0_prec*w0(491)
      w0(577)= - w0(1171) + w0(549)
      w0(577)=y*w0(577)
      w0(577)=59.0_prec*w0(698) + w0(577)
      w0(577)=y*w0(577)
      w0(590)=48.0_prec*w0(698)
      w0(577)= - w0(590) + w0(577)
      w0(577)=y*w0(577)
      w0(577)=w0(555) + w0(577)
      w0(577)=y*w0(577)
      w0(577)= - w0(562) + w0(577)
      w0(577)=w0(577)*w0(485)
      w0(627)=w0(705)*w0(485)
      w0(636)=w0(627)*z
      w0(639)= - w0(358)*w0(704)
      w0(639)=w0(639) + w0(636)
      w0(639)=z*w0(639)
      w0(643)= - w0(1169) + 8.0_prec*w0(491)
      w0(643)=y*w0(643)
      w0(555)=w0(555) + w0(643)
      w0(555)=y*w0(555)
      w0(555)= - w0(999) + w0(555)
      w0(555)=w0(555)*w0(485)
      w0(555)=w0(555) + w0(639)
      w0(555)=z*w0(555)
      w0(639)= - w0(1034) + w0(980)
      w0(639)=y*w0(639)
      w0(639)=w0(590) + w0(639)
      w0(639)=y*w0(639)
      w0(643)=28.0_prec*w0(698)
      w0(639)= - w0(643) + w0(639)
      w0(639)=y*w0(639)
      w0(639)=w0(999) + w0(639)
      w0(639)=w0(639)*w0(485)
      w0(555)=w0(639) + w0(555)
      w0(555)=z*w0(555)
      w0(555)=w0(577) + w0(555)
      w0(555)=z*w0(555)
      w0(577)= - w0(1091) + w0(1033)
      w0(577)=y*w0(577)
      w0(577)=w0(1123) + w0(577)
      w0(577)=y*w0(577)
      w0(577)= - w0(1132) + w0(577)
      w0(577)=y*w0(577)
      w0(577)=w0(1169) + w0(577)
      w0(577)=y*w0(577)
      w0(577)= - w0(916) + w0(577)
      w0(577)=y*w0(577)
      w0(577)=w0(698) + w0(577)
      w0(577)=w0(577)*w0(485)
      w0(555)=w0(577) + w0(555)
      w0(555)=z*w0(555)
      w0(577)=w0(1190)*w0(520)
      w0(577)=w0(1182) + w0(577)
      w0(577)=y*w0(577)
      w0(577)= - w0(562) + w0(577)
      w0(577)=y*w0(577)
      w0(577)=w0(698) + w0(577)
      w0(577)=w0(577)*w0(681)
      w0(555)=w0(577) + w0(555)
      w0(555)=Cf*w0(555)*w0(1001)
      w0(439)=w0(476) + 972.0_prec*w0(555) + 3.0_prec*w0(439)
      w0(439)=w0(304)*w0(439)
      w0(476)=w0(1101) - w0(727)
      w0(476)=w0(476)*y
      w0(476)=w0(476) + w0(335)
      w0(555)=w0(476)*w0(344)
      w0(555)=w0(912) + w0(555)
      w0(577)=w0(419) + w0(436)
      w0(577)=w0(577)*w0(496)
      w0(555)=2.0_prec*w0(555) + w0(577)
      w0(555)=w0(555)*w0(1131)
      w0(577)=w0(394) + w0(512)
      w0(577)=w0(577)*w0(514)
      w0(577)= - 459.0_prec*w0(357) + w0(577)
      w0(577)=y*w0(577)
      w0(577)=w0(1113) + w0(577)
      w0(577)=y*w0(577)
      w0(639)=23.0_prec*w0(320)
      w0(645)=w0(639) - w0(826)
      w0(645)=y*w0(645)
      w0(645)= - 1117.0_prec*w0(320) + 39.0_prec*w0(645)
      w0(645)=y*w0(645)
      w0(645)=635.0_prec*w0(320) + w0(645)
      w0(645)=y*w0(645)
      w0(645)= - 142.0_prec*w0(320) + w0(645)
      w0(645)=XNF*w0(645)
      w0(555)=w0(555) + w0(645) - w0(613) + w0(577)
      w0(555)=z*w0(555)
      w0(577)= - 554.0_prec*w0(357) + w0(990)
      w0(577)=y*w0(577)
      w0(577)=w0(554) + w0(577)
      w0(577)=y*w0(577)
      w0(577)=464.0_prec*w0(357) + w0(577)
      w0(577)=y*w0(577)
      w0(577)= - 319.0_prec*w0(357) + w0(577)
      w0(577)=y*w0(577)
      w0(645)=1090.0_prec*w0(320) - 289.0_prec*w0(322)
      w0(645)=y*w0(645)
      w0(645)= - 1662.0_prec*w0(320) + w0(645)
      w0(645)=y*w0(645)
      w0(645)=1304.0_prec*w0(320) + w0(645)
      w0(645)=y*w0(645)
      w0(645)= - 537.0_prec*w0(320) + w0(645)
      w0(645)=y*w0(645)
      w0(645)=w0(837) + w0(645)
      w0(645)=XNF*w0(645)
      w0(555)=w0(555) + w0(645) + w0(438) + w0(577)
      w0(555)=z*w0(555)
      w0(577)= - w0(332)*w0(496)
      w0(476)= - 2.0_prec*w0(476) + w0(577)
      w0(476)=z*w0(476)
      w0(577)=56.0_prec*w0(320)
      w0(645)= - w0(577) + w0(788)
      w0(645)=y*w0(645)
      w0(645)=w0(1102) + w0(645)
      w0(645)=y*w0(645)
      w0(505)= - w0(505) + w0(645)
      w0(505)=y*w0(505)
      w0(476)=w0(476) + w0(494) + w0(505)
      w0(476)=z*w0(476)
      w0(505)=w0(1185) - w0(660)
      w0(505)=y*w0(505)
      w0(505)= - w0(678) + w0(505)
      w0(505)=y*w0(505)
      w0(505)=w0(793) + w0(505)
      w0(505)=y*w0(505)
      w0(505)= - w0(335) + w0(505)
      w0(476)=2.0_prec*w0(505) + w0(476)
      w0(476)=z*w0(476)
      w0(505)= - w0(671)*w0(379)
      w0(505)=w0(866) + w0(505)
      w0(505)=y*w0(505)
      w0(505)= - w0(1183) + w0(505)
      w0(505)=y*w0(505)
      w0(505)=w0(708) + w0(505)
      w0(505)=y*w0(505)
      w0(505)= - w0(489) + w0(505)
      w0(505)=y*w0(505)
      w0(476)=w0(476) + w0(335) + w0(505)
      w0(476)=w0(476)*w0(569)
      w0(505)= - w0(465) + w0(512)
      w0(505)=y*w0(505)
      w0(505)=w0(1133) + 24.0_prec*w0(505)
      w0(505)=y*w0(505)
      w0(505)= - w0(739) + w0(505)
      w0(505)=y*w0(505)
      w0(505)= - w0(713) + w0(505)
      w0(505)=y*w0(505)
      w0(505)=w0(558) + w0(505)
      w0(505)=y*w0(505)
      w0(558)= - 991.0_prec*w0(320) + 144.0_prec*w0(672)
      w0(558)=y*w0(558)
      w0(558)=957.0_prec*w0(320) + w0(558)
      w0(558)=y*w0(558)
      w0(558)= - 573.0_prec*w0(320) + w0(558)
      w0(558)=y*w0(558)
      w0(645)=223.0_prec*w0(320)
      w0(558)=w0(645) + w0(558)
      w0(558)=y*w0(558)
      w0(558)= - w0(798) + w0(558)
      w0(558)=XNF*w0(558)
      w0(476)=w0(476) + w0(555) + w0(558) - w0(424) + w0(505)
      w0(476)=z*w0(476)
      w0(505)=w0(1046) - w0(811)
      w0(505)=y*w0(505)
      w0(505)= - w0(1042) + w0(505)
      w0(505)=y*w0(505)
      w0(555)=z*w0(703)
      w0(505)=w0(555) + w0(428) + w0(505)
      w0(505)=z*w0(505)
      w0(555)=w0(1042) - w0(463)
      w0(558)=w0(555)*w0(520)
      w0(558)= - w0(1039) + w0(558)
      w0(558)=y*w0(558)
      w0(558)=w0(1037) + w0(558)
      w0(558)=y*w0(558)
      w0(505)=w0(505) - w0(428) + w0(558)
      w0(505)=z*w0(485)*w0(505)
      w0(558)=w0(1088)*w0(485)
      w0(505)=w0(558) + w0(505)
      w0(505)=w0(505)*w0(805)
      w0(558)=w0(1137)*w0(799)
      w0(476)=w0(505) - w0(558) + w0(476)
      w0(476)=w0(20)*w0(476)
      w0(505)=w0(892) - w0(357)
      w0(505)=w0(505)*z
      w0(646)= - w0(361) + w0(892)
      w0(646)=y*w0(646)
      w0(646)=w0(505) + w0(389) + w0(646)
      w0(646)=w0(646)*w0(454)
      w0(653)=w0(330)*w0(799)
      w0(653)=w0(653) - w0(329)
      w0(653)=w0(653)*y
      w0(653)=w0(653) + w0(320)
      w0(653)=w0(653)*XNF
      w0(654)= - w0(772) + w0(820)
      w0(654)=y*w0(654)
      w0(654)= - w0(856) + w0(654)
      w0(654)=y*w0(654)
      w0(654)=w0(772) + w0(654)
      w0(654)=y*w0(654)
      w0(646)=w0(646) + w0(653) - w0(461) + w0(654)
      w0(646)=z*w0(646)
      w0(654)=w0(337) - w0(329)
      w0(654)=w0(654)*y
      w0(654)=w0(654) - w0(329)
      w0(654)=w0(654)*y
      w0(654)=w0(654) + w0(335)
      w0(654)=w0(654)*y
      w0(654)=w0(654) - w0(320)
      w0(654)=w0(654)*XNF
      w0(660)=193.0_prec*w0(391)
      w0(661)= - 495.0_prec*w0(357) + w0(660)
      w0(661)=y*w0(661)
      w0(663)=326.0_prec*w0(357)
      w0(661)=w0(663) + w0(661)
      w0(661)=y*w0(661)
      w0(661)=w0(734) + w0(661)
      w0(661)=y*w0(661)
      w0(661)= - w0(993) + w0(661)
      w0(661)=y*w0(661)
      w0(465)=w0(646) + w0(654) + w0(465) + w0(661)
      w0(465)=z*w0(465)
      w0(646)= - w0(832)*w0(437)
      w0(646)=w0(619) + w0(646)
      w0(646)=y*w0(646)
      w0(646)= - w0(381) + w0(646)
      w0(646)=w0(646)*w0(520)
      w0(646)=w0(361) + w0(646)
      w0(646)=y*w0(646)
      w0(646)=w0(528) + w0(646)
      w0(646)=y*w0(646)
      w0(646)= - w0(357) + w0(646)
      w0(465)=12.0_prec*w0(646) + w0(465)
      w0(465)=z*w0(465)
      w0(465)= - w0(558) + w0(465)
      w0(465)=w0(2)*w0(465)
      w0(465)=w0(465) + w0(476)
      w0(465)=w0(301)*w0(465)
      w0(476)=w0(566) - w0(359)
      w0(476)=w0(476)*y
      w0(558)= - w0(389) - w0(476)
      w0(558)=y*w0(558)
      w0(505)=w0(505) + w0(361) + w0(558)
      w0(505)=w0(505)*w0(454)
      w0(558)= - 290.0_prec*w0(357) + w0(751)
      w0(558)=y*w0(558)
      w0(558)=w0(860) + w0(558)
      w0(558)=y*w0(558)
      w0(558)=w0(772) + w0(558)
      w0(558)=y*w0(558)
      w0(505)=w0(505) + w0(653) - w0(595) + w0(558)
      w0(505)=z*w0(505)
      w0(558)= - w0(369) + w0(525)
      w0(558)=w0(558)*w0(451)
      w0(558)=w0(759) + w0(558)
      w0(558)=y*w0(558)
      w0(595)=104.0_prec*w0(357)
      w0(558)=w0(595) + w0(558)
      w0(558)=y*w0(558)
      w0(558)= - w0(993) + w0(558)
      w0(558)=y*w0(558)
      w0(558)=w0(654) + w0(911) + w0(558)
      w0(505)=2.0_prec*w0(558) + w0(505)
      w0(505)=z*w0(505)
      w0(558)= - w0(619) + w0(859)
      w0(558)=y*w0(558)
      w0(558)= - w0(914) + w0(558)
      w0(558)=y*w0(558)
      w0(462)=w0(462) + w0(558)
      w0(462)=y*w0(462)
      w0(462)= - 281.0_prec*w0(357) + w0(462)
      w0(462)=y*w0(462)
      w0(462)=148.0_prec*w0(357) + w0(462)
      w0(462)=y*w0(462)
      w0(558)=w0(758)*w0(799)
      w0(558)=w0(748) + w0(558)
      w0(558)=y*w0(558)
      w0(558)= - w0(545) + w0(558)
      w0(558)=y*w0(558)
      w0(558)=w0(320) + w0(558)
      w0(558)=XNF*w0(558)
      w0(461)=w0(505) + w0(558) - w0(461) + w0(462)
      w0(461)=z*w0(461)
      w0(462)= - w0(469) + w0(390)
      w0(462)=y*w0(462)
      w0(462)=w0(718) + w0(462)
      w0(462)=y*w0(462)
      w0(462)= - w0(718) + w0(462)
      w0(462)=y*w0(462)
      w0(462)=w0(469) + w0(462)
      w0(462)=y*w0(462)
      w0(462)= - w0(566) + w0(462)
      w0(462)=y*w0(462)
      w0(462)=w0(357) + w0(462)
      w0(461)=12.0_prec*w0(462) + w0(461)
      w0(461)=w0(297)*w0(4)*w0(461)
      w0(462)=2.0_prec*w0(518)
      w0(469)= - w0(478)*w0(496)
      w0(478)=w0(752) - w0(509)
      w0(478)=y*w0(478)
      w0(376)=w0(469) - w0(376) + w0(478)
      w0(376)=z*w0(376)
      w0(469)=w0(755) - w0(733)
      w0(469)=y*w0(469)
      w0(469)= - w0(619) + w0(469)
      w0(469)=y*w0(469)
      w0(376)=w0(376) + w0(548) + w0(469)
      w0(376)=z*w0(376)
      w0(376)=w0(376) - w0(686)
      w0(376)=z*w0(376)
      w0(376)= - w0(810) + w0(376)
      w0(376)=z*w0(376)
      w0(376)=w0(967) + w0(376)
      w0(376)=w0(376)*w0(707)*w0(1036)
      w0(376)=w0(465) + w0(376) + w0(461) + w0(462) + w0(439)
      w0(376)=w0(21)*w0(376)
      w0(439)=w0(444) - w0(497)
      w0(461)=w0(434) + w0(588)
      w0(461)=z*w0(461)
      w0(439)=2.0_prec*w0(439) + w0(461)
      w0(439)=w0(439)*w0(721)
      w0(455)=w0(455) - w0(725)
      w0(455)=y*w0(455)
      w0(455)= - 177.0_prec*w0(320) + w0(455)
      w0(455)=y*w0(455)
      w0(455)=w0(612) + w0(455)
      w0(455)=y*w0(455)
      w0(455)= - w0(882) + w0(455)
      w0(455)=XNF*w0(455)
      w0(455)=w0(455) - w0(495)
      w0(439)=3.0_prec*w0(455) + w0(439)
      w0(439)=z*w0(439)
      w0(455)=73.0_prec*w0(322)
      w0(461)=326.0_prec*w0(320) - w0(455)
      w0(461)=y*w0(461)
      w0(461)= - 592.0_prec*w0(320) + w0(461)
      w0(461)=y*w0(461)
      w0(461)=550.0_prec*w0(320) + w0(461)
      w0(461)=y*w0(461)
      w0(461)= - 263.0_prec*w0(320) + w0(461)
      w0(461)=y*w0(461)
      w0(461)=w0(1185) + w0(461)
      w0(461)=XNF*w0(461)
      w0(439)=w0(439) + w0(461) - w0(585)
      w0(439)=z*w0(439)
      w0(461)=Ca*w0(340)
      w0(465)= - w0(513) + 32.0_prec*w0(672)
      w0(465)=y*w0(465)
      w0(465)=311.0_prec*w0(320) + w0(465)
      w0(465)=y*w0(465)
      w0(465)= - w0(1117) + w0(465)
      w0(465)=y*w0(465)
      w0(465)=125.0_prec*w0(320) + w0(465)
      w0(465)=y*w0(465)
      w0(465)= - w0(589) + w0(465)
      w0(465)=XNF*w0(465)
      w0(439)= - 66.0_prec*w0(461) + w0(439) + w0(465) - w0(763)
      w0(439)=w0(735)*w0(56)*w0(439)
      w0(455)=w0(1118) - w0(455)
      w0(455)=XNF*w0(455)
      w0(461)= - w0(394) - w0(582)
      w0(461)=w0(461)*w0(523)
      w0(455)=w0(461) + w0(455) + w0(732)
      w0(455)=w0(455)*w0(523)
      w0(461)=w0(1049) - 42.0_prec*w0(322)
      w0(461)=w0(461)*w0(451)
      w0(461)= - w0(453) + w0(461)
      w0(461)=XNF*w0(461)
      w0(455)=w0(455) + w0(461) - w0(807)
      w0(455)=z*w0(455)
      w0(461)=765.0_prec*w0(320) - 128.0_prec*w0(322)
      w0(461)=y*w0(461)
      w0(461)= - 1196.0_prec*w0(320) + w0(461)
      w0(461)=y*w0(461)
      w0(465)=631.0_prec*w0(320)
      w0(461)=w0(465) + w0(461)
      w0(461)=XNF*w0(461)
      w0(455)=w0(455) + w0(461) + w0(851)
      w0(455)=z*w0(455)
      w0(461)= - 1071.0_prec*w0(320) + 64.0_prec*w0(987)
      w0(461)=y*w0(461)
      w0(461)=1118.0_prec*w0(320) + w0(461)
      w0(461)=y*w0(461)
      w0(469)=503.0_prec*w0(320)
      w0(461)= - w0(469) + w0(461)
      w0(461)=XNF*w0(461)
      w0(455)=w0(455) + w0(461) - w0(875)
      w0(455)=z*w0(455)
      w0(461)=687.0_prec*w0(320) - 128.0_prec*w0(337)
      w0(461)=y*w0(461)
      w0(461)= - 538.0_prec*w0(320) + w0(461)
      w0(461)=y*w0(461)
      w0(461)=w0(513) + w0(461)
      w0(461)=XNF*w0(461)
      w0(455)=w0(455) + w0(461) + w0(563)
      w0(455)=z*w0(455)
      w0(457)= - w0(457)*w0(1076)
      w0(331)= - w0(723) + 64.0_prec*w0(331)
      w0(331)=y*w0(331)
      w0(331)=w0(1121) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - w0(1041) + w0(331)
      w0(331)=XNF*w0(331)
      w0(331)=w0(457) + w0(455) + w0(331) + w0(683)
      w0(331)=w0(57)*w0(331)
      w0(455)= - w0(474)*w0(420)
      w0(331)=w0(455) + 4.0_prec*w0(843) + w0(331)
      w0(331)=w0(24)*w0(331)
      w0(455)=w0(391) - w0(477)
      w0(455)=z*w0(455)
      w0(455)= - w0(892) + w0(455)
      w0(455)=w0(455)*w0(908)*w0(1082)
      w0(331)=w0(455) + w0(331) + w0(439) + w0(475)
      w0(331)=w0(331)*w0(559)
      w0(439)=w0(528) - w0(380)
      w0(449)= - w0(449)*w0(432)
      w0(439)=w0(449) + 3.0_prec*w0(439) - w0(790)
      w0(439)=w0(439)*w0(721)
      w0(439)=w0(439) + w0(776) - w0(466) + w0(724)
      w0(439)=z*w0(439)
      w0(449)= - w0(500) + 288.0_prec*w0(391)
      w0(449)=y*w0(449)
      w0(449)= - w0(663) + w0(449)
      w0(449)=y*w0(449)
      w0(439)=w0(439) + w0(460) + w0(755) + w0(449)
      w0(439)=z*w0(439)
      w0(449)= - w0(984) + w0(740)
      w0(449)=w0(449)*w0(481)
      w0(449)=w0(1052) + w0(449)
      w0(449)=y*w0(449)
      w0(449)=w0(831) + w0(449)
      w0(449)=y*w0(449)
      w0(439)=w0(439) - w0(814) - w0(424) + w0(449)
      w0(439)=z*w0(439)
      w0(380)=w0(380) - w0(596)
      w0(380)=w0(380)*y
      w0(380)=w0(380) + w0(394)
      w0(380)=w0(380)*w0(520)
      w0(380)=w0(380) - w0(952)
      w0(380)=w0(380)*y
      w0(380)=w0(380) - w0(357)
      w0(394)=w0(380)*w0(481)
      w0(394)=w0(394) + w0(439)
      w0(394)=z*w0(394)
      w0(394)= - 72.0_prec*w0(872) + w0(394)
      w0(394)=w0(394)*w0(659)
      w0(407)=w0(407)*w0(523)
      w0(374)=3.0_prec*w0(374)
      w0(407)=w0(435) + w0(407) + w0(374)
      w0(407)=w0(407)*z
      w0(419)=w0(486) + w0(419)
      w0(407)=w0(407) - 6.0_prec*w0(419)
      w0(407)=w0(407)*z
      w0(378)=3.0_prec*w0(378)
      w0(407)=w0(407) + w0(378) - w0(444)
      w0(407)=w0(407)*z
      w0(419)=3.0_prec*w0(506)
      w0(407)=w0(407) + w0(419) - w0(397)
      w0(407)=w0(407)*z
      w0(407)=w0(407) + w0(743)
      w0(407)=w0(407)*z
      w0(407)=w0(407) - w0(877)
      w0(439)=w0(28)*w0(407)*w0(503)
      w0(449)=w0(789)*w0(620)
      w0(455)= - w0(28)*w0(1001)*w0(551)
      w0(449)=w0(449) + w0(455)
      w0(449)=w0(449)*w0(569)
      w0(411)= - w0(411)*w0(523)
      w0(365)=w0(411) - w0(374) - w0(365)
      w0(365)=z*w0(365)
      w0(374)=w0(405) + w0(486)
      w0(365)=6.0_prec*w0(374) + w0(365)
      w0(365)=z*w0(365)
      w0(365)=w0(365) - w0(378) + w0(387)
      w0(365)=z*w0(365)
      w0(365)=w0(365) - w0(419) + w0(427)
      w0(365)=z*w0(365)
      w0(365)= - w0(743) + w0(365)
      w0(365)=z*w0(365)
      w0(365)=w0(877) + w0(365)
      w0(365)=w0(365)*w0(659)
      w0(343)=w0(343)*w0(620)
      w0(343)=w0(365) + w0(343)
      w0(343)=w0(343)*w0(664)
      w0(365)= - w0(580)*w0(620)
      w0(343)=w0(343) + w0(449) + w0(439) + w0(394) + w0(365)
      w0(343)=w0(307)*w0(343)
      w0(365)=w0(890) + w0(760)
      w0(365)=w0(18)*w0(365)
      w0(374)= - w0(923)*w0(483)
      w0(378)=w0(947) - w0(717) + w0(968)
      w0(378)=w0(355)*w0(378)
      w0(365)=w0(374) + w0(365) + w0(378) + w0(904)
      w0(365)=w0(131)*w0(365)
      w0(365)= - 2.0_prec*w0(942) + w0(365) - w0(685)
      w0(374)=w0(998)*w0(27)
      w0(365)=2.0_prec*w0(365) - w0(374)
      w0(365)=w0(27)*w0(365)
      w0(378)=w0(964) - w0(774) + w0(861) - w0(915)
      w0(378)=w0(378)*w0(355)
      w0(387)=w0(948)*w0(483)
      w0(378)=w0(378) - w0(387) + w0(385)
      w0(378)=w0(378)*w0(131)
      w0(385)=w0(738) - w0(930)
      w0(385)=w0(385)*w0(815)
      w0(387)=w0(407)*w0(20)
      w0(394)=w0(804)*w0(399)
      w0(387)=w0(387) - w0(394)
      w0(394)=2.0_prec*w0(307)
      w0(387)=w0(387)*w0(394)
      w0(411)= - w0(881)*w0(737)
      w0(419)=w0(657)*w0(420)
      w0(411)=w0(419) + w0(411)
      w0(419)=w0(426)*w0(1036)
      w0(387)=w0(387) - w0(419) - w0(411)
      w0(374)=w0(374) + w0(685)
      w0(378)=w0(378) + w0(385) + w0(387) - w0(374)
      w0(385)=w0(406)*w0(771)
      w0(385)=w0(385) + w0(400)
      w0(400)=w0(385)*w0(58)
      w0(378)= - w0(400) + 2.0_prec*w0(378)
      w0(400)=w0(998)*w0(7)
      w0(406)= - w0(400) + w0(415) - w0(378)
      w0(406)=w0(7)*w0(406)
      w0(419)= - 400.0_prec*w0(322) + 553.0_prec*w0(320)
      w0(419)=w0(419)*y
      w0(426)=w0(706)*w0(358)
      w0(419)=w0(419) + w0(426) - 153.0_prec*w0(320)
      w0(419)=w0(419)*XNF
      w0(426)= - w0(436) + 17.0_prec*w0(408)
      w0(426)=w0(426)*w0(496)
      w0(439)=w0(447) - w0(911)
      w0(439)=w0(439)*y
      w0(439)=w0(439) + w0(361)
      w0(419)= - w0(426) + w0(419) + 3.0_prec*w0(439)
      w0(419)=w0(419)*w0(523)
      w0(426)= - w0(1117) + 116.0_prec*w0(322)
      w0(426)=w0(426)*w0(1027)
      w0(439)=w0(811) - w0(999)
      w0(439)=w0(439)*y
      w0(439)=w0(439) + w0(428)
      w0(447)=w0(439)*w0(433)
      w0(426)= - w0(447) + w0(426) + 2992.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - w0(469)
      w0(426)=w0(426)*XNF
      w0(447)= - w0(662) + 66.0_prec*w0(391)
      w0(447)=w0(447)*w0(514)
      w0(447)=w0(447) + 257.0_prec*w0(357)
      w0(447)=w0(447)*y
      w0(447)=w0(447) - w0(728)
      w0(419)=2.0_prec*w0(447) + w0(419) - w0(426)
      w0(419)=w0(419)*z
      w0(426)= - 3036.0_prec*w0(322) + 9107.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - 9232.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) + 3657.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(447)=w0(916) - w0(463)
      w0(447)=w0(447)*y
      w0(447)=w0(447) - w0(319)
      w0(447)=w0(447)*y
      w0(447)=w0(447) + w0(698)
      w0(447)=w0(447)*w0(485)
      w0(426)=w0(426) - 16.0_prec*w0(447) - 496.0_prec*w0(320)
      w0(426)=w0(426)*XNF
      w0(449)= - 126.0_prec*w0(391) + 253.0_prec*w0(357)
      w0(449)=w0(449)*w0(379)
      w0(449)=w0(449) - 1568.0_prec*w0(357)
      w0(449)=w0(449)*y
      w0(449)=w0(449) + 358.0_prec*w0(357)
      w0(449)=w0(449)*y
      w0(449)=w0(449) - w0(566)
      w0(419)=w0(419) + w0(426) - 2.0_prec*w0(449)
      w0(419)=w0(419)*z
      w0(426)= - 2264.0_prec*w0(322) + 9179.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - 13116.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) + 8072.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - 2164.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(449)=w0(1174)*w0(520)
      w0(449)=w0(449) - w0(1182)
      w0(449)=w0(449)*y
      w0(449)=w0(449) + w0(428)
      w0(455)=w0(799)*w0(449)*w0(575)
      w0(426)=w0(426) - w0(455) + w0(842)
      w0(426)=w0(426)*XNF
      w0(455)= - 476.0_prec*w0(391) + 1419.0_prec*w0(357)
      w0(455)=w0(455)*y
      w0(455)=w0(455) - w0(617)
      w0(455)=w0(455)*w0(437)
      w0(455)=w0(455) + 1924.0_prec*w0(357)
      w0(455)=w0(455)*y
      w0(455)=w0(455) - 266.0_prec*w0(357)
      w0(455)=w0(455)*y
      w0(455)=w0(455) + w0(357)
      w0(419)=w0(419) + w0(426) - 2.0_prec*w0(455)
      w0(419)=w0(419)*z
      w0(426)= - 848.0_prec*w0(322) + 4801.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - 9256.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) + 8024.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - 3120.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(455)=495.0_prec*w0(320)
      w0(426)=w0(426) + w0(455)
      w0(426)=w0(426)*y
      w0(457)=w0(603) - w0(650)
      w0(457)=w0(457)*y
      w0(457)=w0(457) + w0(319)
      w0(460)=w0(433)*w0(457)*w0(803)
      w0(426)=w0(426) - w0(460) - w0(1125)
      w0(426)=w0(426)*XNF
      w0(459)=w0(898) - w0(459)
      w0(459)=w0(459)*w0(1022)
      w0(459)=w0(459) - 5972.0_prec*w0(357)
      w0(459)=w0(459)*y
      w0(460)=3880.0_prec*w0(357)
      w0(459)=w0(459) + w0(460)
      w0(459)=w0(459)*y
      w0(459)=w0(459) - w0(1127)
      w0(459)=w0(459)*y
      w0(459)=w0(459) + w0(865)
      w0(459)=w0(459)*w0(520)
      w0(419)=w0(419) + w0(426) - w0(459)
      w0(419)=w0(419)*z
      w0(426)=571.0_prec*w0(320)
      w0(459)= - w0(426) + 57.0_prec*w0(322)
      w0(459)=w0(459)*y
      w0(459)=w0(459) + 1478.0_prec*w0(320)
      w0(459)=w0(459)*w0(520)
      w0(459)=w0(459) - 3525.0_prec*w0(320)
      w0(459)=w0(459)*y
      w0(459)=w0(459) + 2080.0_prec*w0(320)
      w0(459)=w0(459)*y
      w0(459)=w0(459) - 483.0_prec*w0(320)
      w0(459)=w0(459)*w0(799)
      w0(433)=w0(433)*w0(482)*w0(1096)
      w0(433)=w0(459) - w0(433)
      w0(433)=w0(433)*XNF
      w0(459)= - 75.0_prec*w0(391) + 613.0_prec*w0(357)
      w0(459)=w0(459)*w0(437)
      w0(459)=w0(459) - 3731.0_prec*w0(357)
      w0(459)=w0(459)*y
      w0(459)=w0(459) + 3280.0_prec*w0(357)
      w0(459)=w0(459)*y
      w0(459)=w0(459) - 1376.0_prec*w0(357)
      w0(459)=w0(459)*y
      w0(459)=w0(459) + 213.0_prec*w0(357)
      w0(459)=w0(459)*w0(893)
      w0(419)=w0(419) - w0(433) - w0(459)
      w0(419)=w0(419)*z
      w0(433)=w0(845) - w0(788)
      w0(433)=w0(433)*w0(543)
      w0(433)=w0(433) - 383.0_prec*w0(320)
      w0(433)=w0(433)*y
      w0(433)=w0(433) + 400.0_prec*w0(320)
      w0(433)=w0(433)*y
      w0(433)=w0(433) - 269.0_prec*w0(320)
      w0(433)=w0(433)*y
      w0(433)=w0(433) + w0(1125)
      w0(433)=w0(433)*w0(681)
      w0(459)= - w0(880) + 283.0_prec*w0(357)
      w0(459)=w0(459)*w0(437)
      w0(459)=w0(459) - 958.0_prec*w0(357)
      w0(459)=w0(459)*y
      w0(459)=w0(459) + 533.0_prec*w0(357)
      w0(459)=w0(459)*y
      w0(459)=w0(459) - 133.0_prec*w0(357)
      w0(459)=w0(459)*w0(1111)
      w0(419)=w0(419) - w0(433) + w0(459)
      w0(419)=w0(419)*z
      w0(368)=w0(368)*w0(1096)
      w0(339)=w0(339)*w0(1097)
      w0(339)=w0(368) - w0(339)
      w0(339)=w0(419) + 12.0_prec*w0(339)
      w0(339)=w0(339)*w0(309)
      w0(368)=w0(477) + 2.0_prec*w0(988)
      w0(368)=w0(368)*z
      w0(419)=w0(728) + w0(441)
      w0(419)=w0(419)*y
      w0(368)= - w0(368) + w0(419) - w0(361)
      w0(368)=w0(368)*z
      w0(419)=w0(988)*w0(451)
      w0(419)=w0(419) - w0(548)
      w0(419)=w0(419)*y
      w0(419)=w0(419) + w0(357)
      w0(368)=w0(368) + 2.0_prec*w0(419)
      w0(368)=w0(368)*z
      w0(419)= - w0(859) + 36.0_prec*w0(357)
      w0(419)=w0(419)*y
      w0(419)=w0(419) - w0(384)
      w0(419)=w0(419)*y
      w0(419)=w0(419) - w0(637)
      w0(419)=w0(419)*y
      w0(368)= - w0(357) + w0(368) - w0(419)
      w0(368)=w0(368)*z
      w0(380)=w0(380)*y
      w0(368)=w0(368) + w0(380)
      w0(368)=w0(368)*z
      w0(368)=w0(368) - 6.0_prec*w0(872)
      w0(368)=w0(368)*w0(308)
      w0(380)=w0(479)*w0(20)
      w0(419)=w0(368) + w0(380)
      w0(377)=w0(419)*w0(377)
      w0(419)=w0(657)*w0(969)
      w0(377)=w0(377) + w0(419) + w0(339) + w0(462)
      w0(377)=w0(2)*w0(377)
      w0(419)= - w0(487) + w0(508)
      w0(419)=w0(1)*w0(419)
      w0(433)= - 33.0_prec*w0(958) + 19.0_prec*w0(925) + w0(919)
      w0(433)=w0(131)*w0(433)
      w0(433)=w0(433) + w0(822)
      w0(459)=z*w0(622)
      w0(459)= - w0(629) + w0(459)
      w0(459)=z*w0(459)
      w0(459)=w0(459) - w0(630)
      w0(459)=z*w0(459)
      w0(459)= - w0(570) + w0(459) - w0(676)
      w0(459)=w0(58)*w0(459)
      w0(433)=2.0_prec*w0(433) + w0(459)
      w0(433)=w0(68)*w0(433)
      w0(459)= - w0(581) - w0(511)
      w0(459)=w0(459)*w0(721)
      w0(461)=w0(879) + w0(625)
      w0(461)=y*w0(461)
      w0(462)= - 673.0_prec+ 649.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(466)=289.0_prec- 265.0_prec*w0(318)
      w0(466)=w0(466)*w0(318)
      w0(466)= - 24.0_prec+ w0(466)
      w0(466)=y*w0(466)
      w0(462)=w0(466) + 24.0_prec+ w0(462)
      w0(462)=y*w0(462)
      w0(466)=384.0_prec*w0(320)
      w0(462)= - w0(466) + w0(462)
      w0(462)=XNF*w0(462)
      w0(459)=w0(459) + w0(462) - w0(1163) + w0(461)
      w0(459)=w0(459)*w0(523)
      w0(440)= - 535.0_prec*w0(357) + w0(440)
      w0(440)=w0(440)*w0(520)
      w0(440)= - 667.0_prec*w0(357) + w0(440)
      w0(440)=y*w0(440)
      w0(440)=1159.0_prec*w0(357) + w0(440)
      w0(461)= - 2288.0_prec+ 2135.0_prec*w0(318)
      w0(461)=w0(461)*w0(318)
      w0(461)=153.0_prec+ w0(461)
      w0(462)=1255.0_prec- 1168.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)= - 87.0_prec+ w0(462)
      w0(462)=y*w0(462)
      w0(461)=2.0_prec*w0(461) + w0(462)
      w0(461)=y*w0(461)
      w0(462)=5491.0_prec- 5272.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(461)=w0(461) - 219.0_prec+ w0(462)
      w0(461)=y*w0(461)
      w0(461)=2170.0_prec*w0(320) + w0(461)
      w0(461)=XNF*w0(461)
      w0(440)=w0(459) + 2.0_prec*w0(440) + w0(461)
      w0(440)=z*w0(440)
      w0(459)= - 5539.0_prec*w0(357) + 1781.0_prec*w0(391)
      w0(459)=y*w0(459)
      w0(461)=3167.0_prec*w0(357)
      w0(459)=w0(461) + w0(459)
      w0(459)=y*w0(459)
      w0(459)=4701.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(462)= - 8503.0_prec+ 8086.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(474)=1667.0_prec- 1595.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 72.0_prec+ w0(474)
      w0(474)=y*w0(474)
      w0(462)=w0(474) + 417.0_prec+ w0(462)
      w0(462)=y*w0(462)
      w0(474)=15647.0_prec- 14876.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(462)=w0(462) - 771.0_prec+ w0(474)
      w0(462)=y*w0(462)
      w0(474)= - 4207.0_prec+ 4065.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)=142.0_prec+ w0(474)
      w0(462)=3.0_prec*w0(474) + w0(462)
      w0(462)=y*w0(462)
      w0(462)= - 3810.0_prec*w0(320) + w0(462)
      w0(462)=XNF*w0(462)
      w0(440)=w0(440) + w0(462) - 4110.0_prec*w0(357) + w0(459)
      w0(440)=z*w0(440)
      w0(459)= - 6437.0_prec*w0(357) + w0(628)
      w0(459)=y*w0(459)
      w0(459)=7517.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(459)=2133.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(459)= - 9607.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(462)= - 4450.0_prec+ 4249.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)=201.0_prec+ w0(462)
      w0(474)=1249.0_prec- 1162.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 87.0_prec+ w0(474)
      w0(474)=y*w0(474)
      w0(462)=2.0_prec*w0(462) + w0(474)
      w0(462)=y*w0(462)
      w0(474)=23558.0_prec- 22637.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(462)=w0(462) - 921.0_prec+ w0(474)
      w0(462)=y*w0(462)
      w0(474)= - 2471.0_prec+ 2382.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)=89.0_prec+ w0(474)
      w0(462)=12.0_prec*w0(474) + w0(462)
      w0(462)=y*w0(462)
      w0(474)=1663.0_prec- 1621.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 42.0_prec+ w0(474)
      w0(462)=11.0_prec*w0(474) + w0(462)
      w0(462)=y*w0(462)
      w0(462)=4548.0_prec*w0(320) + w0(462)
      w0(462)=XNF*w0(462)
      w0(440)=w0(440) + w0(462) + 4956.0_prec*w0(357) + w0(459)
      w0(440)=z*w0(440)
      w0(459)= - 3618.0_prec*w0(357) + 515.0_prec*w0(391)
      w0(459)=y*w0(459)
      w0(459)=6306.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(459)=220.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(459)= - 10801.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(459)=11518.0_prec*w0(357) + w0(459)
      w0(459)=y*w0(459)
      w0(462)= - 1743.0_prec+ 1628.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)=115.0_prec+ w0(462)
      w0(474)=575.0_prec- 527.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 48.0_prec+ w0(474)
      w0(474)=y*w0(474)
      w0(462)=3.0_prec*w0(462) + w0(474)
      w0(462)=y*w0(462)
      w0(474)=6281.0_prec- 6000.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 281.0_prec+ w0(474)
      w0(462)=3.0_prec*w0(474) + w0(462)
      w0(462)=y*w0(462)
      w0(474)= - 34277.0_prec+ 33131.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(462)=w0(462) + 1146.0_prec+ w0(474)
      w0(462)=y*w0(462)
      w0(474)=335.0_prec- 326.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)= - 9.0_prec+ w0(474)
      w0(462)=100.0_prec*w0(474) + w0(462)
      w0(462)=y*w0(462)
      w0(474)= - 4298.0_prec+ 4223.0_prec*w0(318)
      w0(474)=w0(474)*w0(318)
      w0(474)=75.0_prec+ w0(474)
      w0(462)=4.0_prec*w0(474) + w0(462)
      w0(462)=y*w0(462)
      w0(462)= - 3780.0_prec*w0(320) + w0(462)
      w0(462)=XNF*w0(462)
      w0(440)=w0(440) + w0(462) - 4140.0_prec*w0(357) + w0(459)
      w0(440)=z*w0(440)
      w0(359)= - w0(642) + w0(359)
      w0(359)=w0(359)*w0(520)
      w0(359)=1281.0_prec*w0(357) + w0(359)
      w0(359)=y*w0(359)
      w0(359)=1627.0_prec*w0(357) + w0(359)
      w0(359)=y*w0(359)
      w0(359)= - 9045.0_prec*w0(357) + w0(359)
      w0(359)=y*w0(359)
      w0(359)=12659.0_prec*w0(357) + w0(359)
      w0(359)=y*w0(359)
      w0(359)= - 8378.0_prec*w0(357) + w0(359)
      w0(359)=y*w0(359)
      w0(459)= - 895.0_prec+ 847.0_prec*w0(318)
      w0(459)=w0(459)*w0(318)
      w0(459)= - w0(480) + 48.0_prec+ w0(459)
      w0(459)=w0(459)*w0(520)
      w0(462)=2746.0_prec- 2603.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)= - 143.0_prec+ w0(462)
      w0(459)=3.0_prec*w0(462) + w0(459)
      w0(459)=y*w0(459)
      w0(462)= - 9961.0_prec+ 9577.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)=384.0_prec+ w0(462)
      w0(459)=2.0_prec*w0(462) + w0(459)
      w0(459)=y*w0(459)
      w0(462)=9289.0_prec- 9035.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)= - 254.0_prec+ w0(462)
      w0(459)=3.0_prec*w0(462) + w0(459)
      w0(459)=y*w0(459)
      w0(462)= - 11360.0_prec+ 11141.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)=219.0_prec+ w0(462)
      w0(459)=2.0_prec*w0(462) + w0(459)
      w0(459)=y*w0(459)
      w0(462)=10345.0_prec- 10234.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(459)=w0(459) - 111.0_prec+ w0(462)
      w0(459)=y*w0(459)
      w0(459)=2146.0_prec*w0(320) + w0(459)
      w0(459)=XNF*w0(459)
      w0(359)=w0(440) + w0(459) + 2342.0_prec*w0(357) + w0(359)
      w0(359)=z*w0(359)
      w0(440)= - 701.0_prec*w0(357) + 128.0_prec*w0(391)
      w0(440)=y*w0(440)
      w0(440)=2396.0_prec*w0(357) + w0(440)
      w0(440)=y*w0(440)
      w0(440)= - 5617.0_prec*w0(357) + w0(440)
      w0(440)=y*w0(440)
      w0(440)=8121.0_prec*w0(357) + w0(440)
      w0(440)=y*w0(440)
      w0(440)= - 7060.0_prec*w0(357) + w0(440)
      w0(440)=y*w0(440)
      w0(440)=3555.0_prec*w0(357) + w0(440)
      w0(440)=y*w0(440)
      w0(459)=1855.0_prec- w0(899)
      w0(459)=w0(459)*w0(318)
      w0(459)=w0(623) - 48.0_prec+ w0(459)
      w0(459)=y*w0(459)
      w0(462)= - 5785.0_prec+ 5614.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(459)=w0(459) + 171.0_prec+ w0(462)
      w0(459)=y*w0(459)
      w0(462)=2116.0_prec- 2065.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)= - 51.0_prec+ w0(462)
      w0(459)=5.0_prec*w0(462) + w0(459)
      w0(459)=y*w0(459)
      w0(462)= - 1350.0_prec+ w0(644)
      w0(462)=w0(462)*w0(318)
      w0(462)=23.0_prec+ w0(462)
      w0(459)=9.0_prec*w0(462) + w0(459)
      w0(459)=y*w0(459)
      w0(462)=8723.0_prec- 8630.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(459)=w0(459) - 93.0_prec+ w0(462)
      w0(459)=y*w0(459)
      w0(462)= - 1243.0_prec+ 1237.0_prec*w0(318)
      w0(462)=w0(462)*w0(318)
      w0(462)=6.0_prec+ w0(462)
      w0(459)=3.0_prec*w0(462) + w0(459)
      w0(459)=y*w0(459)
      w0(459)= - w0(885) + w0(459)
      w0(459)=XNF*w0(459)
      w0(359)=w0(359) + w0(459) - 822.0_prec*w0(357) + w0(440)
      w0(359)=z*w0(359)
      w0(440)= - w0(428) + w0(1189)
      w0(459)=w0(520)*XNF
      w0(440)=w0(440)*w0(459)
      w0(462)=w0(562) - w0(1044)
      w0(462)=w0(462)*w0(485)
      w0(462)=w0(462) + w0(636)
      w0(462)=z*w0(462)
      w0(440)=w0(440) + w0(462)
      w0(440)=z*w0(440)
      w0(462)= - w0(562) + w0(1085)
      w0(462)=y*w0(462)
      w0(462)=w0(562) + w0(462)
      w0(462)=w0(462)*w0(485)
      w0(440)=w0(462) + w0(440)
      w0(440)=z*w0(440)
      w0(462)=w0(1043) - w0(1044)
      w0(462)=y*w0(462)
      w0(462)=w0(698) + w0(462)
      w0(462)=y*w0(462)
      w0(462)= - w0(698) + w0(462)
      w0(462)=y*w0(462)
      w0(462)= - w0(698) + w0(462)
      w0(462)=w0(462)*w0(485)
      w0(440)=w0(462) + w0(440)
      w0(440)=z*w0(440)
      w0(462)=w0(999) - w0(1033)
      w0(462)=y*w0(462)
      w0(462)= - w0(999) + w0(462)
      w0(462)=y*w0(462)
      w0(462)=w0(698) + w0(462)
      w0(462)=y*w0(462)
      w0(462)=w0(698) + w0(462)
      w0(462)=w0(462)*w0(681)
      w0(440)=w0(462) + w0(440)
      w0(440)=z*w0(440)
      w0(462)= - w0(694)*w0(806)
      w0(440)=w0(462) + w0(440)
      w0(440)=w0(440)*w0(1098)
      w0(462)=w0(489) - w0(608)
      w0(462)=w0(462)*y
      w0(474)=w0(494) - w0(462)
      w0(475)=w0(323)*w0(496)
      w0(474)=2.0_prec*w0(474) + w0(475)
      w0(474)=z*w0(474)
      w0(475)=42.0_prec*w0(320)
      w0(478)= - w0(475) + w0(786)
      w0(478)=w0(478)*w0(520)
      w0(478)=w0(612) + w0(478)
      w0(478)=y*w0(478)
      w0(474)=w0(474) - w0(886) + w0(478)
      w0(474)=z*w0(474)
      w0(478)=79.0_prec*w0(320)
      w0(486)= - w0(478) + w0(833)
      w0(486)=y*w0(486)
      w0(486)=152.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(487)=133.0_prec*w0(320)
      w0(486)= - w0(487) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=w0(836) + w0(486)
      w0(474)=2.0_prec*w0(486) + w0(474)
      w0(474)=z*w0(474)
      w0(486)= - 83.0_prec*w0(320) + w0(786)
      w0(486)=w0(486)*w0(520)
      w0(486)=459.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - 605.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=398.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(474)=w0(474) - w0(1122) + w0(486)
      w0(474)=z*w0(474)
      w0(486)= - w0(798) + w0(608)
      w0(486)=y*w0(486)
      w0(486)=183.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - w0(777) + w0(486)
      w0(486)=y*w0(486)
      w0(495)=357.0_prec*w0(320)
      w0(486)=w0(495) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - 193.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=w0(836) + w0(486)
      w0(474)=2.0_prec*w0(486) + w0(474)
      w0(474)=z*w0(474)
      w0(486)= - w0(1024) + w0(499)
      w0(486)=y*w0(486)
      w0(497)=162.0_prec*w0(320)
      w0(486)=w0(497) + w0(486)
      w0(486)=y*w0(486)
      w0(500)=408.0_prec*w0(320)
      w0(486)= - w0(500) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=595.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - 505.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=239.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(474)=w0(474) - w0(886) + w0(486)
      w0(474)=z*w0(474)
      w0(486)=w0(417) - w0(499)
      w0(486)=y*w0(486)
      w0(486)= - w0(866) + w0(486)
      w0(486)=y*w0(486)
      w0(503)=116.0_prec*w0(320)
      w0(486)=w0(503) + w0(486)
      w0(486)=y*w0(486)
      w0(505)=137.0_prec*w0(320)
      w0(486)= - w0(505) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=w0(1107) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - w0(689) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=w0(494) + w0(486)
      w0(474)=2.0_prec*w0(486) + w0(474)
      w0(474)=z*w0(474)
      w0(474)= - 3.0_prec*w0(524) + w0(474)
      w0(474)=w0(474)*w0(1108)
      w0(390)= - 1641.0_prec*w0(357) + 136.0_prec*w0(390)
      w0(390)=y*w0(390)
      w0(390)=2484.0_prec*w0(357) + w0(390)
      w0(390)=y*w0(390)
      w0(390)= - 2502.0_prec*w0(357) + w0(390)
      w0(390)=y*w0(390)
      w0(390)=1668.0_prec*w0(357) + w0(390)
      w0(390)=y*w0(390)
      w0(390)= - w0(858) + w0(390)
      w0(390)=y*w0(390)
      w0(486)= - 1527.0_prec*w0(320) + 128.0_prec*w0(1175)
      w0(486)=y*w0(486)
      w0(486)=2268.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - 2250.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=1500.0_prec*w0(320) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - w0(465) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=w0(1118) + w0(486)
      w0(486)=XNF*w0(486)
      w0(359)=w0(474) + w0(440) + w0(359) + w0(486) + w0(985) + w0(390)
      w0(359)=w0(298)*w0(359)*w0(730)
      w0(390)=w0(4)*w0(458)
      w0(440)=w0(948) - w0(1013)
      w0(440)=w0(440)*w0(131)
      w0(440)=w0(440) - w0(1017)
      w0(458)=2.0_prec*w0(440)
      w0(474)= - w0(60) - w0(87) - w0(63) + w0(90)
      w0(458)=w0(458)*w0(474)
      w0(474)=w0(925) - w0(618) - w0(959)
      w0(474)=w0(117)*w0(474)
      w0(486)= - w0(217) + w0(270)
      w0(486)=w0(925)*w0(486)
      w0(506)= - w0(5) + 3.0_prec*w0(24) + w0(515)
      w0(506)=w0(107)*w0(355)*w0(506)
      w0(474)=w0(474) + w0(506) + w0(486)
      w0(474)=w0(944)*w0(474)
      w0(486)= - w0(501) - w0(786)
      w0(486)=w0(486)*w0(344)
      w0(486)=w0(601) + w0(486) + w0(985) + 199.0_prec*w0(391)
      w0(486)=w0(486)*w0(721)
      w0(506)= - 445.0_prec*w0(357) + 204.0_prec*w0(391)
      w0(506)=w0(506)*w0(451)
      w0(508)=w0(1030) + w0(808)
      w0(508)=w0(508)*w0(451)
      w0(508)=w0(1049) + w0(508)
      w0(508)=XNF*w0(508)
      w0(486)=w0(486) + w0(508) - 1091.0_prec*w0(357) + w0(506)
      w0(486)=z*w0(486)
      w0(506)= - 2073.0_prec*w0(357) + 772.0_prec*w0(391)
      w0(506)=y*w0(506)
      w0(506)=w0(1008) + w0(506)
      w0(506)=y*w0(506)
      w0(508)= - 315.0_prec*w0(320) - w0(480)
      w0(508)=y*w0(508)
      w0(503)=w0(503) + w0(508)
      w0(503)=y*w0(503)
      w0(503)= - 169.0_prec*w0(320) + w0(503)
      w0(503)=XNF*w0(503)
      w0(486)=w0(486) + w0(503) + 1369.0_prec*w0(357) + w0(506)
      w0(486)=z*w0(486)
      w0(503)= - w0(982) + w0(939)
      w0(503)=w0(503)*w0(616)
      w0(503)=w0(546) + w0(503)
      w0(503)=y*w0(503)
      w0(503)=446.0_prec*w0(357) + w0(503)
      w0(503)=y*w0(503)
      w0(506)=w0(541) + w0(322)
      w0(508)=16.0_prec*y
      w0(506)=w0(506)*w0(508)
      w0(506)=345.0_prec*w0(320) + w0(506)
      w0(506)=y*w0(506)
      w0(506)= - 314.0_prec*w0(320) + w0(506)
      w0(506)=y*w0(506)
      w0(505)=w0(505) + w0(506)
      w0(505)=XNF*w0(505)
      w0(486)=w0(486) + w0(505) - 1097.0_prec*w0(357) + w0(503)
      w0(486)=z*w0(486)
      w0(503)=w0(329) + w0(322)
      w0(503)=w0(503)*y
      w0(505)=w0(320) + w0(503)
      w0(505)=y*w0(505)
      w0(503)= - w0(503) + w0(1021)
      w0(503)=z*w0(503)
      w0(503)=w0(505) + w0(503)
      w0(503)=z*w0(503)
      w0(505)= - w0(320) - w0(675)
      w0(505)=w0(505)*w0(799)
      w0(503)=w0(505) + w0(503)
      w0(503)=z*w0(503)
      w0(505)=w0(803)*w0(320)
      w0(503)=w0(505) + w0(503)
      w0(503)=w0(503)*w0(1032)
      w0(362)=y*w0(362)
      w0(362)=261.0_prec*w0(357) - 76.0_prec*w0(362)
      w0(362)=y*w0(362)
      w0(362)= - 700.0_prec*w0(357) + w0(362)
      w0(362)=y*w0(362)
      w0(505)= - w0(799)*w0(589)
      w0(505)= - 225.0_prec*w0(320) + w0(505)
      w0(505)=y*w0(505)
      w0(505)=w0(1167) + w0(505)
      w0(505)=y*w0(505)
      w0(506)=67.0_prec*w0(320)
      w0(505)= - w0(506) + w0(505)
      w0(505)=XNF*w0(505)
      w0(362)=w0(503) + w0(486) + w0(505) + w0(835) + w0(362)
      w0(362)=z*w0(362)
      w0(486)= - w0(1147) + 136.0_prec*w0(429)
      w0(486)=y*w0(486)
      w0(486)=299.0_prec*w0(357) + w0(486)
      w0(486)=y*w0(486)
      w0(503)=75.0_prec*w0(320) - w0(634)
      w0(503)=y*w0(503)
      w0(503)= - w0(521) + w0(503)
      w0(503)=y*w0(503)
      w0(503)=w0(492) + w0(503)
      w0(503)=XNF*w0(503)
      w0(505)=w0(700) + w0(491)
      w0(509)=w0(505)*w0(485)
      w0(509)=w0(509) - w0(801)
      w0(509)=z*w0(509)
      w0(505)= - y*w0(505)
      w0(505)= - w0(698) + w0(505)
      w0(505)=w0(505)*w0(485)
      w0(505)=w0(505) + w0(509)
      w0(505)=z*w0(505)
      w0(509)=w0(698) + w0(1033)
      w0(509)=w0(509)*w0(681)
      w0(505)=w0(509) + w0(505)
      w0(505)=z*w0(505)
      w0(505)= - w0(709) + w0(505)
      w0(505)=w0(505)*w0(1098)
      w0(362)=w0(505) + w0(503) - w0(985) + w0(486) + w0(362)
      w0(362)=w0(57)*w0(26)*w0(362)
      w0(486)=101.0_prec*w0(391)
      w0(503)= - w0(982) + w0(486)
      w0(503)=y*w0(503)
      w0(356)=w0(356) + w0(503)
      w0(356)=y*w0(356)
      w0(356)=w0(715) + w0(757) + w0(356)
      w0(486)= - w0(1140) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=w0(714) - w0(757) + w0(486)
      w0(486)=z*w0(486)
      w0(356)=2.0_prec*w0(356) + w0(486)
      w0(356)=w0(356)*w0(523)
      w0(486)= - w0(891) + 206.0_prec*w0(391)
      w0(486)=y*w0(486)
      w0(486)=89.0_prec*w0(357) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=w0(673) + w0(486)
      w0(486)=y*w0(486)
      w0(503)=251.0_prec*w0(320) - 68.0_prec*w0(322)
      w0(503)=y*w0(503)
      w0(495)= - w0(495) + w0(503)
      w0(495)=y*w0(495)
      w0(495)=233.0_prec*w0(320) + w0(495)
      w0(495)=y*w0(495)
      w0(495)= - w0(521) + w0(495)
      w0(495)=XNF*w0(495)
      w0(486)=w0(495) - w0(662) + w0(486)
      w0(356)=3.0_prec*w0(486) + w0(356)
      w0(356)=z*w0(356)
      w0(486)= - 1093.0_prec*w0(357) + 416.0_prec*w0(391)
      w0(486)=y*w0(486)
      w0(486)=596.0_prec*w0(357) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=322.0_prec*w0(357) + w0(486)
      w0(486)=y*w0(486)
      w0(495)=428.0_prec*w0(357)
      w0(486)= - w0(495) + w0(486)
      w0(486)=y*w0(486)
      w0(503)=w0(1187) - w0(849)
      w0(503)=w0(503)*w0(514)
      w0(503)= - 1184.0_prec*w0(320) + w0(503)
      w0(503)=y*w0(503)
      w0(503)=1130.0_prec*w0(320) + w0(503)
      w0(503)=y*w0(503)
      w0(503)= - 556.0_prec*w0(320) + w0(503)
      w0(503)=y*w0(503)
      w0(503)=w0(612) + w0(503)
      w0(503)=XNF*w0(503)
      w0(356)=w0(356) + w0(503) + w0(991) + w0(486)
      w0(356)=z*w0(356)
      w0(340)= - w0(340)*w0(1076)
      w0(486)= - 691.0_prec*w0(357) + 86.0_prec*w0(530)
      w0(486)=y*w0(486)
      w0(486)=869.0_prec*w0(357) + w0(486)
      w0(486)=y*w0(486)
      w0(486)= - 697.0_prec*w0(357) + w0(486)
      w0(486)=y*w0(486)
      w0(486)=347.0_prec*w0(357) + w0(486)
      w0(486)=y*w0(486)
      w0(453)= - w0(453) + 64.0_prec*w0(672)
      w0(453)=y*w0(453)
      w0(453)=w0(465) + w0(453)
      w0(453)=y*w0(453)
      w0(453)= - w0(469) + w0(453)
      w0(453)=y*w0(453)
      w0(453)=w0(513) + w0(453)
      w0(453)=y*w0(453)
      w0(453)= - w0(1041) + w0(453)
      w0(453)=XNF*w0(453)
      w0(340)=w0(340) + w0(356) + w0(453) - w0(416) + w0(486)
      w0(340)=w0(56)*w0(340)
      w0(356)=w0(974)*w0(656)
      w0(340)=w0(356) + w0(340)
      w0(340)=w0(340)*w0(354)
      w0(354)=w0(387)*w0(547)
      w0(356)=w0(942)*w0(443)
      w0(387)= - w0(77)*w0(1019)*w0(979)
      w0(443)=w0(487) - w0(593)
      w0(443)=w0(443)*y
      w0(453)=w0(454)*w0(323)
      w0(443)= - w0(443) + w0(708) + w0(453) - w0(627)
      w0(443)=w0(443)*z
      w0(453)= - w0(426) + 268.0_prec*w0(322)
      w0(453)=w0(453)*y
      w0(465)=363.0_prec*w0(320)
      w0(453)=w0(453) + w0(465)
      w0(453)=w0(453)*y
      w0(439)=w0(439)*w0(485)
      w0(439)= - w0(439) - w0(1183) + w0(443) + w0(453)
      w0(439)=w0(439)*z
      w0(443)= - 183.0_prec*w0(322) + 554.0_prec*w0(320)
      w0(443)=w0(443)*y
      w0(443)=w0(443) - 564.0_prec*w0(320)
      w0(443)=w0(443)*y
      w0(443)=w0(443) + w0(645)
      w0(443)=w0(443)*y
      w0(443)=w0(443) - w0(447) - w0(838)
      w0(439)= - w0(439) + 2.0_prec*w0(443)
      w0(439)=w0(439)*z
      w0(443)= - w0(537) + 67.0_prec*w0(322)
      w0(443)=w0(443)*w0(520)
      w0(443)=w0(443) + 801.0_prec*w0(320)
      w0(443)=w0(443)*y
      w0(443)=w0(443) - w0(455)
      w0(443)=w0(443)*y
      w0(443)=w0(443) + w0(1110)
      w0(443)=w0(443)*y
      w0(447)=w0(449)*w0(681)
      w0(443)=w0(443) + w0(447) - w0(830)
      w0(439)= - w0(439) + 2.0_prec*w0(443)
      w0(439)=w0(439)*z
      w0(426)=w0(426) - w0(593)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - 1128.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) + 990.0_prec*w0(320)
      w0(426)=w0(426)*y
      w0(426)=w0(426) - w0(466)
      w0(426)=w0(426)*y
      w0(426)=w0(426) + w0(1183)
      w0(426)=w0(426)*y
      w0(443)=w0(457)*w0(806)
      w0(426)=w0(439) - w0(426) + w0(443) + w0(633)
      w0(426)=w0(426)*z
      w0(439)=w0(487) - w0(522)
      w0(439)=w0(439)*y
      w0(439)=w0(439) - w0(465)
      w0(439)=w0(439)*y
      w0(439)=w0(439) + 446.0_prec*w0(320)
      w0(439)=w0(439)*y
      w0(439)=w0(439) - 264.0_prec*w0(320)
      w0(439)=w0(439)*y
      w0(439)=w0(439) + w0(1183)
      w0(439)=w0(439)*w0(799)
      w0(443)=w0(482)*w0(1097)
      w0(426)=w0(426) - w0(439) - w0(443)
      w0(426)=w0(426)*z
      w0(439)=w0(337) - w0(748)
      w0(439)=w0(439)*y
      w0(439)=w0(439) + w0(748)
      w0(439)=w0(439)*y
      w0(439)=w0(439) - w0(335)
      w0(439)=w0(439)*y
      w0(439)=w0(439) + w0(320)
      w0(439)=w0(439)*w0(809)
      w0(426)=w0(426) + w0(439)
      w0(426)=w0(445)*z*w0(426)*w0(456)
      w0(439)=w0(549) - w0(917)
      w0(439)=w0(439)*y
      w0(439)=w0(439) + w0(319)
      w0(439)=w0(439)*w0(485)
      w0(443)=w0(705)*w0(346)
      w0(447)=w0(443)*w0(520)
      w0(439)=w0(439) + w0(447)
      w0(439)=w0(439)*z
      w0(447)=w0(1037) - w0(949)
      w0(447)=w0(447)*y
      w0(447)=w0(447) - w0(650)
      w0(447)=w0(447)*y
      w0(447)=w0(447) + w0(428)
      w0(447)=w0(447)*w0(459)
      w0(439)=w0(439) - w0(447)
      w0(439)=w0(439)*z
      w0(447)=w0(1174)*w0(514)
      w0(447)=w0(447) - w0(1123)
      w0(447)=w0(447)*y
      w0(447)=w0(447) + w0(1176)
      w0(447)=w0(447)*y
      w0(447)=w0(447) - w0(698)
      w0(447)=w0(447)*w0(485)
      w0(439)=w0(439) - w0(447)
      w0(439)=w0(439)*z
      w0(447)=w0(839) + w0(1158)
      w0(447)=w0(447)*y
      w0(447)=w0(447) - w0(1176)
      w0(447)=w0(447)*y
      w0(447)=w0(447) + w0(698)
      w0(447)=w0(447)*y
      w0(447)=w0(447) + w0(700)
      w0(447)=w0(447)*w0(485)
      w0(439)=w0(439) + w0(447)
      w0(439)=w0(439)*z
      w0(447)=w0(557)*w0(520)
      w0(447)=w0(447) + w0(698)
      w0(447)=w0(447)*y
      w0(447)=w0(447) + w0(700)
      w0(447)=w0(447)*y
      w0(447)=w0(447) - w0(698)
      w0(447)=w0(447)*w0(485)
      w0(439)=w0(439) + w0(447)
      w0(447)=108.0_prec*Cf
      w0(439)= - w0(447)*w0(439)*w0(813)
      w0(426)=w0(426) + w0(439)
      w0(426)=w0(309)*w0(426)
      w0(368)=w0(414)*w0(368)
      w0(339)=w0(339) + w0(368)
      w0(339)=w0(20)*w0(339)
      w0(368)=w0(638)*w0(969)
      w0(439)= - w0(659)*w0(479)
      w0(439)= - w0(518) + w0(439)
      w0(439)=w0(439)*w0(402)
      w0(423)=w0(357) - w0(423)
      w0(423)=y*w0(423)
      w0(423)=w0(357) + w0(423)
      w0(447)= - w0(389) + w0(441)
      w0(447)=y*w0(447)
      w0(447)= - w0(357) + w0(447)
      w0(447)=z*w0(447)
      w0(423)=2.0_prec*w0(423) + w0(447)
      w0(423)=w0(423)*w0(432)
      w0(447)= - w0(595) + w0(939)
      w0(447)=y*w0(447)
      w0(424)=w0(424) + w0(447)
      w0(424)=y*w0(424)
      w0(424)=w0(1151) + w0(424)
      w0(424)=y*w0(424)
      w0(423)=w0(423) + w0(653) - w0(596) + w0(424)
      w0(423)=z*w0(423)
      w0(424)= - 93.0_prec*w0(357) + w0(605)
      w0(424)=y*w0(424)
      w0(424)=w0(746) + w0(424)
      w0(424)=y*w0(424)
      w0(424)=w0(759) + w0(424)
      w0(424)=y*w0(424)
      w0(424)= - w0(862) + w0(424)
      w0(424)=y*w0(424)
      w0(423)=w0(423) + w0(654) + w0(952) + w0(424)
      w0(423)=z*w0(423)
      w0(423)=w0(782) + w0(423)
      w0(423)=w0(128)*w0(423)*w0(21)**2
      w0(388)= - w0(388)*w0(536)
      w0(424)= - w0(164) - w0(215) + w0(262)
      w0(424)=w0(994)*w0(424)
      w0(414)= - w0(28)*w0(414)*w0(479)
      w0(360)=w0(382)*w0(360)*w0(741)
      w0(321)=w0(510) + w0(359) + w0(324) + w0(433) + w0(392) + w0(406)&
     &  + w0(504) + w0(471) + w0(321) + w0(327) + w0(387) + w0(365) + &
     & w0(370) + w0(356) + w0(354) + w0(340) + w0(343) + w0(331) + &
     & w0(419) + w0(360) + w0(423) + w0(362) + w0(439) + w0(414) + &
     & w0(377) + w0(368) + w0(339) + w0(353) + w0(474) + w0(424) + &
     & w0(388) + w0(403) + w0(404) + w0(526) + w0(376) + w0(458) + &
     & w0(351) + w0(347) + w0(390) + w0(426) + 2.0_prec*w0(396)
      w0(321)=Q2*w0(321)
      w0(324)=w0(688) + 5.0_prec*w0(888)
      w0(327)= - 5.0_prec*w0(383) - w0(955) - w0(324)
      w0(327)=w0(327)*w0(483)
      w0(324)=2.0_prec*w0(324) + w0(760)
      w0(324)=w0(18)*w0(324)
      w0(331)=w0(955) + w0(688)
      w0(331)=w0(5)*w0(331)
      w0(339)=45.0_prec*w0(100) + w0(905) + 14.0_prec*w0(99) + 9.0_prec*w0(1) + 2.0_prec*w0(95)&
     &  + 5.0_prec*w0(26) - w0(604)
      w0(339)=w0(355)*w0(339)
      w0(324)=w0(327) + w0(331) + w0(324) + w0(889) - w0(326) - 4.0_prec*&
     & w0(624) + w0(531) + w0(339)
      w0(324)=w0(131)*w0(324)
      w0(326)= - w0(754)*w0(965)
      w0(324)= - w0(648) + w0(324) + w0(326)
      w0(326)=w0(435) + 3.0_prec*w0(953)
      w0(326)=w0(576) + 2.0_prec*w0(326)
      w0(326)=w0(326)*z
      w0(327)=w0(936) + w0(434)
      w0(326)=w0(326) - 3.0_prec*w0(327)
      w0(326)=w0(326)*z
      w0(327)=w0(444) + 3.0_prec*w0(960)
      w0(326)=w0(326) - 2.0_prec*w0(327)
      w0(326)=w0(326)*z
      w0(326)=w0(326) - w0(413) - w0(448)
      w0(326)=w0(326)*w0(456)
      w0(326)= - w0(553) + w0(326)
      w0(327)= - w0(495) + 213.0_prec*w0(391)
      w0(327)=y*w0(327)
      w0(331)=w0(501) + w0(493)
      w0(331)=XNF*w0(331)
      w0(327)=w0(331) + 230.0_prec*w0(357) + w0(327)
      w0(331)=w0(818) - w0(747) + 349.0_prec*w0(391)
      w0(339)=361.0_prec*w0(357) + w0(693)
      w0(339)=z*w0(339)
      w0(331)=2.0_prec*w0(331) + w0(339)
      w0(331)=z*w0(331)
      w0(327)=3.0_prec*w0(327) + w0(331)
      w0(327)=z*w0(327)
      w0(331)=237.0_prec*w0(357)
      w0(339)=88.0_prec*w0(391)
      w0(340)= - w0(331) + w0(339)
      w0(340)=y*w0(340)
      w0(331)=w0(331) + w0(340)
      w0(331)=y*w0(331)
      w0(331)= - w0(933) + w0(331)
      w0(340)= - w0(798) + w0(824)
      w0(340)=y*w0(340)
      w0(340)=w0(798) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(492) + w0(340)
      w0(340)=XNF*w0(340)
      w0(327)=w0(327) + 4.0_prec*w0(331) + w0(340)
      w0(327)=z*w0(327)
      w0(331)= - w0(785) - w0(397)
      w0(327)= - w0(570) + 2.0_prec*w0(331) + w0(327)
      w0(327)=w0(24)*w0(327)
      w0(331)= - w0(673) + 52.0_prec*w0(391)
      w0(331)=w0(331)*y
      w0(331)=w0(331) + w0(519)
      w0(340)= - w0(405) + w0(331)
      w0(343)=82.0_prec*w0(436) + w0(408)
      w0(347)=w0(895) + w0(410)
      w0(347)=z*w0(347)
      w0(343)=2.0_prec*w0(343) + w0(347)
      w0(343)=z*w0(343)
      w0(340)=3.0_prec*w0(340) + w0(343)
      w0(340)=z*w0(340)
      w0(343)=w0(1124) - w0(611)
      w0(343)=w0(343)*y
      w0(343)=w0(343) - w0(1124)
      w0(343)=w0(343)*y
      w0(340)=w0(340) - w0(343) - w0(736)
      w0(340)=z*w0(340)
      w0(340)=w0(340) - 28.0_prec*w0(430) - w0(594)
      w0(340)=w0(340)*w0(664)
      w0(347)= - w0(364)*w0(325)
      w0(347)=w0(347) + w0(441) - w0(435)
      w0(347)=z*w0(347)
      w0(347)=12.0_prec*w0(405) + w0(347)
      w0(347)=z*w0(347)
      w0(351)= - w0(389) + w0(476)
      w0(351)=w0(351)*w0(437)
      w0(347)=w0(347) + w0(351) + w0(444)
      w0(347)=z*w0(347)
      w0(351)= - w0(528) + w0(729)
      w0(351)=y*w0(351)
      w0(351)=w0(357) + w0(351)
      w0(351)=w0(351)*w0(437)
      w0(347)=w0(347) + w0(351) + w0(534)
      w0(347)=w0(347)*w0(945)
      w0(351)= - 380.0_prec*w0(357) + 379.0_prec*w0(391)
      w0(353)=w0(834) - w0(786)
      w0(353)=XNF*w0(353)
      w0(354)=w0(631) - w0(578)
      w0(354)=z*w0(354)
      w0(351)=w0(354) + 2.0_prec*w0(351) + w0(353)
      w0(351)=z*w0(351)
      w0(330)=w0(330)*w0(543)
      w0(330)=w0(330) - w0(539)
      w0(353)=XNF*w0(330)
      w0(353)=w0(353) + 245.0_prec*w0(357) - 228.0_prec*w0(429)
      w0(351)=3.0_prec*w0(353) + w0(351)
      w0(351)=z*w0(351)
      w0(353)=414.0_prec*w0(357)
      w0(354)= - w0(353) + w0(884)
      w0(354)=y*w0(354)
      w0(354)=462.0_prec*w0(357) + w0(354)
      w0(354)=y*w0(354)
      w0(354)= - 175.0_prec*w0(357) + w0(354)
      w0(356)=w0(708) - w0(786)
      w0(356)=y*w0(356)
      w0(356)= - w0(708) + w0(356)
      w0(356)=y*w0(356)
      w0(356)=w0(489) + w0(356)
      w0(356)=XNF*w0(356)
      w0(351)=w0(351) + 2.0_prec*w0(354) + w0(356)
      w0(351)=z*w0(351)
      w0(354)= - w0(658) + w0(775)
      w0(354)=y*w0(354)
      w0(354)=w0(1050) + w0(354)
      w0(354)=y*w0(354)
      w0(354)= - w0(626) + w0(354)
      w0(354)=y*w0(354)
      w0(356)=w0(834) - w0(1002)
      w0(356)=y*w0(356)
      w0(356)= - w0(871) + w0(356)
      w0(356)=y*w0(356)
      w0(356)=w0(489) + w0(356)
      w0(356)=y*w0(356)
      w0(356)= - w0(633) + w0(356)
      w0(356)=XNF*w0(356)
      w0(351)=w0(351) + w0(356) + 156.0_prec*w0(357) + w0(354)
      w0(351)=w0(5)*w0(351)
      w0(331)= - 3.0_prec*w0(331) + w0(597)
      w0(354)= - 246.0_prec*w0(436) - w0(587)
      w0(356)= - w0(850) - w0(591)
      w0(356)=z*w0(356)
      w0(354)=2.0_prec*w0(354) + w0(356)
      w0(354)=z*w0(354)
      w0(331)=3.0_prec*w0(331) + w0(354)
      w0(331)=z*w0(331)
      w0(343)=w0(613) + w0(343)
      w0(331)=w0(331) + 3.0_prec*w0(343) + w0(568)
      w0(331)=z*w0(331)
      w0(331)=w0(331) + 84.0_prec*w0(430) + w0(602)
      w0(331)=w0(22)*w0(331)
      w0(326)=4.0_prec*w0(331) + w0(351) + w0(347) + w0(340) + 2.0_prec*w0(326) + &
     & w0(327)
      w0(326)=w0(58)*w0(326)
      w0(327)= - w0(952) + w0(452)
      w0(327)=y*w0(327)
      w0(327)=w0(384) + w0(327)
      w0(327)=y*w0(327)
      w0(327)= - w0(361) + w0(327)
      w0(331)=13.0_prec- w0(451)
      w0(331)=w0(331)*w0(655)
      w0(331)= - w0(632) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=w0(726) + w0(331)
      w0(331)=XNF*w0(331)
      w0(327)=w0(367) + 10.0_prec*w0(327) + w0(331)
      w0(327)=w0(327)*w0(432)
      w0(331)= - w0(461) + w0(1064)
      w0(331)=y*w0(331)
      w0(331)=3295.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - w0(393) + w0(331)
      w0(331)=y*w0(331)
      w0(340)= - 964.0_prec+ 949.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(340)=15.0_prec+ w0(340)
      w0(340)=2.0_prec*w0(340) - w0(1067)
      w0(340)=y*w0(340)
      w0(343)=2689.0_prec*w0(318)
      w0(347)=2590.0_prec- w0(343)
      w0(347)=w0(347)*w0(318)
      w0(340)=w0(340) + 99.0_prec+ w0(347)
      w0(340)=y*w0(340)
      w0(340)=w0(488) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(1058) + w0(340)
      w0(340)=XNF*w0(340)
      w0(327)=w0(327) + w0(340) + w0(1141) + w0(331)
      w0(327)=z*w0(327)
      w0(331)= - 8014.0_prec*w0(357) + 2521.0_prec*w0(391)
      w0(331)=y*w0(331)
      w0(331)=9959.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 5996.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=1710.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(340)= - 1058.0_prec+ 623.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(340)=435.0_prec+ w0(340)
      w0(347)=41.0_prec+ w0(800)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 72.0_prec+ w0(347)
      w0(347)=w0(347)*w0(451)
      w0(340)=2.0_prec*w0(340) + w0(347)
      w0(340)=y*w0(340)
      w0(347)=4805.0_prec- 4199.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(340)=w0(340) - 606.0_prec+ w0(347)
      w0(340)=y*w0(340)
      w0(347)= - 2131.0_prec+ 2119.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)=12.0_prec+ w0(347)
      w0(340)=2.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(347)=86.0_prec- 91.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)=5.0_prec+ w0(347)
      w0(340)=18.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(340)=w0(1128) + w0(340)
      w0(340)=XNF*w0(340)
      w0(327)=w0(327) + w0(340) - w0(598) + w0(331)
      w0(327)=z*w0(327)
      w0(331)= - 13229.0_prec*w0(357) + 3713.0_prec*w0(391)
      w0(331)=y*w0(331)
      w0(331)=19450.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 14980.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=5949.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 1035.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(340)= - 4.0_prec- w0(1152)
      w0(340)=w0(340)*w0(318)
      w0(340)=399.0_prec+ w0(340)
      w0(347)= - 493.0_prec+ 1141.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 648.0_prec+ w0(347)
      w0(347)=y*w0(347)
      w0(340)=5.0_prec*w0(340) + w0(347)
      w0(340)=y*w0(340)
      w0(347)=245.0_prec- w0(1073)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 156.0_prec+ w0(347)
      w0(340)=14.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(347)= - 5608.0_prec+ 4657.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(340)=w0(340) + 951.0_prec+ w0(347)
      w0(340)=y*w0(340)
      w0(347)=1177.0_prec- 1149.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 28.0_prec+ w0(347)
      w0(340)=3.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(347)= - 25.0_prec+ 26.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 1.0_prec+ w0(347)
      w0(340)=36.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(1080) + w0(340)
      w0(340)=XNF*w0(340)
      w0(327)=w0(327) + w0(340) + w0(792) + w0(331)
      w0(327)=z*w0(327)
      w0(331)= - 2122.0_prec*w0(357) + 553.0_prec*w0(391)
      w0(331)=w0(331)*w0(514)
      w0(331)=24950.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 23476.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=12073.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 2978.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=w0(1066) + w0(331)
      w0(331)=y*w0(331)
      w0(340)=2723.0_prec- 4754.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(347)= - 929.0_prec+ 1487.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 558.0_prec+ w0(347)
      w0(347)=y*w0(347)
      w0(340)=w0(347) + 2031.0_prec+ w0(340)
      w0(340)=y*w0(340)
      w0(347)= - 193.0_prec+ 478.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 285.0_prec+ w0(347)
      w0(340)=10.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(347)= - 397.0_prec- 80.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)=477.0_prec+ w0(347)
      w0(340)=4.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(347)=587.0_prec- 467.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 120.0_prec+ w0(347)
      w0(340)=5.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(347)= - 1427.0_prec+ 1358.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(340)=w0(340) + 69.0_prec+ w0(347)
      w0(340)=y*w0(340)
      w0(340)= - w0(1081) + w0(340)
      w0(340)=w0(340)*w0(485)
      w0(327)=w0(327) + w0(331) + w0(340)
      w0(327)=z*w0(327)
      w0(331)= - 5208.0_prec*w0(357) + 1291.0_prec*w0(391)
      w0(331)=w0(331)*w0(520)
      w0(331)=19131.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 20687.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=12907.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 4049.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=w0(742) + w0(331)
      w0(331)=w0(331)*w0(799)
      w0(340)=36.0_prec- 47.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(340)=11.0_prec+ w0(340)
      w0(347)= - 817.0_prec+ 1066.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 249.0_prec+ w0(347)
      w0(347)=y*w0(347)
      w0(340)=93.0_prec*w0(340) + w0(347)
      w0(340)=y*w0(340)
      w0(347)= - 1780.0_prec+ 2351.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)= - 571.0_prec+ w0(347)
      w0(340)=3.0_prec*w0(347) + w0(340)
      w0(340)=y*w0(340)
      w0(347)=3784.0_prec- 5275.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(340)=w0(340) + 1491.0_prec+ w0(347)
      w0(340)=y*w0(340)
      w0(347)= - 731.0_prec+ 1439.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(340)=w0(340) - 708.0_prec+ w0(347)
      w0(340)=y*w0(340)
      w0(347)=97.0_prec*w0(318)
      w0(351)= - 184.0_prec+ w0(347)
      w0(351)=w0(351)*w0(318)
      w0(351)=87.0_prec+ w0(351)
      w0(340)=2.0_prec*w0(351) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(1079) + w0(340)
      w0(340)=w0(340)*w0(681)
      w0(327)=w0(327) + w0(331) + w0(340)
      w0(327)=z*w0(327)
      w0(331)= - w0(896) + w0(339)
      w0(331)=w0(331)*w0(561)
      w0(331)=7191.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 8536.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=6209.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)= - 2476.0_prec*w0(357) + w0(331)
      w0(331)=y*w0(331)
      w0(331)=w0(819) + w0(331)
      w0(331)=w0(331)*w0(803)
      w0(339)=653.0_prec- 724.0_prec*w0(318)
      w0(339)=w0(339)*w0(318)
      w0(339)=71.0_prec+ w0(339)
      w0(340)= - 113.0_prec+ w0(817)
      w0(340)=w0(340)*w0(318)
      w0(340)= - 12.0_prec+ w0(340)
      w0(340)=w0(340)*w0(358)
      w0(339)=3.0_prec*w0(339) + w0(340)
      w0(339)=y*w0(339)
      w0(340)= - 1265.0_prec+ 1399.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(340)= - 134.0_prec+ w0(340)
      w0(339)=3.0_prec*w0(340) + w0(339)
      w0(339)=y*w0(339)
      w0(340)=289.0_prec- 319.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(340)=30.0_prec+ w0(340)
      w0(339)=14.0_prec*w0(340) + w0(339)
      w0(339)=y*w0(339)
      w0(340)= - 2443.0_prec+ 2701.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(339)=w0(339) - 258.0_prec+ w0(340)
      w0(339)=y*w0(339)
      w0(340)=845.0_prec- 932.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(339)=w0(339) + 87.0_prec+ w0(340)
      w0(339)=y*w0(339)
      w0(339)=w0(1084) + w0(339)
      w0(339)=w0(339)*w0(806)
      w0(327)=w0(327) + w0(331) + w0(339)
      w0(327)=z*w0(327)
      w0(331)=203.0_prec*w0(357)
      w0(339)= - w0(331) + w0(668)
      w0(339)=y*w0(339)
      w0(339)=w0(621) + w0(339)
      w0(339)=y*w0(339)
      w0(339)= - 518.0_prec*w0(357) + w0(339)
      w0(339)=y*w0(339)
      w0(339)=w0(621) + w0(339)
      w0(339)=y*w0(339)
      w0(331)= - w0(331) + w0(339)
      w0(331)=y*w0(331)
      w0(331)=w0(438) + w0(331)
      w0(331)=w0(331)*w0(1096)
      w0(339)= - w0(513) + w0(480)
      w0(339)=y*w0(339)
      w0(340)=500.0_prec*w0(320)
      w0(339)=w0(340) + w0(339)
      w0(339)=y*w0(339)
      w0(339)= - 622.0_prec*w0(320) + w0(339)
      w0(339)=y*w0(339)
      w0(339)=w0(340) + w0(339)
      w0(339)=y*w0(339)
      w0(339)= - w0(513) + w0(339)
      w0(339)=y*w0(339)
      w0(339)=w0(1041) + w0(339)
      w0(339)=w0(339)*w0(1097)
      w0(331)=w0(331) + w0(339)
      w0(339)= - 58.0_prec*w0(698) + w0(1040)
      w0(339)=y*w0(339)
      w0(339)=w0(1179) + w0(339)
      w0(339)=y*w0(339)
      w0(339)= - w0(643) + w0(339)
      w0(339)=y*w0(339)
      w0(339)=w0(562) + w0(339)
      w0(339)=w0(339)*w0(681)
      w0(340)=y*w0(756)
      w0(340)=w0(562) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(698) + w0(340)
      w0(340)=w0(340)*w0(799)*w0(344)
      w0(346)= - w0(346)*w0(1159)
      w0(340)=w0(340) + w0(346)
      w0(340)=w0(340)*w0(496)
      w0(339)=w0(339) + w0(340)
      w0(339)=z*w0(339)
      w0(340)= - w0(1046) + w0(463)
      w0(340)=w0(340)*w0(451)
      w0(340)=76.0_prec*w0(698) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(590) + w0(340)
      w0(340)=y*w0(340)
      w0(340)=w0(917) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(698) + w0(340)
      w0(340)=w0(340)*w0(681)
      w0(339)=w0(340) + w0(339)
      w0(339)=z*w0(339)
      w0(340)=w0(1089) - w0(584)
      w0(340)=y*w0(340)
      w0(346)=18.0_prec*w0(698)
      w0(340)= - w0(346) + w0(340)
      w0(340)=y*w0(340)
      w0(340)=w0(999) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(698) + w0(340)
      w0(340)=w0(340)*w0(1095)
      w0(339)=w0(340) + w0(339)
      w0(339)=z*w0(339)
      w0(340)= - w0(529)*w0(1097)
      w0(339)=w0(340) + w0(339)
      w0(339)=w0(339)*w0(1098)
      w0(340)=w0(750)*w0(893)
      w0(351)=w0(799)*w0(1184)
      w0(340)=w0(340) + w0(351)
      w0(340)=w0(340)*w0(794)
      w0(351)=w0(1125) - w0(1103)
      w0(351)=w0(351)*w0(520)
      w0(354)=215.0_prec*w0(320)
      w0(351)= - w0(354) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=102.0_prec*w0(320) + w0(351)
      w0(351)=y*w0(351)
      w0(351)= - w0(793) + w0(351)
      w0(351)=w0(351)*w0(799)
      w0(340)=w0(351) + w0(340)
      w0(340)=z*w0(340)
      w0(351)=w0(577) - w0(833)
      w0(351)=y*w0(351)
      w0(356)=81.0_prec*w0(320)
      w0(351)= - w0(356) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=w0(577) + w0(351)
      w0(351)=y*w0(351)
      w0(351)= - w0(830) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=w0(329) + w0(351)
      w0(351)=w0(351)*w0(799)
      w0(340)=4.0_prec*w0(351) + w0(340)
      w0(340)=z*w0(340)
      w0(351)=77.0_prec*w0(320) - w0(1106)
      w0(351)=y*w0(351)
      w0(351)= - w0(720) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=122.0_prec*w0(320) + w0(351)
      w0(351)=w0(351)*w0(520)
      w0(351)= - 117.0_prec*w0(320) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=w0(882) + w0(351)
      w0(351)=y*w0(351)
      w0(351)= - w0(335) + w0(351)
      w0(351)=w0(351)*w0(799)
      w0(340)=w0(351) + w0(340)
      w0(340)=z*w0(340)
      w0(351)=w0(1105) - w0(826)
      w0(351)=y*w0(351)
      w0(351)= - w0(1170) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=w0(506) + w0(351)
      w0(351)=y*w0(351)
      w0(351)= - w0(845) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=w0(492) + w0(351)
      w0(351)=y*w0(351)
      w0(351)= - w0(335) + w0(351)
      w0(351)=w0(351)*w0(1111)
      w0(340)=w0(351) + w0(340)
      w0(340)=z*w0(340)
      w0(351)=w0(1096)*w0(687)
      w0(340)=w0(351) + w0(340)
      w0(340)=w0(340)*w0(1108)
      w0(327)=w0(340) + w0(339) + 2.0_prec*w0(331) + w0(327)
      w0(327)=w0(315)*w0(327)
      w0(331)=w0(383) + w0(888) + w0(972)
      w0(331)=w0(331)*w0(787)
      w0(339)= - w0(22)*w0(840)
      w0(339)=w0(339) + w0(371) - w0(925)
      w0(339)=w0(339)*w0(979)
      w0(340)= - 152.0_prec*w0(357) + 93.0_prec*w0(391)
      w0(340)=y*w0(340)
      w0(351)=w0(501) - w0(826)
      w0(351)=y*w0(351)
      w0(351)= - w0(545) + w0(351)
      w0(351)=XNF*w0(351)
      w0(340)=w0(351) + w0(613) + w0(340)
      w0(351)= - w0(418) + 54.0_prec*w0(391)
      w0(359)=w0(501) - w0(833)
      w0(359)=XNF*w0(359)
      w0(351)=72.0_prec*w0(477) + 4.0_prec*w0(351) + w0(359)
      w0(351)=z*w0(351)
      w0(340)=3.0_prec*w0(340) + w0(351)
      w0(340)=z*w0(340)
      w0(351)= - 228.0_prec*w0(357) + 113.0_prec*w0(391)
      w0(351)=y*w0(351)
      w0(351)=198.0_prec*w0(357) + w0(351)
      w0(351)=y*w0(351)
      w0(359)= - y*w0(328)
      w0(335)= - w0(335) + w0(359)
      w0(335)=y*w0(335)
      w0(335)=w0(320) + w0(335)
      w0(335)=w0(335)*w0(364)
      w0(335)=w0(335) - w0(744) + w0(351)
      w0(335)=2.0_prec*w0(335) + w0(340)
      w0(335)=z*w0(335)
      w0(340)= - w0(802) + w0(560)
      w0(340)=y*w0(340)
      w0(340)=w0(599) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(556) + w0(340)
      w0(340)=y*w0(340)
      w0(335)=w0(335) - w0(674) + w0(1140) + w0(340)
      w0(335)=w0(58)*w0(335)
      w0(335)=w0(339) + w0(335)
      w0(335)=w0(30)*w0(335)
      w0(324)=24.0_prec*w0(1014) + 16.0_prec*w0(1055) + w0(484) + w0(335) + w0(326)&
     &  + w0(331) + 2.0_prec*w0(324) + w0(327) - w0(468) + w0(507)
      w0(324)=Q2*w0(324)
      w0(326)=w0(355)*Q2*w0(131)
      w0(327)= - w0(106) - 6.0_prec*w0(13)
      w0(327)=w0(326)*w0(327)
      w0(331)=Q2*w0(527)
      w0(335)=w0(10) + w0(8)
      w0(339)=w0(335) + w0(14)
      w0(340)=w0(35) + w0(339)
      w0(340)=w0(331)*w0(340)
      w0(324)=w0(324) + w0(340) + w0(327)
      w0(324)=w0(106)*w0(324)
      w0(327)=w0(11) + w0(16)
      w0(340)=w0(527)*w0(327)
      w0(340)=w0(340) - w0(415)
      w0(351)=w0(340) + w0(507)
      w0(338)= - w0(351) + w0(338)
      w0(338)=Q2*w0(338)
      w0(359)=w0(331)*w0(13)
      w0(360)= - w0(8)*w0(331)
      w0(361)= - w0(10)*w0(326)
      w0(338)=w0(361) + w0(360) + w0(338) + w0(359)
      w0(338)=w0(10)*w0(338)
      w0(360)=w0(355)*w0(31)
      w0(361)=w0(360) - w0(712) - w0(564)
      w0(361)=w0(21)*w0(361)
      w0(362)=w0(91) + w0(116)
      w0(362)= - w0(34) + 4.0_prec*w0(12) + w0(913) - w0(966) - w0(614) + 3.0_prec*&
     & w0(362)
      w0(362)=w0(355)*w0(362)
      w0(365)=w0(31)*w0(946)
      w0(367)=w0(963) - w0(929)
      w0(368)=2.0_prec*w0(367) - w0(760)
      w0(368)=w0(18)*w0(368)
      w0(367)=w0(909) - w0(367)
      w0(367)=w0(367)*w0(483)
      w0(361)=w0(367) + w0(368) + w0(361) + w0(365) + w0(362) - w0(956)
      w0(361)=w0(131)*w0(361)
      w0(360)= - w0(666) + w0(360) + w0(930) - w0(565)
      w0(360)=w0(360)*w0(815)
      w0(362)= - w0(2)*w0(407)
      w0(365)=w0(399)*w0(684)
      w0(362)=w0(362) + w0(365)
      w0(362)=w0(362)*w0(394)
      w0(360)=w0(360) + w0(361) + w0(362) + w0(380) + w0(411) + w0(374)
      w0(361)= - w0(363)*w0(402)
      w0(362)= - w0(386)*w0(586)
      w0(361)=w0(362) + w0(361) + w0(385)
      w0(361)=w0(58)*w0(361)
      w0(340)= - 8.0_prec*w0(400) + 2.0_prec*w0(360) + w0(361) - w0(340)
      w0(340)=Q2*w0(340)
      w0(360)=w0(14) + w0(8)
      w0(360)= - w0(35) - 8.0_prec*w0(360)
      w0(360)=w0(326)*w0(360)
      w0(361)= - w0(10)*w0(331)
      w0(340)=w0(361) + w0(340) + w0(359) + w0(360)
      w0(340)=w0(35)*w0(340)
      w0(360)=w0(857) - w0(731)
      w0(361)=w0(770) + w0(753)
      w0(361)=z*w0(361)
      w0(360)=3.0_prec*w0(360) + w0(361)
      w0(360)=z*w0(360)
      w0(361)= - 162.0_prec*w0(357) + w0(607)
      w0(361)=y*w0(361)
      w0(361)=w0(600) + w0(361)
      w0(361)=y*w0(361)
      w0(361)=w0(635) - w0(746) + w0(361)
      w0(360)=2.0_prec*w0(361) + w0(360)
      w0(360)=z*w0(360)
      w0(361)= - w0(985) + w0(607)
      w0(361)=y*w0(361)
      w0(361)=144.0_prec*w0(357) + w0(361)
      w0(361)=y*w0(361)
      w0(361)= - w0(517) + w0(361)
      w0(361)=y*w0(361)
      w0(360)=w0(360) + w0(674) + w0(759) + w0(361)
      w0(360)=w0(21)*w0(360)
      w0(361)=w0(765)*w0(766)
      w0(362)= - 305.0_prec*w0(357) + 323.0_prec*w0(391)
      w0(362)=2.0_prec*w0(362) + 305.0_prec*w0(477)
      w0(362)=z*w0(362)
      w0(362)= - w0(647) + w0(362)
      w0(362)=z*w0(362)
      w0(363)= - 621.0_prec*w0(357) + 263.0_prec*w0(391)
      w0(363)=y*w0(363)
      w0(363)=555.0_prec*w0(357) + w0(363)
      w0(363)=y*w0(363)
      w0(363)= - w0(1015) + w0(363)
      w0(362)=2.0_prec*w0(363) + w0(362)
      w0(362)=z*w0(362)
      w0(363)=w0(610) - 233.0_prec*w0(429)
      w0(363)=y*w0(363)
      w0(363)= - 346.0_prec*w0(357) + w0(363)
      w0(363)=y*w0(363)
      w0(362)=w0(362) + w0(363) + w0(870)
      w0(362)=w0(362)*w0(656)
      w0(363)= - w0(761)*w0(771)
      w0(360)=w0(363) + w0(362) + w0(360) + w0(361)
      w0(360)=w0(58)*w0(360)
      w0(361)=w0(1007) + w0(574)
      w0(361)=w0(15)*w0(361)
      w0(362)= - w0(977)*w0(483)
      w0(341)=w0(362) + w0(361) - w0(341)
      w0(341)=w0(341)*w0(979)
      w0(350)=w0(11) - w0(350)
      w0(350)=w0(979)*w0(350)
      w0(361)=w0(32)*w0(131)
      w0(345)=8.0_prec*w0(361) + w0(350) + w0(345)
      w0(345)=w0(355)*w0(345)
      w0(341)=w0(360) + w0(341) + w0(345) + w0(544) + w0(373)
      w0(341)=Q2*w0(341)
      w0(345)= - w0(13) + 42.0_prec*w0(23)
      w0(345)=w0(326)*w0(345)
      w0(341)=w0(341) + w0(345)
      w0(341)=w0(13)*w0(341)
      w0(345)=w0(378) + w0(351)
      w0(345)=w0(345)*Q2
      w0(345)=w0(345) - w0(359)
      w0(350)= - w0(8)*w0(326)
      w0(350)=w0(350) - w0(345)
      w0(350)=w0(8)*w0(350)
      w0(331)= - w0(331)*w0(335)
      w0(335)= - w0(14)*w0(326)
      w0(331)=w0(335) + w0(331) - w0(345)
      w0(331)=w0(14)*w0(331)
      w0(335)=w0(559) - w0(483)
      w0(335)=w0(131)*w0(925)*w0(335)
      w0(345)= - w0(32)*w0(998)
      w0(335)=w0(335) + w0(345)
      w0(345)= - w0(58)*w0(15)*w0(773)
      w0(335)=4.0_prec*w0(335) + w0(345)
      w0(335)=Q2*w0(335)
      w0(345)=w0(23)*w0(326)
      w0(351)=4.0_prec*w0(326)
      w0(359)= - w0(106)*w0(351)
      w0(335)=w0(359) + w0(335) + 12.0_prec*w0(345)
      w0(335)=w0(115)*w0(335)
      w0(345)=w0(250)*w0(326)
      w0(359)=w0(189)*w0(351)
      w0(321)=w0(335) + w0(324) + w0(340) + w0(331) + w0(338) + w0(359)&
     &  + w0(350) + w0(341) + 38.0_prec*w0(345) + w0(321)
      w0(324)=13.0_prec*w0(355)
      w0(324)= - w0(5)*w0(324)
      w0(324)=w0(324) - w0(894) - w0(762) - w0(375) - 14.0_prec*w0(887) - &
     & w0(696)
      w0(324)=2.0_prec*w0(324) + 243.0_prec*w0(958)
      w0(324)=w0(131)*w0(324)
      w0(331)=w0(745) - w0(855)
      w0(335)=w0(1023) - 95.
      w0(335)=w0(335)*w0(318)
      w0(338)= - 49.0_prec+ 37.0_prec*w0(318)
      w0(338)=w0(338)*w0(318)
      w0(338)=w0(338) + 12.
      w0(340)=w0(338)*w0(520)
      w0(341)= - w0(340) + 24.0_prec+ w0(335)
      w0(341)=XNF*w0(341)
      w0(345)= - XNF*w0(338)
      w0(345)= - 403.0_prec*w0(357) + w0(345)
      w0(345)=z*w0(345)
      w0(331)=w0(345) + 2.0_prec*w0(331) + w0(341)
      w0(331)=z*w0(331)
      w0(341)=w0(1038) - w0(855)
      w0(341)=y*w0(341)
      w0(345)=w0(827) - 97.
      w0(345)=w0(345)*w0(318)
      w0(338)=w0(338)*y
      w0(338)=w0(338) - 24.
      w0(350)=w0(345) - w0(338)
      w0(350)=y*w0(350)
      w0(359)=w0(615) - 47.
      w0(359)=w0(359)*w0(318)
      w0(359)=w0(359) + 12.
      w0(350)=w0(350) - w0(359)
      w0(350)=XNF*w0(350)
      w0(341)=w0(350) - w0(353) + w0(341)
      w0(331)=3.0_prec*w0(341) + w0(331)
      w0(331)=z*w0(331)
      w0(341)=2205.0_prec*w0(357) - 806.0_prec*w0(391)
      w0(341)=y*w0(341)
      w0(341)= - 2235.0_prec*w0(357) + w0(341)
      w0(341)=y*w0(341)
      w0(345)=24.0_prec+ w0(345)
      w0(340)=3.0_prec*w0(345) - w0(340)
      w0(340)=y*w0(340)
      w0(334)=4.0_prec- w0(334)
      w0(334)=w0(334)*w0(318)
      w0(334)= - 1.0_prec+ w0(334)
      w0(334)=72.0_prec*w0(334) + w0(340)
      w0(334)=y*w0(334)
      w0(340)= - 31.0_prec+ 23.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(340)=w0(340) + 8.
      w0(340)=3.0_prec*w0(340)
      w0(334)=w0(340) + w0(334)
      w0(334)=XNF*w0(334)
      w0(345)=838.0_prec*w0(357)
      w0(331)=w0(331) + w0(334) + w0(345) + w0(341)
      w0(331)=z*w0(331)
      w0(334)=818.0_prec*w0(357) - w0(855)
      w0(334)=y*w0(334)
      w0(334)= - 1242.0_prec*w0(357) + w0(334)
      w0(334)=y*w0(334)
      w0(334)=w0(345) + w0(334)
      w0(334)=y*w0(334)
      w0(335)=w0(335) - w0(338)
      w0(335)=y*w0(335)
      w0(335)= - 3.0_prec*w0(359) + w0(335)
      w0(335)=y*w0(335)
      w0(335)=w0(340) + w0(335)
      w0(335)=y*w0(335)
      w0(338)=15.0_prec- w0(533)
      w0(338)=w0(338)*w0(318)
      w0(338)= - 4.0_prec+ w0(338)
      w0(335)=3.0_prec*w0(338) + w0(335)
      w0(335)=XNF*w0(335)
      w0(331)=308.0_prec*w0(690) + w0(331) + w0(335) - w0(780) + w0(334)
      w0(331)=w0(331)*w0(409)
      w0(324)=w0(331) + w0(324) - 28.0_prec*w0(822)
      w0(324)=zeta3*w0(324)
      w0(331)=21.0_prec*w0(925) + w0(1009)
      w0(331)=w0(131)*w0(331)
      w0(331)=w0(331) - w0(540)
      w0(331)=w0(80)*w0(331)
      w0(334)=w0(1020) - w0(1017)
      w0(334)=w0(65)*w0(334)
      w0(335)=w0(111)*w0(943)
      w0(331)=w0(335) + w0(331) + w0(334)
      w0(334)=w0(1153) - 254.
      w0(334)=w0(334)*w0(318)
      w0(334)=w0(334) + 81.
      w0(335)=w0(334)*y
      w0(338)= - 2.0_prec*w0(334) + w0(335)
      w0(338)=y*w0(338)
      w0(338)=w0(338) + w0(334)
      w0(338)=8.0_prec*w0(338) + 183.0_prec*w0(704)
      w0(338)=XNF*w0(338)
      w0(338)=4309.0_prec*w0(342) + w0(338)
      w0(340)=w0(335) - w0(334)
      w0(340)=8.0_prec*w0(340) - 183.0_prec*w0(706)
      w0(340)=XNF*w0(340)
      w0(340)= - 4309.0_prec*w0(436) + w0(340)
      w0(340)=z*w0(340)
      w0(338)=3.0_prec*w0(338) + w0(340)
      w0(338)=w0(338)*w0(523)
      w0(340)= - 59210.0_prec+ 37151.0_prec*w0(318)
      w0(340)=w0(340)*w0(318)
      w0(340)=w0(340) + 22059.
      w0(341)=80.0_prec*w0(335) - w0(340)
      w0(341)=y*w0(341)
      w0(345)= - 14639.0_prec+ 9203.0_prec*w0(318)
      w0(345)=w0(345)*w0(318)
      w0(345)=w0(345) + 5436.
      w0(341)=4.0_prec*w0(345) + w0(341)
      w0(341)=y*w0(341)
      w0(350)= - 19450.0_prec+ 12961.0_prec*w0(318)
      w0(350)=w0(350)*w0(318)
      w0(350)=w0(350) + 6489.
      w0(353)=2651.0_prec*w0(698)
      w0(359)=915.0_prec*w0(491)
      w0(360)=w0(353) - w0(359)
      w0(360)=y*w0(360)
      w0(361)=2593.0_prec*w0(698)
      w0(360)= - w0(361) + w0(360)
      w0(360)=y*w0(360)
      w0(362)=857.0_prec*w0(698)
      w0(360)=w0(362) + w0(360)
      w0(360)=w0(360)*w0(344)
      w0(341)=w0(360) + w0(341) - w0(350)
      w0(341)=XNF*w0(341)
      w0(360)=62774.0_prec*w0(357)
      w0(363)=21545.0_prec*w0(391)
      w0(365)=w0(360) - w0(363)
      w0(365)=y*w0(365)
      w0(367)=63078.0_prec*w0(357)
      w0(365)= - w0(367) + w0(365)
      w0(365)=y*w0(365)
      w0(368)=21345.0_prec*w0(357)
      w0(365)=w0(368) + w0(365)
      w0(338)=w0(338) + 2.0_prec*w0(365) + w0(341)
      w0(338)=z*w0(338)
      w0(341)=38890.0_prec- 23311.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)=40.0_prec*w0(335) - 15579.0_prec+ w0(341)
      w0(341)=y*w0(341)
      w0(365)= - 56806.0_prec+ 32443.0_prec*w0(318)
      w0(365)=w0(365)*w0(318)
      w0(365)=w0(365) + 24363.
      w0(341)=w0(341) + w0(365)
      w0(341)=y*w0(341)
      w0(370)= - 37366.0_prec+ 22093.0_prec*w0(318)
      w0(370)=w0(370)*w0(318)
      w0(370)=w0(370) + 15273.
      w0(341)=w0(341) - w0(370)
      w0(341)=y*w0(341)
      w0(371)= - 9290.0_prec+ 6041.0_prec*w0(318)
      w0(371)=w0(371)*w0(318)
      w0(371)=w0(371) + 3249.
      w0(359)=3472.0_prec*w0(698) - w0(359)
      w0(359)=y*w0(359)
      w0(373)=4998.0_prec*w0(698)
      w0(359)= - w0(373) + w0(359)
      w0(359)=y*w0(359)
      w0(374)=3240.0_prec*w0(698)
      w0(359)=w0(374) + w0(359)
      w0(359)=y*w0(359)
      w0(375)=799.0_prec*w0(698)
      w0(359)= - w0(375) + w0(359)
      w0(359)=XNF*w0(359)
      w0(341)=w0(359) + w0(341) + w0(371)
      w0(341)=XNF*w0(341)
      w0(359)=82458.0_prec*w0(357) - w0(363)
      w0(359)=y*w0(359)
      w0(363)=122434.0_prec*w0(357)
      w0(359)= - w0(363) + w0(359)
      w0(359)=y*w0(359)
      w0(376)=82666.0_prec*w0(357)
      w0(359)=w0(376) + w0(359)
      w0(359)=y*w0(359)
      w0(377)=21145.0_prec*w0(357)
      w0(341)=w0(341) - w0(377) + w0(359)
      w0(338)=2.0_prec*w0(341) + w0(338)
      w0(338)=z*w0(338)
      w0(340)=48.0_prec*w0(335) - w0(340)
      w0(340)=y*w0(340)
      w0(340)=2.0_prec*w0(365) + w0(340)
      w0(340)=y*w0(340)
      w0(341)=55174.0_prec- 30955.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)= - 24219.0_prec+ w0(341)
      w0(340)=2.0_prec*w0(341) + w0(340)
      w0(340)=y*w0(340)
      w0(341)= - 27364.0_prec+ 16321.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)=w0(341) + 11043.
      w0(340)=2.0_prec*w0(341) + w0(340)
      w0(340)=y*w0(340)
      w0(359)= - 3730.0_prec+ 2437.0_prec*w0(318)
      w0(359)=w0(359)*w0(318)
      w0(359)=w0(359) + 1293.
      w0(359)=3.0_prec*w0(359)
      w0(353)=w0(353) - 549.0_prec*w0(491)
      w0(353)=y*w0(353)
      w0(353)= - w0(373) + w0(353)
      w0(353)=y*w0(353)
      w0(353)=4766.0_prec*w0(698) + w0(353)
      w0(353)=y*w0(353)
      w0(365)=2322.0_prec*w0(698)
      w0(353)= - w0(365) + w0(353)
      w0(353)=y*w0(353)
      w0(373)=452.0_prec*w0(698)
      w0(353)=w0(373) + w0(353)
      w0(353)=w0(353)*w0(344)
      w0(340)=w0(353) - w0(359) + w0(340)
      w0(340)=XNF*w0(340)
      w0(353)=w0(360) - 12927.0_prec*w0(391)
      w0(353)=y*w0(353)
      w0(353)= - w0(363) + w0(353)
      w0(353)=y*w0(353)
      w0(353)=122138.0_prec*w0(357) + w0(353)
      w0(353)=y*w0(353)
      w0(360)=61855.0_prec*w0(357)
      w0(353)= - w0(360) + w0(353)
      w0(353)=y*w0(353)
      w0(363)=12808.0_prec*w0(357)
      w0(353)=w0(363) + w0(353)
      w0(338)=w0(338) + 2.0_prec*w0(353) + w0(340)
      w0(338)=z*w0(338)
      w0(340)= - 6.0_prec*w0(334) + w0(335)
      w0(340)=w0(340)*w0(358)
      w0(340)=w0(340) + w0(345)
      w0(340)=w0(340)*w0(520)
      w0(340)=w0(340) - w0(370)
      w0(340)=y*w0(340)
      w0(340)=w0(340) + w0(341)
      w0(340)=y*w0(340)
      w0(341)=3694.0_prec- 2347.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)= - 1347.0_prec+ w0(341)
      w0(340)=3.0_prec*w0(341) + w0(340)
      w0(340)=y*w0(340)
      w0(341)=w0(644) - 1966.
      w0(341)=w0(341)*w0(318)
      w0(341)=w0(341) + 639.
      w0(345)= - w0(361) + 183.0_prec*w0(1093)
      w0(345)=y*w0(345)
      w0(345)=w0(374) + w0(345)
      w0(345)=y*w0(345)
      w0(345)= - w0(365) + w0(345)
      w0(345)=y*w0(345)
      w0(345)=904.0_prec*w0(698) + w0(345)
      w0(345)=y*w0(345)
      w0(353)=144.0_prec*w0(698)
      w0(345)= - w0(353) + w0(345)
      w0(345)=XNF*w0(345)
      w0(340)=w0(345) + w0(340) + w0(341)
      w0(340)=XNF*w0(340)
      w0(345)=w0(548) - w0(391)
      w0(345)=w0(345)*y
      w0(361)= - w0(367) + 4309.0_prec*w0(345)
      w0(361)=y*w0(361)
      w0(361)=w0(376) + w0(361)
      w0(361)=y*w0(361)
      w0(360)= - w0(360) + w0(361)
      w0(360)=y*w0(360)
      w0(360)=25112.0_prec*w0(357) + w0(360)
      w0(360)=y*w0(360)
      w0(361)=4390.0_prec*w0(357)
      w0(340)=w0(340) - w0(361) + w0(360)
      w0(338)=2.0_prec*w0(340) + w0(338)
      w0(338)=z*w0(338)
      w0(340)=88.0_prec*w0(332) - 751.0_prec*w0(704)
      w0(360)= - 88.0_prec*w0(323) + 751.0_prec*w0(706)
      w0(360)=z*w0(360)
      w0(340)=3.0_prec*w0(340) + w0(360)
      w0(340)=w0(340)*w0(496)
      w0(360)= - w0(845) - w0(499)
      w0(360)=w0(360)*w0(451)
      w0(365)=184.0_prec*w0(320)
      w0(360)=w0(365) + w0(360)
      w0(360)=y*w0(360)
      w0(360)=w0(727) + w0(360)
      w0(367)=33358.0_prec*w0(698)
      w0(370)=11265.0_prec*w0(491)
      w0(374)= - w0(367) + w0(370)
      w0(374)=y*w0(374)
      w0(376)=33050.0_prec*w0(698)
      w0(374)=w0(376) + w0(374)
      w0(374)=y*w0(374)
      w0(378)=10957.0_prec*w0(698)
      w0(374)= - w0(378) + w0(374)
      w0(374)=XNF*w0(374)
      w0(340)=w0(340) + 88.0_prec*w0(360) + w0(374)
      w0(340)=z*w0(340)
      w0(360)= - 92.0_prec*w0(320) - w0(499)
      w0(360)=w0(360)*w0(451)
      w0(374)=888.0_prec*w0(320)
      w0(360)=w0(374) + w0(360)
      w0(360)=y*w0(360)
      w0(360)= - w0(500) + w0(360)
      w0(360)=y*w0(360)
      w0(360)= - w0(748) + w0(360)
      w0(370)= - 44186.0_prec*w0(698) + w0(370)
      w0(370)=y*w0(370)
      w0(380)=65226.0_prec*w0(698)
      w0(370)=w0(380) + w0(370)
      w0(370)=y*w0(370)
      w0(382)=42954.0_prec*w0(698)
      w0(370)= - w0(382) + w0(370)
      w0(370)=y*w0(370)
      w0(383)=10649.0_prec*w0(698)
      w0(370)=w0(383) + w0(370)
      w0(370)=XNF*w0(370)
      w0(340)=w0(340) + 88.0_prec*w0(360) + w0(370)
      w0(340)=z*w0(340)
      w0(354)= - w0(354) - w0(490)
      w0(354)=y*w0(354)
      w0(354)=w0(374) + w0(354)
      w0(354)=y*w0(354)
      w0(354)= - 872.0_prec*w0(320) + w0(354)
      w0(354)=y*w0(354)
      w0(354)=w0(823) + w0(354)
      w0(354)=y*w0(354)
      w0(354)=w0(320) + w0(354)
      w0(360)= - w0(367) + 6759.0_prec*w0(491)
      w0(360)=y*w0(360)
      w0(360)=w0(380) + w0(360)
      w0(360)=y*w0(360)
      w0(360)= - 63994.0_prec*w0(698) + w0(360)
      w0(360)=y*w0(360)
      w0(367)=31554.0_prec*w0(698)
      w0(360)=w0(367) + w0(360)
      w0(360)=y*w0(360)
      w0(370)=6187.0_prec*w0(698)
      w0(360)= - w0(370) + w0(360)
      w0(360)=XNF*w0(360)
      w0(340)=w0(340) + 88.0_prec*w0(354) + w0(360)
      w0(340)=z*w0(340)
      w0(354)=w0(365) + w0(829)
      w0(354)=y*w0(354)
      w0(354)= - w0(500) + w0(354)
      w0(354)=y*w0(354)
      w0(354)=w0(823) + w0(354)
      w0(354)=y*w0(354)
      w0(354)= - w0(1104) + w0(354)
      w0(360)=88.0_prec*y
      w0(354)=w0(354)*w0(360)
      w0(365)=w0(376) - 2253.0_prec*w0(1093)
      w0(365)=y*w0(365)
      w0(365)= - w0(382) + w0(365)
      w0(365)=y*w0(365)
      w0(365)=w0(367) + w0(365)
      w0(365)=y*w0(365)
      w0(365)= - 12374.0_prec*w0(698) + w0(365)
      w0(365)=y*w0(365)
      w0(367)=1989.0_prec*w0(698)
      w0(365)=w0(367) + w0(365)
      w0(365)=XNF*w0(365)
      w0(340)=w0(340) + w0(354) + w0(365)
      w0(340)=z*w0(340)
      w0(354)=w0(535) - w0(1043)
      w0(354)=w0(354)*y
      w0(354)=w0(354) + w0(1043)
      w0(354)=w0(354)*y
      w0(354)=w0(354) - w0(428)
      w0(354)=w0(354)*y
      w0(354)=w0(354) + w0(698)
      w0(365)=w0(354)*y
      w0(374)=w0(705)*z
      w0(374)=w0(711) - w0(374)
      w0(374)=w0(374)*z
      w0(376)=3185.0_prec*w0(491)
      w0(380)=9606.0_prec*w0(698)
      w0(382)=w0(380) - w0(376)
      w0(382)=y*w0(382)
      w0(382)= - w0(380) + w0(382)
      w0(382)=y*w0(382)
      w0(384)=3185.0_prec*w0(698)
      w0(382)=637.0_prec*w0(374) + w0(384) + w0(382)
      w0(382)=z*w0(382)
      w0(385)=12842.0_prec*w0(698)
      w0(376)=w0(385) - w0(376)
      w0(376)=y*w0(376)
      w0(376)= - 19314.0_prec*w0(698) + w0(376)
      w0(376)=y*w0(376)
      w0(376)=w0(385) + w0(376)
      w0(376)=y*w0(376)
      w0(376)=w0(382) - w0(384) + w0(376)
      w0(376)=z*w0(376)
      w0(382)=3202.0_prec*w0(698)
      w0(384)=w0(382) - 637.0_prec*w0(491)
      w0(384)=y*w0(384)
      w0(386)=6438.0_prec*w0(698)
      w0(384)= - w0(386) + w0(384)
      w0(384)=y*w0(384)
      w0(384)=w0(386) + w0(384)
      w0(384)=y*w0(384)
      w0(382)= - w0(382) + w0(384)
      w0(382)=y*w0(382)
      w0(384)=637.0_prec*w0(698)
      w0(382)=w0(384) + w0(382)
      w0(376)=3.0_prec*w0(382) + w0(376)
      w0(376)=z*w0(376)
      w0(382)= - w0(380) + 637.0_prec*w0(1093)
      w0(382)=y*w0(382)
      w0(382)=w0(385) + w0(382)
      w0(382)=y*w0(382)
      w0(380)= - w0(380) + w0(382)
      w0(380)=y*w0(380)
      w0(380)=3822.0_prec*w0(698) + w0(380)
      w0(380)=y*w0(380)
      w0(376)=w0(376) - w0(384) + w0(380)
      w0(376)=z*w0(376)
      w0(376)= - 637.0_prec*w0(365) + w0(376)
      w0(376)=Ca*w0(376)
      w0(380)=w0(727) - w0(583)
      w0(380)=y*w0(380)
      w0(380)= - w0(748) + w0(380)
      w0(380)=y*w0(380)
      w0(380)=w0(320) + w0(380)
      w0(380)=w0(380)*w0(799)
      w0(378)= - w0(378) + 2253.0_prec*w0(535)
      w0(378)=y*w0(378)
      w0(378)=w0(383) + w0(378)
      w0(378)=y*w0(378)
      w0(370)= - w0(370) + w0(378)
      w0(370)=y*w0(370)
      w0(367)=w0(367) + w0(370)
      w0(367)=w0(367)*w0(485)
      w0(340)=9.0_prec*w0(376) + w0(340) + 88.0_prec*w0(380) + w0(367)
      w0(367)=2.0_prec*Ca
      w0(340)=w0(340)*w0(367)
      w0(370)= - w0(1092)*w0(437)
      w0(370)=w0(1171) + w0(370)
      w0(370)=y*w0(370)
      w0(376)=38.0_prec*w0(698)
      w0(370)= - w0(376) + w0(370)
      w0(370)=y*w0(370)
      w0(378)=30.0_prec*w0(698)
      w0(370)=w0(378) + w0(370)
      w0(370)=y*w0(370)
      w0(370)= - w0(1037) + w0(370)
      w0(370)=y*w0(370)
      w0(370)=w0(428) + w0(370)
      w0(370)=XNF*w0(370)
      w0(380)=w0(703)*w0(349)
      w0(380)=w0(380) - w0(443)
      w0(382)= - w0(380)*w0(496)
      w0(383)=15.0_prec*w0(702)
      w0(384)=w0(1171) - w0(383)
      w0(384)=y*w0(384)
      w0(384)= - w0(1091) + w0(384)
      w0(384)=XNF*w0(384)
      w0(382)=w0(384) + w0(382)
      w0(382)=z*w0(382)
      w0(383)=w0(376) - w0(383)
      w0(383)=y*w0(383)
      w0(383)= - w0(376) + w0(383)
      w0(383)=y*w0(383)
      w0(383)=w0(1091) + w0(383)
      w0(383)=XNF*w0(383)
      w0(382)=w0(383) + w0(382)
      w0(382)=z*w0(382)
      w0(383)= - w0(555)*w0(437)
      w0(376)=w0(376) + w0(383)
      w0(376)=y*w0(376)
      w0(376)= - 42.0_prec*w0(698) + w0(376)
      w0(376)=y*w0(376)
      w0(376)=w0(378) + w0(376)
      w0(376)=y*w0(376)
      w0(376)= - w0(1182) + w0(376)
      w0(376)=XNF*w0(376)
      w0(376)=w0(376) + w0(382)
      w0(376)=z*w0(376)
      w0(370)=w0(370) + w0(376)
      w0(370)=z*w0(370)
      w0(376)=w0(354)*w0(1035)
      w0(370)=w0(376) + w0(370)
      w0(370)=Cf*w0(370)
      w0(376)=w0(949) - w0(1176)
      w0(376)=w0(376)*y
      w0(376)=w0(376) + w0(1176)
      w0(376)=w0(376)*y
      w0(376)=w0(376) - w0(1043)
      w0(376)=w0(376)*XNF
      w0(378)=w0(380)*z
      w0(376)=w0(376) - w0(378)
      w0(376)=w0(376)*z
      w0(378)=w0(1089) - w0(949)
      w0(378)=w0(378)*y
      w0(378)=w0(378) - w0(1171)
      w0(378)=w0(378)*y
      w0(378)=w0(378) + w0(1089)
      w0(378)=w0(378)*y
      w0(378)=w0(378) - w0(1043)
      w0(378)=w0(378)*XNF
      w0(376)=w0(378) - w0(376)
      w0(376)=w0(376)*z
      w0(378)=w0(1176) - w0(463)
      w0(378)=w0(378)*y
      w0(378)=w0(378) - w0(1171)
      w0(378)=w0(378)*y
      w0(378)=w0(378) + w0(1171)
      w0(378)=w0(378)*y
      w0(378)=w0(378) - w0(1176)
      w0(378)=w0(378)*y
      w0(378)=w0(378) + w0(428)
      w0(378)=w0(378)*XNF
      w0(376)=w0(378) + w0(376)
      w0(376)=w0(376)*z
      w0(378)=w0(1093) - w0(1176)
      w0(378)=w0(378)*y
      w0(378)=w0(378) + w0(1089)
      w0(378)=w0(378)*y
      w0(378)=w0(378) - w0(1176)
      w0(378)=w0(378)*y
      w0(319)=w0(378) + w0(319)
      w0(319)=w0(319)*y
      w0(319)=w0(319) - w0(698)
      w0(319)=w0(319)*XNF
      w0(319)=w0(376) + w0(319)
      w0(319)=w0(319)*z
      w0(354)=w0(354)*w0(485)
      w0(319)=w0(319) - w0(354)
      w0(354)=Cj1*w0(319)
      w0(368)=w0(368) - 4309.0_prec*w0(768)
      w0(368)=y*w0(368)
      w0(368)= - w0(377) + w0(368)
      w0(368)=y*w0(368)
      w0(363)=w0(363) + w0(368)
      w0(363)=y*w0(363)
      w0(361)= - w0(361) + w0(363)
      w0(361)=w0(361)*w0(520)
      w0(334)=3.0_prec*w0(334) - w0(335)
      w0(334)=w0(334)*w0(508)
      w0(334)=w0(334) - w0(350)
      w0(334)=y*w0(334)
      w0(334)=2.0_prec*w0(371) + w0(334)
      w0(334)=y*w0(334)
      w0(334)= - w0(359) + w0(334)
      w0(334)=y*w0(334)
      w0(334)=2.0_prec*w0(341) + w0(334)
      w0(334)=y*w0(334)
      w0(335)=w0(362) - 183.0_prec*w0(535)
      w0(335)=y*w0(335)
      w0(335)= - w0(375) + w0(335)
      w0(335)=y*w0(335)
      w0(335)=w0(373) + w0(335)
      w0(335)=y*w0(335)
      w0(335)= - w0(353) + w0(335)
      w0(335)=w0(335)*w0(459)
      w0(334)=w0(334) + w0(335)
      w0(334)=XNF*w0(334)
      w0(334)=54.0_prec*w0(354) + w0(340) + 162.0_prec*w0(370) + w0(338) + w0(361)&
     &  + w0(334)
      w0(334)=w0(299)*w0(334)
      w0(335)=619.0_prec*w0(342)
      w0(338)=w0(347) - 124.
      w0(338)=w0(338)*w0(318)
      w0(338)=w0(338) + 27.
      w0(340)=w0(338)*y
      w0(341)=2.0_prec*w0(338) - w0(340)
      w0(341)=y*w0(341)
      w0(341)=w0(341) - w0(338)
      w0(341)=w0(341)*w0(364)
      w0(341)= - w0(335) + w0(341)
      w0(342)=619.0_prec*w0(436)
      w0(347)= - w0(340) + w0(338)
      w0(347)=w0(347)*w0(364)
      w0(347)=w0(342) + w0(347)
      w0(347)=z*w0(347)
      w0(341)=3.0_prec*w0(341) + w0(347)
      w0(341)=z*w0(341)
      w0(347)= - 3689.0_prec+ 2825.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)=w0(347) + 864.
      w0(350)= - w0(338)*w0(561)
      w0(350)=w0(350) + w0(347)
      w0(350)=y*w0(350)
      w0(353)= - 1819.0_prec+ 1387.0_prec*w0(318)
      w0(353)=w0(353)*w0(318)
      w0(353)=w0(353) + 432.
      w0(350)= - 2.0_prec*w0(353) + w0(350)
      w0(350)=y*w0(350)
      w0(354)= - 1189.0_prec+ 919.0_prec*w0(318)
      w0(354)=w0(354)*w0(318)
      w0(354)=w0(354) + 270.
      w0(359)=w0(703)*w0(344)
      w0(350)=w0(359) + w0(350) + w0(354)
      w0(350)=w0(350)*w0(344)
      w0(359)=3095.0_prec*w0(391)
      w0(361)= - w0(359) + 4662.0_prec*w0(357)
      w0(361)=w0(361)*y
      w0(362)=5384.0_prec*w0(357)
      w0(361)=w0(361) - w0(362)
      w0(361)=w0(361)*y
      w0(363)=2953.0_prec*w0(357)
      w0(361)=w0(361) + w0(363)
      w0(341)=w0(341) + w0(350) - w0(361)
      w0(341)=z*w0(341)
      w0(350)= - 2449.0_prec+ 1855.0_prec*w0(318)
      w0(350)=w0(350)*w0(318)
      w0(368)= - w0(338)*w0(451)
      w0(350)=w0(368) + 594.0_prec+ w0(350)
      w0(350)=y*w0(350)
      w0(343)=w0(343) - 3607.
      w0(343)=w0(343)*w0(318)
      w0(343)=w0(343) + 918.
      w0(350)=w0(350) - w0(343)
      w0(350)=y*w0(350)
      w0(368)= - 2347.0_prec+ 1753.0_prec*w0(318)
      w0(368)=w0(368)*w0(318)
      w0(368)=w0(368) + 594.
      w0(350)=w0(350) + w0(368)
      w0(350)=y*w0(350)
      w0(370)=w0(694)*w0(344)
      w0(371)= - 569.0_prec+ 434.0_prec*w0(318)
      w0(371)=w0(371)*w0(318)
      w0(371)=w0(371) + 135.
      w0(350)=w0(370) + w0(350) - w0(371)
      w0(350)=w0(350)*w0(364)
      w0(359)= - w0(359) + 3134.0_prec*w0(357)
      w0(359)=w0(359)*y
      w0(370)=1522.0_prec*w0(357)
      w0(359)=w0(359) - w0(370)
      w0(359)=w0(359)*y
      w0(373)=4294.0_prec*w0(357)
      w0(359)=w0(359) + w0(373)
      w0(359)=w0(359)*y
      w0(375)=2811.0_prec*w0(357)
      w0(359)=w0(359) - w0(375)
      w0(341)=w0(341) + w0(350) - w0(359)
      w0(341)=z*w0(341)
      w0(350)= - w0(338)*w0(543)
      w0(347)=w0(350) + w0(347)
      w0(347)=y*w0(347)
      w0(343)= - 2.0_prec*w0(343) + w0(347)
      w0(343)=y*w0(343)
      w0(347)= - 3505.0_prec+ 2587.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)=918.0_prec+ w0(347)
      w0(343)=2.0_prec*w0(347) + w0(343)
      w0(343)=y*w0(343)
      w0(347)= - 1699.0_prec+ 1267.0_prec*w0(318)
      w0(347)=w0(347)*w0(318)
      w0(347)=w0(347) + 432.
      w0(343)= - 2.0_prec*w0(347) + w0(343)
      w0(343)=y*w0(343)
      w0(350)=w0(1094)*w0(344)
      w0(376)= - 73.0_prec+ 55.0_prec*w0(318)
      w0(376)=w0(376)*w0(318)
      w0(376)=w0(376) + 18.
      w0(376)=9.0_prec*w0(376)
      w0(343)=w0(350) + w0(376) + w0(343)
      w0(343)=w0(343)*w0(344)
      w0(350)= - 619.0_prec*w0(391) + 1554.0_prec*w0(357)
      w0(350)=w0(350)*w0(437)
      w0(350)=w0(350) - w0(370)
      w0(350)=w0(350)*y
      w0(350)=w0(350) + 1818.0_prec*w0(357)
      w0(350)=w0(350)*y
      w0(350)=w0(350) - w0(460)
      w0(350)=w0(350)*y
      w0(370)=1643.0_prec*w0(357)
      w0(350)=w0(350) + w0(370)
      w0(341)=w0(341) + w0(343) - w0(350)
      w0(341)=z*w0(341)
      w0(343)=6.0_prec*w0(338) - w0(340)
      w0(343)=y*w0(343)
      w0(343)=w0(343) - w0(353)
      w0(343)=y*w0(343)
      w0(343)=w0(343) + w0(368)
      w0(343)=y*w0(343)
      w0(343)=w0(343) - w0(347)
      w0(343)=y*w0(343)
      w0(343)=w0(376) + w0(343)
      w0(343)=y*w0(343)
      w0(347)= - w0(694)*w0(459)
      w0(353)= - 106.0_prec+ 79.0_prec*w0(318)
      w0(353)=w0(353)*w0(318)
      w0(353)=w0(353) + 27.
      w0(343)=w0(347) + w0(343) - w0(353)
      w0(343)=w0(343)*w0(364)
      w0(345)= - w0(362) + 619.0_prec*w0(345)
      w0(345)=w0(345)*y
      w0(345)=w0(345) + w0(373)
      w0(345)=w0(345)*y
      w0(345)=w0(345) - w0(460)
      w0(345)=w0(345)*y
      w0(345)=w0(345) + 2422.0_prec*w0(357)
      w0(345)=w0(345)*y
      w0(345)=w0(345) - w0(835)
      w0(341)=w0(341) + w0(343) - w0(345)
      w0(341)=z*w0(341)
      w0(343)=w0(1053) - w0(677)
      w0(343)=w0(343)*y
      w0(343)=w0(343) + w0(720)
      w0(343)=w0(343)*y
      w0(343)=w0(343) - w0(852)
      w0(343)=w0(343)*y
      w0(343)=w0(343) + w0(1105)
      w0(347)= - w0(699) + w0(343)
      w0(362)=z*w0(323)
      w0(333)= - w0(333) + w0(362)
      w0(333)=w0(333)*w0(454)
      w0(362)=w0(846) - w0(538)
      w0(362)=w0(362)*y
      w0(362)=w0(362) + w0(874)
      w0(362)=w0(362)*y
      w0(362)=w0(362) - w0(1170)
      w0(333)=w0(333) - w0(704) + w0(362)
      w0(333)=z*w0(333)
      w0(333)=2.0_prec*w0(347) + w0(333)
      w0(333)=z*w0(333)
      w0(347)= - w0(538) + 36.0_prec*w0(322)
      w0(347)=w0(347)*y
      w0(347)=w0(347) + w0(825)
      w0(347)=w0(347)*y
      w0(347)=w0(347) - 274.0_prec*w0(320)
      w0(347)=w0(347)*y
      w0(347)=w0(347) + w0(497)
      w0(347)=w0(347)*y
      w0(368)=37.0_prec*w0(320)
      w0(347)=w0(347) - w0(368)
      w0(373)= - XNF*w0(1094)
      w0(333)=w0(333) + w0(373) + w0(347)
      w0(333)=z*w0(333)
      w0(373)=w0(981)*w0(543)
      w0(373)=w0(373) - w0(478)
      w0(373)=w0(373)*y
      w0(373)=w0(373) + w0(852)
      w0(373)=w0(373)*y
      w0(356)=w0(373) - w0(356)
      w0(356)=w0(356)*y
      w0(356)=w0(356) + w0(368)
      w0(356)=w0(356)*y
      w0(356)=w0(356) - w0(541)
      w0(373)=w0(694)*w0(485)
      w0(373)=w0(373) - w0(356)
      w0(333)=2.0_prec*w0(373) + w0(333)
      w0(333)=z*w0(333)
      w0(336)=w0(336)*w0(481)
      w0(336)=w0(336) - w0(1170)
      w0(336)=w0(336)*y
      w0(336)=w0(336) + w0(866)
      w0(336)=w0(336)*y
      w0(336)=w0(336) - w0(368)
      w0(336)=w0(336)*y
      w0(336)=w0(336) + w0(633)
      w0(368)=y*w0(336)
      w0(333)=w0(333) + w0(368) - w0(1186)
      w0(333)=w0(333)*w0(445)
      w0(319)=w0(319)*Cf
      w0(363)= - w0(363) + 619.0_prec*w0(768)
      w0(363)=w0(363)*y
      w0(363)=w0(363) + w0(375)
      w0(363)=w0(363)*y
      w0(363)=w0(363) - w0(370)
      w0(363)=w0(363)*y
      w0(363)=w0(363) + w0(835)
      w0(368)=y*w0(363)
      w0(338)= - 3.0_prec*w0(338) + w0(340)
      w0(338)=w0(338)*w0(520)
      w0(338)=w0(338) + w0(354)
      w0(338)=y*w0(338)
      w0(338)= - 2.0_prec*w0(371) + w0(338)
      w0(338)=y*w0(338)
      w0(338)=w0(376) + w0(338)
      w0(338)=y*w0(338)
      w0(338)= - 2.0_prec*w0(353) + w0(338)
      w0(338)=y*w0(338)
      w0(338)=w0(338) + w0(1130)
      w0(338)=w0(338)*w0(344)
      w0(333)=w0(333) - 108.0_prec*w0(319) + w0(341) + w0(368) + w0(338)
      w0(333)=w0(333)*w0(559)
      w0(338)=w0(615) - 44.
      w0(338)=w0(338)*w0(318)
      w0(338)=w0(338) + 9.
      w0(340)=w0(338)*y
      w0(341)= - 2.0_prec*w0(338) + w0(340)
      w0(341)=y*w0(341)
      w0(341)= - w0(716) + w0(341) + w0(338)
      w0(341)=w0(341)*w0(1129)
      w0(335)=w0(335) + w0(341)
      w0(341)=w0(705)*w0(364)
      w0(341)=w0(341) + w0(340) - w0(338)
      w0(341)=w0(341)*w0(1129)
      w0(341)= - w0(342) + w0(341)
      w0(341)=z*w0(341)
      w0(335)=3.0_prec*w0(335) + w0(341)
      w0(335)=w0(335)*w0(496)
      w0(341)= - 11695.0_prec+ 9103.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)=w0(341) + 2592.
      w0(342)=90.0_prec*w0(340) - w0(341)
      w0(342)=y*w0(342)
      w0(353)= - 5773.0_prec+ 4477.0_prec*w0(318)
      w0(353)=w0(353)*w0(318)
      w0(353)=w0(353) + 1296.
      w0(342)=2.0_prec*w0(353) + w0(342)
      w0(342)=y*w0(342)
      w0(354)= - 3811.0_prec+ 3001.0_prec*w0(318)
      w0(354)=w0(354)*w0(318)
      w0(354)=w0(354) + 810.
      w0(368)=547.0_prec*w0(698)
      w0(370)= - w0(368) + 180.0_prec*w0(491)
      w0(370)=y*w0(370)
      w0(370)=542.0_prec*w0(698) + w0(370)
      w0(370)=y*w0(370)
      w0(371)=175.0_prec*w0(698)
      w0(370)= - w0(371) + w0(370)
      w0(370)=w0(370)*w0(344)
      w0(342)=w0(370) + w0(342) - w0(354)
      w0(342)=w0(342)*w0(344)
      w0(335)=w0(335) + 3.0_prec*w0(361) + w0(342)
      w0(335)=z*w0(335)
      w0(342)=7735.0_prec- 5953.0_prec*w0(318)
      w0(342)=w0(342)*w0(318)
      w0(342)=45.0_prec*w0(340) - 1782.0_prec+ w0(342)
      w0(342)=y*w0(342)
      w0(361)= - 3787.0_prec+ 2869.0_prec*w0(318)
      w0(361)=w0(361)*w0(318)
      w0(361)=w0(361) + 918.
      w0(342)=3.0_prec*w0(361) + w0(342)
      w0(342)=y*w0(342)
      w0(370)= - 2479.0_prec+ 1885.0_prec*w0(318)
      w0(370)=w0(370)*w0(318)
      w0(370)=w0(370) + 594.
      w0(370)=3.0_prec*w0(370)
      w0(342)= - w0(370) + w0(342)
      w0(342)=y*w0(342)
      w0(373)= - 1831.0_prec+ 1426.0_prec*w0(318)
      w0(373)=w0(373)*w0(318)
      w0(373)=w0(373) + 405.
      w0(375)= - 367.0_prec*w0(698) + 90.0_prec*w0(491)
      w0(375)=y*w0(375)
      w0(375)=549.0_prec*w0(698) + w0(375)
      w0(375)=y*w0(375)
      w0(376)=357.0_prec*w0(698)
      w0(375)= - w0(376) + w0(375)
      w0(375)=y*w0(375)
      w0(375)=85.0_prec*w0(698) + w0(375)
      w0(375)=w0(375)*w0(344)
      w0(342)=w0(375) + w0(342) + w0(373)
      w0(342)=w0(342)*w0(364)
      w0(335)=w0(335) + 3.0_prec*w0(359) + w0(342)
      w0(335)=z*w0(335)
      w0(341)=54.0_prec*w0(340) - w0(341)
      w0(341)=y*w0(341)
      w0(341)=6.0_prec*w0(361) + w0(341)
      w0(341)=y*w0(341)
      w0(342)=11063.0_prec- 8309.0_prec*w0(318)
      w0(342)=w0(342)*w0(318)
      w0(342)= - 2754.0_prec+ w0(342)
      w0(341)=2.0_prec*w0(342) + w0(341)
      w0(341)=y*w0(341)
      w0(342)= - 1807.0_prec+ 1375.0_prec*w0(318)
      w0(342)=w0(342)*w0(318)
      w0(342)=w0(342) + 432.
      w0(341)=6.0_prec*w0(342) + w0(341)
      w0(341)=y*w0(341)
      w0(359)= - 2119.0_prec+ 1633.0_prec*w0(318)
      w0(359)=w0(359)*w0(318)
      w0(359)=w0(359) + 486.
      w0(361)= - w0(368) + 108.0_prec*w0(491)
      w0(361)=y*w0(361)
      w0(361)=1098.0_prec*w0(698) + w0(361)
      w0(361)=y*w0(361)
      w0(361)= - 1078.0_prec*w0(698) + w0(361)
      w0(361)=y*w0(361)
      w0(361)=522.0_prec*w0(698) + w0(361)
      w0(361)=y*w0(361)
      w0(368)=103.0_prec*w0(698)
      w0(361)= - w0(368) + w0(361)
      w0(361)=w0(361)*w0(344)
      w0(341)=w0(361) + w0(341) - w0(359)
      w0(341)=w0(341)*w0(344)
      w0(335)=w0(335) + 3.0_prec*w0(350) + w0(341)
      w0(335)=z*w0(335)
      w0(341)= - 6.0_prec*w0(338) + w0(340)
      w0(341)=w0(341)*w0(379)
      w0(341)=w0(341) + w0(353)
      w0(341)=y*w0(341)
      w0(341)= - w0(370) + w0(341)
      w0(341)=y*w0(341)
      w0(341)=3.0_prec*w0(342) + w0(341)
      w0(341)=y*w0(341)
      w0(341)=w0(341) - w0(359)
      w0(341)=y*w0(341)
      w0(342)=w0(710) - 38.
      w0(342)=w0(342)*w0(318)
      w0(342)=w0(342) + 9.
      w0(350)=271.0_prec*w0(698) - 18.0_prec*w0(1093)
      w0(350)=y*w0(350)
      w0(350)= - w0(376) + w0(350)
      w0(350)=y*w0(350)
      w0(350)=261.0_prec*w0(698) + w0(350)
      w0(350)=y*w0(350)
      w0(350)= - w0(368) + w0(350)
      w0(350)=y*w0(350)
      w0(346)=w0(346) + w0(350)
      w0(346)=w0(346)*w0(344)
      w0(341)=w0(346) + 9.0_prec*w0(342) + w0(341)
      w0(341)=w0(341)*w0(364)
      w0(335)=w0(335) + 3.0_prec*w0(345) + w0(341)
      w0(335)=z*w0(335)
      w0(332)=352.0_prec*w0(332) + 279.0_prec*w0(704)
      w0(341)= - 352.0_prec*w0(323) - 279.0_prec*w0(706)
      w0(341)=z*w0(341)
      w0(332)=3.0_prec*w0(332) + w0(341)
      w0(332)=w0(332)*w0(496)
      w0(341)=12776.0_prec*w0(698)
      w0(345)=4185.0_prec*w0(491)
      w0(346)=w0(341) - w0(345)
      w0(346)=y*w0(346)
      w0(350)=12688.0_prec*w0(698)
      w0(346)= - w0(350) + w0(346)
      w0(346)=y*w0(346)
      w0(353)=4097.0_prec*w0(698)
      w0(346)=w0(353) + w0(346)
      w0(346)=XNF*w0(346)
      w0(332)=w0(332) - 88.0_prec*w0(362) + w0(346)
      w0(332)=z*w0(332)
      w0(345)=17182.0_prec*w0(698) - w0(345)
      w0(345)=y*w0(345)
      w0(346)=25818.0_prec*w0(698)
      w0(345)= - w0(346) + w0(345)
      w0(345)=y*w0(345)
      w0(361)=16830.0_prec*w0(698)
      w0(345)=w0(361) + w0(345)
      w0(345)=y*w0(345)
      w0(362)=4009.0_prec*w0(698)
      w0(345)= - w0(362) + w0(345)
      w0(345)=XNF*w0(345)
      w0(332)=w0(332) - 176.0_prec*w0(343) + w0(345)
      w0(332)=z*w0(332)
      w0(341)=w0(341) - 2511.0_prec*w0(491)
      w0(341)=y*w0(341)
      w0(341)= - w0(346) + w0(341)
      w0(341)=y*w0(341)
      w0(341)=25466.0_prec*w0(698) + w0(341)
      w0(341)=y*w0(341)
      w0(343)=12336.0_prec*w0(698)
      w0(341)= - w0(343) + w0(341)
      w0(341)=y*w0(341)
      w0(345)=2423.0_prec*w0(698)
      w0(341)=w0(345) + w0(341)
      w0(341)=XNF*w0(341)
      w0(332)=w0(332) - 88.0_prec*w0(347) + w0(341)
      w0(332)=z*w0(332)
      w0(341)= - w0(350) + 837.0_prec*w0(1093)
      w0(341)=y*w0(341)
      w0(341)=w0(361) + w0(341)
      w0(341)=y*w0(341)
      w0(341)= - w0(343) + w0(341)
      w0(341)=y*w0(341)
      w0(341)=4846.0_prec*w0(698) + w0(341)
      w0(341)=y*w0(341)
      w0(343)=837.0_prec*w0(698)
      w0(341)= - w0(343) + w0(341)
      w0(341)=XNF*w0(341)
      w0(332)=w0(332) + 176.0_prec*w0(356) + w0(341)
      w0(332)=z*w0(332)
      w0(341)=3885.0_prec*w0(491)
      w0(346)=11948.0_prec*w0(698)
      w0(347)= - w0(346) + w0(341)
      w0(347)=y*w0(347)
      w0(347)=w0(346) + w0(347)
      w0(347)=y*w0(347)
      w0(350)=3885.0_prec*w0(698)
      w0(347)= - 777.0_prec*w0(374) - w0(350) + w0(347)
      w0(347)=z*w0(347)
      w0(356)=16126.0_prec*w0(698)
      w0(341)= - w0(356) + w0(341)
      w0(341)=y*w0(341)
      w0(361)=24482.0_prec*w0(698)
      w0(341)=w0(361) + w0(341)
      w0(341)=y*w0(341)
      w0(341)= - w0(356) + w0(341)
      w0(341)=y*w0(341)
      w0(341)=w0(347) + w0(350) + w0(341)
      w0(341)=z*w0(341)
      w0(347)= - w0(346) + 2331.0_prec*w0(491)
      w0(347)=y*w0(347)
      w0(347)=w0(361) + w0(347)
      w0(347)=y*w0(347)
      w0(347)= - w0(361) + w0(347)
      w0(347)=y*w0(347)
      w0(347)=w0(346) + w0(347)
      w0(347)=y*w0(347)
      w0(341)=w0(341) - 2331.0_prec*w0(698) + w0(347)
      w0(341)=z*w0(341)
      w0(347)=w0(346) - 777.0_prec*w0(1093)
      w0(347)=y*w0(347)
      w0(347)= - w0(356) + w0(347)
      w0(347)=y*w0(347)
      w0(346)=w0(346) + w0(347)
      w0(346)=y*w0(346)
      w0(346)= - 4662.0_prec*w0(698) + w0(346)
      w0(346)=y*w0(346)
      w0(341)=w0(341) + 777.0_prec*w0(698) + w0(346)
      w0(341)=z*w0(341)
      w0(341)=777.0_prec*w0(365) + w0(341)
      w0(341)=Ca*w0(341)
      w0(336)= - w0(336)*w0(360)
      w0(346)=w0(353) - 837.0_prec*w0(535)
      w0(346)=y*w0(346)
      w0(346)= - w0(362) + w0(346)
      w0(346)=y*w0(346)
      w0(345)=w0(345) + w0(346)
      w0(345)=y*w0(345)
      w0(343)= - w0(343) + w0(345)
      w0(343)=w0(343)*w0(485)
      w0(332)=3.0_prec*w0(341) + w0(332) + w0(336) + w0(343)
      w0(332)=w0(332)*w0(367)
      w0(336)= - w0(363)*w0(437)
      w0(338)=3.0_prec*w0(338) - w0(340)
      w0(338)=y*w0(338)
      w0(338)=18.0_prec*w0(338) - w0(354)
      w0(338)=y*w0(338)
      w0(338)=2.0_prec*w0(373) + w0(338)
      w0(338)=y*w0(338)
      w0(338)=w0(338) - w0(359)
      w0(338)=y*w0(338)
      w0(338)=18.0_prec*w0(342) + w0(338)
      w0(338)=y*w0(338)
      w0(340)= - w0(371) + 36.0_prec*w0(535)
      w0(340)=y*w0(340)
      w0(340)=170.0_prec*w0(698) + w0(340)
      w0(340)=y*w0(340)
      w0(340)= - w0(368) + w0(340)
      w0(340)=y*w0(340)
      w0(340)=w0(1123) + w0(340)
      w0(340)=w0(340)*w0(459)
      w0(338)=w0(338) + w0(340)
      w0(338)=w0(338)*w0(344)
      w0(319)=w0(332) + 486.0_prec*w0(319) + w0(335) + w0(336) + w0(338)
      w0(319)=w0(22)*w0(319)
      w0(319)=w0(333) + w0(319)
      w0(319)=w0(300)*w0(319)
      w0(332)= - 27.0_prec*w0(573) - 202.0_prec*w0(405)
      w0(333)=3213.0_prec*w0(436) + 202.0_prec*w0(408)
      w0(335)=3213.0_prec*w0(357) + 202.0_prec*w0(410)
      w0(335)=z*w0(335)
      w0(333)=2.0_prec*w0(333) + w0(335)
      w0(333)=z*w0(333)
      w0(332)=3.0_prec*w0(332) + w0(333)
      w0(332)=z*w0(332)
      w0(333)= - 27.0_prec*w0(579) - 202.0_prec*w0(412)
      w0(332)=2.0_prec*w0(333) + w0(332)
      w0(332)=z*w0(332)
      w0(333)=w0(20) + w0(15) + w0(498) + w0(472)
      w0(333)=1944.0_prec*w0(18) + 648.0_prec*w0(21) + 324.0_prec*w0(333)
      w0(333)=w0(355)*w0(333)
      w0(332)= - 1408.0_prec*w0(690) + w0(332) - 3213.0_prec*w0(430) - 202.0_prec*w0(352)&
     &  + w0(333)
      w0(332)=w0(131)*w0(332)
      w0(332)=w0(332) + 324.0_prec*w0(822)
      w0(332)=w0(234)*w0(332)
      w0(333)=w0(72) + w0(62)
      w0(333)=4.0_prec*w0(333)
      w0(333)=w0(440)*w0(333)
      w0(319)=2.0_prec*w0(324) + w0(319) + w0(334) + w0(332) + w0(333) + 4.0_prec*&
     & w0(331)
      w0(319)=Q2*w0(319)
      w0(324)=w0(201) + w0(162)
      w0(331)=w0(157) + w0(199)
      w0(332)=w0(194) - w0(136)
      w0(324)=8.0_prec*w0(273) + 56.0_prec*w0(249) + 24.0_prec*w0(188) - 16.0_prec*w0(254) + 32.&
     & *w0(187) + 36.0_prec*w0(165) + 12.0_prec*w0(332) - 52.0_prec*w0(331) + 28.0_prec*w0(324)
      w0(324)=w0(324)*w0(326)
      w0(319)=w0(324) + w0(319) + 2.0_prec*w0(321)
      w0(321)=Cg1**2
      w0(319)=w0(319)*w0(321)
      w0(324)=w0(321)*Q2
      w0(331)=w0(98)*w0(348)*w0(324)
      w0(326)=w0(326)*w0(321)
      w0(332)= - 32.0_prec*w0(183) + 28.0_prec*w0(152)
      w0(332)=w0(326)*w0(332)
      w0(319)= - 4.0_prec*w0(331) + w0(319) + w0(332)
      w0(331)=w0(957) + w0(769) + w0(618)
      w0(331)=w0(5)*w0(331)
      w0(331)=w0(950) - w0(331)
      w0(332)=w0(532) + w0(401)
      w0(332)=w0(4)*w0(332)
      w0(333)= - w0(355)*w0(420)
      w0(333)=w0(618) + w0(333)
      w0(333)=w0(333)*w0(766)
      w0(334)=7.0_prec*w0(888) + w0(470)
      w0(334)=w0(334)*w0(656)
      w0(335)= - w0(25)*w0(962)
      w0(331)=w0(335) + w0(334) + w0(333) + 10.0_prec*w0(938) + w0(332) + &
     & w0(422) - 8.0_prec*w0(331)
      w0(332)=w0(660) - w0(652)
      w0(332)=w0(332)*y
      w0(333)=217.0_prec*w0(357)
      w0(332)=w0(332) + w0(333)
      w0(334)=22.0_prec*w0(405) - w0(332)
      w0(335)=253.0_prec*w0(391)
      w0(336)=w0(335) - w0(333)
      w0(338)= - 22.0_prec*w0(408) - w0(336)
      w0(340)= - w0(333) - w0(797)
      w0(340)=z*w0(340)
      w0(338)=2.0_prec*w0(338) + w0(340)
      w0(338)=z*w0(338)
      w0(334)=3.0_prec*w0(334) + w0(338)
      w0(334)=z*w0(334)
      w0(338)=597.0_prec*w0(357)
      w0(335)=w0(338) - w0(335)
      w0(335)=w0(335)*y
      w0(335)=w0(335) - w0(338)
      w0(335)=w0(335)*y
      w0(333)=w0(335) + w0(333)
      w0(335)=22.0_prec*w0(412) + w0(333)
      w0(334)=2.0_prec*w0(335) + w0(334)
      w0(334)=z*w0(334)
      w0(334)=w0(691) + w0(334) + 217.0_prec*w0(430) + 22.0_prec*w0(352)
      w0(334)=w0(22)*w0(334)
      w0(335)=w0(19)*w0(355)
      w0(335)=w0(890) + w0(335)
      w0(335)=w0(335)*w0(1059)
      w0(338)= - w0(32)*w0(372)
      w0(340)=w0(30)*w0(925)
      w0(341)=w0(106)*w0(864)
      w0(331)=w0(341) - 44.0_prec*w0(340) + w0(335) + w0(338) + 2.0_prec*w0(331) + &
     & w0(334)
      w0(331)=w0(58)*w0(331)
      w0(334)= - w0(369) + w0(649)
      w0(335)=XNF*w0(502)
      w0(338)=w0(395) + w0(878)
      w0(338)=w0(338)*w0(523)
      w0(334)=w0(338) + 2.0_prec*w0(334) + w0(335)
      w0(334)=z*w0(334)
      w0(335)= - w0(722) + w0(592)
      w0(335)=y*w0(335)
      w0(337)=w0(545) - w0(337)
      w0(337)=XNF*w0(337)
      w0(335)=w0(337) + w0(369) + w0(335)
      w0(334)=3.0_prec*w0(335) + w0(334)
      w0(334)=z*w0(334)
      w0(335)= - w0(598) + w0(828)
      w0(335)=y*w0(335)
      w0(335)=120.0_prec*w0(357) + w0(335)
      w0(335)=y*w0(335)
      w0(335)= - w0(369) + w0(335)
      w0(328)= - w0(328)*w0(437)
      w0(328)= - w0(501) + w0(328)
      w0(328)=XNF*w0(328)
      w0(328)=w0(334) + 2.0_prec*w0(335) + w0(328)
      w0(328)=z*w0(328)
      w0(334)=w0(739) - 103.0_prec*w0(429)
      w0(334)=y*w0(334)
      w0(334)= - w0(416) + w0(334)
      w0(334)=y*w0(334)
      w0(329)=w0(329) + w0(992)
      w0(329)=w0(329)*w0(349)
      w0(328)=w0(328) + w0(329) + w0(381) + w0(334)
      w0(328)=w0(20)*w0(328)
      w0(329)=w0(2)*w0(366)
      w0(334)= - w0(552)*w0(398)
      w0(328)=w0(334) + w0(328) + w0(329)
      w0(329)= - w0(637) + w0(859)
      w0(334)= - w0(417) + w0(442)
      w0(334)=XNF*w0(334)
      w0(335)=w0(637) + w0(578)
      w0(335)=z*w0(335)
      w0(329)=w0(335) + 2.0_prec*w0(329) + w0(334)
      w0(329)=z*w0(329)
      w0(334)=w0(357) - w0(897)
      w0(334)=w0(334)*w0(520)
      w0(335)=w0(522) - w0(639)
      w0(335)=w0(335)*y
      w0(337)=w0(727) + w0(335)
      w0(337)=XNF*w0(337)
      w0(334)=w0(337) + w0(637) + w0(334)
      w0(329)=3.0_prec*w0(334) + w0(329)
      w0(329)=z*w0(329)
      w0(334)=w0(548) + w0(452)
      w0(334)=y*w0(334)
      w0(334)= - w0(357) + w0(334)
      w0(334)=w0(334)*w0(437)
      w0(334)= - w0(637) + w0(334)
      w0(337)= - w0(550) + w0(1119)
      w0(337)=y*w0(337)
      w0(337)=w0(863) + w0(337)
      w0(337)=y*w0(337)
      w0(337)= - w0(417) + w0(337)
      w0(337)=XNF*w0(337)
      w0(329)=w0(329) + 2.0_prec*w0(334) + w0(337)
      w0(329)=z*w0(329)
      w0(334)=y*w0(983)
      w0(334)= - w0(528) + w0(334)
      w0(334)=w0(334)*w0(437)
      w0(334)= - w0(389) + w0(334)
      w0(334)=y*w0(334)
      w0(337)= - w0(1030) + w0(749)
      w0(337)=y*w0(337)
      w0(337)=w0(708) + w0(337)
      w0(337)=y*w0(337)
      w0(337)= - w0(639) + w0(337)
      w0(337)=y*w0(337)
      w0(337)=w0(727) + w0(337)
      w0(337)=XNF*w0(337)
      w0(329)= - w0(446) + w0(329) + w0(337) + w0(637) + w0(334)
      w0(329)=w0(21)*w0(329)
      w0(334)=14.0_prec*w0(410)
      w0(337)= - w0(516) + w0(334)
      w0(337)=z*w0(337)
      w0(337)=w0(337) + 42.0_prec*w0(767) + 25.0_prec*w0(408)
      w0(337)=z*w0(337)
      w0(338)=w0(903) - w0(649)
      w0(338)=y*w0(338)
      w0(338)= - w0(692) - w0(778) + w0(338)
      w0(337)=6.0_prec*w0(338) + w0(337)
      w0(337)=z*w0(337)
      w0(338)=w0(473) - w0(525)
      w0(338)=y*w0(338)
      w0(338)= - w0(473) + w0(338)
      w0(338)=y*w0(338)
      w0(338)=w0(450) + w0(338)
      w0(337)=w0(337) + 2.0_prec*w0(338) - 23.0_prec*w0(412)
      w0(337)=z*w0(337)
      w0(337)= - w0(446) + w0(337) + w0(431) - w0(567)
      w0(337)=w0(24)*w0(337)
      w0(332)= - 14.0_prec*w0(405) + w0(332)
      w0(336)=14.0_prec*w0(408) + w0(336)
      w0(338)=w0(911) + w0(425)
      w0(338)=z*w0(338)
      w0(336)=2.0_prec*w0(336) + 7.0_prec*w0(338)
      w0(336)=z*w0(336)
      w0(332)=3.0_prec*w0(332) + w0(336)
      w0(332)=z*w0(332)
      w0(333)= - 14.0_prec*w0(412) - w0(333)
      w0(332)=2.0_prec*w0(333) + w0(332)
      w0(332)=z*w0(332)
      w0(333)= - 31.0_prec*w0(430) - w0(427)
      w0(332)= - 132.0_prec*w0(690) + 7.0_prec*w0(333) + w0(332)
      w0(332)=w0(18)*w0(332)
      w0(333)= - w0(626) + 107.0_prec*w0(391)
      w0(333)=y*w0(333)
      w0(330)=w0(330)*w0(344)
      w0(330)=w0(330) + w0(879) + w0(333)
      w0(333)=w0(848) - w0(665)
      w0(333)=XNF*w0(333)
      w0(333)=w0(333) - w0(982) + w0(641)
      w0(336)=w0(986) - w0(797)
      w0(336)=z*w0(336)
      w0(333)=2.0_prec*w0(333) + w0(336)
      w0(333)=z*w0(333)
      w0(330)=3.0_prec*w0(330) + w0(333)
      w0(330)=z*w0(330)
      w0(333)= - w0(713) + w0(512)
      w0(333)=y*w0(333)
      w0(333)=w0(883) + w0(333)
      w0(333)=y*w0(333)
      w0(336)=w0(1181) - w0(1002)
      w0(336)=y*w0(336)
      w0(336)= - w0(1181) + w0(336)
      w0(336)=y*w0(336)
      w0(336)=w0(834) + w0(336)
      w0(336)=XNF*w0(336)
      w0(333)=w0(336) - w0(606) + w0(333)
      w0(330)=2.0_prec*w0(333) + w0(330)
      w0(330)=z*w0(330)
      w0(333)= - w0(781) + w0(924)
      w0(333)=y*w0(333)
      w0(333)=w0(900) + w0(333)
      w0(333)=y*w0(333)
      w0(333)= - w0(571) + w0(333)
      w0(333)=y*w0(333)
      w0(336)=w0(539) - w0(608)
      w0(338)=y*w0(336)
      w0(338)= - w0(633) + w0(338)
      w0(338)=y*w0(338)
      w0(338)=w0(501) + w0(338)
      w0(338)=y*w0(338)
      w0(338)= - w0(539) + w0(338)
      w0(338)=w0(338)*w0(344)
      w0(330)=w0(330) + w0(338) + w0(879) + w0(333)
      w0(330)=w0(15)*w0(330)
      w0(333)= - w0(1155) + w0(560)
      w0(333)=y*w0(333)
      w0(338)=w0(682)*w0(344)
      w0(340)=125.0_prec*w0(357)
      w0(333)=w0(338) + w0(340) + w0(333)
      w0(336)=XNF*w0(336)
      w0(336)=w0(336) - w0(914) + w0(560)
      w0(334)=w0(879) - w0(334)
      w0(334)=z*w0(334)
      w0(334)=2.0_prec*w0(336) + w0(334)
      w0(334)=z*w0(334)
      w0(333)=3.0_prec*w0(333) + w0(334)
      w0(333)=z*w0(333)
      w0(334)= - w0(609) - w0(512)
      w0(334)=y*w0(334)
      w0(334)=w0(844) + w0(334)
      w0(334)=y*w0(334)
      w0(336)=w0(830) - w0(608)
      w0(336)=y*w0(336)
      w0(336)= - w0(830) + w0(336)
      w0(336)=y*w0(336)
      w0(336)=w0(501) + w0(336)
      w0(336)=XNF*w0(336)
      w0(334)=w0(336) - w0(340) + w0(334)
      w0(333)=2.0_prec*w0(334) + w0(333)
      w0(333)=z*w0(333)
      w0(334)= - w0(781) + w0(421)
      w0(334)=y*w0(334)
      w0(334)=w0(900) + w0(334)
      w0(334)=y*w0(334)
      w0(334)= - w0(571) + w0(334)
      w0(334)=y*w0(334)
      w0(323)= - w0(323)*w0(514)
      w0(323)= - w0(633) + w0(323)
      w0(323)=y*w0(323)
      w0(323)=w0(501) + w0(323)
      w0(323)=y*w0(323)
      w0(323)= - w0(494) + w0(323)
      w0(323)=w0(323)*w0(344)
      w0(323)=w0(333) + w0(323) + 171.0_prec*w0(357) + w0(334)
      w0(323)=w0(5)*w0(323)
      w0(323)=w0(323) + w0(330) + w0(332) + w0(337) + 2.0_prec*w0(328) + &
     & w0(329)
      w0(323)=w0(55)*w0(323)
      w0(328)= - w0(945) + w0(420)
      w0(328)=w0(355)*w0(328)
      w0(328)= - w0(1011) - w0(907) - 3.0_prec*w0(887) - w0(618) + w0(328)
      w0(328)=w0(328)*w0(771)
      w0(329)= - w0(4)*w0(467)
      w0(330)=w0(99)*w0(965)
      w0(329)=w0(971) + w0(330) + w0(329) - w0(873)
      w0(330)=4.0_prec*w0(887) + w0(760)
      w0(330)=w0(18)*w0(330)
      w0(332)= - w0(6) + w0(947)
      w0(332)=w0(962)*w0(332)
      w0(333)=w0(355)*w0(951)
      w0(328)=w0(328) + w0(333) + 2.0_prec*w0(329) + w0(330) + w0(332)
      w0(328)=w0(131)*w0(328)
      w0(329)=389.0_prec*w0(320)
      w0(330)= - 157.0_prec+ 169.0_prec*w0(318)
      w0(330)=w0(330)*w0(318)
      w0(330)=w0(330) - 12.
      w0(332)=w0(330)*w0(520)
      w0(332)= - w0(329) + w0(332)
      w0(332)=XNF*w0(332)
      w0(333)= - w0(1052) + 98.0_prec*w0(410)
      w0(333)=z*w0(333)
      w0(332)=w0(333) + w0(332) + w0(901) - w0(668)
      w0(332)=w0(332)*w0(523)
      w0(333)=1381.0_prec*w0(357)
      w0(334)=w0(333) + w0(791)
      w0(334)=y*w0(334)
      w0(336)= - 1262.0_prec+ 1349.0_prec*w0(318)
      w0(336)=w0(336)*w0(318)
      w0(336)=w0(336) - 87.
      w0(336)=w0(336)*y
      w0(337)= - 2647.0_prec+ 2770.0_prec*w0(318)
      w0(337)=w0(337)*w0(318)
      w0(337)=w0(337) - 123.
      w0(338)=w0(336) - w0(337)
      w0(338)=y*w0(338)
      w0(340)=1541.0_prec*w0(320)
      w0(338)=w0(340) + w0(338)
      w0(338)=XNF*w0(338)
      w0(332)=w0(332) + w0(338) - w0(1047) + w0(334)
      w0(332)=z*w0(332)
      w0(334)=1335.0_prec*w0(357) + w0(828)
      w0(334)=w0(334)*w0(520)
      w0(338)=3669.0_prec*w0(357)
      w0(334)= - w0(338) + w0(334)
      w0(334)=y*w0(334)
      w0(341)= - 1625.0_prec+ 1682.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)=w0(341) - 57.
      w0(341)=3.0_prec*w0(341)
      w0(342)= - 200.0_prec+ 209.0_prec*w0(318)
      w0(342)=w0(342)*w0(318)
      w0(342)= - 9.0_prec+ w0(342)
      w0(342)=w0(342)*w0(616)
      w0(342)= - w0(341) + w0(342)
      w0(342)=y*w0(342)
      w0(343)=w0(572) - 853.
      w0(343)=w0(343)*w0(318)
      w0(343)=w0(343) - 22.
      w0(343)=6.0_prec*w0(343)
      w0(342)=w0(343) + w0(342)
      w0(342)=y*w0(342)
      w0(344)=1915.0_prec*w0(320)
      w0(342)= - w0(344) + w0(342)
      w0(342)=XNF*w0(342)
      w0(345)=1135.0_prec*w0(357)
      w0(332)=w0(332) + w0(342) + w0(345) + w0(334)
      w0(332)=z*w0(332)
      w0(334)=2670.0_prec*w0(357) + w0(791)
      w0(334)=y*w0(334)
      w0(334)= - 5850.0_prec*w0(357) + w0(334)
      w0(334)=y*w0(334)
      w0(342)=3972.0_prec*w0(357)
      w0(334)=w0(342) + w0(334)
      w0(334)=y*w0(334)
      w0(336)= - w0(341) + w0(336)
      w0(336)=y*w0(336)
      w0(341)= - 2508.0_prec+ 2567.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)= - 59.0_prec+ w0(341)
      w0(336)=3.0_prec*w0(341) + w0(336)
      w0(336)=y*w0(336)
      w0(341)= - 1762.0_prec+ 1787.0_prec*w0(318)
      w0(341)=w0(341)*w0(318)
      w0(341)=w0(341) - 25.
      w0(341)=3.0_prec*w0(341)
      w0(336)= - w0(341) + w0(336)
      w0(336)=y*w0(336)
      w0(346)=1535.0_prec*w0(320)
      w0(336)=w0(346) + w0(336)
      w0(336)=XNF*w0(336)
      w0(332)=w0(332) + w0(336) - w0(1177) + w0(334)
      w0(332)=z*w0(332)
      w0(333)=w0(333) - 100.0_prec*w0(391)
      w0(333)=y*w0(333)
      w0(333)= - w0(338) + w0(333)
      w0(333)=y*w0(333)
      w0(333)=w0(342) + w0(333)
      w0(333)=y*w0(333)
      w0(333)= - 2047.0_prec*w0(357) + w0(333)
      w0(333)=y*w0(333)
      w0(330)=w0(330)*w0(358)
      w0(330)=w0(330) - w0(337)
      w0(330)=y*w0(330)
      w0(330)=w0(343) + w0(330)
      w0(330)=y*w0(330)
      w0(330)= - w0(341) + w0(330)
      w0(330)=y*w0(330)
      w0(334)= - 1481.0_prec+ 1490.0_prec*w0(318)
      w0(318)=w0(334)*w0(318)
      w0(318)= - 9.0_prec+ w0(318)
      w0(318)=2.0_prec*w0(318) + w0(330)
      w0(318)=y*w0(318)
      w0(330)=775.0_prec*w0(320)
      w0(318)= - w0(330) + w0(318)
      w0(318)=XNF*w0(318)
      w0(334)=463.0_prec*w0(357)
      w0(318)=w0(332) + w0(318) + w0(334) + w0(333)
      w0(318)=z*w0(318)
      w0(332)= - w0(633) - w0(335)
      w0(325)= - w0(1099) - w0(325)
      w0(325)=w0(325)*w0(496)
      w0(325)=2.0_prec*w0(332) + w0(325)
      w0(325)=z*w0(325)
      w0(332)= - w0(489) + w0(462)
      w0(332)=y*w0(332)
      w0(332)=w0(748) + w0(332)
      w0(325)=6.0_prec*w0(332) + w0(325)
      w0(325)=z*w0(325)
      w0(332)=w0(1134)*w0(358)
      w0(332)= - w0(678) + w0(332)
      w0(332)=y*w0(332)
      w0(332)=w0(882) + w0(332)
      w0(332)=y*w0(332)
      w0(332)= - w0(501) + w0(332)
      w0(325)=3.0_prec*w0(332) + w0(325)
      w0(325)=z*w0(325)
      w0(332)=w0(639) - w0(680)
      w0(332)=y*w0(332)
      w0(332)= - w0(475) + w0(332)
      w0(332)=y*w0(332)
      w0(332)=w0(475) + w0(332)
      w0(332)=y*w0(332)
      w0(332)= - w0(639) + w0(332)
      w0(332)=y*w0(332)
      w0(332)=w0(541) + w0(332)
      w0(325)=2.0_prec*w0(332) + w0(325)
      w0(325)=z*w0(325)
      w0(325)=w0(687) + w0(325)
      w0(325)=w0(325)*w0(542)
      w0(332)=w0(901) - 59.0_prec*w0(391)
      w0(332)=w0(332)*w0(520)
      w0(332)= - w0(1047) + w0(332)
      w0(332)=y*w0(332)
      w0(332)=w0(345) + w0(332)
      w0(332)=y*w0(332)
      w0(332)= - w0(1177) + w0(332)
      w0(332)=y*w0(332)
      w0(332)=w0(334) + w0(332)
      w0(332)=y*w0(332)
      w0(322)= - w0(329) + 98.0_prec*w0(322)
      w0(322)=w0(322)*w0(520)
      w0(322)=w0(340) + w0(322)
      w0(322)=y*w0(322)
      w0(322)= - w0(344) + w0(322)
      w0(322)=y*w0(322)
      w0(322)=w0(346) + w0(322)
      w0(322)=y*w0(322)
      w0(322)= - w0(330) + w0(322)
      w0(322)=y*w0(322)
      w0(320)=196.0_prec*w0(320) + w0(322)
      w0(320)=XNF*w0(320)
      w0(318)=w0(325) + w0(318) + w0(320) - w0(554) + w0(332)
      w0(318)=w0(54)*w0(318)
      w0(320)= - w0(467) - w0(930)
      w0(320)=w0(320)*w0(787)
      w0(318)=w0(320) + w0(328) + w0(323) + w0(318) - w0(464)
      w0(320)=28.0_prec*w0(327) - 20.0_prec*w0(35) - 44.0_prec*w0(13)
      w0(320)=w0(320)*w0(355)*w0(58)
      w0(322)=w0(7) + w0(17)
      w0(322)=w0(994)*w0(322)
      w0(318)=2.0_prec*w0(318) + w0(322) + w0(320) + w0(331)
      w0(318)=Q2*w0(318)
      w0(320)=w0(351)*w0(339)
      w0(318)=w0(318) + w0(320)
      w0(318)=w0(318)*w0(321)
      w0(320)=Pi**2
      w0(321)=w0(53)*w0(355)*w0(320)*w0(324)
      w0(318)=w0(318) + 181.0_prec*w0(321)
      w0(318)=w0(318)*w0(320)
      w0(320)=w0(978) + w0(651) - w0(918)
      w0(320)=w0(131)*w0(320)
      w0(320)=w0(320) - w0(640)
      w0(320)=w0(89)*w0(320)*w0(324)
      w0(321)=w0(135) - w0(220)
      w0(321)=24.0_prec*w0(321)
      w0(321)=w0(326)*w0(321)
      w0(318)=8.0_prec*w0(320) + 2.0_prec*w0(319) + w0(318) + w0(321)

       A2gggeps0 = 32.0_prec*w0(318)

      END


==> ancillary/Ato3jet/src/gggeps1_1L.f95 <==
      FUNCTION ggge11L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh1(248),ggge11L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh1(1)=1/(z**2 + 2.0_prec*y*z + y**2)
      hh1(2)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 3.0_prec*y**2*z)
      hh1(3)=G([0.0_prec,xmuR2])
      hh1(4)=1/( - 9.0_prec*y*z + 9.0_prec*y*z**2 + 27.0_prec*y**2*z - 18.0_prec*y**2*z**2 - 27.&
     & *y**3*z + 9.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh1(5)=G([0.0_prec, - Q2])
      hh1(6)=G([0.0_prec,y])
      hh1(7)=G([0.0_prec,0.0_prec,y])
      hh1(8)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh1(9)=1/( - 9.0_prec*y*z + 27.0_prec*y*z**2 - 27.0_prec*y*z**3 + 9.0_prec*y*z**4 + 9.0_prec*&
     & y**2*z - 18.0_prec*y**2*z**2 + 9.0_prec*y**2*z**3)
      hh1(10)=G([0.0_prec,z])
      hh1(11)=G([0.0_prec,0.0_prec,z])
      hh1(12)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh1(13)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh1(14)=G([ - 1.0_prec+ z + y,z + y,y])
      hh1(15)=G([ - z,y])
      hh1(16)=G([ - 1.0_prec+ z + y,y])
      hh1(17)=G([z + y, - 1.0_prec+ z + y,y])
      hh1(18)=G([z + y,z + y,y])
      hh1(19)=G([z + y,0.0_prec,y])
      hh1(20)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh1(21)=G([z + y,z + y,z + y,y])
      hh1(22)=G([z + y,z + y,0.0_prec,y])
      hh1(23)=G([z + y,0.0_prec,z + y,y])
      hh1(24)=G([z + y,0.0_prec,0.0_prec,y])
      hh1(25)=G([z + y,1.0_prec,0.0_prec,y])
      hh1(26)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh1(27)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh1(28)=G([0.0_prec,z + y,z + y,y])
      hh1(29)=G([0.0_prec,z + y,y])
      hh1(30)=G([0.0_prec,z + y,0.0_prec,y])
      hh1(31)=G([1.0_prec,0.0_prec,y])
      hh1(32)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(33)=G([1.0_prec,z])
      hh1(34)=G([1.0_prec,y])
      hh1(35)=G([1.0_prec- z,1.0_prec- z,y])
      hh1(36)=G([1.0_prec- z,y])
      hh1(37)=G([1.0_prec- z,0.0_prec,y])
      hh1(38)=G([1.0_prec- y,0.0_prec,z])
      hh1(39)=G([ - z,1.0_prec- z,y])
      hh1(40)=G([ - y,1.0_prec- y,z])
      hh1(41)=G([0.0_prec,1.0_prec- z,y])
      hh1(42)=G([0.0_prec,1.0_prec- y,z])
      hh1(43)=G([ - y,z])
      hh1(44)=G([1.0_prec,0.0_prec,z])
      hh1(45)=G([1.0_prec,1.0_prec,z])
      hh1(46)=G([0.0_prec,0.0_prec,z + y,y])
      hh1(47)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(48)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(49)=G([0.0_prec,1.0_prec,y])
      hh1(50)=G([0.0_prec,1.0_prec,z])
      hh1(51)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh1(52)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(53)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh1(54)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(55)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(56)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 9.0_prec*y**2*z - 6.0_prec*y**2*z**2 - 9.0_prec*&
     & y**3*z + 3.0_prec*y**3*z**2 + 3.0_prec*y**4*z)
      hh1(57)=1/( - 3.0_prec*y*z + 9.0_prec*y*z**2 - 9.0_prec*y*z**3 + 3.0_prec*y*z**4 + 3.0_prec*&
     & y**2*z - 6.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3)
      hh1(58)=1/( - y*z + y*z**2 + y**2*z)
      hh1(59)=1/(3.0_prec*y*z - 6.0_prec*y*z**2 + 3.0_prec*y*z**3 - 6.0_prec*y**2*z + 6.0_prec*y**2*&
     & z**2 + 3.0_prec*y**3*z)
      hh1(60)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh1(61)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh1(62)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh1(63)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh1(64)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh1(65)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh1(66)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh1(67)=G([1.0_prec- y,1.0_prec- y,z])
      hh1(68)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh1(69)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh1(70)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh1(71)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh1(72)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh1(73)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh1(74)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh1(75)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh1(76)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh1(77)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh1(78)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh1(79)=G([0.0_prec, - z,1.0_prec- z,y])
      hh1(80)=G([0.0_prec, - z,y])
      hh1(81)=G([0.0_prec, - y,1.0_prec- y,z])
      hh1(82)=G([0.0_prec, - y,z])
      hh1(83)=G([1.0_prec,1.0_prec,y])
      hh1(84)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh1(85)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh1(86)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh1(87)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh1(88)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh1(89)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh1(90)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh1(91)=G([1.0_prec- y, - y,z])
      hh1(92)=G([1.0_prec- z, - z,y])
      hh1(93)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh1(94)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh1(95)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh1(96)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh1(97)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh1(98)=1/( - 9.0_prec*y*z**3 + 9.0_prec*y*z**4 - 18.0_prec*y**2*z**2 + 27.0_prec*y**2*&
     & z**3 - 9.0_prec*y**3*z + 27.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh1(99)=1/( - 3.0_prec*y*z**3 + 9.0_prec*y*z**4 - 9.0_prec*y*z**5 + 3.0_prec*y*z**6 - 6.0_prec*&
     & y**2*z**2 + 27.0_prec*y**2*z**3 - 42.0_prec*y**2*z**4 + 27.0_prec*y**2*z**5 - 6.0_prec*&
     & y**2*z**6 - 3.0_prec*y**3*z + 27.0_prec*y**3*z**2 - 66.0_prec*y**3*z**3 + 66.0_prec*y**3&
     & *z**4 - 27.0_prec*y**3*z**5 + 3.0_prec*y**3*z**6 + 9.0_prec*y**4*z - 42.0_prec*y**4*z**2&
     &  + 66.0_prec*y**4*z**3 - 42.0_prec*y**4*z**4 + 9.0_prec*y**4*z**5 - 9.0_prec*y**5*z + 27.&
     & *y**5*z**2 - 27.0_prec*y**5*z**3 + 9.0_prec*y**5*z**4 + 3.0_prec*y**6*z - 6.0_prec*y**6*&
     & z**2 + 3.0_prec*y**6*z**3)
      hh1(100)=1/( - y*z**3 + 3.0_prec*y*z**4 - 3.0_prec*y*z**5 + y*z**6 - 2.0_prec*y**2*&
     & z**2 + 9.0_prec*y**2*z**3 - 14.0_prec*y**2*z**4 + 9.0_prec*y**2*z**5 - 2.0_prec*y**2*&
     & z**6 - y**3*z + 9.0_prec*y**3*z**2 - 22.0_prec*y**3*z**3 + 22.0_prec*y**3*z**4 - 9.&
     & *y**3*z**5 + y**3*z**6 + 3.0_prec*y**4*z - 14.0_prec*y**4*z**2 + 22.0_prec*y**4*&
     & z**3 - 14.0_prec*y**4*z**4 + 3.0_prec*y**4*z**5 - 3.0_prec*y**5*z + 9.0_prec*y**5*z**2&
     &  - 9.0_prec*y**5*z**3 + 3.0_prec*y**5*z**4 + y**6*z - 2.0_prec*y**6*z**2 + y**6*&
     & z**3)
      hh1(101)=XN**2
      hh1(102)=hh1(101) - 1.
      hh1(103)=hh1(102)*hh1(101)
      hh1(104)=4.0_prec*z
      hh1(105)=hh1(103)*hh1(104)
      hh1(106)=9.0_prec*hh1(101)
      hh1(106)=hh1(106)*hh1(102)
      hh1(107)=hh1(105) - hh1(106)
      hh1(108)=hh1(103)*y
      hh1(109)=9.0_prec*hh1(108)
      hh1(107)=hh1(109) + 4.0_prec*hh1(107)
      hh1(107)=hh1(107)*y
      hh1(110)=z*hh1(103)
      hh1(111)=19.0_prec*hh1(110)
      hh1(112)= - hh1(111) + 64.0_prec*hh1(103)
      hh1(112)=hh1(112)*z
      hh1(113)=62.0_prec*hh1(103)
      hh1(107)=hh1(107) - hh1(112) + hh1(113)
      hh1(107)=hh1(107)*y
      hh1(112)=10.0_prec*hh1(101)
      hh1(112)=hh1(112)*hh1(102)
      hh1(114)=hh1(112) - hh1(110)
      hh1(114)=hh1(114)*z
      hh1(115)=17.0_prec*hh1(103)
      hh1(114)=hh1(114) - hh1(115)
      hh1(114)=hh1(114)*z
      hh1(114)=hh1(114) + hh1(112)
      hh1(107)= - hh1(107) + 6.0_prec*hh1(114)
      hh1(107)=hh1(107)*y
      hh1(114)=6.0_prec*hh1(103)
      hh1(116)=hh1(114) - hh1(110)
      hh1(117)=hh1(116)*z
      hh1(118)=24.0_prec*hh1(103)
      hh1(119)=hh1(118) - hh1(117)
      hh1(120)=3.0_prec*z
      hh1(119)=hh1(119)*hh1(120)
      hh1(121)=82.0_prec*hh1(103)
      hh1(119)=hh1(119) - hh1(121)
      hh1(119)=hh1(119)*z
      hh1(122)=36.0_prec*hh1(103)
      hh1(107)=hh1(107) - hh1(119) - hh1(122)
      hh1(107)=hh1(107)*y
      hh1(119)=3.0_prec*hh1(101)
      hh1(119)=hh1(119)*hh1(102)
      hh1(123)=hh1(119) - hh1(110)
      hh1(124)=hh1(123)*hh1(120)
      hh1(125)=20.0_prec*hh1(103)
      hh1(126)=hh1(124) - hh1(125)
      hh1(126)=hh1(126)*z
      hh1(126)=hh1(126) + hh1(115)
      hh1(126)=hh1(126)*z
      hh1(127)=7.0_prec*hh1(103)
      hh1(126)=hh1(126) - hh1(127)
      hh1(107)=hh1(107) - 2.0_prec*hh1(126)
      hh1(107)=hh1(107)*y
      hh1(126)=2.0_prec*hh1(101)
      hh1(126)=hh1(126)*hh1(102)
      hh1(128)=hh1(126) - hh1(110)
      hh1(129)=hh1(128)*z
      hh1(130)=hh1(129) - hh1(119)
      hh1(130)=hh1(130)*z
      hh1(130)=hh1(130) + hh1(126)
      hh1(130)=hh1(130)*z
      hh1(130)=hh1(130) - hh1(103)
      hh1(131)=3.0_prec*hh1(130)
      hh1(107)=hh1(107) + hh1(131)
      hh1(132)=3.0_prec*hh1(4)
      hh1(133)=hh1(107)*hh1(132)
      hh1(134)=2.0_prec*z
      hh1(135)=hh1(103)*hh1(134)
      hh1(136)=hh1(135) - hh1(119)
      hh1(137)=3.0_prec*y
      hh1(138)=hh1(103)*hh1(137)
      hh1(136)=hh1(138) + 2.0_prec*hh1(136)
      hh1(136)=hh1(136)*y
      hh1(139)=16.0_prec*hh1(103)
      hh1(140)=11.0_prec*z
      hh1(140)=hh1(103)*hh1(140)
      hh1(141)=hh1(139) - hh1(140)
      hh1(141)=hh1(141)*z
      hh1(136)=hh1(136) - hh1(141) + hh1(106)
      hh1(136)=hh1(136)*y
      hh1(141)=4.0_prec*hh1(101)
      hh1(141)=hh1(141)*hh1(102)
      hh1(142)=hh1(141) - hh1(110)
      hh1(143)=hh1(142)*z
      hh1(144)=hh1(143) - hh1(141)
      hh1(144)=hh1(144)*hh1(134)
      hh1(144)=hh1(144) + hh1(119)
      hh1(136)=hh1(136) - 2.0_prec*hh1(144)
      hh1(136)=hh1(136)*y
      hh1(136)=hh1(136) - hh1(131)
      hh1(136)=hh1(136)*hh1(2)
      hh1(133)=hh1(133) + hh1(136)
      hh1(144)=68.0_prec*hh1(103)
      hh1(145)=35.0_prec*hh1(110)
      hh1(146)=hh1(144) - hh1(145)
      hh1(146)=hh1(146)*z
      hh1(147)=hh1(110) - hh1(103)
      hh1(148)=hh1(108) + 3.0_prec*hh1(147)
      hh1(149)=hh1(148)*y
      hh1(150)=35.0_prec*hh1(103)
      hh1(146)=hh1(146) - hh1(150) - 9.0_prec*hh1(149)
      hh1(146)=hh1(146)*y
      hh1(151)=25.0_prec*hh1(110)
      hh1(152)=71.0_prec*hh1(103)
      hh1(153)=hh1(151) - hh1(152)
      hh1(153)=hh1(153)*z
      hh1(153)=hh1(153) + hh1(152)
      hh1(153)=hh1(153)*z
      hh1(154)=25.0_prec*hh1(103)
      hh1(146)=hh1(154) + hh1(146) - hh1(153)
      hh1(146)=hh1(146)*y
      hh1(153)=hh1(140) - hh1(122)
      hh1(153)=hh1(153)*z
      hh1(155)=53.0_prec*hh1(103)
      hh1(153)=hh1(153) + hh1(155)
      hh1(153)=hh1(153)*z
      hh1(153)=hh1(153) - hh1(122)
      hh1(153)=hh1(153)*z
      hh1(156)=11.0_prec*hh1(103)
      hh1(146)= - hh1(146) + hh1(153) + hh1(156)
      hh1(146)=hh1(146)*y
      hh1(153)=hh1(123)*z
      hh1(157)=5.0_prec*hh1(101)
      hh1(157)=hh1(157)*hh1(102)
      hh1(158)=hh1(153) - hh1(157)
      hh1(158)=hh1(158)*z
      hh1(158)=hh1(158) + hh1(157)
      hh1(158)=hh1(158)*z
      hh1(158)=hh1(158) - hh1(119)
      hh1(158)=hh1(158)*z
      hh1(158)=hh1(158) + hh1(103)
      hh1(146)=hh1(146) - 3.0_prec*hh1(158)
      hh1(146)=hh1(146)*hh1(59)
      hh1(159)=hh1(133) + hh1(146)
      hh1(160)=hh1(129) - hh1(103)
      hh1(149)= - hh1(149) + 5.0_prec*hh1(160)
      hh1(149)=hh1(149)*y
      hh1(161)=hh1(153) - hh1(119)
      hh1(161)=hh1(161)*z
      hh1(161)=hh1(161) + hh1(103)
      hh1(149)=hh1(149) + 5.0_prec*hh1(161)
      hh1(149)=hh1(149)*y
      hh1(162)=hh1(103)*hh1(120)
      hh1(163)=hh1(162) - hh1(112)
      hh1(163)=hh1(163)*z
      hh1(101)=15.0_prec*hh1(101)
      hh1(101)=hh1(101)*hh1(102)
      hh1(164)=hh1(163) + hh1(101)
      hh1(164)=hh1(164)*z
      hh1(164)=hh1(164) - hh1(112)
      hh1(164)=hh1(164)*z
      hh1(164)=hh1(164) + hh1(119)
      hh1(149)=hh1(149) - hh1(164)
      hh1(149)=hh1(149)*y
      hh1(149)=hh1(149) + hh1(158)
      hh1(165)=hh1(149)*hh1(59)
      hh1(166)=hh1(108) + 2.0_prec*hh1(147)
      hh1(167)=hh1(166)*y
      hh1(168)=hh1(167) - 3.0_prec*hh1(160)
      hh1(169)= - hh1(168)*y
      hh1(170)=2.0_prec*hh1(161)
      hh1(169)=hh1(169) + hh1(170)
      hh1(169)=hh1(169)*y
      hh1(169)=hh1(169) + hh1(130)
      hh1(171)=hh1(169)*hh1(2)
      hh1(172)=hh1(165) + hh1(171)
      hh1(173)= - hh1(108) + 2.0_prec*hh1(128)
      hh1(173)=hh1(173)*y
      hh1(174)=8.0_prec*hh1(103)
      hh1(163)= - hh1(174) + hh1(173) - hh1(163)
      hh1(163)=hh1(163)*y
      hh1(173)=hh1(117) - hh1(112)
      hh1(173)=hh1(173)*z
      hh1(173)=hh1(173) + hh1(157)
      hh1(163)=hh1(163) + 2.0_prec*hh1(173)
      hh1(163)=hh1(163)*y
      hh1(173)=18.0_prec*hh1(103)
      hh1(175)=hh1(173) - hh1(117)
      hh1(175)=hh1(175)*z
      hh1(175)=hh1(175) - hh1(125)
      hh1(175)=hh1(175)*z
      hh1(163)=hh1(163) - hh1(175) - hh1(174)
      hh1(163)=hh1(163)*y
      hh1(175)=hh1(153) - hh1(114)
      hh1(175)=hh1(175)*z
      hh1(175)=hh1(175) + hh1(157)
      hh1(175)=hh1(175)*z
      hh1(175)=hh1(175) - hh1(126)
      hh1(163)=hh1(163) - 2.0_prec*hh1(175)
      hh1(163)=hh1(163)*y
      hh1(163)=hh1(163) + hh1(130)
      hh1(132)=hh1(163)*hh1(132)
      hh1(175)=hh1(132) - hh1(172)
      hh1(176)=hh1(175)*hh1(5)
      hh1(177)=2.0_prec*hh1(2)
      hh1(178)=hh1(169)*hh1(177)
      hh1(163)=hh1(163)*hh1(56)
      hh1(163)=hh1(163) - hh1(178)
      hh1(179)=2.0_prec*hh1(3)
      hh1(180)= - hh1(163)*hh1(179)
      hh1(181)=hh1(171)*hh1(10)
      hh1(182)=hh1(165)*hh1(33)
      hh1(180)= - hh1(182) - hh1(181) + hh1(180) + hh1(176) + hh1(159)
      hh1(180)=hh1(7)*hh1(180)
      hh1(183)=hh1(171)*hh1(5)
      hh1(184)=hh1(136) - hh1(183)
      hh1(185)=hh1(3)*hh1(178)
      hh1(186)=hh1(184) + hh1(185)
      hh1(187)=hh1(186)*hh1(10)
      hh1(188)=hh1(186)*hh1(15)
      hh1(189)=hh1(187) + hh1(188)
      hh1(190)=hh1(5)*hh1(165)
      hh1(185)=hh1(190) - hh1(185)
      hh1(191)=hh1(146) - hh1(185)
      hh1(192)=hh1(191)*hh1(33)
      hh1(193)= - hh1(7) - hh1(19) + hh1(27) + hh1(32)
      hh1(193)=hh1(171)*hh1(193)
      hh1(194)=hh1(45)*hh1(165)
      hh1(193)= - hh1(192) + hh1(194) + hh1(193) - hh1(189)
      hh1(193)=hh1(15)*hh1(193)
      hh1(194)=hh1(160)*y
      hh1(195)=hh1(194) + hh1(170)
      hh1(196)=hh1(195)*hh1(137)
      hh1(197)=60.0_prec*hh1(103)
      hh1(198)=hh1(197) - hh1(111)
      hh1(198)=hh1(198)*z
      hh1(199)=72.0_prec*hh1(103)
      hh1(198)=hh1(198) - hh1(199)
      hh1(198)=hh1(198)*z
      hh1(200)=40.0_prec*hh1(103)
      hh1(198)=hh1(198) + hh1(200)
      hh1(198)=hh1(198)*z
      hh1(198)=hh1(198) + hh1(196) - hh1(106)
      hh1(198)=hh1(198)*y
      hh1(201)=51.0_prec*hh1(103)
      hh1(202)= - hh1(201) + 8.0_prec*hh1(143)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + 41.0_prec*hh1(103)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - hh1(115)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + hh1(119)
      hh1(198)=hh1(198) + 2.0_prec*hh1(202)
      hh1(198)=hh1(198)*y
      hh1(202)= - hh1(113) + 9.0_prec*hh1(143)
      hh1(202)=hh1(202)*z
      hh1(197)=hh1(202) + hh1(197)
      hh1(197)=hh1(197)*z
      hh1(197)=hh1(197) - hh1(122)
      hh1(197)=hh1(197)*z
      hh1(202)=14.0_prec*hh1(103)
      hh1(197)=hh1(197) + hh1(202)
      hh1(197)=hh1(197)*z
      hh1(197)=hh1(198) + hh1(197) - hh1(119)
      hh1(198)=3.0_prec*hh1(9)
      hh1(203)=hh1(197)*hh1(198)
      hh1(204)= - hh1(106) + hh1(138) + hh1(140)
      hh1(204)=hh1(204)*y
      hh1(205)=hh1(151) - hh1(122)
      hh1(205)=hh1(205)*z
      hh1(204)=hh1(204) + hh1(205) + hh1(101)
      hh1(204)=hh1(204)*y
      hh1(145)=hh1(145) - hh1(152)
      hh1(145)=hh1(145)*z
      hh1(145)=hh1(145) + hh1(155)
      hh1(145)=hh1(145)*z
      hh1(145)=hh1(204) + hh1(145) - hh1(101)
      hh1(145)=hh1(145)*y
      hh1(144)= - hh1(144) + 27.0_prec*hh1(110)
      hh1(144)=hh1(144)*z
      hh1(144)=hh1(144) + hh1(152)
      hh1(144)=hh1(144)*z
      hh1(144)=hh1(144) - hh1(122)
      hh1(144)=hh1(144)*z
      hh1(144)=hh1(106) + hh1(145) + hh1(144)
      hh1(144)=hh1(144)*y
      hh1(145)= - hh1(150) + 9.0_prec*hh1(153)
      hh1(145)=hh1(145)*z
      hh1(145)=hh1(145) + hh1(154)
      hh1(145)=hh1(145)*z
      hh1(145)=hh1(145) - hh1(156)
      hh1(145)=hh1(145)*z
      hh1(144)=hh1(144) - hh1(145) - hh1(119)
      hh1(145)=hh1(144)*hh1(59)
      hh1(155)=hh1(203) + hh1(145)
      hh1(195)=hh1(195)*y
      hh1(204)=hh1(143) - hh1(114)
      hh1(204)=hh1(204)*z
      hh1(204)=hh1(204) + hh1(141)
      hh1(204)=hh1(204)*z
      hh1(204)=hh1(204) - hh1(103)
      hh1(195)=hh1(195) + 3.0_prec*hh1(204)
      hh1(195)=hh1(195)*y
      hh1(204)=hh1(157) - hh1(110)
      hh1(204)=hh1(204)*z
      hh1(205)=hh1(204) - hh1(112)
      hh1(205)=hh1(205)*z
      hh1(205)=hh1(205) + hh1(112)
      hh1(205)=hh1(205)*z
      hh1(205)=hh1(205) - hh1(157)
      hh1(205)=hh1(205)*z
      hh1(205)=hh1(205) + hh1(103)
      hh1(195)=hh1(195) + 2.0_prec*hh1(205)
      hh1(195)=hh1(195)*y
      hh1(205)=hh1(143) - hh1(174)
      hh1(205)=hh1(205)*z
      hh1(205)=hh1(205) + hh1(112)
      hh1(205)=hh1(205)*z
      hh1(205)=hh1(205) - hh1(174)
      hh1(205)=hh1(205)*z
      hh1(205)=hh1(205) + hh1(141)
      hh1(205)=hh1(205)*z
      hh1(205)=hh1(205) - hh1(103)
      hh1(195)=hh1(195) + hh1(205)
      hh1(198)=hh1(195)*hh1(198)
      hh1(206)=hh1(198) - hh1(165)
      hh1(207)=hh1(5)*hh1(206)
      hh1(208)=hh1(195)*hh1(57)
      hh1(209)=hh1(171) - hh1(208)
      hh1(209)=hh1(209)*hh1(179)
      hh1(207)=hh1(209) + hh1(207) + hh1(155)
      hh1(207)=hh1(11)*hh1(207)
      hh1(209)=hh1(5)*hh1(172)
      hh1(210)=4.0_prec*hh1(3)
      hh1(211)= - hh1(171)*hh1(210)
      hh1(209)=hh1(211) + hh1(209) - hh1(136) - hh1(146)
      hh1(209)=hh1(31)*hh1(209)
      hh1(211)=hh1(111) - hh1(106)
      hh1(109)=hh1(109) + 2.0_prec*hh1(211)
      hh1(109)=hh1(109)*y
      hh1(211)=hh1(147)*z
      hh1(109)=hh1(109) + hh1(115) + 74.0_prec*hh1(211)
      hh1(109)=hh1(109)*y
      hh1(212)=22.0_prec*hh1(103)
      hh1(213)=15.0_prec*hh1(110)
      hh1(214)=hh1(212) - hh1(213)
      hh1(214)=hh1(214)*hh1(120)
      hh1(215)=31.0_prec*hh1(103)
      hh1(214)=hh1(214) - hh1(215)
      hh1(214)=hh1(214)*z
      hh1(214)=hh1(214) + hh1(141)
      hh1(109)=hh1(109) - 2.0_prec*hh1(214)
      hh1(109)=hh1(109)*y
      hh1(214)=66.0_prec*hh1(103)
      hh1(216)=37.0_prec*hh1(110)
      hh1(217)=hh1(214) - hh1(216)
      hh1(217)=hh1(217)*z
      hh1(217)=hh1(217) - 45.0_prec*hh1(103)
      hh1(217)=hh1(217)*z
      hh1(218)=12.0_prec*hh1(103)
      hh1(217)=hh1(217) + hh1(218)
      hh1(217)=hh1(217)*hh1(134)
      hh1(109)=hh1(109) - hh1(217) + hh1(119)
      hh1(109)=hh1(109)*y
      hh1(217)= - hh1(111) + 37.0_prec*hh1(103)
      hh1(217)=hh1(217)*z
      hh1(217)=hh1(217) - hh1(215)
      hh1(217)=hh1(217)*z
      hh1(217)=hh1(217) + hh1(218)
      hh1(217)=hh1(217)*z
      hh1(217)=hh1(217) - hh1(119)
      hh1(217)=hh1(217)*hh1(134)
      hh1(109)=hh1(109) - hh1(217)
      hh1(109)=hh1(109)*y
      hh1(217)= - hh1(115) + 9.0_prec*hh1(129)
      hh1(217)=hh1(217)*z
      hh1(217)=hh1(217) + hh1(174)
      hh1(217)=hh1(217)*z
      hh1(217)=hh1(217) - hh1(119)
      hh1(219)=z**2
      hh1(217)=hh1(217)*hh1(219)
      hh1(109)=hh1(109) - hh1(217)
      hh1(217)=hh1(135) - hh1(103)
      hh1(217)=hh1(108) + 2.0_prec*hh1(217)
      hh1(217)=hh1(217)*y
      hh1(220)=hh1(105) - hh1(157)
      hh1(220)=hh1(220)*hh1(134)
      hh1(217)=hh1(217) + hh1(220) + hh1(119)
      hh1(217)=hh1(217)*y
      hh1(220)=5.0_prec*z
      hh1(221)=hh1(128)*hh1(220)
      hh1(221)=hh1(221) - hh1(114)
      hh1(221)=hh1(221)*z
      hh1(221)=hh1(221) + hh1(103)
      hh1(217)=hh1(217) - 2.0_prec*hh1(221)
      hh1(217)=hh1(217)*y
      hh1(221)=hh1(135) - hh1(157)
      hh1(222)=hh1(221)*hh1(134)
      hh1(222)=hh1(222) + hh1(106)
      hh1(222)=hh1(222)*z
      hh1(222)=hh1(222) - hh1(119)
      hh1(222)=hh1(222)*hh1(134)
      hh1(217)=hh1(217) + hh1(222) + hh1(103)
      hh1(217)=hh1(217)*y
      hh1(221)=hh1(221)*z
      hh1(222)=hh1(221) + hh1(114)
      hh1(222)=hh1(222)*z
      hh1(222)=hh1(222) - hh1(119)
      hh1(222)=hh1(222)*z
      hh1(222)=hh1(222) + hh1(103)
      hh1(222)=hh1(222)*hh1(134)
      hh1(217)=hh1(217) + hh1(222)
      hh1(217)=hh1(217)*y
      hh1(222)=hh1(130)*hh1(219)
      hh1(217)=hh1(217) - hh1(222)
      hh1(222)=hh1(217)*hh1(5)
      hh1(223)=hh1(222) + hh1(109)
      hh1(224)=3.0_prec*hh1(98)
      hh1(223)=hh1(223)*hh1(224)
      hh1(225)=hh1(190) + hh1(223) - hh1(145)
      hh1(226)= - hh1(33) + hh1(34) - hh1(36)
      hh1(227)=hh1(225)*hh1(226)
      hh1(145)=hh1(145) - hh1(185)
      hh1(185)=hh1(43) - hh1(10)
      hh1(228)= - hh1(145)*hh1(185)
      hh1(229)=hh1(149)*hh1(49)
      hh1(230)=hh1(91)*hh1(149)
      hh1(230)= - hh1(229) + hh1(230)
      hh1(230)=hh1(59)*hh1(230)
      hh1(231)= - hh1(40) + hh1(38) + hh1(42)
      hh1(232)= - hh1(11) + hh1(82) - hh1(231)
      hh1(232)=hh1(165)*hh1(232)
      hh1(227)=hh1(230) + hh1(232) + hh1(227) + hh1(228)
      hh1(227)=hh1(34)*hh1(227)
      hh1(228)=hh1(171)*hh1(15)
      hh1(230)=hh1(6)*hh1(171)
      hh1(230)=hh1(230) - hh1(228) - hh1(186)
      hh1(230)=hh1(48)*hh1(230)
      hh1(232)=hh1(32)*hh1(171)
      hh1(189)=hh1(232) - hh1(189)
      hh1(189)=hh1(16)*hh1(189)
      hh1(217)=hh1(217)*hh1(224)
      hh1(232)=hh1(217) + hh1(165)
      hh1(226)=hh1(232)*hh1(226)
      hh1(185)=hh1(165)*hh1(185)
      hh1(185)= - hh1(225) + hh1(226) + hh1(185)
      hh1(185)=hh1(83)*hh1(185)
      hh1(226)= - hh1(34)*hh1(232)
      hh1(225)=hh1(226) - hh1(225)
      hh1(225)=hh1(67)*hh1(225)
      hh1(181)=hh1(181) + hh1(228)
      hh1(226)=hh1(17)*hh1(181)
      hh1(206)=hh1(12)*hh1(206)
      hh1(228)=hh1(8)*hh1(175)
      hh1(180)=hh1(228) + hh1(227) + hh1(185) + hh1(225) + hh1(209) + &
     & hh1(206) + hh1(230) + hh1(189) + hh1(180) + hh1(193) + hh1(207)&
     &  + hh1(226)
      hh1(185)=hh1(72) + hh1(74)
      hh1(149)=hh1(149)*hh1(185)
      hh1(185)=hh1(75) - hh1(90) + hh1(68) - hh1(65)
      hh1(189)= - hh1(160)*hh1(185)
      hh1(148)=y*hh1(185)*hh1(148)
      hh1(148)=5.0_prec*hh1(189) + hh1(148)
      hh1(148)=y*hh1(148)
      hh1(189)= - hh1(161)*hh1(185)
      hh1(148)=5.0_prec*hh1(189) + hh1(148)
      hh1(148)=y*hh1(148)
      hh1(164)=hh1(164)*hh1(185)
      hh1(148)=hh1(148) + hh1(164)
      hh1(148)=y*hh1(148)
      hh1(144)= - hh1(49)*hh1(144)
      hh1(164)= - hh1(158)*hh1(185)
      hh1(144)=hh1(144) + hh1(148) + hh1(164) + hh1(149)
      hh1(144)=hh1(59)*hh1(144)
      hh1(148)=hh1(19)*hh1(184)
      hh1(149)= - hh1(146) + hh1(190)
      hh1(149)=hh1(50)*hh1(149)
      hh1(164)=hh1(44)*hh1(145)
      hh1(184)=hh1(13) - hh1(47)
      hh1(184)=hh1(171)*hh1(184)
      hh1(168)=y*hh1(30)*hh1(168)
      hh1(170)= - hh1(30)*hh1(170)
      hh1(168)=hh1(170) + hh1(168)
      hh1(168)=y*hh1(168)
      hh1(170)= - hh1(30)*hh1(130)
      hh1(168)=hh1(170) + hh1(168)
      hh1(168)=hh1(2)*hh1(168)
      hh1(170)=hh1(32)*hh1(136)
      hh1(146)=hh1(45)*hh1(146)
      hh1(144)=hh1(144) + hh1(170) + hh1(168) + hh1(184) + hh1(146) + &
     & hh1(148) + hh1(149) - hh1(164)
      hh1(146)= - hh1(167) - hh1(157) + hh1(124)
      hh1(146)=y*hh1(146)
      hh1(148)=hh1(135) - hh1(106)
      hh1(148)=hh1(148)*z
      hh1(149)= - hh1(156) - hh1(148)
      hh1(149)=z*hh1(149)
      hh1(146)=hh1(146) + hh1(141) + hh1(149)
      hh1(149)=2.0_prec*y
      hh1(146)=hh1(146)*hh1(149)
      hh1(164)= - hh1(157) + hh1(129)
      hh1(164)=z*hh1(164)
      hh1(164)=hh1(141) + hh1(164)
      hh1(164)=hh1(164)*hh1(134)
      hh1(146)=hh1(146) - hh1(119) + hh1(164)
      hh1(164)= - hh1(49)*hh1(169)
      hh1(146)=2.0_prec*hh1(146) + hh1(164)
      hh1(164)=2.0_prec*XN
      hh1(164)=hh1(102)*hh1(164)
      hh1(167)=z*XN
      hh1(168)=hh1(102)*hh1(167)
      hh1(170)=hh1(164) - hh1(168)
      hh1(184)=hh1(170)*hh1(219)
      hh1(185)=hh1(102)*XN
      hh1(189)=hh1(168) - hh1(185)
      hh1(193)=hh1(189)*hh1(134)
      hh1(206)=hh1(168)*y
      hh1(207)=hh1(193) + hh1(206)
      hh1(207)=y*hh1(207)
      hh1(207)= - hh1(184) + hh1(207)
      hh1(209)=XNF*y
      hh1(207)=hh1(207)*hh1(209)
      hh1(151)=hh1(151) + hh1(119)
      hh1(151)=hh1(151)*z
      hh1(151)=hh1(151) - 34.0_prec*hh1(103)
      hh1(151)=hh1(151)*z
      hh1(151)=hh1(151) + hh1(174)
      hh1(225)=56.0_prec*hh1(110)
      hh1(226)=hh1(225) - hh1(103)
      hh1(226)=hh1(226)*z
      hh1(226)=hh1(226) - hh1(118)
      hh1(227)=hh1(216)*y
      hh1(226)=hh1(227) + 2.0_prec*hh1(226)
      hh1(226)=hh1(226)*y
      hh1(151)=hh1(226) + 6.0_prec*hh1(151)
      hh1(151)=hh1(151)*y
      hh1(225)=hh1(225) + hh1(106)
      hh1(225)=hh1(225)*z
      hh1(226)=156.0_prec*hh1(103)
      hh1(225)=hh1(225) - hh1(226)
      hh1(225)=hh1(225)*z
      hh1(228)=84.0_prec*hh1(103)
      hh1(225)=hh1(225) + hh1(228)
      hh1(225)=hh1(225)*z
      hh1(225)=hh1(225) - hh1(114)
      hh1(151)=hh1(151) + 2.0_prec*hh1(225)
      hh1(151)=hh1(151)*y
      hh1(225)=hh1(216) - hh1(126)
      hh1(225)=hh1(225)*z
      hh1(225)=hh1(225) - 204.0_prec*hh1(103)
      hh1(225)=hh1(225)*z
      hh1(225)=hh1(225) + 168.0_prec*hh1(103)
      hh1(225)=hh1(225)*z
      hh1(230)=48.0_prec*hh1(103)
      hh1(225)=hh1(225) - hh1(230)
      hh1(225)=hh1(225)*z
      hh1(151)=hh1(151) + hh1(225)
      hh1(151)=hh1(151)*y
      hh1(147)=hh1(147)*hh1(104)
      hh1(147)=hh1(147) + hh1(103)
      hh1(225)=12.0_prec*hh1(219)
      hh1(147)=hh1(147)*hh1(225)
      hh1(147)=hh1(151) - hh1(147)
      hh1(151)= - hh1(1)*hh1(147)
      hh1(146)=hh1(151) + 6.0_prec*hh1(146) + hh1(207)
      hh1(146)=hh1(2)*hh1(146)
      hh1(151)=hh1(163)*hh1(5)
      hh1(107)=hh1(107)*hh1(56)
      hh1(207)=hh1(103)*hh1(220)
      hh1(138)= - hh1(138) + hh1(114) - hh1(207)
      hh1(138)=y*hh1(138)
      hh1(225)=hh1(174) - hh1(207)
      hh1(225)=hh1(225)*hh1(134)
      hh1(138)=hh1(138) - hh1(106) + hh1(225)
      hh1(138)=y*hh1(138)
      hh1(225)=hh1(139) - hh1(207)
      hh1(225)=z*hh1(225)
      hh1(225)= - hh1(139) + hh1(225)
      hh1(225)=z*hh1(225)
      hh1(138)=hh1(138) + hh1(114) + hh1(225)
      hh1(138)=y*hh1(138)
      hh1(138)=hh1(131) + hh1(138)
      hh1(138)=hh1(138)*hh1(177)
      hh1(138)=hh1(138) - hh1(107)
      hh1(138)=2.0_prec*hh1(138) - hh1(151)
      hh1(225)=3.0_prec*hh1(5)
      hh1(138)=hh1(138)*hh1(225)
      hh1(233)=hh1(127) - hh1(162)
      hh1(233)=hh1(233)*z
      hh1(233)=hh1(233) - hh1(157)
      hh1(233)=hh1(233)*z
      hh1(233)=hh1(233) + hh1(103)
      hh1(234)=hh1(162) - hh1(141)
      hh1(234)=hh1(234)*z
      hh1(234)=hh1(234) + hh1(103)
      hh1(234)=hh1(234)*y
      hh1(233)= - hh1(234) + 2.0_prec*hh1(233)
      hh1(234)=12.0_prec*y
      hh1(233)=hh1(233)*hh1(234)
      hh1(234)=73.0_prec*hh1(110)
      hh1(235)= - hh1(234) + 266.0_prec*hh1(103)
      hh1(235)=hh1(235)*z
      hh1(235)=hh1(235) - 348.0_prec*hh1(103)
      hh1(235)=hh1(235)*z
      hh1(235)=hh1(235) + 214.0_prec*hh1(103)
      hh1(235)=hh1(235)*z
      hh1(233)=hh1(233) + hh1(235) - hh1(150)
      hh1(233)=hh1(233)*y
      hh1(235)=183.0_prec*hh1(103)
      hh1(216)=hh1(235) - hh1(216)
      hh1(216)=hh1(216)*z
      hh1(216)=hh1(216) - 350.0_prec*hh1(103)
      hh1(216)=hh1(216)*z
      hh1(216)=hh1(216) + 346.0_prec*hh1(103)
      hh1(216)=hh1(216)*z
      hh1(236)=165.0_prec*hh1(103)
      hh1(216)=hh1(216) - hh1(236)
      hh1(216)=hh1(216)*z
      hh1(237)=23.0_prec*hh1(103)
      hh1(216)=hh1(233) + hh1(216) + hh1(237)
      hh1(216)=hh1(216)*y
      hh1(184)=hh1(184) - hh1(164)
      hh1(184)=hh1(184)*z
      hh1(184)=hh1(184) + hh1(185)
      hh1(184)=hh1(184)*y
      hh1(233)=3.0_prec*hh1(185)
      hh1(238)=hh1(233) - hh1(168)
      hh1(238)=hh1(238)*z
      hh1(239)=hh1(238) - hh1(164)
      hh1(239)=hh1(239)*z
      hh1(239)=hh1(239) - hh1(164)
      hh1(239)=hh1(239)*z
      hh1(239)=hh1(239) + hh1(233)
      hh1(239)=hh1(239)*z
      hh1(239)=hh1(239) - hh1(185)
      hh1(184)=hh1(184) + hh1(239)
      hh1(184)=hh1(184)*hh1(209)
      hh1(240)=hh1(123)*hh1(104)
      hh1(241)=13.0_prec*hh1(103)
      hh1(240)=hh1(240) - hh1(241)
      hh1(240)=hh1(240)*z
      hh1(240)=hh1(240) + hh1(114)
      hh1(240)=hh1(240)*z
      hh1(240)=hh1(240) - hh1(103)
      hh1(184)=hh1(216) - hh1(184) + 12.0_prec*hh1(240)
      hh1(195)=hh1(195)*hh1(5)
      hh1(216)= - 2.0_prec*hh1(197) - hh1(195)
      hh1(216)=hh1(216)*hh1(225)
      hh1(216)=hh1(216) - hh1(184)
      hh1(216)=hh1(57)*hh1(216)
      hh1(235)=hh1(235) - hh1(234)
      hh1(235)=hh1(235)*z
      hh1(227)= - hh1(227) + hh1(235) - hh1(230)
      hh1(227)=hh1(227)*y
      hh1(230)= - 36.0_prec*hh1(110) + 133.0_prec*hh1(103)
      hh1(230)=hh1(230)*z
      hh1(230)=hh1(230) - 175.0_prec*hh1(103)
      hh1(230)=hh1(230)*z
      hh1(230)=hh1(230) + hh1(199)
      hh1(227)=hh1(227) + 2.0_prec*hh1(230)
      hh1(227)=hh1(227)*y
      hh1(202)=hh1(202) - hh1(162)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - 29.0_prec*hh1(103)
      hh1(230)=6.0_prec*z
      hh1(202)=hh1(202)*hh1(230)
      hh1(202)=hh1(202) + 173.0_prec*hh1(103)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - 78.0_prec*hh1(103)
      hh1(202)=hh1(227) + 2.0_prec*hh1(202)
      hh1(202)=hh1(202)*y
      hh1(221)=12.0_prec*hh1(221) + 107.0_prec*hh1(103)
      hh1(221)=hh1(221)*hh1(134)
      hh1(221)=hh1(221) - hh1(236)
      hh1(221)=hh1(221)*z
      hh1(202)=hh1(202) + hh1(221) + hh1(199)
      hh1(202)=hh1(202)*y
      hh1(221)=hh1(206) - hh1(238)
      hh1(221)=hh1(221)*y
      hh1(193)=hh1(221) - hh1(193)
      hh1(193)=hh1(193)*y
      hh1(221)=hh1(185)*hh1(134)
      hh1(193)=hh1(193) + hh1(221)
      hh1(193)=hh1(193)*y
      hh1(227)=hh1(221) - hh1(233)
      hh1(235)=hh1(227)*z
      hh1(193)=hh1(193) + hh1(235)
      hh1(193)=hh1(193)*y
      hh1(235)=hh1(189)*z
      hh1(193)=hh1(193) - hh1(235)
      hh1(193)=hh1(193)*XNF
      hh1(150)= - hh1(150) + 12.0_prec*hh1(129)
      hh1(150)=hh1(150)*z
      hh1(150)=hh1(150) + hh1(237)
      hh1(150)=hh1(150)*z
      hh1(150)=hh1(202) + hh1(193) + hh1(150) - hh1(218)
      hh1(193)= - hh1(56)*hh1(150)
      hh1(161)=hh1(194) + 4.0_prec*hh1(161)
      hh1(194)=hh1(161)*hh1(137)
      hh1(202)=49.0_prec*hh1(103)
      hh1(235)= - hh1(202) + 12.0_prec*hh1(110)
      hh1(235)=hh1(235)*z
      hh1(235)=hh1(235) + 73.0_prec*hh1(103)
      hh1(235)=hh1(235)*z
      hh1(236)=47.0_prec*hh1(103)
      hh1(235)=hh1(235) - hh1(236)
      hh1(235)=hh1(235)*z
      hh1(156)=hh1(235) + hh1(156)
      hh1(156)= - hh1(194) + 2.0_prec*hh1(156)
      hh1(156)=hh1(156)*y
      hh1(194)=26.0_prec*hh1(103)
      hh1(235)=hh1(207) - hh1(194)
      hh1(235)=hh1(235)*z
      hh1(242)=52.0_prec*hh1(103)
      hh1(235)=hh1(235) + hh1(242)
      hh1(235)=hh1(235)*z
      hh1(235)=hh1(235) - 50.0_prec*hh1(103)
      hh1(235)=hh1(235)*z
      hh1(235)=hh1(235) + hh1(237)
      hh1(235)=hh1(235)*z
      hh1(235)=hh1(235) - hh1(141)
      hh1(156)=hh1(156) + 6.0_prec*hh1(235)
      hh1(235)=5.0_prec*y
      hh1(156)=hh1(156)*hh1(235)
      hh1(235)=hh1(241) - hh1(135)
      hh1(235)=hh1(235)*hh1(230)
      hh1(235)=hh1(235) - 199.0_prec*hh1(103)
      hh1(235)=hh1(235)*z
      hh1(237)=257.0_prec*hh1(103)
      hh1(235)=hh1(235) + hh1(237)
      hh1(235)=hh1(235)*hh1(220)
      hh1(235)=hh1(235) - 887.0_prec*hh1(103)
      hh1(235)=hh1(235)*z
      hh1(243)=309.0_prec*hh1(103)
      hh1(235)=hh1(235) + hh1(243)
      hh1(235)=hh1(235)*z
      hh1(235)=hh1(235) - 42.0_prec*hh1(103)
      hh1(156)= - hh1(156) + 2.0_prec*hh1(235)
      hh1(156)=hh1(156)*y
      hh1(235)=6.0_prec*hh1(110)
      hh1(202)=hh1(202) - hh1(235)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - hh1(226)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + hh1(237)
      hh1(202)=hh1(202)*hh1(220)
      hh1(202)=hh1(202) - 1194.0_prec*hh1(103)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + 627.0_prec*hh1(103)
      hh1(202)=hh1(202)*z
      hh1(226)=172.0_prec*hh1(103)
      hh1(202)=hh1(202) - hh1(226)
      hh1(202)=hh1(202)*z
      hh1(237)=19.0_prec*hh1(103)
      hh1(202)=hh1(202) + hh1(237)
      hh1(156)=hh1(156) + 2.0_prec*hh1(202)
      hh1(156)=hh1(156)*y
      hh1(202)=hh1(218) - hh1(110)
      hh1(244)=hh1(202)*hh1(120)
      hh1(244)= - hh1(244) + 146.0_prec*hh1(103)
      hh1(244)=hh1(244)*z
      hh1(244)=hh1(244) - 300.0_prec*hh1(103)
      hh1(244)=hh1(244)*hh1(220)
      hh1(244)=hh1(244) + 1774.0_prec*hh1(103)
      hh1(244)=hh1(244)*z
      hh1(244)=hh1(244) - 1254.0_prec*hh1(103)
      hh1(244)=hh1(244)*z
      hh1(244)=hh1(244) + 520.0_prec*hh1(103)
      hh1(244)=hh1(244)*z
      hh1(244)=hh1(244) - 114.0_prec*hh1(103)
      hh1(244)=hh1(244)*z
      hh1(156)=hh1(156) - hh1(244) - hh1(106)
      hh1(156)=hh1(156)*y
      hh1(116)=hh1(116)*hh1(120)
      hh1(116)=hh1(116) - hh1(236)
      hh1(116)=hh1(116)*z
      hh1(236)=69.0_prec*hh1(103)
      hh1(116)=hh1(116) + hh1(236)
      hh1(116)=hh1(116)*hh1(220)
      hh1(116)=hh1(116) - hh1(243)
      hh1(116)=hh1(116)*z
      hh1(116)=hh1(116) + hh1(226)
      hh1(116)=hh1(116)*z
      hh1(226)=57.0_prec*hh1(103)
      hh1(116)=hh1(116) - hh1(226)
      hh1(116)=hh1(116)*z
      hh1(116)=hh1(116) + hh1(106)
      hh1(116)=hh1(116)*hh1(134)
      hh1(116)=hh1(156) - hh1(116)
      hh1(116)=hh1(116)*y
      hh1(142)=hh1(142)*hh1(120)
      hh1(142)=hh1(142) - hh1(212)
      hh1(142)=hh1(142)*z
      hh1(142)=hh1(142) + hh1(118)
      hh1(142)=hh1(142)*hh1(220)
      hh1(142)=hh1(142) - hh1(228)
      hh1(142)=hh1(142)*z
      hh1(156)=38.0_prec*hh1(103)
      hh1(142)=hh1(142) + hh1(156)
      hh1(142)=hh1(142)*z
      hh1(142)=hh1(142) - hh1(106)
      hh1(142)=hh1(142)*hh1(219)
      hh1(116)=hh1(116) + hh1(142)
      hh1(142)=hh1(161)*y
      hh1(161)=hh1(105) - hh1(115)
      hh1(161)=hh1(161)*z
      hh1(161)=hh1(161) + hh1(194)
      hh1(161)=hh1(161)*z
      hh1(161)=hh1(161) - hh1(115)
      hh1(161)=hh1(161)*z
      hh1(161)=hh1(161) + hh1(141)
      hh1(142)= - hh1(142) + 2.0_prec*hh1(161)
      hh1(142)=hh1(142)*y
      hh1(161)=28.0_prec*hh1(103)
      hh1(228)=hh1(207) - hh1(161)
      hh1(228)=hh1(228)*z
      hh1(243)=59.0_prec*hh1(103)
      hh1(228)=hh1(228) + hh1(243)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(243)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(161)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(157)
      hh1(142)=hh1(142) + 2.0_prec*hh1(228)
      hh1(142)=hh1(142)*y
      hh1(228)=hh1(127) - hh1(110)
      hh1(228)=hh1(228)*hh1(104)
      hh1(244)=77.0_prec*hh1(103)
      hh1(228)=hh1(228) - hh1(244)
      hh1(228)=hh1(228)*z
      hh1(245)=106.0_prec*hh1(103)
      hh1(228)=hh1(228) + hh1(245)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(244)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(161)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(141)
      hh1(142)= - hh1(142) + 2.0_prec*hh1(228)
      hh1(142)=hh1(142)*y
      hh1(228)=hh1(115) - hh1(135)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(243)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(245)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(245)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(243)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(115)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(126)
      hh1(142)=hh1(142) + 2.0_prec*hh1(228)
      hh1(142)=hh1(142)*y
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - hh1(242)
      hh1(202)=hh1(202)*z
      hh1(228)=118.0_prec*hh1(103)
      hh1(202)=hh1(202) + hh1(228)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - 154.0_prec*hh1(103)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + hh1(228)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - hh1(242)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + hh1(218)
      hh1(202)=hh1(202)*z
      hh1(142)=hh1(142) + hh1(202) - hh1(103)
      hh1(142)=hh1(142)*y
      hh1(202)=hh1(117) - hh1(115)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + hh1(161)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - hh1(161)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + hh1(115)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) - hh1(114)
      hh1(202)=hh1(202)*z
      hh1(202)=hh1(202) + hh1(103)
      hh1(202)=hh1(202)*hh1(134)
      hh1(142)=hh1(142) - hh1(202)
      hh1(142)=hh1(142)*y
      hh1(202)=hh1(205)*hh1(219)
      hh1(142)=hh1(142) + hh1(202)
      hh1(202)=hh1(142)*hh1(225)
      hh1(205)=2.0_prec*hh1(116) + hh1(202)
      hh1(205)=hh1(5)*hh1(205)
      hh1(228)=hh1(160)*hh1(104)
      hh1(211)=hh1(211)*y
      hh1(211)=hh1(228) - hh1(211)
      hh1(211)=hh1(211)*y
      hh1(228)=8.0_prec*hh1(110)
      hh1(243)=hh1(228) - hh1(154)
      hh1(243)=hh1(243)*z
      hh1(243)=hh1(243) + hh1(194)
      hh1(243)=hh1(243)*z
      hh1(243)=hh1(243) - hh1(218)
      hh1(243)=hh1(243)*z
      hh1(211)=hh1(243) - hh1(211) + hh1(126)
      hh1(211)=hh1(211)*y
      hh1(243)=43.0_prec*hh1(103)
      hh1(244)= - hh1(243) + 10.0_prec*hh1(110)
      hh1(244)=hh1(244)*z
      hh1(244)=hh1(244) + hh1(236)
      hh1(244)=hh1(244)*z
      hh1(245)=58.0_prec*hh1(103)
      hh1(244)=hh1(244) - hh1(245)
      hh1(244)=hh1(244)*z
      hh1(244)=hh1(244) + hh1(161)
      hh1(244)=hh1(244)*z
      hh1(211)=hh1(211) + hh1(244) - hh1(114)
      hh1(211)=hh1(211)*hh1(149)
      hh1(228)=hh1(243) - hh1(228)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - 94.0_prec*hh1(103)
      hh1(228)=hh1(228)*z
      hh1(243)=117.0_prec*hh1(103)
      hh1(228)=hh1(228) + hh1(243)
      hh1(228)=hh1(228)*hh1(134)
      hh1(244)=187.0_prec*hh1(103)
      hh1(228)=hh1(228) - hh1(244)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + 80.0_prec*hh1(103)
      hh1(228)=hh1(228)*z
      hh1(211)= - hh1(241) + hh1(228) - hh1(211)
      hh1(211)=hh1(211)*y
      hh1(228)=hh1(105) - hh1(154)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(236)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(243)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + 136.0_prec*hh1(103)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - 95.0_prec*hh1(103)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(215)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(119)
      hh1(211)= - hh1(211) + 2.0_prec*hh1(228)
      hh1(211)=hh1(211)*y
      hh1(228)=hh1(174) - hh1(110)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - hh1(194)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(245)
      hh1(228)=hh1(228)*hh1(134)
      hh1(228)=hh1(228) - hh1(244)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + 190.0_prec*hh1(103)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) - 102.0_prec*hh1(103)
      hh1(228)=hh1(228)*z
      hh1(228)=hh1(228) + hh1(118)
      hh1(228)=hh1(228)*z
      hh1(211)=hh1(211) - hh1(228) + hh1(103)
      hh1(211)=hh1(211)*y
      hh1(143)=hh1(143) - hh1(218)
      hh1(143)=hh1(143)*z
      hh1(143)=hh1(143) + hh1(161)
      hh1(143)=hh1(143)*z
      hh1(143)=hh1(143) - hh1(200)
      hh1(143)=hh1(143)*z
      hh1(143)=hh1(143) + hh1(215)
      hh1(143)=hh1(143)*z
      hh1(143)=hh1(143) - hh1(218)
      hh1(143)=hh1(143)*z
      hh1(143)=hh1(143) + hh1(126)
      hh1(143)=hh1(143)*hh1(134)
      hh1(143)=hh1(211) + hh1(143)
      hh1(143)=hh1(143)*y
      hh1(161)=hh1(240)*hh1(219)
      hh1(143)=hh1(143) - hh1(161)
      hh1(143)=4.0_prec*hh1(143)
      hh1(161)= - hh1(143) + hh1(205)
      hh1(161)=hh1(100)*hh1(161)
      hh1(200)=6.0_prec*hh1(171)
      hh1(205)=hh1(50) - hh1(45)
      hh1(211)=hh1(19) + hh1(32) - hh1(205)
      hh1(211)=hh1(200)*hh1(211)
      hh1(215)= - 9.0_prec*hh1(168) + 16.0_prec*hh1(185)
      hh1(215)=hh1(215)*z
      hh1(228)=hh1(185)*y
      hh1(228)=hh1(228) + 2.0_prec*hh1(189)
      hh1(236)=hh1(228)*hh1(137)
      hh1(215)=hh1(215) - hh1(236) - 9.0_prec*hh1(185)
      hh1(215)=hh1(215)*y
      hh1(236)=hh1(120)*hh1(185)
      hh1(240)=8.0_prec*hh1(185)
      hh1(243)=hh1(240) - hh1(236)
      hh1(243)=hh1(243)*z
      hh1(240)=hh1(243) - hh1(240)
      hh1(240)=hh1(240)*z
      hh1(240)=hh1(240) + hh1(233)
      hh1(215)=hh1(215) + 2.0_prec*hh1(240)
      hh1(215)=hh1(215)*y
      hh1(240)=hh1(170)*z
      hh1(243)=hh1(240) - hh1(233)
      hh1(243)=hh1(243)*z
      hh1(243)=hh1(243) + hh1(164)
      hh1(243)=hh1(243)*z
      hh1(243)=hh1(243) - hh1(185)
      hh1(215)=hh1(215) + 3.0_prec*hh1(243)
      hh1(244)=hh1(58)*XNF
      hh1(245)=hh1(215)*hh1(244)
      hh1(138)=hh1(245) + hh1(216) + hh1(161) + hh1(138) + hh1(193) + &
     & hh1(211) + hh1(146)
      hh1(146)=9.0_prec*hh1(110)
      hh1(161)=hh1(146) - hh1(139)
      hh1(161)=hh1(161)*z
      hh1(137)=hh1(166)*hh1(137)
      hh1(137)=hh1(137) + hh1(106)
      hh1(161)=hh1(161) + hh1(137)
      hh1(161)=hh1(161)*y
      hh1(166)=hh1(174) - hh1(162)
      hh1(166)=hh1(166)*z
      hh1(193)=hh1(166) - hh1(174)
      hh1(193)=hh1(193)*z
      hh1(193)=hh1(193) + hh1(119)
      hh1(161)=hh1(161) - 2.0_prec*hh1(193)
      hh1(161)=hh1(161)*y
      hh1(161)=hh1(161) - hh1(131)
      hh1(193)=hh1(5)*hh1(169)
      hh1(193)=hh1(161) - hh1(193)
      hh1(211)=hh1(240) - hh1(185)
      hh1(216)=hh1(228)*y
      hh1(228)= - hh1(216) + 3.0_prec*hh1(211)
      hh1(228)=hh1(228)*y
      hh1(245)=hh1(238) - hh1(233)
      hh1(245)=hh1(245)*z
      hh1(245)=hh1(245) + hh1(185)
      hh1(245)=2.0_prec*hh1(245)
      hh1(228)=hh1(228) + hh1(245)
      hh1(228)=hh1(228)*y
      hh1(228)=hh1(228) + hh1(243)
      hh1(246)= - XNF*hh1(228)
      hh1(193)=hh1(246) + 12.0_prec*hh1(193)
      hh1(193)=hh1(58)*hh1(193)
      hh1(246)=hh1(3)*hh1(58)
      hh1(247)=hh1(246)*hh1(169)
      hh1(193)=hh1(193) + 8.0_prec*hh1(247)
      hh1(193)=hh1(3)*hh1(193)
      hh1(138)=2.0_prec*hh1(138) + hh1(193)
      hh1(138)=hh1(3)*hh1(138)
      hh1(150)=hh1(150)*hh1(4)
      hh1(193)=hh1(178)*hh1(32)
      hh1(248)=hh1(128) - hh1(108)
      hh1(248)=hh1(248)*y
      hh1(248)=hh1(248) + hh1(207) - hh1(119)
      hh1(248)=hh1(248)*y
      hh1(204)=hh1(204) - hh1(141)
      hh1(204)=hh1(204)*z
      hh1(204)=hh1(248) + hh1(204) + hh1(126)
      hh1(204)=hh1(204)*y
      hh1(130)=hh1(204) + hh1(130)
      hh1(204)=hh1(130)*hh1(2)
      hh1(150)=hh1(193) - hh1(150) + 4.0_prec*hh1(204)
      hh1(184)=hh1(184)*hh1(9)
      hh1(193)= - hh1(119) + hh1(105) + hh1(108)
      hh1(193)=hh1(193)*y
      hh1(160)= - hh1(193) + 9.0_prec*hh1(160)
      hh1(160)=hh1(160)*y
      hh1(204)= - hh1(146) + 32.0_prec*hh1(103)
      hh1(204)=hh1(204)*z
      hh1(156)=hh1(204) - hh1(156)
      hh1(156)=hh1(156)*z
      hh1(156)=hh1(156) + hh1(160) + hh1(241)
      hh1(156)=hh1(156)*y
      hh1(148)=hh1(148) + hh1(237)
      hh1(148)=hh1(148)*z
      hh1(148)=hh1(148) - hh1(101)
      hh1(148)=hh1(148)*z
      hh1(148)=hh1(148) + hh1(141)
      hh1(148)= - hh1(156) + 2.0_prec*hh1(148)
      hh1(148)=hh1(148)*y
      hh1(156)=hh1(153) - hh1(106)
      hh1(156)=hh1(156)*z
      hh1(156)=hh1(156) + hh1(241)
      hh1(156)=hh1(156)*z
      hh1(156)=hh1(156) - hh1(174)
      hh1(156)=hh1(156)*z
      hh1(148)=hh1(156) - hh1(148) + hh1(126)
      hh1(148)= - hh1(229) + 2.0_prec*hh1(148)
      hh1(156)=2.0_prec*hh1(59)
      hh1(160)= - hh1(148)*hh1(156)
      hh1(174)=2.0_prec*hh1(165)
      hh1(204)= - hh1(45)*hh1(174)
      hh1(160)=hh1(204) + hh1(184) + hh1(160) - hh1(150)
      hh1(132)= - hh1(171) - hh1(174) + hh1(198) + hh1(132)
      hh1(204)=hh1(132)*hh1(5)
      hh1(108)=6.0_prec*hh1(108)
      hh1(248)=hh1(111) + hh1(108) - hh1(173)
      hh1(248)=hh1(248)*y
      hh1(194)=hh1(213) - hh1(194)
      hh1(194)=hh1(194)*hh1(134)
      hh1(194)=hh1(154) + hh1(248) + hh1(194)
      hh1(194)=hh1(194)*y
      hh1(152)= - hh1(152) + 30.0_prec*hh1(110)
      hh1(152)=hh1(152)*z
      hh1(152)=hh1(152) + hh1(113)
      hh1(152)=hh1(152)*z
      hh1(152)=hh1(194) + hh1(152) - hh1(125)
      hh1(152)=hh1(152)*y
      hh1(111)=hh1(242) - hh1(111)
      hh1(111)=hh1(111)*z
      hh1(111)=hh1(111) - hh1(113)
      hh1(111)=hh1(111)*z
      hh1(111)=hh1(111) + hh1(122)
      hh1(111)=hh1(111)*z
      hh1(111)= - hh1(152) + hh1(111) - hh1(112)
      hh1(111)=hh1(111)*y
      hh1(113)= - hh1(154) + 6.0_prec*hh1(153)
      hh1(113)=hh1(113)*z
      hh1(113)=hh1(113) + hh1(125)
      hh1(113)=hh1(113)*z
      hh1(112)=hh1(113) - hh1(112)
      hh1(112)=hh1(112)*z
      hh1(111)=hh1(111) + hh1(112) + hh1(119)
      hh1(111)=hh1(111)*hh1(156)
      hh1(112)= - hh1(203) + hh1(111) - hh1(133)
      hh1(113)= - 3.0_prec*hh1(112) + hh1(204)
      hh1(113)=hh1(5)*hh1(113)
      hh1(113)=3.0_prec*hh1(160) + hh1(113)
      hh1(113)=hh1(5)*hh1(113)
      hh1(133)=hh1(27)*hh1(169)
      hh1(130)= - 2.0_prec*hh1(130) + hh1(133)
      hh1(130)=hh1(2)*hh1(130)
      hh1(133)=hh1(235) - hh1(241)
      hh1(133)=hh1(133)*z
      hh1(152)=hh1(193) + hh1(157) + hh1(133)
      hh1(152)=y*hh1(152)
      hh1(139)= - hh1(139) + hh1(162)
      hh1(139)=z*hh1(139)
      hh1(139)=hh1(125) + hh1(139)
      hh1(139)=z*hh1(139)
      hh1(139)=hh1(152) - hh1(157) + hh1(139)
      hh1(139)=y*hh1(139)
      hh1(152)=hh1(173) - hh1(207)
      hh1(152)=z*hh1(152)
      hh1(152)= - hh1(101) + hh1(152)
      hh1(152)=z*hh1(152)
      hh1(139)=hh1(139) + hh1(119) + hh1(152)
      hh1(139)=y*hh1(139)
      hh1(104)= - hh1(128)*hh1(104)
      hh1(104)=hh1(157) + hh1(104)
      hh1(104)=z*hh1(104)
      hh1(104)=hh1(139) - hh1(103) + hh1(104)
      hh1(104)=2.0_prec*hh1(104) + hh1(229)
      hh1(104)=hh1(59)*hh1(104)
      hh1(104)=hh1(130) + hh1(104)
      hh1(130)=hh1(136) + hh1(155)
      hh1(136)=hh1(198) - hh1(172)
      hh1(139)=hh1(5)*hh1(136)
      hh1(130)=2.0_prec*hh1(130) + hh1(139)
      hh1(130)=hh1(5)*hh1(130)
      hh1(139)= - hh1(19)*hh1(178)
      hh1(104)=hh1(139) + hh1(130) + 2.0_prec*hh1(104) + hh1(184)
      hh1(130)=14.0_prec*hh1(110)
      hh1(139)=hh1(237) - hh1(130)
      hh1(139)=z*hh1(139)
      hh1(137)=hh1(139) - hh1(137)
      hh1(137)=y*hh1(137)
      hh1(118)=hh1(118) - hh1(140)
      hh1(118)=z*hh1(118)
      hh1(118)= - hh1(237) + hh1(118)
      hh1(118)=z*hh1(118)
      hh1(118)=hh1(137) + hh1(114) + hh1(118)
      hh1(118)=y*hh1(118)
      hh1(129)= - hh1(241) + 6.0_prec*hh1(129)
      hh1(129)=z*hh1(129)
      hh1(129)=hh1(127) + hh1(129)
      hh1(129)=z*hh1(129)
      hh1(118)=hh1(118) - hh1(119) + hh1(129)
      hh1(118)=hh1(2)*hh1(118)
      hh1(118)=hh1(118) + hh1(183)
      hh1(129)= - hh1(195) - hh1(197)
      hh1(129)=hh1(57)*hh1(129)
      hh1(118)=2.0_prec*hh1(118) + hh1(129)
      hh1(118)=3.0_prec*hh1(118) - hh1(247)
      hh1(118)=hh1(118)*hh1(210)
      hh1(104)=3.0_prec*hh1(104) + hh1(118)
      hh1(104)=hh1(10)*hh1(104)
      hh1(118)=hh1(222) + 2.0_prec*hh1(109)
      hh1(118)=hh1(118)*hh1(225)
      hh1(129)=hh1(221) - hh1(185)
      hh1(129)=hh1(129)*hh1(134)
      hh1(129)=hh1(129) + hh1(206)
      hh1(129)=hh1(129)*y
      hh1(137)=6.0_prec*hh1(219)
      hh1(139)=hh1(137)*hh1(189)
      hh1(129)=hh1(129) + hh1(139)
      hh1(129)=hh1(129)*y
      hh1(139)=z**3
      hh1(139)=2.0_prec*hh1(139)
      hh1(152)=hh1(139)*hh1(227)
      hh1(129)=hh1(129) + hh1(152)
      hh1(129)=hh1(129)*y
      hh1(152)=hh1(170)*z**4
      hh1(129)=hh1(129) - hh1(152)
      hh1(129)=hh1(129)*hh1(209)
      hh1(129)=hh1(129) - hh1(147)
      hh1(118)=hh1(118) + hh1(129)
      hh1(118)=hh1(118)*hh1(224)
      hh1(111)=hh1(111) + hh1(190)
      hh1(111)=hh1(111)*hh1(5)
      hh1(147)=hh1(148)*hh1(59)
      hh1(111)=hh1(111) + hh1(147)
      hh1(147)=hh1(80)*hh1(165)
      hh1(147)=hh1(147) - hh1(111)
      hh1(148)=hh1(161)*hh1(2)
      hh1(148)=hh1(148) - hh1(183)
      hh1(148)=hh1(247) + 3.0_prec*hh1(148)
      hh1(148)=hh1(148)*hh1(179)
      hh1(147)=3.0_prec*hh1(147) - hh1(148)
      hh1(147)=2.0_prec*hh1(147) - hh1(118)
      hh1(147)=hh1(33)*hh1(147)
      hh1(109)= - 3.0_prec*hh1(109) - hh1(222)
      hh1(109)=hh1(5)*hh1(109)
      hh1(109)=hh1(109) - hh1(129)
      hh1(109)=hh1(109)*hh1(225)
      hh1(129)=55.0_prec*hh1(103) - 74.0_prec*hh1(110)
      hh1(129)=z*hh1(129)
      hh1(129)=hh1(114) + hh1(129)
      hh1(129)=hh1(129)*hh1(230)
      hh1(153)=59.0_prec*hh1(110)
      hh1(154)=hh1(212) - hh1(153)
      hh1(154)=hh1(154)*hh1(220)
      hh1(155)=hh1(234)*y
      hh1(154)=hh1(154) - hh1(155)
      hh1(154)=y*hh1(154)
      hh1(129)=hh1(129) + hh1(154)
      hh1(129)=y*hh1(129)
      hh1(153)=hh1(214) - hh1(153)
      hh1(153)=hh1(153)*hh1(220)
      hh1(153)=hh1(199) + hh1(153)
      hh1(153)=z*hh1(153)
      hh1(154)=108.0_prec*hh1(103)
      hh1(153)= - hh1(154) + hh1(153)
      hh1(153)=z*hh1(153)
      hh1(129)=hh1(153) + hh1(129)
      hh1(129)=y*hh1(129)
      hh1(153)=110.0_prec*hh1(103) - hh1(234)
      hh1(153)=z*hh1(153)
      hh1(153)=hh1(122) + hh1(153)
      hh1(153)=z*hh1(153)
      hh1(153)= - hh1(154) + hh1(153)
      hh1(153)=z*hh1(153)
      hh1(122)=hh1(122) + hh1(153)
      hh1(122)=z*hh1(122)
      hh1(122)=hh1(122) + hh1(129)
      hh1(122)=hh1(122)*hh1(149)
      hh1(129)=5.0_prec*hh1(206)
      hh1(153)=13.0_prec*hh1(168)
      hh1(154)=5.0_prec*hh1(185)
      hh1(156)= - hh1(154) + hh1(153)
      hh1(156)=hh1(156)*hh1(134)
      hh1(156)=hh1(156) + hh1(129)
      hh1(156)=y*hh1(156)
      hh1(160)= - hh1(154) + 7.0_prec*hh1(168)
      hh1(137)=hh1(160)*hh1(137)
      hh1(137)=hh1(137) + hh1(156)
      hh1(137)=y*hh1(137)
      hh1(156)=15.0_prec*hh1(185)
      hh1(153)= - hh1(156) + hh1(153)
      hh1(139)=hh1(153)*hh1(139)
      hh1(137)=hh1(139) + hh1(137)
      hh1(137)=y*hh1(137)
      hh1(137)= - 5.0_prec*hh1(152) + hh1(137)
      hh1(137)=hh1(137)*hh1(209)
      hh1(109)=hh1(109) + hh1(122) + hh1(137)
      hh1(109)=hh1(98)*hh1(109)
      hh1(122)= - 85.0_prec*hh1(103) - hh1(162)
      hh1(122)=z*hh1(122)
      hh1(137)=127.0_prec*hh1(103)
      hh1(122)=hh1(137) + hh1(122)
      hh1(122)=hh1(122)*hh1(134)
      hh1(130)= - hh1(201) + hh1(130)
      hh1(130)=hh1(130)*hh1(220)
      hh1(130)=hh1(130) + hh1(155)
      hh1(130)=y*hh1(130)
      hh1(122)=hh1(122) + hh1(130)
      hh1(122)=y*hh1(122)
      hh1(117)=hh1(173) + hh1(117)
      hh1(117)=hh1(117)*hh1(120)
      hh1(130)=70.0_prec*hh1(103)
      hh1(117)= - hh1(130) + hh1(117)
      hh1(117)=z*hh1(117)
      hh1(117)=hh1(117) + hh1(122)
      hh1(117)=y*hh1(117)
      hh1(122)=hh1(127) - hh1(124)
      hh1(122)=hh1(122)*hh1(134)
      hh1(122)= - hh1(119) + hh1(122)
      hh1(122)=z*hh1(122)
      hh1(117)=hh1(122) + hh1(117)
      hh1(117)=y*hh1(117)
      hh1(122)=hh1(128)*hh1(120)
      hh1(122)= - hh1(141) + hh1(122)
      hh1(122)=z*hh1(122)
      hh1(122)=hh1(103) + hh1(122)
      hh1(122)=z*hh1(122)
      hh1(117)=hh1(122) + hh1(117)
      hh1(122)=11.0_prec*hh1(185)
      hh1(124)=hh1(122) - 6.0_prec*hh1(240)
      hh1(124)=z*hh1(124)
      hh1(124)= - hh1(154) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(128)=hh1(156) + hh1(168)
      hh1(128)=z*hh1(128)
      hh1(128)=hh1(128) - hh1(129)
      hh1(128)=y*hh1(128)
      hh1(102)=6.0_prec*hh1(102)
      hh1(129)=hh1(167)*hh1(102)
      hh1(129)= - 7.0_prec*hh1(185) + hh1(129)
      hh1(129)=z*hh1(129)
      hh1(129)= - hh1(154) + hh1(129)
      hh1(129)=hh1(129)*hh1(134)
      hh1(128)=hh1(129) + hh1(128)
      hh1(128)=y*hh1(128)
      hh1(102)=hh1(102)*XN
      hh1(129)= - hh1(102) + hh1(168)
      hh1(129)=z*hh1(129)
      hh1(102)=hh1(102) + hh1(129)
      hh1(102)=hh1(102)*hh1(120)
      hh1(102)= - hh1(154) + hh1(102)
      hh1(102)=hh1(102)*hh1(134)
      hh1(102)=hh1(102) + hh1(128)
      hh1(102)=y*hh1(102)
      hh1(128)= - 17.0_prec*hh1(185) + 6.0_prec*hh1(238)
      hh1(128)=hh1(128)*hh1(134)
      hh1(128)=hh1(156) + hh1(128)
      hh1(128)=z*hh1(128)
      hh1(102)=hh1(128) + hh1(102)
      hh1(102)=y*hh1(102)
      hh1(102)=hh1(124) + hh1(102)
      hh1(102)=XNF*hh1(102)
      hh1(102)=2.0_prec*hh1(117) + hh1(102)
      hh1(102)=hh1(4)*hh1(102)
      hh1(117)=7.0_prec*hh1(110)
      hh1(115)= - hh1(115) + hh1(117)
      hh1(115)=hh1(115)*hh1(220)
      hh1(115)=27.0_prec*hh1(103) + hh1(115)
      hh1(115)=z*hh1(115)
      hh1(115)=hh1(127) + hh1(115)
      hh1(115)=z*hh1(115)
      hh1(115)= - hh1(126) + hh1(115)
      hh1(115)=2.0_prec*hh1(115) + hh1(196)
      hh1(115)=y*hh1(115)
      hh1(124)= - 255.0_prec*hh1(103) + hh1(234)
      hh1(124)=z*hh1(124)
      hh1(124)=254.0_prec*hh1(103) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(124)= - hh1(130) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(119)= - hh1(119) + hh1(124)
      hh1(119)=z*hh1(119)
      hh1(115)=hh1(115) + hh1(103) + hh1(119)
      hh1(115)=hh1(115)*hh1(149)
      hh1(119)= - y*hh1(211)
      hh1(119)= - hh1(245) + hh1(119)
      hh1(119)=y*hh1(119)
      hh1(124)= - 14.0_prec*hh1(185) + hh1(168)
      hh1(124)=z*hh1(124)
      hh1(124)=36.0_prec*hh1(185) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(124)= - 34.0_prec*hh1(185) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(119)=6.0_prec*hh1(119) + hh1(122) + hh1(124)
      hh1(119)=y*hh1(119)
      hh1(119)=5.0_prec*hh1(239) + hh1(119)
      hh1(119)=hh1(119)*hh1(209)
      hh1(115)=hh1(115) + hh1(119)
      hh1(115)=hh1(9)*hh1(115)
      hh1(119)= - hh1(5)*hh1(142)
      hh1(119)=hh1(119) - hh1(116)
      hh1(119)=hh1(5)*hh1(119)
      hh1(119)=hh1(143) + hh1(119)
      hh1(119)=hh1(5)*hh1(119)
      hh1(122)=hh1(235) - hh1(237)
      hh1(122)=hh1(122)*z
      hh1(122)=hh1(122) + hh1(237)
      hh1(122)=hh1(122)*z
      hh1(124)=hh1(114) - hh1(122)
      hh1(124)=hh1(124)*hh1(120)
      hh1(114)= - hh1(114) - hh1(133)
      hh1(114)=y*z*hh1(114)
      hh1(114)=hh1(124) + hh1(114)
      hh1(114)=y*hh1(114)
      hh1(124)=44.0_prec*hh1(103) - hh1(146)
      hh1(124)=hh1(124)*hh1(134)
      hh1(128)=139.0_prec*hh1(103)
      hh1(124)= - hh1(128) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(124)=hh1(121) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(124)= - hh1(101) + hh1(124)
      hh1(124)=z*hh1(124)
      hh1(114)=hh1(124) + hh1(114)
      hh1(114)=y*hh1(114)
      hh1(124)=hh1(237) - hh1(135)
      hh1(120)=hh1(124)*hh1(120)
      hh1(120)= - hh1(128) + hh1(120)
      hh1(120)=z*hh1(120)
      hh1(120)=hh1(137) + hh1(120)
      hh1(120)=z*hh1(120)
      hh1(124)=39.0_prec*hh1(103)
      hh1(120)= - hh1(124) + hh1(120)
      hh1(120)=hh1(120)*hh1(219)
      hh1(114)=hh1(120) + hh1(114)
      hh1(114)=y*hh1(114)
      hh1(110)= - hh1(226) + 13.0_prec*hh1(110)
      hh1(110)=z*hh1(110)
      hh1(110)=hh1(121) + hh1(110)
      hh1(110)=z*hh1(110)
      hh1(110)= - hh1(124) + hh1(110)
      hh1(110)=z*hh1(110)
      hh1(110)= - hh1(126) + hh1(110)
      hh1(110)=z*hh1(110)
      hh1(110)=hh1(141) + hh1(110)
      hh1(110)=z*hh1(110)
      hh1(110)=hh1(110) + hh1(114)
      hh1(110)=y*hh1(110)
      hh1(114)=hh1(123)*hh1(134)
      hh1(114)= - hh1(157) + hh1(114)
      hh1(114)=hh1(114)*hh1(219)
      hh1(114)=hh1(141) + 3.0_prec*hh1(114)
      hh1(114)=z*hh1(114)
      hh1(103)= - hh1(103) + hh1(114)
      hh1(103)=z*hh1(103)
      hh1(103)=hh1(103) + hh1(110)
      hh1(103)=y*hh1(103)
      hh1(103)=8.0_prec*hh1(103) + hh1(119)
      hh1(110)=3.0_prec*hh1(99)
      hh1(103)=hh1(103)*hh1(110)
      hh1(114)=hh1(25) - hh1(24) - hh1(22)
      hh1(114)=hh1(200)*hh1(114)
      hh1(119)=hh1(88) - hh1(87) - hh1(76) - hh1(85) - hh1(71) + &
     & hh1(94) + hh1(93) + hh1(89) - hh1(78)
      hh1(119)=6.0_prec*hh1(119)
      hh1(119)=hh1(165)*hh1(119)
      hh1(120)=hh1(236) - hh1(154)
      hh1(120)=hh1(120)*z
      hh1(120)=hh1(120) + hh1(216) + hh1(233)
      hh1(120)=hh1(120)*y
      hh1(121)=hh1(154) - hh1(221)
      hh1(121)=hh1(121)*z
      hh1(121)=hh1(121) - hh1(154)
      hh1(121)=hh1(121)*z
      hh1(120)=hh1(121) - hh1(120) + hh1(164)
      hh1(120)=hh1(120)*y
      hh1(120)=hh1(120) + hh1(243)
      hh1(120)=4.0_prec*hh1(120)
      hh1(121)= - hh1(244)*hh1(120)
      hh1(102)=hh1(147) + hh1(104) + hh1(103) + hh1(109) + hh1(138) + &
     & hh1(121) + hh1(113) + hh1(115) + hh1(102) + hh1(119) + hh1(114)&
     &  + 6.0_prec*hh1(144)
      hh1(103)= - hh1(100)*hh1(142)
      hh1(103)=hh1(208) + hh1(103) + hh1(163)
      hh1(103)=hh1(103)*hh1(179)
      hh1(104)=hh1(202) + hh1(116)
      hh1(104)=hh1(99)*hh1(104)
      hh1(109)= - hh1(10)*hh1(136)
      hh1(113)=hh1(174) + hh1(217)
      hh1(114)=hh1(33)*hh1(113)
      hh1(103)=hh1(114) + hh1(109) + hh1(104) + hh1(223) + hh1(103) - &
     & hh1(204) + hh1(112)
      hh1(104)=Pi**2
      hh1(103)=hh1(103)*hh1(104)
      hh1(109)=2.0_prec*hh1(159) + hh1(176)
      hh1(109)=hh1(5)*hh1(109)
      hh1(112)=hh1(174)*hh1(205)
      hh1(106)=hh1(106) - hh1(166)
      hh1(106)=z*hh1(106)
      hh1(106)= - hh1(141) + hh1(106)
      hh1(114)= - hh1(157) + hh1(162)
      hh1(114)=z*hh1(114)
      hh1(114)=hh1(141) + hh1(114)
      hh1(114)=y*hh1(114)
      hh1(106)=2.0_prec*hh1(106) + hh1(114)
      hh1(106)=y*hh1(106)
      hh1(105)= - hh1(241) + hh1(105)
      hh1(105)=z*hh1(105)
      hh1(105)=hh1(125) + hh1(105)
      hh1(105)=z*hh1(105)
      hh1(101)= - hh1(101) + hh1(105)
      hh1(101)=z*hh1(101)
      hh1(101)=hh1(106) + hh1(157) + hh1(101)
      hh1(101)=y*hh1(101)
      hh1(101)=hh1(101) - hh1(158)
      hh1(101)=hh1(59)*hh1(101)
      hh1(101)=hh1(109) + 4.0_prec*hh1(101) + hh1(112) - hh1(150)
      hh1(105)= - hh1(108) + hh1(218) - hh1(140)
      hh1(105)=y*hh1(105)
      hh1(106)=hh1(218) - hh1(117)
      hh1(106)=hh1(106)*hh1(134)
      hh1(105)=hh1(105) - hh1(241) + hh1(106)
      hh1(105)=y*hh1(105)
      hh1(105)=hh1(105) + hh1(127) - hh1(122)
      hh1(105)=y*hh1(105)
      hh1(105)=hh1(131) + hh1(105)
      hh1(105)=hh1(105)*hh1(177)
      hh1(105)= - hh1(151) + hh1(105) - hh1(107)
      hh1(105)=3.0_prec*hh1(105) - hh1(247)
      hh1(105)=hh1(105)*hh1(210)
      hh1(106)=6.0_prec*hh1(192)
      hh1(101)=hh1(106) + 6.0_prec*hh1(187) + 3.0_prec*hh1(101) + hh1(105)
      hh1(105)= - hh1(175)*hh1(104)
      hh1(101)=12.0_prec*hh1(188) + 2.0_prec*hh1(101) + hh1(105)
      hh1(101)=hh1(6)*hh1(101)
      hh1(105)=hh1(165)*hh1(205)
      hh1(105)=hh1(105) - hh1(111)
      hh1(105)=3.0_prec*hh1(105) - hh1(148)
      hh1(105)=hh1(106) + 2.0_prec*hh1(105) - hh1(118)
      hh1(104)=hh1(113)*hh1(104)
      hh1(104)=2.0_prec*hh1(105) + hh1(104)
      hh1(104)=hh1(36)*hh1(104)
      hh1(105)= - hh1(142)*hh1(110)
      hh1(105)=hh1(105) - hh1(217) + hh1(132)
      hh1(105)=zeta3*hh1(105)
      hh1(106)=hh1(181) - hh1(186)
      hh1(107)= - hh1(18) + hh1(14) - hh1(29)
      hh1(107)=12.0_prec*hh1(107)
      hh1(106)=hh1(106)*hh1(107)
      hh1(107)=hh1(51) + hh1(53)
      hh1(107)=12.0_prec*hh1(107)
      hh1(107)=hh1(172)*hh1(107)
      hh1(108)=hh1(66) + hh1(96)
      hh1(108)= - 12.0_prec*hh1(108)
      hh1(108)=hh1(232)*hh1(108)
      hh1(109)=12.0_prec*hh1(231)
      hh1(109)=hh1(145)*hh1(109)
      hh1(110)=hh1(182) - hh1(191)
      hh1(111)=hh1(41) - hh1(39) + hh1(37) + hh1(35)
      hh1(111)= - 12.0_prec*hh1(111)
      hh1(110)=hh1(110)*hh1(111)
      hh1(111)=hh1(58)*hh1(215)
      hh1(112)=hh1(228)*hh1(246)
      hh1(111)= - 2.0_prec*hh1(111) + hh1(112)
      hh1(111)=hh1(3)*hh1(111)
      hh1(112)=hh1(58)*hh1(120)
      hh1(111)=hh1(112) + hh1(111)
      hh1(111)=N*hh1(111)
      hh1(112)=hh1(54) - hh1(23) + hh1(20) - hh1(28) - hh1(55) + &
     & hh1(26) - hh1(21) + hh1(52) - hh1(46)
      hh1(112)=12.0_prec*hh1(112)
      hh1(112)=hh1(171)*hh1(112)
      hh1(113)=hh1(92)*hh1(33)
      hh1(113)=hh1(63) - hh1(69) + hh1(70) - hh1(62) - hh1(113) - &
     & hh1(73) - hh1(95) + hh1(61) + hh1(64) + hh1(60) - hh1(79) - &
     & hh1(81) + hh1(97) + hh1(86) + hh1(77) + hh1(84)
      hh1(113)= - 12.0_prec*hh1(113)
      hh1(113)=hh1(165)*hh1(113)
      hh1(101)=11.0_prec*hh1(111) + 28.0_prec*hh1(105) + hh1(101) + hh1(104) + 2.0_prec*&
     & hh1(102) + hh1(103) + hh1(113) + hh1(112) + hh1(110) + hh1(109)&
     &  + hh1(106) + hh1(108) + hh1(107) + 12.0_prec*hh1(180)

        ggge11L = 32.0_prec*Cg1**2*Q2*hh1(101)
!       write(*,*)'ggge11L =',ggge11L

      END 


==> ancillary/Ato3jet/src/gggeps2_1L.f95 <==
      FUNCTION ggge21L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh2(436),ggge21L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh2(1)=1/(z**2 + 2.0_prec*y*z + y**2)
      hh2(2)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 3.0_prec*y**2*z)
      hh2(3)=G([0.0_prec,xmuR2])
      hh2(4)=1/( - 135.0_prec*y*z + 135.0_prec*y*z**2 + 405.0_prec*y**2*z - 270.0_prec*y**2*&
     & z**2 - 405.0_prec*y**3*z + 135.0_prec*y**3*z**2 + 135.0_prec*y**4*z)
      hh2(5)=G([0.0_prec, - Q2])
      hh2(6)=G([0.0_prec,y])
      hh2(7)=G([0.0_prec,0.0_prec,y])
      hh2(8)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh2(9)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(10)=1/( - 135.0_prec*y*z + 405.0_prec*y*z**2 - 405.0_prec*y*z**3 + 135.0_prec*y*z**4&
     &  + 135.0_prec*y**2*z - 270.0_prec*y**2*z**2 + 135.0_prec*y**2*z**3)
      hh2(11)=G([0.0_prec,z])
      hh2(12)=G([0.0_prec,0.0_prec,z])
      hh2(13)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh2(14)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh2(15)=1/( - 9.0_prec*y*z + 9.0_prec*y*z**2 + 27.0_prec*y**2*z - 18.0_prec*y**2*z**2 - &
     & 27.0_prec*y**3*z + 9.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh2(16)=1/( - 9.0_prec*y*z + 27.0_prec*y*z**2 - 27.0_prec*y*z**3 + 9.0_prec*y*z**4 + 9.0_prec*&
     & y**2*z - 18.0_prec*y**2*z**2 + 9.0_prec*y**2*z**3)
      hh2(17)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh2(18)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh2(19)=G([ - 1.0_prec+ z + y,z + y,y])
      hh2(20)=G([ - z,y])
      hh2(21)=G([ - 1.0_prec+ z + y,y])
      hh2(22)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh2(23)=G([z + y, - 1.0_prec+ z + y,y])
      hh2(24)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      hh2(25)=G([z + y,z + y,z + y,y])
      hh2(26)=G([z + y,z + y,y])
      hh2(27)=G([z + y,z + y,0.0_prec,y])
      hh2(28)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh2(29)=G([z + y,0.0_prec,z + y,y])
      hh2(30)=G([z + y,0.0_prec,y])
      hh2(31)=G([z + y,0.0_prec,0.0_prec,y])
      hh2(32)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh2(33)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh2(34)=G([z + y,z + y,z + y,z + y,y])
      hh2(35)=G([z + y,z + y,z + y,0.0_prec,y])
      hh2(36)=G([z + y,z + y,0.0_prec,z + y,y])
      hh2(37)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      hh2(38)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      hh2(39)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh2(40)=G([z + y,0.0_prec,z + y,z + y,y])
      hh2(41)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      hh2(42)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      hh2(43)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(44)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh2(45)=G([z + y,1.0_prec,0.0_prec,y])
      hh2(46)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh2(47)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh2(48)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh2(49)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh2(50)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(51)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh2(52)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh2(53)=G([0.0_prec,z + y,z + y,z + y,y])
      hh2(54)=G([0.0_prec,z + y,z + y,y])
      hh2(55)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      hh2(56)=G([0.0_prec,z + y,y])
      hh2(57)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      hh2(58)=G([0.0_prec,z + y,0.0_prec,y])
      hh2(59)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh2(60)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh2(61)=G([1.0_prec,0.0_prec,y])
      hh2(62)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh2(63)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(64)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(65)=G([1.0_prec,z])
      hh2(66)=G([1.0_prec,y])
      hh2(67)=G([1.0_prec- z,1.0_prec- z,y])
      hh2(68)=G([1.0_prec- z,y])
      hh2(69)=G([1.0_prec- z,0.0_prec,y])
      hh2(70)=G([1.0_prec- y,0.0_prec,z])
      hh2(71)=G([ - z,1.0_prec- z,y])
      hh2(72)=G([ - y,1.0_prec- y,z])
      hh2(73)=G([0.0_prec,1.0_prec- z,y])
      hh2(74)=G([0.0_prec,1.0_prec- y,z])
      hh2(75)=G([ - y,z])
      hh2(76)=G([1.0_prec,0.0_prec,z])
      hh2(77)=G([1.0_prec,1.0_prec,z])
      hh2(78)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh2(79)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh2(80)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      hh2(81)=G([0.0_prec,0.0_prec,z + y,y])
      hh2(82)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh2(83)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(84)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh2(85)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(86)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(87)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh2(88)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(89)=G([0.0_prec,1.0_prec,y])
      hh2(90)=G([0.0_prec,1.0_prec,z])
      hh2(91)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh2(92)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh2(93)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(94)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(95)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(96)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(97)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(98)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(99)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(100)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(101)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 9.0_prec*y**2*z - 6.0_prec*y**2*z**2 - 9.&
     & *y**3*z + 3.0_prec*y**3*z**2 + 3.0_prec*y**4*z)
      hh2(102)=1/( - 3.0_prec*y*z + 9.0_prec*y*z**2 - 9.0_prec*y*z**3 + 3.0_prec*y*z**4 + 3.0_prec*&
     & y**2*z - 6.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3)
      hh2(103)=1/( - y*z + y*z**2 + y**2*z)
      hh2(104)=1/(3.0_prec*y*z - 6.0_prec*y*z**2 + 3.0_prec*y*z**3 - 6.0_prec*y**2*z + 6.0_prec*y**2*&
     & z**2 + 3.0_prec*y**3*z)
      hh2(105)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(106)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(107)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh2(108)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh2(109)=G([1.0_prec- y,1.0_prec- y,z])
      hh2(110)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh2(111)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh2(112)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh2(113)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh2(114)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh2(115)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh2(116)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh2(117)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh2(118)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh2(119)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh2(120)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh2(121)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh2(122)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh2(123)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh2(124)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh2(125)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh2(126)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(127)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh2(128)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(129)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh2(130)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh2(131)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh2(132)=G([0.0_prec,1.0_prec- y, - y,z])
      hh2(133)=G([1.0_prec,1.0_prec,y])
      hh2(134)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh2(135)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh2(136)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh2(137)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh2(138)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh2(139)=G([0.0_prec, - y,1.0_prec- y,z])
      hh2(140)=G([0.0_prec, - y,z])
      hh2(141)=G([1.0_prec- y, - y,z])
      hh2(142)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh2(143)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh2(144)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh2(145)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(146)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh2(147)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh2(148)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh2(149)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh2(150)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh2(151)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh2(152)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh2(153)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh2(154)=G([0.0_prec, - z,1.0_prec- z,y])
      hh2(155)=G([0.0_prec, - z,y])
      hh2(156)=G([1.0_prec- z, - z,y])
      hh2(157)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh2(158)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh2(159)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh2(160)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh2(161)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh2(162)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh2(163)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh2(164)=G([0.0_prec,0.0_prec, - y,z])
      hh2(165)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh2(166)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh2(167)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh2(168)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh2(169)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh2(170)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh2(171)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh2(172)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh2(173)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh2(174)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh2(175)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh2(176)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh2(177)=G([1.0_prec- y,1.0_prec- y, - y,z])
      hh2(178)=G([1.0_prec- y,0.0_prec, - y,z])
      hh2(179)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh2(180)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh2(181)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh2(182)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh2(183)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh2(184)=1/(45.0_prec*y*z - 90.0_prec*y*z**2 + 45.0_prec*y*z**3 - 90.0_prec*y**2*z + 90.0_prec*&
     & y**2*z**2 + 45.0_prec*y**3*z)
      hh2(185)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(186)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh2(187)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh2(188)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh2(189)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh2(190)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh2(191)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh2(192)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh2(193)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh2(194)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh2(195)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh2(196)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(197)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh2(198)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh2(199)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(200)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(201)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh2(202)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh2(203)=G([0.0_prec,1.0_prec- z, - z,y])
      hh2(204)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh2(205)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh2(206)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh2(207)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh2(208)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh2(209)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh2(210)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh2(211)=G([0.0_prec,0.0_prec, - z,y])
      hh2(212)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh2(213)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh2(214)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh2(215)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh2(216)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh2(217)=G([1.0_prec- z,1.0_prec- z, - z,y])
      hh2(218)=G([1.0_prec- z,0.0_prec, - z,y])
      hh2(219)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh2(220)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh2(221)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh2(222)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh2(223)=1/( - 135.0_prec*y*z**3 + 135.0_prec*y*z**4 - 270.0_prec*y**2*z**2 + 405.0_prec*&
     & y**2*z**3 - 135.0_prec*y**3*z + 405.0_prec*y**3*z**2 + 135.0_prec*y**4*z)
      hh2(224)=1/( - 15.0_prec*y*z**3 + 45.0_prec*y*z**4 - 45.0_prec*y*z**5 + 15.0_prec*y*z**6&
     &  - 30.0_prec*y**2*z**2 + 135.0_prec*y**2*z**3 - 210.0_prec*y**2*z**4 + 135.0_prec*y**2*&
     & z**5 - 30.0_prec*y**2*z**6 - 15.0_prec*y**3*z + 135.0_prec*y**3*z**2 - 330.0_prec*y**3*&
     & z**3 + 330.0_prec*y**3*z**4 - 135.0_prec*y**3*z**5 + 15.0_prec*y**3*z**6 + 45.0_prec*&
     & y**4*z - 210.0_prec*y**4*z**2 + 330.0_prec*y**4*z**3 - 210.0_prec*y**4*z**4 + 45.0_prec*&
     & y**4*z**5 - 45.0_prec*y**5*z + 135.0_prec*y**5*z**2 - 135.0_prec*y**5*z**3 + 45.0_prec*&
     & y**5*z**4 + 15.0_prec*y**6*z - 30.0_prec*y**6*z**2 + 15.0_prec*y**6*z**3)
      hh2(225)=1/( - 9.0_prec*y*z**3 + 9.0_prec*y*z**4 - 18.0_prec*y**2*z**2 + 27.0_prec*y**2*&
     & z**3 - 9.0_prec*y**3*z + 27.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh2(226)=1/( - 3.0_prec*y*z**3 + 9.0_prec*y*z**4 - 9.0_prec*y*z**5 + 3.0_prec*y*z**6 - 6.&
     & *y**2*z**2 + 27.0_prec*y**2*z**3 - 42.0_prec*y**2*z**4 + 27.0_prec*y**2*z**5 - 6.0_prec*&
     & y**2*z**6 - 3.0_prec*y**3*z + 27.0_prec*y**3*z**2 - 66.0_prec*y**3*z**3 + 66.0_prec*y**3&
     & *z**4 - 27.0_prec*y**3*z**5 + 3.0_prec*y**3*z**6 + 9.0_prec*y**4*z - 42.0_prec*y**4*z**2&
     &  + 66.0_prec*y**4*z**3 - 42.0_prec*y**4*z**4 + 9.0_prec*y**4*z**5 - 9.0_prec*y**5*z + 27.&
     & *y**5*z**2 - 27.0_prec*y**5*z**3 + 9.0_prec*y**5*z**4 + 3.0_prec*y**6*z - 6.0_prec*y**6*&
     & z**2 + 3.0_prec*y**6*z**3)
      hh2(227)=1/( - y*z**3 + 3.0_prec*y*z**4 - 3.0_prec*y*z**5 + y*z**6 - 2.0_prec*y**2*&
     & z**2 + 9.0_prec*y**2*z**3 - 14.0_prec*y**2*z**4 + 9.0_prec*y**2*z**5 - 2.0_prec*y**2*&
     & z**6 - y**3*z + 9.0_prec*y**3*z**2 - 22.0_prec*y**3*z**3 + 22.0_prec*y**3*z**4 - 9.&
     & *y**3*z**5 + y**3*z**6 + 3.0_prec*y**4*z - 14.0_prec*y**4*z**2 + 22.0_prec*y**4*&
     & z**3 - 14.0_prec*y**4*z**4 + 3.0_prec*y**4*z**5 - 3.0_prec*y**5*z + 9.0_prec*y**5*z**2&
     &  - 9.0_prec*y**5*z**3 + 3.0_prec*y**5*z**4 + y**6*z - 2.0_prec*y**6*z**2 + y**6*&
     & z**3)
      hh2(228)=2.0_prec*z
      hh2(229)=hh2(228) - 3.
      hh2(230)=2.0_prec*hh2(229)
      hh2(231)=3.0_prec*y
      hh2(232)=hh2(230) + hh2(231)
      hh2(232)=hh2(232)*y
      hh2(233)=11.0_prec*z
      hh2(234)=hh2(233) - 16.
      hh2(234)=hh2(234)*z
      hh2(232)=hh2(232) + hh2(234) + 9.
      hh2(232)=hh2(232)*y
      hh2(234)=z - 4.
      hh2(235)=hh2(234)*z
      hh2(236)=hh2(235) + 4.
      hh2(236)=hh2(236)*hh2(228)
      hh2(236)=hh2(236) - 3.
      hh2(232)=hh2(232) + 2.0_prec*hh2(236)
      hh2(232)=hh2(232)*y
      hh2(236)=z - 2.
      hh2(237)=hh2(236)*z
      hh2(238)=hh2(237) + 3.
      hh2(238)=hh2(238)*z
      hh2(238)=hh2(238) - 2.
      hh2(238)=hh2(238)*z
      hh2(238)=hh2(238) + 1.
      hh2(239)=3.0_prec*hh2(238)
      hh2(232)=hh2(232) + hh2(239)
      hh2(240)=XN**2
      hh2(241)=hh2(240) - 1.
      hh2(232)=hh2(232)*hh2(241)
      hh2(242)=hh2(232)*hh2(240)
      hh2(243)=hh2(237) + 1.
      hh2(244)=3.0_prec*hh2(243)
      hh2(245)=z - 1.
      hh2(246)=y + 2.0_prec*hh2(245)
      hh2(247)=hh2(246)*y
      hh2(248)=hh2(244) + hh2(247)
      hh2(248)=hh2(248)*y
      hh2(249)=z - 3.
      hh2(250)=hh2(249)*z
      hh2(251)=hh2(250) + 3.
      hh2(251)=hh2(251)*z
      hh2(251)=hh2(251) - 1.
      hh2(252)=2.0_prec*hh2(251)
      hh2(248)=hh2(248) + hh2(252)
      hh2(248)=hh2(248)*y
      hh2(248)=hh2(248) + hh2(238)
      hh2(248)=hh2(248)*hh2(241)
      hh2(253)=hh2(240)*hh2(5)
      hh2(254)=hh2(248)*hh2(253)
      hh2(255)=hh2(242) + hh2(254)
      hh2(256)=2.0_prec*hh2(240)
      hh2(257)=hh2(256)*hh2(3)
      hh2(258)=hh2(248)*hh2(257)
      hh2(258)=hh2(255) - hh2(258)
      hh2(259)= - hh2(50) - hh2(23)
      hh2(259)=hh2(258)*hh2(259)
      hh2(260)=hh2(79) + hh2(24) + hh2(52)
      hh2(261)=y*hh2(260)*hh2(246)
      hh2(262)=hh2(243)*hh2(260)
      hh2(261)=hh2(261) + 3.0_prec*hh2(262)
      hh2(261)=hh2(261)*y
      hh2(262)=hh2(251)*hh2(260)
      hh2(261)=hh2(261) + 2.0_prec*hh2(262)
      hh2(261)=hh2(261)*y
      hh2(260)=hh2(238)*hh2(260)
      hh2(260)=hh2(261) + hh2(260)
      hh2(260)=hh2(241)*hh2(260)
      hh2(261)= - hh2(260)*hh2(240)
      hh2(262)=hh2(248)*hh2(240)
      hh2(263)=hh2(262)*hh2(18)
      hh2(264)=hh2(248)*hh2(256)
      hh2(265)=hh2(3)**2
      hh2(266)= - hh2(264)*hh2(265)*hh2(65)
      hh2(259)=hh2(266) - hh2(263) + hh2(261) + hh2(259)
      hh2(261)=hh2(262)*hh2(3)
      hh2(266)=hh2(261) - hh2(255)
      hh2(267)=4.0_prec*hh2(3)
      hh2(266)=hh2(266)*hh2(267)
      hh2(268)=hh2(232)*hh2(256)
      hh2(268)=hh2(268) + hh2(254)
      hh2(268)=hh2(268)*hh2(5)
      hh2(269)=hh2(236) + y
      hh2(269)=hh2(269)*y
      hh2(270)=5.0_prec*z
      hh2(269)=hh2(269) - hh2(270) + 3.
      hh2(269)=hh2(269)*y
      hh2(271)=z - 5.
      hh2(271)=hh2(271)*z
      hh2(272)=hh2(271) + 4.
      hh2(272)=hh2(272)*z
      hh2(269)=hh2(269) + hh2(272) - 2.
      hh2(269)=hh2(269)*y
      hh2(269)=hh2(269) + hh2(238)
      hh2(269)=hh2(269)*hh2(241)
      hh2(272)=4.0_prec*hh2(240)
      hh2(273)=hh2(269)*hh2(272)
      hh2(268)=hh2(273) + hh2(268)
      hh2(266)=hh2(266) + hh2(268)
      hh2(273)=Pi**2
      hh2(274)=hh2(273)*hh2(240)
      hh2(275)=hh2(248)*hh2(274)
      hh2(276)= - hh2(275) + 6.0_prec*hh2(266)
      hh2(277)=hh2(20) + hh2(11)
      hh2(278)=hh2(276)*hh2(277)
      hh2(279)= - 12.0_prec*hh2(258)
      hh2(280)=hh2(19)*hh2(279)
      hh2(259)=hh2(280) + 12.0_prec*hh2(259) - hh2(278)
      hh2(259)=hh2(20)*hh2(259)
      hh2(280)= - hh2(258)*hh2(267)
      hh2(280)=hh2(280) + hh2(268)
      hh2(281)= - hh2(275) + 6.0_prec*hh2(280)
      hh2(282)=hh2(279)*hh2(11)
      hh2(283)=12.0_prec*hh2(262)
      hh2(284)=hh2(283)*hh2(50)
      hh2(282)=hh2(282) - hh2(284)
      hh2(284)=hh2(279)*hh2(20)
      hh2(285)=hh2(282) + hh2(284)
      hh2(286)= - hh2(285) + hh2(281)
      hh2(286)=hh2(7)*hh2(286)
      hh2(285)=hh2(285) - hh2(276)
      hh2(287)=hh2(56)*hh2(285)
      hh2(288)=hh2(6)*hh2(279)
      hh2(289)= - hh2(56) - hh2(7)
      hh2(289)=hh2(283)*hh2(289)
      hh2(284)=hh2(288) - hh2(284) - hh2(276) + hh2(289)
      hh2(284)=hh2(83)*hh2(284)
      hh2(264)=hh2(264)*hh2(23)
      hh2(266)= - hh2(264) + hh2(266)
      hh2(266)=6.0_prec*hh2(266) - hh2(275)
      hh2(266)=hh2(50)*hh2(266)
      hh2(275)=hh2(61)*hh2(281)
      hh2(276)=hh2(282) - hh2(276)
      hh2(276)=hh2(19)*hh2(276)
      hh2(279)=hh2(279)*hh2(50)
      hh2(278)=hh2(279) - hh2(278)
      hh2(279)=hh2(21)*hh2(278)
      hh2(259)=hh2(286) - hh2(287) + hh2(279) + hh2(284) + hh2(266) - &
     & hh2(275) + hh2(276) + hh2(259)
      hh2(266)= - hh2(92) - hh2(99) + hh2(41) + hh2(93) - hh2(78) - &
     & hh2(39) + hh2(59) + hh2(97) - hh2(17)
      hh2(275)=hh2(266)*hh2(243)
      hh2(276)=2.0_prec*hh2(38)
      hh2(279)=z*hh2(38)
      hh2(281)=hh2(276) - hh2(279)
      hh2(281)=hh2(281)*z
      hh2(275)=hh2(275) + hh2(281) - hh2(38)
      hh2(282)=hh2(266)*hh2(245)
      hh2(282)= - hh2(282) + hh2(279) - hh2(38)
      hh2(284)=hh2(266) - hh2(38)
      hh2(284)=hh2(284)*y
      hh2(282)= - hh2(284) + 2.0_prec*hh2(282)
      hh2(282)=hh2(282)*y
      hh2(275)=hh2(282) - 3.0_prec*hh2(275)
      hh2(275)=hh2(275)*y
      hh2(282)=3.0_prec*hh2(38)
      hh2(279)=hh2(282) - hh2(279)
      hh2(279)=hh2(279)*z
      hh2(279)=hh2(279) - hh2(282)
      hh2(279)=hh2(279)*z
      hh2(284)=hh2(266)*hh2(251)
      hh2(279)=hh2(279) + hh2(284) + hh2(38)
      hh2(275)=hh2(275) - 2.0_prec*hh2(279)
      hh2(275)=hh2(275)*y
      hh2(279)=hh2(281) - hh2(282)
      hh2(279)=hh2(279)*z
      hh2(276)=hh2(279) + hh2(276)
      hh2(276)=hh2(276)*z
      hh2(266)=hh2(266)*hh2(238)
      hh2(266)=hh2(275) - hh2(276) - hh2(266) + hh2(38)
      hh2(275)=hh2(241)*hh2(240)
      hh2(266)= - hh2(266)*hh2(275)
      hh2(276)= - hh2(46) + hh2(84)
      hh2(276)=hh2(262)*hh2(276)
      hh2(266)=hh2(266) + hh2(276)
      hh2(276)=hh2(76) - 4.
      hh2(276)=y*hh2(276)*hh2(246)
      hh2(279)=3.0_prec*z
      hh2(281)=hh2(279)*hh2(249)
      hh2(282)=hh2(281) + 5.
      hh2(244)=hh2(244)*hh2(76)
      hh2(244)= - hh2(276) - hh2(244) + 4.0_prec*hh2(282)
      hh2(244)=hh2(244)*y
      hh2(276)=hh2(228) - 9.
      hh2(276)=hh2(276)*z
      hh2(282)=hh2(276) + 11.
      hh2(282)=hh2(282)*z
      hh2(282)=hh2(282) - 4.
      hh2(284)=hh2(251)*hh2(76)
      hh2(282)= - hh2(284) + 2.0_prec*hh2(282)
      hh2(244)=hh2(244) + 2.0_prec*hh2(282)
      hh2(244)=hh2(244)*y
      hh2(282)=hh2(237) + 5.
      hh2(282)=hh2(282)*z
      hh2(282)=hh2(282) - 4.
      hh2(282)=hh2(282)*hh2(228)
      hh2(282)=hh2(282) + 3.
      hh2(284)=hh2(238)*hh2(76)
      hh2(244)=hh2(244) - hh2(284) + 2.0_prec*hh2(282)
      hh2(244)=hh2(244)*hh2(275)
      hh2(282)=hh2(231) + hh2(270) - 6.
      hh2(282)=hh2(282)*y
      hh2(284)=hh2(270) - 8.
      hh2(284)=hh2(284)*hh2(228)
      hh2(282)=hh2(282) + hh2(284) + 9.
      hh2(282)=hh2(282)*y
      hh2(284)=hh2(270) - 16.
      hh2(284)=hh2(284)*z
      hh2(284)=hh2(284) + 16.
      hh2(284)=hh2(284)*z
      hh2(282)=hh2(282) + hh2(284) - 6.
      hh2(282)=hh2(282)*y
      hh2(282)=hh2(282) + hh2(239)
      hh2(284)=hh2(241)*hh2(256)
      hh2(282)=hh2(282)*hh2(284)
      hh2(282)=hh2(282) + hh2(254)
      hh2(282)=hh2(5)*hh2(282)
      hh2(286)= - hh2(90)*hh2(262)
      hh2(244)=hh2(286) + hh2(244) + hh2(282)
      hh2(282)=hh2(228)*hh2(245)
      hh2(286)=y*z
      hh2(287)=hh2(282) + hh2(286)
      hh2(287)=hh2(287)*y
      hh2(288)=z**2
      hh2(289)=hh2(288)*hh2(236)
      hh2(287)=hh2(287) + hh2(289)
      hh2(290)=y*hh2(241)
      hh2(291)=XNF*XN
      hh2(287)= - hh2(291)*hh2(287)*hh2(290)
      hh2(244)=6.0_prec*hh2(244) + hh2(287)
      hh2(287)= - hh2(3)*hh2(248)*hh2(291)
      hh2(244)=2.0_prec*hh2(244) + hh2(287)
      hh2(244)=hh2(3)*hh2(244)
      hh2(242)=hh2(254) + 3.0_prec*hh2(242)
      hh2(242)=hh2(242)*hh2(5)
      hh2(287)=12.0_prec*hh2(240)
      hh2(292)=hh2(287)*hh2(269)
      hh2(242)=hh2(242) + hh2(292)
      hh2(242)=hh2(242)*hh2(5)
      hh2(292)=14.0_prec*zeta3
      hh2(293)=hh2(292)*hh2(262)
      hh2(242)=hh2(242) + hh2(293)
      hh2(263)= - hh2(242) + 6.0_prec*hh2(263)
      hh2(244)=2.0_prec*hh2(263) + hh2(244)
      hh2(244)=hh2(244)*hh2(267)
      hh2(293)=56.0_prec*zeta3
      hh2(294)= - 24.0_prec*hh2(18) + hh2(293)
      hh2(294)=hh2(255)*hh2(294)
      hh2(232)=hh2(232)*hh2(272)
      hh2(232)=hh2(232) + hh2(254)
      hh2(232)=hh2(5)*hh2(232)
      hh2(295)=24.0_prec*hh2(240)
      hh2(269)=hh2(269)*hh2(295)
      hh2(232)=hh2(269) + hh2(232)
      hh2(269)=hh2(5)**2
      hh2(232)=hh2(232)*hh2(269)
      hh2(296)=24.0_prec*hh2(262)
      hh2(297)= - hh2(44) - hh2(95) + hh2(43)
      hh2(297)=hh2(296)*hh2(297)
      hh2(232)=hh2(244) + 24.0_prec*hh2(266) + hh2(232) + hh2(297) + hh2(294)
      hh2(244)=hh2(246)*hh2(231)
      hh2(244)=hh2(244) + 9.
      hh2(246)=14.0_prec*z
      hh2(266)=hh2(246) - 19.
      hh2(266)=hh2(266)*z
      hh2(266)=hh2(266) + hh2(244)
      hh2(266)=hh2(266)*y
      hh2(294)=hh2(233) - 24.
      hh2(294)=hh2(294)*z
      hh2(294)=hh2(294) + 19.
      hh2(294)=hh2(294)*z
      hh2(266)=hh2(266) + hh2(294) - 6.
      hh2(266)=hh2(266)*y
      hh2(294)=6.0_prec*hh2(237)
      hh2(297)=hh2(294) + 13.
      hh2(297)=hh2(297)*z
      hh2(297)=hh2(297) - 7.
      hh2(297)=hh2(297)*z
      hh2(266)=hh2(266) + hh2(297) + 3.
      hh2(266)=hh2(266)*hh2(275)
      hh2(266)=hh2(266) + hh2(254)
      hh2(266)=hh2(266)*hh2(267)
      hh2(264)=hh2(266) + hh2(264) - hh2(268)
      hh2(266)=6.0_prec*hh2(3)
      hh2(264)=hh2(264)*hh2(266)
      hh2(297)=6.0_prec*hh2(240)
      hh2(260)= - hh2(260)*hh2(297)
      hh2(255)=hh2(23)*hh2(255)
      hh2(255)=hh2(264) - 6.0_prec*hh2(255) + hh2(260) - hh2(263)
      hh2(260)= - hh2(258)*hh2(273)
      hh2(255)=2.0_prec*hh2(255) + hh2(260)
      hh2(263)=8.0_prec*hh2(11)
      hh2(255)=hh2(255)*hh2(263)
      hh2(264)=hh2(262)*hh2(6)
      hh2(298)=hh2(262)*hh2(20)
      hh2(264)=hh2(258) + hh2(264) - hh2(298)
      hh2(299)= - hh2(21)*hh2(262)
      hh2(299)=hh2(299) + hh2(264)
      hh2(299)=hh2(64)*hh2(299)
      hh2(277)= - hh2(258)*hh2(277)
      hh2(300)= - hh2(50)*hh2(262)
      hh2(277)=hh2(300) + hh2(277)
      hh2(277)=hh2(49)*hh2(277)
      hh2(300)=hh2(262)*hh2(11)
      hh2(298)=hh2(300) + hh2(298)
      hh2(301)=hh2(28)*hh2(298)
      hh2(277)=hh2(299) + hh2(277) - hh2(301)
      hh2(299)=6.0_prec*y
      hh2(301)=hh2(233) + hh2(299) - 12.
      hh2(301)=hh2(301)*y
      hh2(302)=7.0_prec*z
      hh2(303)=hh2(302) - 12.
      hh2(303)=hh2(303)*hh2(228)
      hh2(301)=hh2(301) + hh2(303) + 13.
      hh2(301)=hh2(301)*y
      hh2(303)=6.0_prec*z
      hh2(304)=hh2(303) - 19.
      hh2(304)=hh2(304)*z
      hh2(304)=hh2(304) + 19.
      hh2(304)=hh2(304)*z
      hh2(301)=hh2(301) + hh2(304) - 7.
      hh2(301)=hh2(301)*y
      hh2(301)=hh2(301) + hh2(239)
      hh2(301)=hh2(301)*hh2(275)
      hh2(301)=hh2(301) + hh2(254)
      hh2(301)=hh2(301)*hh2(267)
      hh2(268)=hh2(301) - hh2(268)
      hh2(268)=hh2(268)*hh2(266)
      hh2(242)=hh2(268) + hh2(242)
      hh2(268)=hh2(296)*hh2(265)
      hh2(296)=hh2(65)*hh2(268)
      hh2(242)=hh2(296) + 2.0_prec*hh2(242) + hh2(260) - hh2(278)
      hh2(260)=8.0_prec*hh2(6)
      hh2(242)=hh2(242)*hh2(260)
      hh2(278)=hh2(298) + hh2(258)
      hh2(278)=96.0_prec*hh2(278)
      hh2(296)= - hh2(22) + hh2(54) + hh2(8) + hh2(29) + hh2(58) + &
     & hh2(25) + hh2(27) + hh2(31) + hh2(81) - hh2(48)
      hh2(278)=hh2(278)*hh2(296)
      hh2(264)=96.0_prec*hh2(264)
      hh2(296)= - hh2(94) - hh2(63) + hh2(86)
      hh2(264)=hh2(264)*hh2(296)
      hh2(296)=9.0_prec*z
      hh2(298)=hh2(296) - 16.
      hh2(298)=hh2(298)*z
      hh2(244)=hh2(298) + hh2(244)
      hh2(244)=hh2(244)*y
      hh2(298)=hh2(279) - 8.
      hh2(298)=hh2(298)*z
      hh2(301)=hh2(298) + 8.
      hh2(301)=hh2(301)*z
      hh2(301)=hh2(301) - 3.
      hh2(244)=hh2(244) + 2.0_prec*hh2(301)
      hh2(244)=hh2(244)*y
      hh2(244)=hh2(244) + hh2(239)
      hh2(244)=hh2(244)*hh2(241)
      hh2(301)=hh2(244)*hh2(240)
      hh2(254)=hh2(301) + hh2(254)
      hh2(301)=hh2(68)*hh2(262)
      hh2(301)=hh2(254) + hh2(301)
      hh2(301)=hh2(65)*hh2(301)
      hh2(305)= - hh2(75)*hh2(262)
      hh2(300)=hh2(300) + hh2(305)
      hh2(300)=hh2(66)*hh2(300)
      hh2(300)=hh2(301) + hh2(300)
      hh2(301)=56.0_prec*z
      hh2(305)=hh2(301) - 1.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) - 24.
      hh2(306)=37.0_prec*z
      hh2(307)=hh2(306)*y
      hh2(305)=hh2(307) + 2.0_prec*hh2(305)
      hh2(305)=hh2(305)*y
      hh2(308)=25.0_prec*z
      hh2(309)=hh2(308) + 3.
      hh2(309)=hh2(309)*z
      hh2(309)=hh2(309) - 34.
      hh2(309)=hh2(309)*z
      hh2(309)=hh2(309) + 8.
      hh2(305)=hh2(305) + 6.0_prec*hh2(309)
      hh2(305)=hh2(305)*y
      hh2(301)=hh2(301) + 9.
      hh2(301)=hh2(301)*z
      hh2(301)=hh2(301) - 156.
      hh2(301)=hh2(301)*z
      hh2(301)=hh2(301) + 84.
      hh2(301)=hh2(301)*z
      hh2(301)=hh2(301) - 6.
      hh2(301)=hh2(305) + 2.0_prec*hh2(301)
      hh2(301)=hh2(301)*y
      hh2(305)=hh2(306) - 2.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) - 204.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) + 168.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) - 48.
      hh2(305)=hh2(305)*z
      hh2(301)=hh2(301) + hh2(305)
      hh2(301)=hh2(301)*y
      hh2(305)=4.0_prec*z
      hh2(309)=hh2(305)*hh2(245)
      hh2(309)=hh2(309) + 1.
      hh2(310)=12.0_prec*hh2(288)
      hh2(309)=hh2(309)*hh2(310)
      hh2(301)=hh2(301) - hh2(309)
      hh2(301)=hh2(301)*hh2(241)
      hh2(309)=hh2(301)*hh2(240)
      hh2(310)=hh2(1)*hh2(309)
      hh2(300)=32.0_prec*hh2(310) + 192.0_prec*hh2(300)
      hh2(300)=hh2(265)*hh2(300)
      hh2(310)=hh2(243) + 1./3.0_prec*hh2(247)
      hh2(310)=hh2(310)*y
      hh2(311)= - 1.0_prec+ 1./3.0_prec*z
      hh2(311)=hh2(311)*z
      hh2(312)=hh2(311) + 1.
      hh2(312)=hh2(312)*z
      hh2(312)=hh2(312) - 1./3.
      hh2(310)=hh2(310) + 2.0_prec*hh2(312)
      hh2(310)=hh2(310)*y
      hh2(313)=1.0_prec+ 1./3.0_prec*hh2(237)
      hh2(313)=hh2(313)*z
      hh2(313)=hh2(313) - 2./3.
      hh2(313)=hh2(313)*z
      hh2(310)=hh2(310) + hh2(313) + 1./3.
      hh2(310)=hh2(310)*hh2(241)
      hh2(313)=hh2(310)*hh2(274)
      hh2(280)= - 4.0_prec*hh2(280) - 47./5.0_prec*hh2(313)
      hh2(280)=hh2(280)*hh2(273)
      hh2(313)=hh2(73) + hh2(69) + hh2(67)
      hh2(314)=hh2(12) - hh2(72) + hh2(74) - hh2(71) - hh2(89) + &
     & hh2(77) + hh2(313)
      hh2(315)=192.0_prec*hh2(265)
      hh2(314)=hh2(315)*hh2(314)
      hh2(316)= - hh2(33) + hh2(40) - hh2(60) - hh2(85) + hh2(100) + &
     & hh2(34) + hh2(55) + hh2(35) + hh2(80) + hh2(82) - hh2(32) + &
     & hh2(53) + hh2(37) + hh2(36) + hh2(88) + hh2(9) + hh2(57) + &
     & hh2(42)
      hh2(317)=hh2(51) + hh2(47) + hh2(98)
      hh2(314)=hh2(314) + 96.0_prec*hh2(316) - 96.0_prec*hh2(317)
      hh2(314)=hh2(262)*hh2(314)
      hh2(316)=hh2(62) + hh2(45)
      hh2(316)=96.0_prec*hh2(316)
      hh2(316)= - hh2(258)*hh2(316)
      hh2(315)=hh2(68)*hh2(254)*hh2(315)
      hh2(232)=hh2(242) + hh2(255) + hh2(315) + 4.0_prec*hh2(232) + hh2(280)&
     &  + hh2(316) + hh2(300) + hh2(264) + hh2(278) + hh2(314) + 96.0_prec*&
     & hh2(277) + 8.0_prec*hh2(259)
      hh2(232)=hh2(2)*hh2(232)
      hh2(242)=hh2(233) - 9.
      hh2(255)=hh2(242) + hh2(231)
      hh2(255)=hh2(255)*y
      hh2(259)=hh2(308) - 36.
      hh2(259)=hh2(259)*z
      hh2(259)=hh2(259) + 15.
      hh2(255)=hh2(255) + hh2(259)
      hh2(255)=hh2(255)*y
      hh2(264)=35.0_prec*z
      hh2(277)=hh2(264) - 71.
      hh2(277)=hh2(277)*z
      hh2(277)=hh2(277) + 53.
      hh2(277)=hh2(277)*z
      hh2(277)=hh2(277) - 15.
      hh2(255)=hh2(255) + hh2(277)
      hh2(255)=hh2(255)*y
      hh2(278)= - 68.0_prec+ 27.0_prec*z
      hh2(278)=hh2(278)*z
      hh2(278)=hh2(278) + 71.
      hh2(278)=hh2(278)*z
      hh2(278)=hh2(278) - 36.
      hh2(278)=hh2(278)*z
      hh2(278)=hh2(278) + 9.
      hh2(255)=hh2(278) + hh2(255)
      hh2(255)=hh2(255)*y
      hh2(280)=hh2(296)*hh2(249)
      hh2(280)=hh2(280) + 35.
      hh2(280)=hh2(280)*z
      hh2(280)=hh2(280) - 25.
      hh2(280)=hh2(280)*z
      hh2(280)=hh2(280) + 11.
      hh2(280)=hh2(280)*z
      hh2(280)=hh2(280) - 3.
      hh2(255)=hh2(255) + hh2(280)
      hh2(255)=hh2(255)*hh2(241)
      hh2(300)=hh2(255)*hh2(256)
      hh2(314)=3.0_prec*hh2(245)
      hh2(315)=hh2(314) + y
      hh2(316)=hh2(315)*y
      hh2(317)=5.0_prec*hh2(243)
      hh2(316)=hh2(316) + hh2(317)
      hh2(316)=hh2(316)*y
      hh2(318)=5.0_prec*hh2(251)
      hh2(316)=hh2(316) + hh2(318)
      hh2(316)=hh2(316)*y
      hh2(319)=hh2(279) - 10.
      hh2(319)=hh2(319)*z
      hh2(320)=hh2(319) + 15.
      hh2(320)=hh2(320)*z
      hh2(320)=hh2(320) - 10.
      hh2(320)=hh2(320)*z
      hh2(320)=hh2(320) + 3.
      hh2(316)=hh2(316) + hh2(320)
      hh2(316)=hh2(316)*y
      hh2(321)=hh2(250) + 5.
      hh2(321)=hh2(321)*z
      hh2(321)=hh2(321) - 5.
      hh2(321)=hh2(321)*z
      hh2(321)=hh2(321) + 3.
      hh2(321)=hh2(321)*z
      hh2(321)=hh2(321) - 1.
      hh2(316)=hh2(316) + hh2(321)
      hh2(316)=hh2(316)*hh2(241)
      hh2(322)=hh2(316)*hh2(253)
      hh2(300)=hh2(300) + hh2(322)
      hh2(300)=hh2(300)*hh2(5)
      hh2(323)=hh2(305) - 3.
      hh2(324)=hh2(323) + y
      hh2(324)=hh2(324)*y
      hh2(325)=hh2(303) - 13.
      hh2(325)=hh2(325)*z
      hh2(326)=hh2(325) + 5.
      hh2(327)=hh2(324) + hh2(326)
      hh2(327)=hh2(327)*y
      hh2(328)=hh2(279) - 16.
      hh2(328)=hh2(328)*z
      hh2(328)=hh2(328) + 20.
      hh2(328)=hh2(328)*z
      hh2(328)=hh2(328) - 5.
      hh2(327)=hh2(327) + hh2(328)
      hh2(327)=hh2(327)*y
      hh2(329)=hh2(270) - 18.
      hh2(329)=hh2(329)*z
      hh2(329)=hh2(329) + 15.
      hh2(329)=hh2(329)*z
      hh2(329)=hh2(329) - 3.
      hh2(327)=hh2(327) - hh2(329)
      hh2(327)=hh2(327)*y
      hh2(330)=hh2(305)*hh2(236)
      hh2(330)=hh2(330) + 5.
      hh2(330)=hh2(330)*z
      hh2(330)=hh2(330) - 1.
      hh2(327)=hh2(327) + hh2(330)
      hh2(327)=hh2(327)*hh2(241)
      hh2(331)=hh2(327)*hh2(272)
      hh2(331)=hh2(300) + hh2(331)
      hh2(332)=hh2(255)*hh2(240)
      hh2(333)=hh2(332) + hh2(322)
      hh2(334)=hh2(333)*hh2(267)
      hh2(334)=hh2(331) - hh2(334)
      hh2(334)=hh2(334)*hh2(104)
      hh2(335)=hh2(316)*hh2(256)
      hh2(336)=hh2(104)*hh2(335)*hh2(133)
      hh2(337)=hh2(336) + hh2(334)
      hh2(338)=hh2(240)*hh2(104)
      hh2(339)=hh2(316)*hh2(338)
      hh2(340)=hh2(339)*hh2(273)
      hh2(337)= - hh2(340) + 6.0_prec*hh2(337)
      hh2(257)=hh2(316)*hh2(257)
      hh2(341)=hh2(257) - hh2(333)
      hh2(342)=hh2(341)*hh2(104)
      hh2(343)=12.0_prec*hh2(342)
      hh2(344)=hh2(343)*hh2(66)
      hh2(344)=hh2(344) - hh2(337)
      hh2(345)=12.0_prec*hh2(339)
      hh2(346)=hh2(345)*hh2(89)
      hh2(347)=hh2(344) + hh2(346)
      hh2(348)=hh2(243)*y
      hh2(252)=hh2(252) + hh2(348)
      hh2(349)=hh2(252)*hh2(231)
      hh2(350)=19.0_prec*z
      hh2(351)=hh2(350) - 60.
      hh2(351)=hh2(351)*z
      hh2(351)=hh2(351) + 72.
      hh2(351)=hh2(351)*z
      hh2(351)=hh2(351) - 40.
      hh2(351)=hh2(351)*z
      hh2(351)=hh2(351) + hh2(349) + 9.
      hh2(351)=hh2(351)*y
      hh2(352)=51.0_prec+ 8.0_prec*hh2(235)
      hh2(352)=hh2(352)*z
      hh2(352)=hh2(352) - 41.
      hh2(352)=hh2(352)*z
      hh2(352)=hh2(352) + 17.
      hh2(352)=hh2(352)*z
      hh2(352)=hh2(352) - 3.
      hh2(351)=hh2(351) + 2.0_prec*hh2(352)
      hh2(351)=hh2(351)*y
      hh2(352)=hh2(296)*hh2(234)
      hh2(352)=hh2(352) + 62.
      hh2(352)=hh2(352)*z
      hh2(352)=hh2(352) - 60.
      hh2(352)=hh2(352)*z
      hh2(352)=hh2(352) + 36.
      hh2(352)=hh2(352)*z
      hh2(352)=hh2(352) - 14.
      hh2(352)=hh2(352)*z
      hh2(351)=hh2(351) + hh2(352) + 3.
      hh2(351)=hh2(351)*hh2(241)
      hh2(352)=hh2(351)*hh2(256)
      hh2(252)=hh2(252)*y
      hh2(353)=hh2(235) + 6.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) - 4.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) + 1.
      hh2(353)=hh2(252) + 3.0_prec*hh2(353)
      hh2(353)=hh2(353)*y
      hh2(271)=hh2(271) + 10.
      hh2(271)=hh2(271)*z
      hh2(271)=hh2(271) - 10.
      hh2(271)=hh2(271)*z
      hh2(271)=hh2(271) + 5.
      hh2(271)=hh2(271)*z
      hh2(271)=hh2(271) - 1.
      hh2(271)=hh2(353) + 2.0_prec*hh2(271)
      hh2(271)=hh2(271)*y
      hh2(353)=hh2(235) + 8.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) - 10.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) + 8.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) - 4.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) + 1.
      hh2(271)=hh2(271) + hh2(353)
      hh2(271)=hh2(271)*hh2(241)
      hh2(354)=hh2(271)*hh2(253)
      hh2(352)=hh2(352) + hh2(354)
      hh2(355)=3.0_prec*hh2(5)
      hh2(352)=hh2(352)*hh2(355)
      hh2(356)=hh2(279) - 7.
      hh2(356)=hh2(356)*z
      hh2(356)=hh2(356) + 5.
      hh2(356)=hh2(356)*z
      hh2(356)=hh2(356) - 1.
      hh2(357)=hh2(279) - 4.
      hh2(357)=hh2(357)*z
      hh2(357)=hh2(357) + 1.
      hh2(357)=hh2(357)*y
      hh2(356)=hh2(357) + 2.0_prec*hh2(356)
      hh2(357)=12.0_prec*y
      hh2(356)=hh2(356)*hh2(357)
      hh2(357)=73.0_prec*z
      hh2(358)=hh2(357) - 266.
      hh2(358)=hh2(358)*z
      hh2(358)=hh2(358) + 348.
      hh2(358)=hh2(358)*z
      hh2(358)=hh2(358) - 214.
      hh2(358)=hh2(358)*z
      hh2(356)=hh2(356) + hh2(358) + 35.
      hh2(356)=hh2(356)*y
      hh2(358)=hh2(306) - 183.
      hh2(358)=hh2(358)*z
      hh2(358)=hh2(358) + 350.
      hh2(358)=hh2(358)*z
      hh2(358)=hh2(358) - 346.
      hh2(358)=hh2(358)*z
      hh2(358)=hh2(358) + 165.
      hh2(358)=hh2(358)*z
      hh2(356)=hh2(356) + hh2(358) - 23.
      hh2(356)=hh2(356)*y
      hh2(358)=hh2(305)*hh2(249)
      hh2(358)=hh2(358) + 13.
      hh2(358)=hh2(358)*z
      hh2(358)=hh2(358) - 6.
      hh2(358)=hh2(358)*z
      hh2(358)=hh2(358) + 1.
      hh2(356)=hh2(356) + 12.0_prec*hh2(358)
      hh2(356)=hh2(356)*hh2(241)
      hh2(359)=hh2(356)*hh2(240)
      hh2(289)=hh2(289) + 2.
      hh2(289)=hh2(289)*z
      hh2(289)=hh2(289) - 1.
      hh2(289)=hh2(289)*y
      hh2(360)=hh2(250) + 2.
      hh2(360)=hh2(360)*z
      hh2(360)=hh2(360) + 2.
      hh2(360)=hh2(360)*z
      hh2(360)=hh2(360) - 3.
      hh2(360)=hh2(360)*z
      hh2(360)=hh2(360) + 1.
      hh2(289)=hh2(289) + hh2(360)
      hh2(289)= - hh2(289)*hh2(290)
      hh2(361)=hh2(289)*hh2(291)
      hh2(352)=hh2(352) + hh2(361) + hh2(359)
      hh2(361)=hh2(271)*hh2(274)
      hh2(362)= - hh2(361) + 2.0_prec*hh2(352)
      hh2(363)=hh2(10)*hh2(362)
      hh2(364)=hh2(351)*hh2(240)
      hh2(364)=hh2(364) + hh2(354)
      hh2(365)=hh2(16)*hh2(364)*hh2(3)
      hh2(366)=hh2(265)*hh2(102)
      hh2(367)= - hh2(271)*hh2(295)*hh2(366)
      hh2(363)=hh2(367) - 45.0_prec*hh2(363) + 72.0_prec*hh2(365) - hh2(347)
      hh2(363)=hh2(12)*hh2(363)
      hh2(332)=hh2(322) + 3.0_prec*hh2(332)
      hh2(332)=hh2(332)*hh2(5)
      hh2(327)=hh2(287)*hh2(327)
      hh2(327)=hh2(332) + hh2(327)
      hh2(327)=hh2(327)*hh2(5)
      hh2(332)=hh2(245)*hh2(143)
      hh2(365)=hh2(245)*hh2(174)
      hh2(332)=hh2(332) + hh2(365)
      hh2(367)=hh2(143) + hh2(174)
      hh2(368)=hh2(367)*y
      hh2(368)=hh2(368) + 3.0_prec*hh2(332)
      hh2(368)=hh2(368)*y
      hh2(369)=hh2(243)*hh2(143)
      hh2(370)=hh2(243)*hh2(174)
      hh2(369)=hh2(369) + hh2(370)
      hh2(368)=hh2(368) + 5.0_prec*hh2(369)
      hh2(368)=hh2(368)*y
      hh2(371)=hh2(251)*hh2(143)
      hh2(372)=hh2(251)*hh2(174)
      hh2(371)=hh2(371) + hh2(372)
      hh2(368)=hh2(368) + 5.0_prec*hh2(371)
      hh2(368)=hh2(368)*y
      hh2(373)=hh2(320)*hh2(367)
      hh2(368)=hh2(368) + hh2(373)
      hh2(368)=hh2(368)*y
      hh2(374)=hh2(321)*hh2(367)
      hh2(368)=hh2(368) + hh2(374)
      hh2(297)=hh2(297)*hh2(368)*hh2(241)
      hh2(368)=hh2(316)*hh2(240)
      hh2(375)=hh2(292)*hh2(368)
      hh2(297)=hh2(375) + hh2(327) - hh2(297)
      hh2(299)=hh2(350) + hh2(299) - 18.
      hh2(299)=hh2(299)*y
      hh2(327)=15.0_prec*z
      hh2(376)=hh2(327) - 26.
      hh2(376)=hh2(376)*hh2(228)
      hh2(299)=hh2(299) + hh2(376) + 25.
      hh2(299)=hh2(299)*y
      hh2(376)=30.0_prec*z
      hh2(377)=hh2(376) - 71.
      hh2(377)=hh2(377)*z
      hh2(377)=hh2(377) + 62.
      hh2(377)=hh2(377)*z
      hh2(299)=hh2(299) + hh2(377) - 20.
      hh2(299)=hh2(299)*y
      hh2(377)=hh2(350) - 52.
      hh2(377)=hh2(377)*z
      hh2(377)=hh2(377) + 62.
      hh2(377)=hh2(377)*z
      hh2(377)=hh2(377) - 36.
      hh2(377)=hh2(377)*z
      hh2(299)=hh2(299) + hh2(377) + 10.
      hh2(299)=hh2(299)*y
      hh2(377)=6.0_prec*hh2(250)
      hh2(378)=hh2(377) + 25.
      hh2(378)=hh2(378)*z
      hh2(378)=hh2(378) - 20.
      hh2(378)=hh2(378)*z
      hh2(378)=hh2(378) + 10.
      hh2(378)=hh2(378)*z
      hh2(299)=hh2(299) + hh2(378) - 3.
      hh2(299)=hh2(299)*hh2(241)
      hh2(378)=hh2(299)*hh2(256)
      hh2(378)=hh2(378) + hh2(322)
      hh2(378)=hh2(378)*hh2(5)
      hh2(324)=hh2(324) + 9.0_prec*hh2(243)
      hh2(324)=hh2(324)*y
      hh2(379)=hh2(296) - 32.
      hh2(379)=hh2(379)*z
      hh2(379)=hh2(379) + 38.
      hh2(379)=hh2(379)*z
      hh2(379)=hh2(379) - 13.
      hh2(324)=hh2(324) + hh2(379)
      hh2(324)=hh2(324)*y
      hh2(276)=hh2(276) + 19.
      hh2(276)=hh2(276)*z
      hh2(276)=hh2(276) - 15.
      hh2(276)=hh2(276)*z
      hh2(276)=hh2(276) + 4.
      hh2(324)=hh2(324) + 2.0_prec*hh2(276)
      hh2(324)=hh2(324)*y
      hh2(380)=hh2(250) + 9.
      hh2(380)=hh2(380)*z
      hh2(380)=hh2(380) - 13.
      hh2(380)=hh2(380)*z
      hh2(380)=hh2(380) + 8.
      hh2(380)=hh2(380)*z
      hh2(380)=hh2(380) - 2.
      hh2(324)=hh2(324) + hh2(380)
      hh2(284)=hh2(324)*hh2(284)
      hh2(284)=hh2(378) + hh2(284)
      hh2(324)=hh2(90)*hh2(368)
      hh2(324)=hh2(324) - hh2(284)
      hh2(378)=12.0_prec*hh2(3)
      hh2(324)=hh2(324)*hh2(378)
      hh2(324)=hh2(324) + hh2(297)
      hh2(324)=hh2(104)*hh2(324)
      hh2(381)=hh2(342)*hh2(133)
      hh2(382)=hh2(339)*hh2(167)
      hh2(382)=hh2(382) - hh2(381)
      hh2(383)=hh2(3)**3
      hh2(384)=8.0_prec*hh2(240)
      hh2(310)=hh2(103)*hh2(310)*hh2(383)*hh2(384)
      hh2(385)=hh2(310) - 6.0_prec*hh2(382)
      hh2(324)=hh2(324) - hh2(385)
      hh2(386)=hh2(3)*hh2(316)*hh2(272)
      hh2(386)=hh2(386) - hh2(333)
      hh2(386)=hh2(386)*hh2(273)*hh2(104)
      hh2(387)=hh2(339)*hh2(3)
      hh2(388)=hh2(387)*hh2(77)
      hh2(389)=24.0_prec*hh2(388)
      hh2(324)= - hh2(389) + 2.0_prec*hh2(324) + hh2(386)
      hh2(324)=hh2(68)*hh2(324)
      hh2(284)= - hh2(284)*hh2(378)
      hh2(284)=hh2(284) + hh2(297)
      hh2(284)=hh2(104)*hh2(284)
      hh2(284)=hh2(284) - hh2(385)
      hh2(378)=9.0_prec*y
      hh2(390)=hh2(315)*hh2(378)
      hh2(264)=hh2(264) - 68.
      hh2(264)=hh2(264)*z
      hh2(264)=hh2(264) + hh2(390) + 35.
      hh2(264)=hh2(264)*y
      hh2(308)=hh2(308) - 71.
      hh2(308)=hh2(308)*z
      hh2(308)=hh2(308) + 71.
      hh2(308)=hh2(308)*z
      hh2(264)=hh2(264) + hh2(308) - 25.
      hh2(264)=hh2(264)*y
      hh2(308)=hh2(233) - 36.
      hh2(308)=hh2(308)*z
      hh2(308)=hh2(308) + 53.
      hh2(308)=hh2(308)*z
      hh2(308)=hh2(308) - 36.
      hh2(308)=hh2(308)*z
      hh2(264)=hh2(264) + hh2(308) + 11.
      hh2(264)=hh2(264)*y
      hh2(264)=hh2(264) + 3.0_prec*hh2(321)
      hh2(264)=hh2(264)*hh2(241)
      hh2(308)=hh2(264)*hh2(240)
      hh2(390)=hh2(308) + hh2(322)
      hh2(391)=hh2(390)*hh2(104)
      hh2(392)=hh2(391)*hh2(3)
      hh2(393)=24.0_prec*hh2(392)
      hh2(393)= - hh2(68)*hh2(393)
      hh2(284)=hh2(393) + 2.0_prec*hh2(284) + hh2(386)
      hh2(284)=hh2(65)*hh2(284)
      hh2(340)= - hh2(340) + 6.0_prec*hh2(334)
      hh2(386)=hh2(65) + hh2(68)
      hh2(393)=hh2(386) + hh2(11)
      hh2(394)= - hh2(66) - hh2(75) + hh2(393)
      hh2(394)=hh2(340)*hh2(394)
      hh2(395)=hh2(245)*hh2(164)
      hh2(396)=hh2(245)*hh2(135)
      hh2(332)= - hh2(395) + hh2(396) + hh2(332)
      hh2(395)=hh2(135) + hh2(367) - hh2(164)
      hh2(395)=hh2(395)*y
      hh2(332)=hh2(395) + 3.0_prec*hh2(332)
      hh2(332)=hh2(332)*y
      hh2(395)=hh2(243)*hh2(164)
      hh2(397)=hh2(243)*hh2(135)
      hh2(369)= - hh2(395) + hh2(397) + hh2(369)
      hh2(332)=hh2(332) + 5.0_prec*hh2(369)
      hh2(332)=hh2(332)*y
      hh2(369)=hh2(251)*hh2(164)
      hh2(395)=hh2(251)*hh2(135)
      hh2(369)= - hh2(369) + hh2(395) + hh2(371)
      hh2(332)=hh2(332) + 5.0_prec*hh2(369)
      hh2(332)=hh2(332)*y
      hh2(369)=hh2(320)*hh2(164)
      hh2(371)=hh2(320)*hh2(135)
      hh2(332)=hh2(332) - hh2(369) + hh2(371) + hh2(373)
      hh2(332)=hh2(332)*y
      hh2(369)=hh2(321)*hh2(164)
      hh2(398)=hh2(321)*hh2(135)
      hh2(332)=hh2(332) - hh2(369) + hh2(398) + hh2(374)
      hh2(332)=hh2(332)*hh2(275)
      hh2(369)=hh2(139) - hh2(13)
      hh2(399)= - hh2(368)*hh2(369)
      hh2(332)=hh2(332) + hh2(399)
      hh2(332)=hh2(104)*hh2(332)
      hh2(399)=hh2(117) - hh2(178)
      hh2(399)=hh2(339)*hh2(399)
      hh2(332)=hh2(332) + hh2(399) - hh2(382)
      hh2(382)= - hh2(109) - hh2(89)
      hh2(382)=hh2(343)*hh2(382)
      hh2(345)= - hh2(144)*hh2(345)
      hh2(332)=hh2(345) + 12.0_prec*hh2(332) + hh2(394) + hh2(382)
      hh2(332)=hh2(66)*hh2(332)
      hh2(343)=hh2(343)*hh2(393)
      hh2(340)= - hh2(340) + hh2(343)
      hh2(340)=hh2(89)*hh2(340)
      hh2(337)= - hh2(346) + hh2(337)
      hh2(337)=hh2(109)*hh2(337)
      hh2(343)=hh2(74)*hh2(347)
      hh2(344)=hh2(72)*hh2(344)
      hh2(268)=hh2(2)*hh2(268)
      hh2(268)=hh2(268) - hh2(347)
      hh2(268)=hh2(70)*hh2(268)
      hh2(268)= - hh2(343) + hh2(344) + hh2(363) + hh2(268) + hh2(340)&
     &  + hh2(324) + hh2(284) + hh2(337) + hh2(332)
      hh2(284)=hh2(305) - 9.
      hh2(284)=hh2(378) + 4.0_prec*hh2(284)
      hh2(284)=hh2(284)*y
      hh2(324)=hh2(350) - 64.
      hh2(324)=hh2(324)*z
      hh2(284)=hh2(284) + hh2(324) + 62.
      hh2(284)=hh2(284)*y
      hh2(324)=z - 10.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 17.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 10.
      hh2(284)=hh2(284) + 6.0_prec*hh2(324)
      hh2(284)=hh2(284)*y
      hh2(324)=z - 6.
      hh2(332)=hh2(324)*z
      hh2(337)=hh2(332) + 24.
      hh2(337)=hh2(337)*hh2(279)
      hh2(337)=hh2(337) - 82.
      hh2(337)=hh2(337)*z
      hh2(284)=hh2(284) + hh2(337) + 36.
      hh2(284)=hh2(284)*y
      hh2(337)=hh2(281) + 20.
      hh2(337)=hh2(337)*z
      hh2(337)=hh2(337) - 17.
      hh2(337)=hh2(337)*z
      hh2(337)=hh2(337) + 7.
      hh2(284)=hh2(284) - 2.0_prec*hh2(337)
      hh2(284)=hh2(284)*y
      hh2(239)=hh2(284) + hh2(239)
      hh2(239)=hh2(239)*hh2(241)
      hh2(284)=hh2(239)*hh2(240)
      hh2(337)=y + 2.0_prec*hh2(236)
      hh2(337)=hh2(337)*y
      hh2(319)=hh2(337) + hh2(319) + 8.
      hh2(319)=hh2(319)*y
      hh2(337)=hh2(332) + 10.
      hh2(337)=hh2(337)*z
      hh2(337)=hh2(337) - 5.
      hh2(319)=hh2(319) + 2.0_prec*hh2(337)
      hh2(319)=hh2(319)*y
      hh2(337)=hh2(332) + 18.
      hh2(337)=hh2(337)*z
      hh2(337)=hh2(337) - 20.
      hh2(337)=hh2(337)*z
      hh2(319)=hh2(319) + hh2(337) + 8.
      hh2(319)=hh2(319)*y
      hh2(337)=hh2(250) + 6.
      hh2(337)=hh2(337)*z
      hh2(337)=hh2(337) - 5.
      hh2(337)=hh2(337)*z
      hh2(337)=hh2(337) + 2.
      hh2(319)=hh2(319) - 2.0_prec*hh2(337)
      hh2(319)=hh2(319)*y
      hh2(319)=hh2(319) + hh2(238)
      hh2(319)=hh2(319)*hh2(241)
      hh2(337)=hh2(319)*hh2(253)
      hh2(284)=hh2(284) + hh2(337)
      hh2(340)=hh2(284)*hh2(4)
      hh2(340)=45.0_prec*hh2(340)
      hh2(343)=hh2(368)*hh2(65)
      hh2(344)=hh2(343) + hh2(390)
      hh2(345)=15.0_prec*hh2(184)
      hh2(344)=hh2(344)*hh2(345)
      hh2(257)=hh2(257)*hh2(104)
      hh2(344)=hh2(344) - hh2(257)
      hh2(346)=hh2(15)*hh2(319)*hh2(240)*hh2(266)
      hh2(346)=hh2(346) - hh2(340) + hh2(344)
      hh2(346)=hh2(8)*hh2(346)
      hh2(347)=hh2(350) - 9.
      hh2(347)=hh2(378) + 2.0_prec*hh2(347)
      hh2(347)=hh2(347)*y
      hh2(363)=hh2(245)*z
      hh2(347)=hh2(347) + 17.0_prec+ 74.0_prec*hh2(363)
      hh2(347)=hh2(347)*y
      hh2(378)=hh2(327) - 22.
      hh2(378)=hh2(378)*hh2(279)
      hh2(378)=hh2(378) + 31.
      hh2(378)=hh2(378)*z
      hh2(378)=hh2(378) - 4.
      hh2(347)=hh2(347) + 2.0_prec*hh2(378)
      hh2(347)=hh2(347)*y
      hh2(306)=hh2(306) - 66.
      hh2(306)=hh2(306)*z
      hh2(306)=hh2(306) + 45.
      hh2(306)=hh2(306)*z
      hh2(306)=hh2(306) - 12.
      hh2(306)=hh2(306)*hh2(228)
      hh2(306)=hh2(347) + hh2(306) + 3.
      hh2(306)=hh2(306)*y
      hh2(347)=hh2(350) - 37.
      hh2(347)=hh2(347)*z
      hh2(347)=hh2(347) + 31.
      hh2(347)=hh2(347)*z
      hh2(347)=hh2(347) - 12.
      hh2(347)=hh2(347)*z
      hh2(347)=hh2(347) + 3.
      hh2(347)=hh2(347)*hh2(228)
      hh2(306)=hh2(306) + hh2(347)
      hh2(306)=hh2(306)*y
      hh2(347)=hh2(296)*hh2(236)
      hh2(347)=hh2(347) + 17.
      hh2(347)=hh2(347)*z
      hh2(347)=hh2(347) - 8.
      hh2(347)=hh2(347)*z
      hh2(347)=hh2(347) + 3.
      hh2(347)=hh2(347)*hh2(288)
      hh2(306)=hh2(306) + hh2(347)
      hh2(306)=hh2(306)*hh2(241)
      hh2(347)=hh2(306)*hh2(240)
      hh2(378)=hh2(305) - 5.
      hh2(378)=hh2(378)*hh2(228)
      hh2(382)=hh2(228) - 1.
      hh2(394)=y + 2.0_prec*hh2(382)
      hh2(394)=hh2(394)*y
      hh2(378)=hh2(394) + hh2(378) + 3.
      hh2(378)=hh2(378)*y
      hh2(394)=hh2(270)*hh2(236)
      hh2(394)=hh2(394) + 6.
      hh2(394)=hh2(394)*z
      hh2(394)=hh2(394) - 1.
      hh2(378)=hh2(378) + 2.0_prec*hh2(394)
      hh2(378)=hh2(378)*y
      hh2(394)=hh2(228) - 5.
      hh2(399)=hh2(394)*hh2(228)
      hh2(399)=hh2(399) + 9.
      hh2(399)=hh2(399)*z
      hh2(399)=hh2(399) - 3.
      hh2(399)=hh2(399)*hh2(228)
      hh2(378)=hh2(378) + hh2(399) + 1.
      hh2(378)=hh2(378)*y
      hh2(394)=hh2(394)*z
      hh2(399)=hh2(394) + 6.
      hh2(399)=hh2(399)*z
      hh2(399)=hh2(399) - 3.
      hh2(399)=hh2(399)*z
      hh2(399)=hh2(399) + 1.
      hh2(399)=hh2(399)*hh2(228)
      hh2(378)=hh2(378) + hh2(399)
      hh2(378)=hh2(378)*y
      hh2(399)=hh2(238)*hh2(288)
      hh2(378)=hh2(378) + hh2(399)
      hh2(378)=hh2(378)*hh2(241)
      hh2(399)=hh2(378)*hh2(253)
      hh2(400)=hh2(347) + hh2(399)
      hh2(401)=hh2(378)*hh2(240)
      hh2(402)= - hh2(66)*hh2(401)
      hh2(402)=hh2(402) - hh2(400)
      hh2(403)=45.0_prec*hh2(223)
      hh2(402)=hh2(402)*hh2(403)
      hh2(404)=hh2(339)*hh2(66)
      hh2(404)=hh2(404) - hh2(342)
      hh2(402)=hh2(402) + hh2(404)
      hh2(402)=hh2(106)*hh2(402)
      hh2(405)=hh2(345)*hh2(390)
      hh2(405)=hh2(405) - hh2(257)
      hh2(258)= - hh2(2)*hh2(258)
      hh2(258)=hh2(258) - hh2(405)
      hh2(258)=hh2(91)*hh2(258)
      hh2(393)=hh2(339)*hh2(393)
      hh2(393)= - hh2(342) + hh2(393)
      hh2(393)=hh2(144)*hh2(393)
      hh2(406)=hh2(368)*hh2(68)
      hh2(406)=hh2(406) + hh2(390)
      hh2(406)=hh2(406)*hh2(345)
      hh2(406)=hh2(406) - hh2(257)
      hh2(407)=hh2(158)*hh2(406)
      hh2(408)= - hh2(144)*hh2(339)
      hh2(381)=hh2(381) + hh2(408)
      hh2(381)=hh2(75)*hh2(381)
      hh2(408)=hh2(345)*hh2(368)
      hh2(409)= - hh2(6)*hh2(408)
      hh2(406)=hh2(409) - hh2(406)
      hh2(406)=hh2(175)*hh2(406)
      hh2(403)= - hh2(401)*hh2(403)
      hh2(403)=hh2(339) + hh2(403)
      hh2(403)=hh2(105)*hh2(403)
      hh2(258)=hh2(346) + hh2(406) + hh2(403) + hh2(258) + hh2(393) + &
     & hh2(407) + hh2(381) + hh2(402)
      hh2(346)=3.0_prec*hh2(240)
      hh2(381)=hh2(346)*hh2(239)
      hh2(381)=hh2(381) + hh2(337)
      hh2(381)=hh2(381)*hh2(5)
      hh2(393)=hh2(357) - 183.
      hh2(393)=hh2(393)*z
      hh2(307)=hh2(393) + hh2(307) + 48.
      hh2(307)=hh2(307)*y
      hh2(393)= - 133.0_prec+ 36.0_prec*z
      hh2(393)=hh2(393)*z
      hh2(393)=hh2(393) + 175.
      hh2(393)=hh2(393)*z
      hh2(393)=hh2(393) - 72.
      hh2(307)=hh2(307) + 2.0_prec*hh2(393)
      hh2(307)=hh2(307)*y
      hh2(393)=hh2(279) - 14.
      hh2(393)=hh2(393)*z
      hh2(393)=hh2(393) + 29.
      hh2(393)=hh2(393)*hh2(303)
      hh2(393)=hh2(393) - 173.
      hh2(393)=hh2(393)*z
      hh2(393)=hh2(393) + 78.
      hh2(307)=hh2(307) + 2.0_prec*hh2(393)
      hh2(307)=hh2(307)*y
      hh2(393)=107.0_prec+ 12.0_prec*hh2(394)
      hh2(393)=hh2(393)*hh2(228)
      hh2(393)=hh2(393) - 165.
      hh2(393)=hh2(393)*z
      hh2(307)=hh2(307) - hh2(393) - 72.
      hh2(307)=hh2(307)*y
      hh2(393)=35.0_prec+ 12.0_prec*hh2(237)
      hh2(393)=hh2(393)*z
      hh2(393)=hh2(393) - 23.
      hh2(393)=hh2(393)*z
      hh2(307)=hh2(307) + hh2(393) + 12.
      hh2(307)=hh2(307)*hh2(241)
      hh2(393)=hh2(307)*hh2(240)
      hh2(381)=hh2(381) + hh2(393)
      hh2(381)=hh2(381)*hh2(355)
      hh2(402)=z + 15.
      hh2(402)=hh2(402)*z
      hh2(403)=hh2(270)*y
      hh2(402)=hh2(402) - hh2(403)
      hh2(402)=hh2(402)*y
      hh2(406)=hh2(303) - 7.
      hh2(406)=hh2(406)*z
      hh2(406)=hh2(406) - 5.
      hh2(406)=hh2(406)*hh2(228)
      hh2(402)=hh2(402) + hh2(406)
      hh2(402)=hh2(402)*y
      hh2(406)=hh2(332) + 6.
      hh2(407)=hh2(406)*hh2(279)
      hh2(407)=hh2(407) - 5.
      hh2(407)=hh2(407)*hh2(228)
      hh2(402)=hh2(402) + hh2(407)
      hh2(402)=hh2(402)*y
      hh2(377)=hh2(377) + 17.
      hh2(377)=hh2(377)*hh2(228)
      hh2(377)=hh2(377) - 15.
      hh2(377)=hh2(377)*z
      hh2(377)=hh2(402) - hh2(377)
      hh2(377)=hh2(377)*y
      hh2(294)=hh2(294) + 11.
      hh2(294)=hh2(294)*z
      hh2(294)=hh2(294) - 5.
      hh2(294)=hh2(294)*z
      hh2(294)=hh2(377) + hh2(294)
      hh2(294)=hh2(294)*hh2(241)
      hh2(377)=hh2(294)*XN
      hh2(402)=hh2(286) + hh2(250)
      hh2(402)=hh2(402)*y
      hh2(282)=hh2(402) - hh2(282)
      hh2(282)=hh2(282)*y
      hh2(282)=hh2(282) + hh2(228)
      hh2(282)=hh2(282)*y
      hh2(229)=hh2(229)*z
      hh2(229)=hh2(282) + hh2(229)
      hh2(229)=hh2(229)*y
      hh2(229)=hh2(229) - hh2(363)
      hh2(229)=hh2(229)*hh2(241)
      hh2(282)=hh2(355)*XN
      hh2(402)=hh2(229)*hh2(282)
      hh2(377)=hh2(377) + hh2(402)
      hh2(377)=hh2(377)*XNF
      hh2(407)=42.0_prec*zeta3
      hh2(409)=hh2(407)*hh2(240)
      hh2(410)=hh2(409)*hh2(319)
      hh2(246)=hh2(246) - 51.
      hh2(246)=hh2(246)*hh2(270)
      hh2(411)=73.0_prec*hh2(286)
      hh2(246)=hh2(246) + hh2(411)
      hh2(246)=hh2(246)*y
      hh2(412)=hh2(279) + 85.
      hh2(412)=hh2(412)*z
      hh2(412)=hh2(412) - 127.
      hh2(412)=hh2(412)*hh2(228)
      hh2(246)=hh2(246) - hh2(412)
      hh2(246)=hh2(246)*y
      hh2(412)=hh2(332) - 18.
      hh2(412)=hh2(412)*hh2(279)
      hh2(412)=hh2(412) + 70.
      hh2(412)=hh2(412)*z
      hh2(246)=hh2(246) - hh2(412)
      hh2(246)=hh2(246)*y
      hh2(281)=hh2(281) + 7.
      hh2(281)=hh2(281)*hh2(228)
      hh2(281)=hh2(281) - 3.
      hh2(281)=hh2(281)*z
      hh2(246)=hh2(246) + hh2(281)
      hh2(246)=hh2(246)*y
      hh2(412)=hh2(279)*hh2(236)
      hh2(412)=hh2(412) + 4.
      hh2(412)=hh2(412)*z
      hh2(412)=hh2(412) - 1.
      hh2(412)=hh2(412)*z
      hh2(246)=hh2(246) - hh2(412)
      hh2(246)=hh2(246)*hh2(241)
      hh2(413)=hh2(246)*hh2(256)
      hh2(377)=hh2(381) - hh2(377) + hh2(410) - hh2(413)
      hh2(381)=15.0_prec*hh2(4)
      hh2(410)= - hh2(377)*hh2(381)
      hh2(413)=hh2(264)*hh2(256)
      hh2(413)=hh2(413) + hh2(322)
      hh2(413)=hh2(413)*hh2(5)
      hh2(298)=hh2(298) + 9.
      hh2(298)=hh2(298)*z
      hh2(298)=hh2(298) - 4.
      hh2(414)=hh2(279) - 5.
      hh2(414)=hh2(414)*z
      hh2(415)=hh2(414) + 4.
      hh2(415)=hh2(415)*y
      hh2(298)=hh2(415) + 2.0_prec*hh2(298)
      hh2(298)=hh2(298)*y
      hh2(415)=hh2(305) - 13.
      hh2(415)=hh2(415)*z
      hh2(415)=hh2(415) + 20.
      hh2(415)=hh2(415)*z
      hh2(415)=hh2(415) - 15.
      hh2(415)=hh2(415)*z
      hh2(298)=hh2(415) + hh2(298) + 5.
      hh2(298)=hh2(298)*y
      hh2(298)=hh2(298) + hh2(321)
      hh2(298)=hh2(298)*hh2(241)
      hh2(415)=hh2(298)*hh2(272)
      hh2(413)=hh2(413) + hh2(415)
      hh2(335)=hh2(335)*hh2(90)
      hh2(335)=hh2(335) - hh2(413)
      hh2(415)=hh2(104)*hh2(335)*hh2(266)
      hh2(310)=hh2(415) + hh2(410) - hh2(310)
      hh2(410)=hh2(239)*hh2(256)
      hh2(410)=hh2(410) + hh2(337)
      hh2(410)=hh2(410)*hh2(355)
      hh2(229)=hh2(229)*hh2(291)
      hh2(229)= - hh2(410) + hh2(229) - hh2(393)
      hh2(393)=hh2(319)*hh2(274)
      hh2(410)=hh2(393) + 2.0_prec*hh2(229)
      hh2(415)=hh2(15)*hh2(3)
      hh2(416)= - hh2(410)*hh2(415)
      hh2(308)=hh2(322) + 3.0_prec*hh2(308)
      hh2(308)=hh2(308)*hh2(5)
      hh2(417)=hh2(287)*hh2(298)
      hh2(308)=hh2(308) + hh2(417)
      hh2(308)=hh2(308)*hh2(5)
      hh2(308)=hh2(308) + hh2(375)
      hh2(417)=hh2(390)*hh2(90)
      hh2(418)=6.0_prec*hh2(368)
      hh2(419)=hh2(418)*hh2(168)
      hh2(419)= - hh2(308) - hh2(419) + 6.0_prec*hh2(417)
      hh2(420)=hh2(390)*hh2(273)
      hh2(421)=12.0_prec*hh2(390)
      hh2(422)=hh2(421)*hh2(77)
      hh2(423)=12.0_prec*hh2(368)
      hh2(423)=hh2(423)*hh2(157)
      hh2(419)=hh2(423) + hh2(420) - hh2(422) + 2.0_prec*hh2(419)
      hh2(423)=hh2(316)*hh2(274)
      hh2(424)= - hh2(423) + 6.0_prec*hh2(413)
      hh2(425)=hh2(424)*hh2(65)
      hh2(426)=hh2(425) - hh2(419)
      hh2(426)=hh2(426)*hh2(345)
      hh2(427)=hh2(392)*hh2(65)
      hh2(340)=hh2(340) + hh2(257)
      hh2(340)=hh2(340)*hh2(273)
      hh2(428)=24.0_prec*hh2(284)
      hh2(429)=hh2(265)*hh2(101)
      hh2(430)= - hh2(429)*hh2(428)
      hh2(431)=hh2(368)*hh2(184)
      hh2(432)=hh2(431)*hh2(158)
      hh2(310)=hh2(430) + 180.0_prec*hh2(432) + hh2(426) - 24.0_prec*hh2(427) + 6.0_prec*&
     & hh2(416) - hh2(389) + 2.0_prec*hh2(310) + hh2(340)
      hh2(260)=hh2(310)*hh2(260)
      hh2(310)=13.0_prec*z
      hh2(340)=hh2(310) - 5.
      hh2(340)=hh2(340)*hh2(228)
      hh2(340)=hh2(340) + hh2(403)
      hh2(340)=hh2(340)*y
      hh2(389)=hh2(302) - 5.
      hh2(403)=6.0_prec*hh2(288)
      hh2(389)=hh2(389)*hh2(403)
      hh2(340)=hh2(340) + hh2(389)
      hh2(340)=hh2(340)*y
      hh2(389)=hh2(310) - 15.
      hh2(416)=z**3
      hh2(426)=2.0_prec*hh2(416)
      hh2(389)=hh2(389)*hh2(426)
      hh2(340)=hh2(340) + hh2(389)
      hh2(340)=hh2(340)*y
      hh2(236)=hh2(236)*z**4
      hh2(340)=hh2(340) + 5.0_prec*hh2(236)
      hh2(340)= - hh2(340)*hh2(290)
      hh2(389)=hh2(340)*XN
      hh2(382)=hh2(382)*hh2(228)
      hh2(382)=hh2(382) + hh2(286)
      hh2(382)=hh2(382)*y
      hh2(430)=hh2(403)*hh2(245)
      hh2(382)=hh2(382) + hh2(430)
      hh2(382)=hh2(382)*y
      hh2(230)=hh2(416)*hh2(230)
      hh2(230)=hh2(382) + hh2(230)
      hh2(230)=hh2(230)*y
      hh2(230)=hh2(230) + hh2(236)
      hh2(230)= - hh2(230)*hh2(290)
      hh2(382)=hh2(282)*hh2(230)
      hh2(389)=hh2(389) - hh2(382)
      hh2(389)=hh2(389)*XNF
      hh2(347)=hh2(399) + 3.0_prec*hh2(347)
      hh2(347)=hh2(347)*hh2(5)
      hh2(347)=hh2(347) - hh2(309)
      hh2(347)=hh2(347)*hh2(355)
      hh2(407)=hh2(407)*hh2(401)
      hh2(416)= - 55.0_prec+ 74.0_prec*z
      hh2(416)=hh2(416)*z
      hh2(416)=hh2(416) - 6.
      hh2(416)=hh2(416)*hh2(303)
      hh2(430)=59.0_prec*z
      hh2(433)=hh2(430) - 22.
      hh2(433)=hh2(433)*hh2(270)
      hh2(411)=hh2(433) + hh2(411)
      hh2(411)=hh2(411)*y
      hh2(411)=hh2(416) + hh2(411)
      hh2(411)=hh2(411)*y
      hh2(416)=hh2(430) - 66.
      hh2(416)=hh2(416)*hh2(270)
      hh2(416)=hh2(416) - 72.
      hh2(416)=hh2(416)*z
      hh2(416)=hh2(416) + 108.
      hh2(416)=hh2(416)*z
      hh2(411)=hh2(411) + hh2(416)
      hh2(411)=hh2(411)*y
      hh2(416)=hh2(357) - 110.
      hh2(416)=hh2(416)*z
      hh2(416)=hh2(416) - 36.
      hh2(416)=hh2(416)*z
      hh2(416)=hh2(416) + 108.
      hh2(416)=hh2(416)*z
      hh2(416)=hh2(416) - 36.
      hh2(416)=hh2(416)*z
      hh2(411)=hh2(416) + hh2(411)
      hh2(411)= - hh2(411)*hh2(290)
      hh2(416)=hh2(411)*hh2(256)
      hh2(347)=hh2(389) + hh2(347) + hh2(407) - hh2(416)
      hh2(389)=hh2(3)*hh2(347)
      hh2(407)=hh2(400)*hh2(3)
      hh2(416)=hh2(133)*hh2(407)
      hh2(389)=hh2(389) + 18.0_prec*hh2(416)
      hh2(416)=hh2(306)*hh2(256)
      hh2(416)=hh2(416) + hh2(399)
      hh2(416)=hh2(416)*hh2(355)
      hh2(230)=hh2(230)*hh2(291)
      hh2(230)=hh2(416) - hh2(230) - hh2(309)
      hh2(309)=hh2(230)*hh2(3)
      hh2(416)=hh2(401)*hh2(133)
      hh2(430)=hh2(416)*hh2(266)
      hh2(309)=hh2(309) + hh2(430)
      hh2(378)=hh2(378)*hh2(274)
      hh2(430)=hh2(378)*hh2(3)
      hh2(309)= - hh2(430) + 2.0_prec*hh2(309)
      hh2(430)=3.0_prec*hh2(386)
      hh2(309)=hh2(309)*hh2(430)
      hh2(430)=hh2(386) - hh2(66)
      hh2(433)=hh2(407)*hh2(430)
      hh2(434)= - hh2(3)*hh2(416)
      hh2(435)=hh2(401)*hh2(3)
      hh2(436)=hh2(109)*hh2(435)
      hh2(433)=hh2(436) + hh2(434) + hh2(433)
      hh2(433)=hh2(66)*hh2(433)
      hh2(434)=3.0_prec*hh2(273)
      hh2(436)=36.0_prec*hh2(109) - hh2(434)
      hh2(407)=hh2(407)*hh2(436)
      hh2(436)=hh2(106) + hh2(144)
      hh2(436)=36.0_prec*hh2(436)
      hh2(435)=hh2(435)*hh2(436)
      hh2(309)=36.0_prec*hh2(433) + 2.0_prec*hh2(389) + hh2(435) + hh2(407) + &
     & hh2(309)
      hh2(309)=hh2(225)*hh2(309)
      hh2(389)= - hh2(284)*hh2(434)
      hh2(377)=2.0_prec*hh2(377) + hh2(389)
      hh2(377)=hh2(377)*hh2(415)
      hh2(389)=hh2(346)*hh2(351)
      hh2(389)=hh2(389) + hh2(354)
      hh2(389)=hh2(389)*hh2(5)
      hh2(359)=hh2(389) + hh2(359)
      hh2(359)=hh2(359)*hh2(355)
      hh2(389)=z - 14.
      hh2(389)=hh2(389)*z
      hh2(389)=hh2(389) + 36.
      hh2(389)=hh2(389)*z
      hh2(389)=hh2(389) - 34.
      hh2(389)=hh2(389)*z
      hh2(389)=hh2(389) + 11.0_prec+ 6.0_prec*hh2(252)
      hh2(389)=hh2(389)*y
      hh2(389)=hh2(389) - 5.0_prec*hh2(360)
      hh2(389)= - hh2(389)*hh2(290)
      hh2(407)=hh2(389)*XN
      hh2(282)=hh2(289)*hh2(282)
      hh2(289)=hh2(407) + hh2(282)
      hh2(289)=hh2(289)*XNF
      hh2(407)=hh2(409)*hh2(271)
      hh2(302)=hh2(302) - 17.
      hh2(302)=hh2(302)*hh2(270)
      hh2(302)=hh2(302) + 27.
      hh2(302)=hh2(302)*z
      hh2(302)=hh2(302) + 7.
      hh2(302)=hh2(302)*z
      hh2(302)=hh2(302) - 2.
      hh2(302)= - hh2(349) + 2.0_prec*hh2(302)
      hh2(302)=hh2(302)*y
      hh2(357)=hh2(357) - 255.
      hh2(357)=hh2(357)*z
      hh2(357)=hh2(357) + 254.
      hh2(357)=hh2(357)*z
      hh2(357)=hh2(357) - 70.
      hh2(357)=hh2(357)*z
      hh2(357)=hh2(357) - 3.
      hh2(357)=hh2(357)*z
      hh2(302)=hh2(302) + hh2(357) + 1.
      hh2(302)= - hh2(302)*hh2(290)
      hh2(357)=hh2(302)*hh2(256)
      hh2(289)=hh2(359) + hh2(289) + hh2(407) + hh2(357)
      hh2(271)=hh2(271)*hh2(240)
      hh2(357)=hh2(13)*hh2(271)
      hh2(357)=hh2(289) + 18.0_prec*hh2(357)
      hh2(359)=hh2(11)*hh2(362)
      hh2(407)=hh2(364)*hh2(434)
      hh2(357)=3.0_prec*hh2(359) + 2.0_prec*hh2(357) - hh2(407)
      hh2(357)=hh2(16)*hh2(3)*hh2(357)
      hh2(348)=hh2(348) + 4.0_prec*hh2(251)
      hh2(231)=hh2(348)*hh2(231)
      hh2(359)= - 49.0_prec+ 12.0_prec*z
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 73.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 47.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 11.
      hh2(231)=hh2(231) + 2.0_prec*hh2(359)
      hh2(231)=hh2(231)*y
      hh2(359)=hh2(270) - 26.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 52.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 50.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 23.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 4.
      hh2(231)=hh2(231) + 6.0_prec*hh2(359)
      hh2(359)=5.0_prec*y
      hh2(231)=hh2(231)*hh2(359)
      hh2(359)=hh2(228) - 13.
      hh2(359)=hh2(359)*hh2(303)
      hh2(359)=hh2(359) + 199.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 257.
      hh2(359)=hh2(359)*hh2(270)
      hh2(359)=hh2(359) + 887.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 309.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 42.
      hh2(231)=hh2(231) + 2.0_prec*hh2(359)
      hh2(231)=hh2(231)*y
      hh2(359)=hh2(303) - 49.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 156.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 257.
      hh2(359)=hh2(359)*hh2(270)
      hh2(359)=hh2(359) + 1194.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 627.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 172.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 19.
      hh2(231)=hh2(231) + 2.0_prec*hh2(359)
      hh2(231)=hh2(231)*y
      hh2(359)=z - 12.
      hh2(409)=hh2(359)*hh2(279)
      hh2(409)=hh2(409) + 146.
      hh2(409)=hh2(409)*z
      hh2(409)=hh2(409) - 300.
      hh2(409)=hh2(409)*hh2(270)
      hh2(409)=hh2(409) + 1774.
      hh2(409)=hh2(409)*z
      hh2(409)=hh2(409) - 1254.
      hh2(409)=hh2(409)*z
      hh2(409)=hh2(409) + 520.
      hh2(409)=hh2(409)*z
      hh2(409)=hh2(409) - 114.
      hh2(409)=hh2(409)*z
      hh2(231)=hh2(231) + hh2(409) + 9.
      hh2(231)=hh2(231)*y
      hh2(324)=hh2(324)*hh2(279)
      hh2(324)=hh2(324) + 47.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 69.
      hh2(324)=hh2(324)*hh2(270)
      hh2(324)=hh2(324) + 309.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 172.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 57.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 9.
      hh2(324)=hh2(324)*hh2(228)
      hh2(231)=hh2(231) - hh2(324)
      hh2(231)=hh2(231)*y
      hh2(234)=hh2(234)*hh2(279)
      hh2(234)=hh2(234) + 22.
      hh2(234)=hh2(234)*z
      hh2(234)=hh2(234) - 24.
      hh2(234)=hh2(234)*hh2(270)
      hh2(234)=hh2(234) + 84.
      hh2(234)=hh2(234)*z
      hh2(234)=hh2(234) - 38.
      hh2(234)=hh2(234)*z
      hh2(234)=hh2(234) + 9.
      hh2(234)=hh2(234)*hh2(288)
      hh2(231)=hh2(231) + hh2(234)
      hh2(231)=hh2(231)*hh2(241)
      hh2(234)=hh2(231)*hh2(240)
      hh2(324)=hh2(348)*y
      hh2(348)=hh2(305) - 17.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) + 26.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) - 17.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) + 4.
      hh2(324)=hh2(324) + 2.0_prec*hh2(348)
      hh2(324)=hh2(324)*y
      hh2(270)=hh2(270) - 28.
      hh2(270)=hh2(270)*z
      hh2(270)=hh2(270) + 59.
      hh2(270)=hh2(270)*z
      hh2(270)=hh2(270) - 59.
      hh2(270)=hh2(270)*z
      hh2(270)=hh2(270) + 28.
      hh2(270)=hh2(270)*z
      hh2(270)=hh2(270) - 5.
      hh2(270)=hh2(324) + 2.0_prec*hh2(270)
      hh2(270)=hh2(270)*y
      hh2(324)=z - 7.
      hh2(324)=hh2(324)*hh2(305)
      hh2(324)=hh2(324) + 77.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 106.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 77.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 28.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 4.
      hh2(270)=hh2(270) + 2.0_prec*hh2(324)
      hh2(270)=hh2(270)*y
      hh2(324)=hh2(228) - 17.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 59.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 106.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 106.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 59.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 17.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 2.
      hh2(270)=hh2(270) + 2.0_prec*hh2(324)
      hh2(270)=hh2(270)*y
      hh2(324)=hh2(359)*z
      hh2(324)=hh2(324) + 52.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 118.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 154.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 118.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 52.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 12.
      hh2(324)=hh2(324)*z
      hh2(270)=hh2(270) + hh2(324) + 1.
      hh2(270)=hh2(270)*y
      hh2(324)=hh2(332) + 17.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 28.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 28.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 17.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) + 6.
      hh2(324)=hh2(324)*z
      hh2(324)=hh2(324) - 1.
      hh2(324)=hh2(324)*hh2(228)
      hh2(270)=hh2(270) - hh2(324)
      hh2(270)=hh2(270)*y
      hh2(324)=hh2(353)*hh2(288)
      hh2(270)=hh2(270) + hh2(324)
      hh2(270)=hh2(270)*hh2(241)
      hh2(253)=hh2(270)*hh2(253)
      hh2(324)= - hh2(234) - hh2(253)
      hh2(324)=hh2(5)*hh2(324)
      hh2(348)=hh2(243)*hh2(305)
      hh2(353)=hh2(363)*y
      hh2(348)=hh2(348) + hh2(353)
      hh2(348)=hh2(348)*y
      hh2(353)=8.0_prec*z
      hh2(359)=hh2(353) - 25.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 26.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 12.
      hh2(359)=hh2(359)*z
      hh2(348)=hh2(348) + hh2(359) + 2.
      hh2(348)=hh2(348)*y
      hh2(359)= - 43.0_prec+ 10.0_prec*z
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 69.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) - 58.
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + 28.
      hh2(359)=hh2(359)*z
      hh2(348)=hh2(348) + hh2(359) - 6.
      hh2(359)=2.0_prec*y
      hh2(348)=hh2(348)*hh2(359)
      hh2(353)=hh2(353) - 43.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) + 94.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) - 117.
      hh2(353)=hh2(353)*hh2(228)
      hh2(353)=hh2(353) + 187.
      hh2(353)=hh2(353)*z
      hh2(353)=hh2(353) - 80.
      hh2(353)=hh2(353)*z
      hh2(348)=hh2(348) + hh2(353) + 13.
      hh2(348)=hh2(348)*y
      hh2(305)=hh2(305) - 25.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) + 69.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) - 117.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) + 136.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) - 95.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) + 31.
      hh2(305)=hh2(305)*z
      hh2(305)=hh2(305) - 3.
      hh2(305)=hh2(348) + 2.0_prec*hh2(305)
      hh2(305)=hh2(305)*y
      hh2(348)=z - 8.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) + 26.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) - 58.
      hh2(348)=hh2(348)*hh2(228)
      hh2(348)=hh2(348) + 187.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) - 190.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) + 102.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) - 24.
      hh2(348)=hh2(348)*z
      hh2(305)=hh2(305) + hh2(348) + 1.
      hh2(305)=hh2(305)*y
      hh2(235)=hh2(235) + 12.
      hh2(235)=hh2(235)*z
      hh2(235)=hh2(235) - 28.
      hh2(235)=hh2(235)*z
      hh2(235)=hh2(235) + 40.
      hh2(235)=hh2(235)*z
      hh2(235)=hh2(235) - 31.
      hh2(235)=hh2(235)*z
      hh2(235)=hh2(235) + 12.
      hh2(235)=hh2(235)*z
      hh2(235)=hh2(235) - 2.
      hh2(235)=hh2(235)*hh2(228)
      hh2(235)=hh2(305) - hh2(235)
      hh2(235)=hh2(235)*y
      hh2(305)=hh2(358)*hh2(288)
      hh2(235)=hh2(235) + hh2(305)
      hh2(235)=hh2(235)*hh2(241)
      hh2(305)=hh2(235)*hh2(272)
      hh2(324)= - hh2(305) + hh2(324)
      hh2(324)=hh2(5)*hh2(324)
      hh2(325)=hh2(325) + 6.
      hh2(325)=hh2(325)*hh2(286)
      hh2(304)=hh2(304) - 6.
      hh2(304)=hh2(304)*hh2(279)
      hh2(304)=hh2(325) + hh2(304)
      hh2(304)=hh2(304)*y
      hh2(296)=hh2(296) - 44.
      hh2(296)=hh2(296)*hh2(228)
      hh2(296)=hh2(296) + 139.
      hh2(296)=hh2(296)*z
      hh2(296)=hh2(296) - 82.
      hh2(296)=hh2(296)*z
      hh2(296)=hh2(296) + 15.
      hh2(296)=hh2(296)*z
      hh2(296)=hh2(296) + hh2(304)
      hh2(296)=hh2(296)*y
      hh2(304)=hh2(228) - 19.
      hh2(304)=hh2(304)*hh2(279)
      hh2(304)=hh2(304) + 139.
      hh2(304)=hh2(304)*z
      hh2(304)=hh2(304) - 127.
      hh2(304)=hh2(304)*z
      hh2(304)=hh2(304) + 39.
      hh2(304)=hh2(304)*hh2(288)
      hh2(296)=hh2(296) + hh2(304)
      hh2(296)=hh2(296)*y
      hh2(304)=hh2(310) - 57.
      hh2(304)=hh2(304)*z
      hh2(304)=hh2(304) + 82.
      hh2(304)=hh2(304)*z
      hh2(304)=hh2(304) - 39.
      hh2(304)=hh2(304)*z
      hh2(304)=hh2(304) - 2.
      hh2(304)=hh2(304)*z
      hh2(304)=hh2(304) + 4.
      hh2(304)=hh2(304)*z
      hh2(296)=hh2(296) - hh2(304)
      hh2(296)=hh2(296)*y
      hh2(249)=hh2(228)*hh2(249)
      hh2(249)=hh2(249) + 5.
      hh2(288)=3.0_prec*hh2(288)
      hh2(249)=hh2(249)*hh2(288)
      hh2(249)=hh2(249) - 4.
      hh2(249)=hh2(249)*z
      hh2(249)=hh2(249) + 1.
      hh2(249)=hh2(249)*z
      hh2(249)=hh2(296) + hh2(249)
      hh2(249)= - hh2(249)*hh2(290)
      hh2(288)= - hh2(249)*hh2(384)
      hh2(292)= - hh2(270)*hh2(240)*hh2(292)
      hh2(288)=hh2(292) + hh2(288) + hh2(324)
      hh2(288)=hh2(288)*hh2(266)
      hh2(253)=3.0_prec*hh2(253)
      hh2(234)=hh2(234) + hh2(253)
      hh2(292)=hh2(3)*hh2(234)*hh2(273)
      hh2(288)=hh2(288) + hh2(292)
      hh2(288)=hh2(226)*hh2(288)
      hh2(292)=hh2(11)*hh2(364)
      hh2(292)= - 12.0_prec*hh2(292) - hh2(362)
      hh2(292)=hh2(292)*hh2(366)
      hh2(288)=hh2(288) + hh2(377) + hh2(357) + hh2(292) + hh2(309)
      hh2(292)=hh2(168) + hh2(149)
      hh2(296)=hh2(293) + 24.0_prec*hh2(292)
      hh2(296)=hh2(390)*hh2(296)
      hh2(304)= - hh2(215) + hh2(198) + hh2(206) - hh2(192) + hh2(191)&
     &  + hh2(213) - hh2(193) - hh2(209) + hh2(220) + hh2(92) + &
     & hh2(199)
      hh2(309)=y*hh2(304)*hh2(315)
      hh2(310)=hh2(304)*hh2(243)
      hh2(309)=hh2(309) + 5.0_prec*hh2(310)
      hh2(309)=hh2(309)*y
      hh2(251)=hh2(304)*hh2(251)
      hh2(251)=hh2(309) + 5.0_prec*hh2(251)
      hh2(251)=hh2(251)*y
      hh2(309)=hh2(304)*hh2(320)
      hh2(251)=hh2(251) + hh2(309)
      hh2(251)=hh2(251)*y
      hh2(304)=hh2(304)*hh2(321)
      hh2(251)=hh2(251) + hh2(304)
      hh2(251)= - hh2(295)*hh2(251)*hh2(241)
      hh2(264)=hh2(264)*hh2(272)
      hh2(264)=hh2(264) + hh2(322)
      hh2(264)=hh2(5)*hh2(264)
      hh2(298)=hh2(298)*hh2(295)
      hh2(264)=hh2(298) + hh2(264)
      hh2(264)=hh2(264)*hh2(269)
      hh2(269)=hh2(90)*hh2(413)
      hh2(298)=24.0_prec*hh2(368)
      hh2(304)= - hh2(207) + hh2(214) + hh2(204) - hh2(216) - hh2(187)
      hh2(304)=hh2(298)*hh2(304)
      hh2(251)= - 12.0_prec*hh2(269) + hh2(251) + hh2(264) + hh2(304) + &
     & hh2(296)
      hh2(264)=120.0_prec*hh2(68)
      hh2(269)= - hh2(419)*hh2(264)
      hh2(296)=hh2(68)*hh2(424)
      hh2(304)= - hh2(211) + hh2(149)
      hh2(304)=hh2(418)*hh2(304)
      hh2(304)=hh2(308) + hh2(304)
      hh2(296)=hh2(296) + 2.0_prec*hh2(304) - hh2(420)
      hh2(304)=120.0_prec*hh2(65)
      hh2(296)=hh2(296)*hh2(304)
      hh2(308)=hh2(61) - hh2(77)
      hh2(309)= - 120.0_prec*hh2(308)
      hh2(309)=hh2(424)*hh2(309)
      hh2(310)=60.0_prec*hh2(335) - 47.0_prec*hh2(423)
      hh2(310)=hh2(310)*hh2(273)
      hh2(315)=hh2(157)*hh2(390)
      hh2(324)=hh2(196) + hh2(195) + hh2(208)
      hh2(324)=1440.0_prec*hh2(324)
      hh2(324)=hh2(368)*hh2(324)
      hh2(251)=hh2(296) + hh2(269) - 1440.0_prec*hh2(315) + 60.0_prec*hh2(251) + &
     & hh2(310) + hh2(324) + hh2(309)
      hh2(251)=hh2(184)*hh2(251)
      hh2(269)=hh2(133)*hh2(230)
      hh2(296)= - hh2(306)*hh2(272)
      hh2(296)=hh2(296) - hh2(399)
      hh2(296)=hh2(5)*hh2(296)
      hh2(301)=hh2(301)*hh2(256)
      hh2(296)=hh2(301) + hh2(296)
      hh2(296)=hh2(296)*hh2(355)
      hh2(301)=hh2(411)*hh2(384)
      hh2(296)=hh2(301) + hh2(296)
      hh2(296)=hh2(296)*hh2(355)
      hh2(301)=504.0_prec*zeta3
      hh2(306)= - hh2(400)*hh2(301)
      hh2(309)=2.0_prec*XN
      hh2(310)= - hh2(340)*hh2(309)
      hh2(310)=hh2(310) + hh2(382)
      hh2(310)=hh2(310)*hh2(355)
      hh2(315)=53.0_prec*z
      hh2(324)=hh2(315) - 19.
      hh2(324)=hh2(324)*hh2(228)
      hh2(325)=hh2(350)*y
      hh2(324)=hh2(324) + hh2(325)
      hh2(324)=hh2(324)*y
      hh2(340)= - 19.0_prec+ 29.0_prec*z
      hh2(340)=hh2(340)*hh2(403)
      hh2(324)=hh2(324) + hh2(340)
      hh2(324)=hh2(324)*y
      hh2(340)=hh2(315) - 57.
      hh2(340)=hh2(340)*hh2(426)
      hh2(324)=hh2(324) + hh2(340)
      hh2(324)=hh2(324)*y
      hh2(236)=hh2(324) + 19.0_prec*hh2(236)
      hh2(324)=hh2(290)*hh2(309)
      hh2(236)= - hh2(236)*hh2(324)
      hh2(236)=hh2(236) + hh2(310)
      hh2(310)=2.0_prec*XNF
      hh2(236)=hh2(236)*hh2(310)
      hh2(340)= - 41.0_prec+ 55.0_prec*z
      hh2(340)=hh2(340)*hh2(228)
      hh2(340)=hh2(340) - 9.
      hh2(303)=hh2(340)*hh2(303)
      hh2(340)=439.0_prec*z
      hh2(348)=hh2(340) - 164.
      hh2(348)=hh2(348)*z
      hh2(286)=109.0_prec*hh2(286)
      hh2(348)=hh2(348) + hh2(286)
      hh2(348)=hh2(348)*y
      hh2(303)=hh2(303) + hh2(348)
      hh2(303)=hh2(303)*y
      hh2(340)=hh2(340) - 492.
      hh2(340)=hh2(340)*z
      hh2(340)=hh2(340) - 108.
      hh2(340)=hh2(340)*z
      hh2(340)=hh2(340) + 162.
      hh2(340)=hh2(340)*z
      hh2(303)=hh2(303) + hh2(340)
      hh2(303)=hh2(303)*y
      hh2(340)=109.0_prec*z
      hh2(348)=hh2(340) - 164.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) - 54.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) + 162.
      hh2(348)=hh2(348)*z
      hh2(348)=hh2(348) - 54.
      hh2(348)=hh2(348)*z
      hh2(303)=hh2(303) + hh2(348)
      hh2(348)=16.0_prec*hh2(240)
      hh2(290)=hh2(290)*hh2(348)
      hh2(303)=hh2(303)*hh2(290)
      hh2(236)= - 36.0_prec*hh2(269) + hh2(236) + hh2(306) + hh2(303) + &
     & hh2(296)
      hh2(269)=hh2(400)*hh2(133)
      hh2(296)=hh2(109)*hh2(400)
      hh2(303)=hh2(144)*hh2(401)
      hh2(296)= - hh2(296) + hh2(269) + hh2(303)
      hh2(303)= - hh2(378) + 2.0_prec*hh2(230)
      hh2(303)= - hh2(303)*hh2(430)
      hh2(296)=hh2(303) + 12.0_prec*hh2(296)
      hh2(296)=hh2(66)*hh2(296)
      hh2(230)=hh2(230) + 6.0_prec*hh2(416)
      hh2(303)= - 2.0_prec*hh2(230) + hh2(378)
      hh2(303)=hh2(109)*hh2(303)
      hh2(296)=hh2(303) + hh2(296)
      hh2(269)=hh2(347) + 18.0_prec*hh2(269)
      hh2(303)=hh2(434)*hh2(400)
      hh2(269)= - hh2(303) + 2.0_prec*hh2(269)
      hh2(264)= - hh2(304) - hh2(264)
      hh2(264)=hh2(269)*hh2(264)
      hh2(230)=20.0_prec*hh2(230) + 47.0_prec*hh2(378)
      hh2(230)=hh2(230)*hh2(434)
      hh2(269)= - hh2(401)*hh2(386)
      hh2(269)= - hh2(400) + hh2(269)
      hh2(269)=hh2(144)*hh2(269)
      hh2(303)=hh2(183)*hh2(401)
      hh2(269)=hh2(303) - hh2(269)
      hh2(230)=20.0_prec*hh2(236) + hh2(230) + hh2(264) - 4320.0_prec*hh2(269) + &
     & 360.0_prec*hh2(296)
      hh2(230)=hh2(223)*hh2(230)
      hh2(236)=hh2(421)*hh2(65)
      hh2(264)=hh2(368)*hh2(77)
      hh2(236)=hh2(236) + 12.0_prec*hh2(264)
      hh2(269)=hh2(423) - hh2(236) + 6.0_prec*hh2(335)
      hh2(296)=5.0_prec*hh2(184)
      hh2(269)=hh2(269)*hh2(296)
      hh2(229)=hh2(229)*hh2(381)
      hh2(303)= - hh2(267)*hh2(391)
      hh2(303)=hh2(229) + hh2(303)
      hh2(304)=hh2(381)*hh2(393)
      hh2(306)=hh2(428)*hh2(415)
      hh2(335)= - hh2(319)*hh2(384)*hh2(429)
      hh2(347)=hh2(387)*hh2(65)
      hh2(303)=hh2(335) - hh2(269) - 8.0_prec*hh2(347) + hh2(306) + 2.0_prec*&
     & hh2(303) + hh2(304)
      hh2(303)=hh2(7)*hh2(303)
      hh2(304)= - hh2(422) - hh2(425)
      hh2(304)=hh2(304)*hh2(296)
      hh2(306)=hh2(388) + hh2(427)
      hh2(304)= - 60.0_prec*hh2(432) + 8.0_prec*hh2(306) + hh2(304)
      hh2(304)=hh2(20)*hh2(304)
      hh2(236)= - hh2(424) - hh2(236)
      hh2(236)=hh2(236)*hh2(296)
      hh2(296)=hh2(347) + hh2(392)
      hh2(296)=8.0_prec*hh2(296)
      hh2(236)=hh2(296) + hh2(236)
      hh2(236)=hh2(71)*hh2(236)
      hh2(236)=hh2(303) + hh2(304) + hh2(236)
      hh2(303)=hh2(396) - hh2(365)
      hh2(304)=hh2(367) - hh2(135)
      hh2(306)=3.0_prec*hh2(76) + hh2(304)
      hh2(306)=hh2(306)*y
      hh2(335)=hh2(314)*hh2(143)
      hh2(347)=hh2(242)*hh2(76)
      hh2(303)= - hh2(306) - hh2(335) - hh2(347) + 3.0_prec*hh2(303)
      hh2(303)=hh2(303)*y
      hh2(306)=hh2(397) - hh2(370)
      hh2(335)=hh2(317)*hh2(143)
      hh2(347)=hh2(259)*hh2(76)
      hh2(303)=hh2(303) - hh2(335) - hh2(347) + 5.0_prec*hh2(306)
      hh2(303)=hh2(303)*y
      hh2(306)=hh2(395) - hh2(372)
      hh2(335)=hh2(318)*hh2(143)
      hh2(347)=hh2(277)*hh2(76)
      hh2(303)=hh2(303) - hh2(335) - hh2(347) + 5.0_prec*hh2(306)
      hh2(303)=hh2(303)*y
      hh2(306)=hh2(278)*hh2(76)
      hh2(303)=hh2(303) - hh2(373) - hh2(306) + hh2(371)
      hh2(303)=hh2(303)*y
      hh2(306)=hh2(280)*hh2(76)
      hh2(303)=hh2(303) - hh2(374) - hh2(306) + hh2(398)
      hh2(303)=hh2(241)*hh2(303)
      hh2(306)= - hh2(303)*hh2(346)
      hh2(335)=hh2(76) - 2.
      hh2(335)=hh2(335)*y
      hh2(347)=hh2(314)*hh2(76)
      hh2(335)=hh2(347) + hh2(335) - 2.0_prec*hh2(323)
      hh2(335)=hh2(335)*y
      hh2(347)=hh2(317)*hh2(76)
      hh2(335)=hh2(335) + hh2(347)
      hh2(347)= - hh2(335) + 18.0_prec*hh2(243)
      hh2(347)=hh2(347)*y
      hh2(350)=hh2(318)*hh2(76)
      hh2(347)=hh2(347) - hh2(350) + 2.0_prec*hh2(379)
      hh2(347)=hh2(347)*y
      hh2(353)=hh2(320)*hh2(76)
      hh2(276)=hh2(347) - hh2(353) + 4.0_prec*hh2(276)
      hh2(276)=hh2(276)*y
      hh2(347)=hh2(321)*hh2(76)
      hh2(276)=hh2(276) - hh2(347) + 2.0_prec*hh2(380)
      hh2(276)= - hh2(346)*hh2(276)*hh2(241)
      hh2(357)= - hh2(299)*hh2(346)
      hh2(357)=hh2(357) - hh2(322)
      hh2(357)=hh2(5)*hh2(357)
      hh2(276)=hh2(276) + hh2(357)
      hh2(276)=hh2(5)*hh2(276)
      hh2(292)=hh2(292) - hh2(171)
      hh2(292)= - 3.0_prec*hh2(292)
      hh2(292)=hh2(368)*hh2(292)
      hh2(276)=3.0_prec*hh2(417) - hh2(375) + hh2(306) + hh2(276) + hh2(292)
      hh2(276)=hh2(3)*hh2(276)
      hh2(292)= - hh2(107) + hh2(123) + hh2(108) - hh2(162)
      hh2(306)=2.0_prec*hh2(76)
      hh2(357)=hh2(292) + hh2(306) + 3.0_prec*hh2(304)
      hh2(357)=hh2(357)*y
      hh2(323)=hh2(306)*hh2(323)
      hh2(314)=hh2(292)*hh2(314)
      hh2(242)=hh2(304)*hh2(242)
      hh2(242)=hh2(357) + hh2(242) + hh2(323) + hh2(314)
      hh2(242)=hh2(242)*y
      hh2(314)=hh2(306)*hh2(326)
      hh2(317)=hh2(292)*hh2(317)
      hh2(259)=hh2(304)*hh2(259)
      hh2(242)=hh2(242) + hh2(259) + hh2(314) + hh2(317)
      hh2(242)=hh2(242)*y
      hh2(259)=hh2(306)*hh2(328)
      hh2(314)=hh2(292)*hh2(318)
      hh2(277)=hh2(304)*hh2(277)
      hh2(242)=hh2(242) + hh2(277) + hh2(259) + hh2(314)
      hh2(242)=hh2(242)*y
      hh2(259)=hh2(306)*hh2(329)
      hh2(277)=hh2(292)*hh2(320)
      hh2(278)=hh2(304)*hh2(278)
      hh2(242)=hh2(242) + hh2(278) - hh2(259) + hh2(277)
      hh2(242)=hh2(242)*y
      hh2(259)=hh2(306)*hh2(330)
      hh2(277)=hh2(292)*hh2(321)
      hh2(278)=hh2(304)*hh2(280)
      hh2(242)=hh2(242) + hh2(278) + hh2(259) + hh2(277)
      hh2(242)= - hh2(242)*hh2(275)
      hh2(259)=hh2(173)*hh2(368)
      hh2(242)=hh2(242) + hh2(259)
      hh2(259)=hh2(303)*hh2(295)
      hh2(275)= - hh2(335) + 2.0_prec*hh2(326)
      hh2(275)=hh2(275)*y
      hh2(275)=hh2(275) - hh2(350) + 2.0_prec*hh2(328)
      hh2(275)=hh2(275)*y
      hh2(275)=hh2(275) - hh2(353) - 2.0_prec*hh2(329)
      hh2(275)=hh2(275)*y
      hh2(275)=hh2(275) - hh2(347) + 2.0_prec*hh2(330)
      hh2(275)=hh2(241)*hh2(275)
      hh2(277)=hh2(275)*hh2(287)
      hh2(255)=hh2(255)*hh2(272)
      hh2(255)=hh2(255) + hh2(322)
      hh2(255)=hh2(5)*hh2(255)
      hh2(255)=hh2(277) + hh2(255)
      hh2(255)=hh2(5)*hh2(255)
      hh2(255)=hh2(259) + hh2(255)
      hh2(255)=hh2(5)*hh2(255)
      hh2(259)=24.0_prec*hh2(369)
      hh2(259)=hh2(341)*hh2(259)
      hh2(277)= - 24.0_prec*hh2(171) + hh2(293)
      hh2(277)=hh2(333)*hh2(277)
      hh2(278)=hh2(14) + hh2(134) - hh2(181) + hh2(170)
      hh2(278)=hh2(298)*hh2(278)
      hh2(242)=16.0_prec*hh2(276) + 24.0_prec*hh2(242) + hh2(255) + hh2(278) + &
     & hh2(277) + hh2(259)
      hh2(242)=hh2(104)*hh2(242)
      hh2(255)= - hh2(307)*hh2(256)
      hh2(239)= - hh2(239)*hh2(272)
      hh2(239)=hh2(239) - hh2(337)
      hh2(239)=hh2(5)*hh2(239)
      hh2(239)=hh2(255) + hh2(239)
      hh2(239)=hh2(239)*hh2(355)
      hh2(246)=hh2(246)*hh2(384)
      hh2(239)=hh2(246) + hh2(239)
      hh2(239)=hh2(239)*hh2(355)
      hh2(246)=hh2(294)*hh2(309)
      hh2(246)=hh2(246) + hh2(402)
      hh2(246)=hh2(246)*hh2(355)
      hh2(255)=hh2(376) - 41.
      hh2(255)=hh2(255)*z
      hh2(255)=hh2(255) - 19.
      hh2(255)=hh2(255)*hh2(228)
      hh2(259)=hh2(233) + 57.
      hh2(259)=hh2(259)*z
      hh2(259)=hh2(259) - hh2(325)
      hh2(259)=hh2(259)*y
      hh2(255)=hh2(255) + hh2(259)
      hh2(255)=hh2(255)*y
      hh2(259)=hh2(406)*hh2(327)
      hh2(259)=hh2(259) - 19.
      hh2(259)=hh2(259)*hh2(228)
      hh2(255)=hh2(255) + hh2(259)
      hh2(255)=hh2(255)*y
      hh2(250)=79.0_prec+ 30.0_prec*hh2(250)
      hh2(250)=hh2(250)*hh2(228)
      hh2(250)=hh2(250) - 57.
      hh2(250)=hh2(250)*z
      hh2(250)=hh2(255) - hh2(250)
      hh2(250)=hh2(250)*y
      hh2(237)=49.0_prec+ 30.0_prec*hh2(237)
      hh2(237)=hh2(237)*z
      hh2(237)=hh2(237) - 19.
      hh2(237)=hh2(237)*z
      hh2(237)=hh2(250) + hh2(237)
      hh2(237)= - hh2(309)*hh2(237)*hh2(241)
      hh2(237)=hh2(237) + hh2(246)
      hh2(237)=hh2(237)*hh2(310)
      hh2(246)= - 381.0_prec+ 106.0_prec*z
      hh2(246)=hh2(246)*z
      hh2(246)=hh2(246) + hh2(286)
      hh2(246)=hh2(246)*y
      hh2(250)=hh2(279) + 130.
      hh2(250)=hh2(250)*z
      hh2(250)=hh2(250) - 190.
      hh2(228)=hh2(250)*hh2(228)
      hh2(228)=hh2(246) - hh2(228)
      hh2(228)=hh2(228)*y
      hh2(246)=hh2(332) - 30.
      hh2(246)=hh2(246)*hh2(279)
      hh2(246)=hh2(246) + 106.
      hh2(246)=hh2(246)*z
      hh2(228)=hh2(228) - hh2(246)
      hh2(228)=hh2(228)*y
      hh2(228)=hh2(228) + hh2(281)
      hh2(228)=hh2(228)*y
      hh2(228)=hh2(228) - hh2(412)
      hh2(228)= - hh2(348)*hh2(228)*hh2(241)
      hh2(246)= - hh2(284)*hh2(301)
      hh2(228)=hh2(237) + hh2(246) + hh2(228) + hh2(239)
      hh2(228)=hh2(4)*hh2(228)
      hh2(237)=hh2(133)*hh2(334)
      hh2(239)=hh2(167) - hh2(142)
      hh2(239)= - 24.0_prec*hh2(239)
      hh2(239)=hh2(342)*hh2(239)
      hh2(246)= - 2.0_prec*hh2(254) + hh2(261)
      hh2(246)=hh2(246)*hh2(267)
      hh2(250)=hh2(244)*hh2(291)
      hh2(246)=hh2(250) + hh2(246)
      hh2(246)=hh2(3)*hh2(246)
      hh2(247)=hh2(247) + hh2(414) + 3.
      hh2(247)=hh2(247)*y
      hh2(250)=hh2(394) + 5.
      hh2(250)=hh2(250)*z
      hh2(247)=hh2(247) + hh2(250) - 2.
      hh2(247)=hh2(247)*y
      hh2(238)=hh2(247) + hh2(238)
      hh2(238)=hh2(241)*hh2(238)
      hh2(238)=4.0_prec*hh2(238)
      hh2(247)= - hh2(291)*hh2(238)
      hh2(246)=hh2(247) + hh2(246)
      hh2(246)=hh2(103)*hh2(246)*hh2(267)
      hh2(247)=hh2(241)*hh2(291)
      hh2(228)=12.0_prec*hh2(237) + hh2(242) + hh2(246) - 32.0_prec*hh2(247) + 5.0_prec*&
     & hh2(228) + hh2(239)
      hh2(237)= - hh2(356)*hh2(256)
      hh2(239)= - hh2(351)*hh2(272)
      hh2(239)=hh2(239) - hh2(354)
      hh2(239)=hh2(5)*hh2(239)
      hh2(237)=hh2(237) + hh2(239)
      hh2(237)=hh2(237)*hh2(355)
      hh2(239)= - hh2(302)*hh2(384)
      hh2(237)=hh2(239) + hh2(237)
      hh2(237)=hh2(237)*hh2(355)
      hh2(233)=hh2(233) - 82.
      hh2(233)=hh2(233)*z
      hh2(233)=hh2(233) + 180.
      hh2(233)=hh2(233)*z
      hh2(233)=hh2(233) - 158.
      hh2(233)=hh2(233)*z
      hh2(233)=hh2(233) + 49.0_prec+ 30.0_prec*hh2(252)
      hh2(233)=hh2(233)*y
      hh2(233)=hh2(233) - 19.0_prec*hh2(360)
      hh2(233)= - hh2(233)*hh2(324)
      hh2(239)= - hh2(389)*hh2(309)
      hh2(239)=hh2(239) - hh2(282)
      hh2(239)=hh2(239)*hh2(355)
      hh2(233)=hh2(233) + hh2(239)
      hh2(233)=hh2(233)*hh2(310)
      hh2(239)= - 216.0_prec*hh2(13) - hh2(301)
      hh2(239)=hh2(364)*hh2(239)
      hh2(242)=hh2(315) - 130.
      hh2(242)=hh2(242)*z
      hh2(242)=hh2(242) + 45.
      hh2(242)=hh2(242)*z
      hh2(242)=hh2(242) + 7.
      hh2(242)=hh2(242)*z
      hh2(242)=hh2(242) - 2.
      hh2(242)= - hh2(349) + 2.0_prec*hh2(242)
      hh2(242)=hh2(242)*y
      hh2(246)=hh2(340) - 381.
      hh2(246)=hh2(246)*z
      hh2(246)=hh2(246) + 380.
      hh2(246)=hh2(246)*z
      hh2(246)=hh2(246) - 106.
      hh2(246)=hh2(246)*z
      hh2(246)=hh2(246) - 3.
      hh2(246)=hh2(246)*z
      hh2(242)=hh2(242) + hh2(246) + 1.
      hh2(242)= - hh2(242)*hh2(290)
      hh2(246)=hh2(14)*hh2(271)
      hh2(233)= - 216.0_prec*hh2(246) + hh2(233) + hh2(242) + hh2(237) + &
     & hh2(239)
      hh2(237)= - 2.0_prec*hh2(289) + hh2(407)
      hh2(237)=hh2(11)*hh2(237)
      hh2(239)=20.0_prec*hh2(352) + 47.0_prec*hh2(361)
      hh2(239)=hh2(239)*hh2(434)
      hh2(233)=120.0_prec*hh2(237) + 20.0_prec*hh2(233) + hh2(239)
      hh2(233)=hh2(10)*hh2(233)
      hh2(237)= - hh2(275)*hh2(256)
      hh2(239)=hh2(299)*hh2(240)
      hh2(239)=hh2(239) + hh2(322)
      hh2(239)=hh2(3)*hh2(239)
      hh2(237)=8.0_prec*hh2(239) + hh2(237) - hh2(300)
      hh2(237)=hh2(104)*hh2(237)
      hh2(229)= - hh2(336) - hh2(229) + hh2(237)
      hh2(237)=hh2(245) + 1./3.0_prec*y
      hh2(239)=1./5.0_prec*y
      hh2(237)=hh2(237)*hh2(239)
      hh2(237)=hh2(237) + 1./3.0_prec*hh2(243)
      hh2(237)=hh2(237)*y
      hh2(237)=hh2(237) + hh2(312)
      hh2(237)=hh2(237)*y
      hh2(239)= - 2./3.0_prec+ 1./5.0_prec*z
      hh2(239)=hh2(239)*z
      hh2(239)=hh2(239) + 1.
      hh2(239)=hh2(239)*z
      hh2(239)=hh2(239) - 2./3.
      hh2(239)=hh2(239)*z
      hh2(237)=hh2(237) + hh2(239) + 1./5.
      hh2(237)=hh2(237)*y
      hh2(239)=1./3.0_prec+ 1./5.0_prec*hh2(311)
      hh2(239)=hh2(239)*z
      hh2(239)=hh2(239) - 1./3.
      hh2(239)=hh2(239)*z
      hh2(239)=hh2(239) + 1./5.
      hh2(239)=hh2(239)*z
      hh2(237)=hh2(237) + hh2(239) - 1./15.
      hh2(237)= - hh2(338)*hh2(237)*hh2(241)
      hh2(239)=hh2(4)*hh2(346)*hh2(319)
      hh2(237)=hh2(239) + hh2(237)
      hh2(237)=hh2(237)*hh2(273)
      hh2(229)=4.0_prec*hh2(229) + 47.0_prec*hh2(237)
      hh2(229)=hh2(229)*hh2(273)
      hh2(237)=hh2(101)*hh2(410)
      hh2(242)=hh2(231)*hh2(256)
      hh2(242)=hh2(242) + hh2(253)
      hh2(242)=hh2(242)*hh2(5)
      hh2(242)=hh2(242) + hh2(305)
      hh2(243)=hh2(270)*hh2(274)
      hh2(245)=2.0_prec*hh2(242) - hh2(243)
      hh2(245)=hh2(227)*hh2(245)
      hh2(237)=hh2(237) + hh2(245)
      hh2(237)=16.0_prec*hh2(237)
      hh2(237)=hh2(265)*hh2(237)
      hh2(245)=hh2(283)*hh2(83)
      hh2(245)=hh2(245) + hh2(285)
      hh2(245)=hh2(245)*hh2(2)
      hh2(245)=8.0_prec*hh2(245)
      hh2(246)= - hh2(30) - hh2(26)
      hh2(245)=hh2(245)*hh2(246)
      hh2(246)=hh2(296) + hh2(269)
      hh2(247)= - 24.0_prec*hh2(313)
      hh2(246)=hh2(246)*hh2(247)
      hh2(247)= - hh2(331)*hh2(266)
      hh2(247)=hh2(247) + hh2(297)
      hh2(247)=hh2(104)*hh2(247)
      hh2(247)=hh2(247) - hh2(385)
      hh2(250)=hh2(273)*hh2(342)
      hh2(247)=2.0_prec*hh2(247) + hh2(250)
      hh2(247)=hh2(247)*hh2(263)
      hh2(231)=hh2(231)*hh2(272)
      hh2(231)=hh2(231) + hh2(253)
      hh2(231)=hh2(5)*hh2(231)
      hh2(235)=hh2(235)*hh2(295)
      hh2(231)=hh2(235) + hh2(231)
      hh2(231)=hh2(5)*hh2(231)
      hh2(235)=hh2(249)*hh2(240)
      hh2(235)=96.0_prec*hh2(235)
      hh2(231)=hh2(235) + hh2(231)
      hh2(231)=hh2(5)*hh2(231)
      hh2(234)=hh2(234)*hh2(293)
      hh2(231)=hh2(234) - hh2(235) + hh2(231)
      hh2(234)= - 20.0_prec*hh2(242) - 47.0_prec*hh2(243)
      hh2(234)=hh2(234)*hh2(273)
      hh2(231)=20.0_prec*hh2(231) + hh2(234)
      hh2(231)=hh2(224)*hh2(231)
      hh2(234)= - hh2(217) - hh2(203)
      hh2(234)=hh2(65)*hh2(234)
      hh2(234)=hh2(219) + hh2(212) + hh2(205) - hh2(221) + hh2(189) + &
     & hh2(222) + hh2(201) - hh2(202) - hh2(194) + hh2(188) + hh2(186)&
     &  + hh2(185) + hh2(234)
      hh2(235)=1440.0_prec*hh2(184)
      hh2(234)=hh2(234)*hh2(235)*hh2(240)
      hh2(240)=hh2(165) + hh2(128) - hh2(125) - hh2(166)
      hh2(242)=96.0_prec*hh2(338)
      hh2(240)=hh2(242)*hh2(240)
      hh2(243)= - hh2(132) - hh2(177)
      hh2(243)=hh2(66)*hh2(243)
      hh2(243)=hh2(160) + hh2(130) + hh2(180) + hh2(112) + hh2(110) - &
     & hh2(179) - hh2(182) - hh2(138) + hh2(122) - hh2(113) + hh2(116)&
     &  - hh2(172) + hh2(136) - hh2(126) - hh2(169) - hh2(114) - &
     & hh2(137) - hh2(119) + hh2(118) - hh2(176) + hh2(120) - hh2(163)&
     &  + hh2(183) - hh2(131) + hh2(243)
      hh2(242)=hh2(242)*hh2(243)
      hh2(243)=hh2(157)*hh2(3)*hh2(338)
      hh2(234)=hh2(240) + 192.0_prec*hh2(243) + hh2(242) + hh2(234)
      hh2(234)=hh2(316)*hh2(234)
      hh2(240)= - hh2(197) - hh2(190) - hh2(210)
      hh2(240)=hh2(368)*hh2(240)
      hh2(242)=hh2(200)*hh2(368)
      hh2(243)= - hh2(218)*hh2(343)
      hh2(240)=hh2(242) + hh2(243) + hh2(240)
      hh2(235)=hh2(235)*hh2(240)
      hh2(240)=96.0_prec*hh2(404)
      hh2(242)=hh2(129) - hh2(127) + hh2(121) + hh2(111) + hh2(161) - &
     & hh2(115)
      hh2(240)=hh2(240)*hh2(242)
      hh2(242)=96.0_prec*hh2(405)
      hh2(243)= - hh2(150) - hh2(62)
      hh2(242)=hh2(242)*hh2(243)
      hh2(243)=hh2(262)*hh2(2)
      hh2(243)=hh2(243) + hh2(408)
      hh2(243)=96.0_prec*hh2(243)
      hh2(249)= - hh2(96) - hh2(87)
      hh2(243)=hh2(243)*hh2(249)
      hh2(249)=hh2(390)*hh2(65)
      hh2(249)=hh2(249) + hh2(264)
      hh2(249)=hh2(249)*hh2(345)
      hh2(250)=hh2(257)*hh2(65)
      hh2(249)=hh2(249) - hh2(250)
      hh2(249)=96.0_prec*hh2(249)
      hh2(250)= - hh2(155) - hh2(156)
      hh2(249)=hh2(249)*hh2(250)
      hh2(250)=96.0_prec*hh2(344)
      hh2(252)= - hh2(154) + hh2(153) + hh2(146) - hh2(151) + hh2(148)&
     &  + hh2(152) + hh2(159) + hh2(145) - hh2(147)
      hh2(250)=hh2(250)*hh2(252)
      hh2(252)=hh2(342)*hh2(66)
      hh2(253)=hh2(339)*hh2(133)
      hh2(252)=hh2(253) - hh2(252)
      hh2(253)=hh2(140) + hh2(141)
      hh2(253)= - 96.0_prec*hh2(253)
      hh2(252)=hh2(252)*hh2(253)
      hh2(253)=hh2(124) - hh2(117)
      hh2(253)=96.0_prec*hh2(253)
      hh2(253)=hh2(342)*hh2(253)
      hh2(254)=192.0_prec*hh2(308)
      hh2(254)=hh2(392)*hh2(254)
      hh2(239)= - hh2(239) + hh2(431)
      hh2(239)=hh2(9)*hh2(239)
      hh2(244)= - hh2(3)*hh2(244)
      hh2(238)=hh2(238) + hh2(244)
      hh2(238)=hh2(103)*hh2(3)*hh2(238)
      hh2(244)=hh2(2)*hh2(248)*hh2(383)
      hh2(238)=hh2(238) + hh2(244) + 8.0_prec*hh2(241)
      hh2(238)=N*XN*hh2(238)
      hh2(228)=hh2(231) + 88.0_prec*hh2(238) + hh2(230) + hh2(260) + hh2(233)&
     &  + 1440.0_prec*hh2(239) + hh2(251) + hh2(247) + 4.0_prec*hh2(228) + hh2(229)&
     &  + hh2(232) + hh2(246) + hh2(254) + hh2(253) + hh2(252) + &
     & hh2(250) + hh2(249) + hh2(245) + hh2(243) + hh2(242) + hh2(240)&
     &  + hh2(235) + hh2(237) + hh2(234) + 24.0_prec*hh2(236) + 96.0_prec*hh2(258)&
     &  + 16.0_prec*hh2(288) + 8.0_prec*hh2(268)

        ggge21L = 2.0_prec*Cg1**2*Q2*hh2(228)
!       write(*,*)'ggge21L =',ggge21L

      END


==> ancillary/Ato3jet/src/gggeps3_1L.f95 <==
      FUNCTION ggge31L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh3(889),ggge31L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh3(1)=G([0.0_prec,xmuR2])
      hh3(2)=1/(z**2 + 2.0_prec*y*z + y**2)
      hh3(3)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 3.0_prec*y**2*z)
      hh3(4)=1/( - 810.0_prec*y*z + 810.0_prec*y*z**2 + 2430.0_prec*y**2*z - 1620.0_prec*y**2*&
     & z**2 - 2430.0_prec*y**3*z + 810.0_prec*y**3*z**2 + 810.0_prec*y**4*z)
      hh3(5)=G([0.0_prec, - Q2])
      hh3(6)=G([0.0_prec,y])
      hh3(7)=G([0.0_prec,0.0_prec,y])
      hh3(8)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh3(9)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(10)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(11)=1/( - 810.0_prec*y*z + 2430.0_prec*y*z**2 - 2430.0_prec*y*z**3 + 810.0_prec*y*&
     & z**4 + 810.0_prec*y**2*z - 1620.0_prec*y**2*z**2 + 810.0_prec*y**2*z**3)
      hh3(12)=G([0.0_prec,z])
      hh3(13)=G([0.0_prec,0.0_prec,z])
      hh3(14)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh3(15)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(16)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(17)=1/( - 135.0_prec*y*z + 135.0_prec*y*z**2 + 405.0_prec*y**2*z - 270.0_prec*y**2*&
     & z**2 - 405.0_prec*y**3*z + 135.0_prec*y**3*z**2 + 135.0_prec*y**4*z)
      hh3(18)=1/( - 135.0_prec*y*z + 405.0_prec*y*z**2 - 405.0_prec*y*z**3 + 135.0_prec*y*z**4&
     &  + 135.0_prec*y**2*z - 270.0_prec*y**2*z**2 + 135.0_prec*y**2*z**3)
      hh3(19)=1/( - 45.0_prec*y*z + 45.0_prec*y*z**2 + 45.0_prec*y**2*z)
      hh3(20)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh3(21)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh3(22)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(23)=G([ - 1.0_prec+ z + y,z + y,y])
      hh3(24)=G([ - z,y])
      hh3(25)=G([ - 1.0_prec+ z + y,y])
      hh3(26)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(27)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(28)=G([z + y, - 1.0_prec+ z + y,y])
      hh3(29)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(30)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      hh3(31)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh3(32)=G([z + y,z + y,z + y,z + y,y])
      hh3(33)=G([z + y,z + y,z + y,y])
      hh3(34)=G([z + y,z + y,z + y,0.0_prec,y])
      hh3(35)=G([z + y,z + y,y])
      hh3(36)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(37)=G([z + y,z + y,0.0_prec,z + y,y])
      hh3(38)=G([z + y,z + y,0.0_prec,y])
      hh3(39)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      hh3(40)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(41)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(42)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh3(43)=G([z + y,0.0_prec,z + y,z + y,y])
      hh3(44)=G([z + y,0.0_prec,z + y,y])
      hh3(45)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      hh3(46)=G([z + y,0.0_prec,y])
      hh3(47)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(48)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      hh3(49)=G([z + y,0.0_prec,0.0_prec,y])
      hh3(50)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(51)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh3(52)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(53)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(54)=G([z + y,z + y,z + y,z + y,z + y,y])
      hh3(55)=G([z + y,z + y,z + y,z + y,0.0_prec,y])
      hh3(56)=G([z + y,z + y,z + y,0.0_prec,z + y,y])
      hh3(57)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh3(58)=G([z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh3(59)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(60)=G([z + y,z + y,0.0_prec,z + y,z + y,y])
      hh3(61)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh3(62)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh3(63)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(64)=G([z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(65)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      hh3(66)=G([z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(67)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(68)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(69)=G([z + y,0.0_prec,z + y,z + y,z + y,y])
      hh3(70)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh3(71)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh3(72)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh3(73)=G([z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh3(74)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(75)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh3(76)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh3(77)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh3(78)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(79)=G([z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(80)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(81)=G([z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(82)=G([z + y,1.0_prec,0.0_prec,y])
      hh3(83)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(84)=G([z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(85)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh3(86)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(87)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(88)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(89)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh3(90)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(91)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(92)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(93)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh3(94)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(95)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh3(96)=G([0.0_prec,z + y,z + y,z + y,z + y,y])
      hh3(97)=G([0.0_prec,z + y,z + y,z + y,y])
      hh3(98)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh3(99)=G([0.0_prec,z + y,z + y,y])
      hh3(100)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh3(101)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      hh3(102)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh3(103)=G([0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh3(104)=G([0.0_prec,z + y,y])
      hh3(105)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(106)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(107)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(108)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh3(109)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      hh3(110)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh3(111)=G([0.0_prec,z + y,0.0_prec,y])
      hh3(112)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh3(113)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh3(114)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(115)=G([0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(116)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh3(117)=G([0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(118)=G([1.0_prec,0.0_prec,y])
      hh3(119)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh3(120)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(121)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(122)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(123)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(124)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(125)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(126)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(127)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(128)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(129)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh3(130)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh3(131)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      hh3(132)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh3(133)=G([0.0_prec,0.0_prec,z + y,y])
      hh3(134)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(135)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh3(136)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh3(137)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh3(138)=G([0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh3(139)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(140)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(141)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(142)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh3(143)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh3(144)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh3(145)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh3(146)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(147)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(148)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(149)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(150)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(151)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(152)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(153)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(154)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(155)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(156)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh3(157)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(158)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(159)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(160)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(161)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(162)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(163)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(164)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(165)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(166)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(167)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(168)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(169)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(170)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(171)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(172)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(173)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(174)=1/( - 9.0_prec*y*z + 9.0_prec*y*z**2 + 27.0_prec*y**2*z - 18.0_prec*y**2*z**2 - &
     & 27.0_prec*y**3*z + 9.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh3(175)=1/( - 9.0_prec*y*z + 27.0_prec*y*z**2 - 27.0_prec*y*z**3 + 9.0_prec*y*z**4 + 9.0_prec*&
     & y**2*z - 18.0_prec*y**2*z**2 + 9.0_prec*y**2*z**3)
      hh3(176)=1/( - 5.0_prec*y*z + 5.0_prec*y*z**2 + 5.0_prec*y**2*z)
      hh3(177)=G([1.0_prec,z])
      hh3(178)=G([1.0_prec,y])
      hh3(179)=G([1.0_prec- z,1.0_prec- z,y])
      hh3(180)=G([1.0_prec- z,y])
      hh3(181)=G([1.0_prec- z,0.0_prec,y])
      hh3(182)=G([1.0_prec- y,0.0_prec,z])
      hh3(183)=G([ - z,1.0_prec- z,y])
      hh3(184)=G([ - y,1.0_prec- y,z])
      hh3(185)=G([0.0_prec,1.0_prec- z,y])
      hh3(186)=G([0.0_prec,1.0_prec- y,z])
      hh3(187)=G([ - y,z])
      hh3(188)=G([1.0_prec,0.0_prec,z])
      hh3(189)=G([1.0_prec,1.0_prec,z])
      hh3(190)=G([0.0_prec,1.0_prec,y])
      hh3(191)=G([0.0_prec,1.0_prec,z])
      hh3(192)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 9.0_prec*y**2*z - 6.0_prec*y**2*z**2 - 9.&
     & *y**3*z + 3.0_prec*y**3*z**2 + 3.0_prec*y**4*z)
      hh3(193)=1/( - 3.0_prec*y*z + 9.0_prec*y*z**2 - 9.0_prec*y*z**3 + 3.0_prec*y*z**4 + 3.0_prec*&
     & y**2*z - 6.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3)
      hh3(194)=1/( - y*z + y*z**2 + y**2*z)
      hh3(195)=1/(3.0_prec*y*z - 6.0_prec*y*z**2 + 3.0_prec*y*z**3 - 6.0_prec*y**2*z + 6.0_prec*y**2*&
     & z**2 + 3.0_prec*y**3*z)
      hh3(196)=G([1.0_prec,1.0_prec,y])
      hh3(197)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh3(198)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh3(199)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(200)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(201)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(202)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(203)=G([1.0_prec- y,1.0_prec- y,z])
      hh3(204)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(205)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(206)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(207)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(208)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(209)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh3(210)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(211)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(212)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(213)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh3(214)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(215)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(216)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(217)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(218)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(219)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(220)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(221)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh3(222)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(223)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(224)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(225)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(226)=G([0.0_prec,1.0_prec- y, - y,z])
      hh3(227)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(228)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(229)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(230)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(231)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(232)=G([0.0_prec, - y,1.0_prec- y,z])
      hh3(233)=G([0.0_prec, - y,z])
      hh3(234)=G([1.0_prec- y, - y,z])
      hh3(235)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh3(236)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(237)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(238)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh3(239)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(240)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(241)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(242)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh3(243)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(244)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(245)=G([0.0_prec, - z,1.0_prec- z,y])
      hh3(246)=G([0.0_prec, - z,y])
      hh3(247)=G([1.0_prec- z, - z,y])
      hh3(248)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh3(249)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh3(250)=G([1.0_prec- y,1.0_prec- y, - y,z])
      hh3(251)=G([1.0_prec- y,0.0_prec, - y,z])
      hh3(252)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(253)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(254)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(255)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(256)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(257)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(258)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(259)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(260)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(261)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh3(262)=G([0.0_prec,0.0_prec, - y,z])
      hh3(263)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(264)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(265)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh3(266)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh3(267)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(268)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(269)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh3(270)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(271)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(272)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh3(273)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh3(274)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(275)=1/(45.0_prec*y*z - 90.0_prec*y*z**2 + 45.0_prec*y*z**3 - 90.0_prec*y**2*z + 90.0_prec*&
     & y**2*z**2 + 45.0_prec*y**3*z)
      hh3(276)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(277)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(278)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(279)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(280)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(281)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(282)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(283)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(284)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(285)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh3(286)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(287)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(288)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(289)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(290)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(291)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(292)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(293)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(294)=G([0.0_prec,1.0_prec- z, - z,y])
      hh3(295)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(296)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(297)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(298)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(299)=G([1.0_prec- z,1.0_prec- z, - z,y])
      hh3(300)=G([1.0_prec- z,0.0_prec, - z,y])
      hh3(301)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(302)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(303)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(304)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(305)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(306)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(307)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh3(308)=G([0.0_prec,0.0_prec, - z,y])
      hh3(309)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(310)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(311)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(312)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(313)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(314)=1/(90.0_prec*y*z - 180.0_prec*y*z**2 + 90.0_prec*y*z**3 - 180.0_prec*y**2*z + &
     & 180.0_prec*y**2*z**2 + 90.0_prec*y**3*z)
      hh3(315)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(316)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(317)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(318)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(319)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(320)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(321)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(322)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(323)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(324)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh3(325)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(326)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(327)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(328)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(329)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(330)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(331)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(332)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(333)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(334)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(335)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(336)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(337)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(338)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(339)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh3(340)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(341)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(342)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(343)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(344)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(345)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(346)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(347)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(348)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(349)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(350)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(351)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(352)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(353)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(354)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh3(355)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(356)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(357)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(358)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(359)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(360)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(361)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(362)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(363)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(364)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(365)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(366)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(367)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(368)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(369)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh3(370)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(371)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(372)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(373)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(374)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(375)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(376)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(377)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(378)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(379)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(380)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh3(381)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(382)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(383)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(384)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(385)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(386)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(387)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh3(388)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh3(389)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(390)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(391)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(392)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(393)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(394)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(395)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(396)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh3(397)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(398)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(399)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(400)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(401)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(402)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(403)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh3(404)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh3(405)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(406)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(407)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(408)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(409)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(410)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(411)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(412)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(413)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(414)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh3(415)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(416)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(417)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(418)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(419)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(420)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(421)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh3(422)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(423)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(424)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(425)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(426)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(427)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(428)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(429)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(430)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(431)=G([0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh3(432)=G([0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh3(433)=G([0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh3(434)=G([0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh3(435)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(436)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(437)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(438)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(439)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(440)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(441)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(442)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(443)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(444)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(445)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(446)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(447)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(448)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(449)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(450)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(451)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(452)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(453)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(454)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(455)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(456)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh3(457)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh3(458)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh3(459)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh3(460)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh3(461)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh3(462)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh3(463)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh3(464)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(465)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(466)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(467)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(468)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(469)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(470)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(471)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(472)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(473)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(474)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(475)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(476)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(477)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(478)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(479)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(480)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(481)=1/( - 810.0_prec*y*z**3 + 810.0_prec*y*z**4 - 1620.0_prec*y**2*z**2 + 2430.&
     & *y**2*z**3 - 810.0_prec*y**3*z + 2430.0_prec*y**3*z**2 + 810.0_prec*y**4*z)
      hh3(482)=1/( - 135.0_prec*y*z**3 + 135.0_prec*y*z**4 - 270.0_prec*y**2*z**2 + 405.0_prec*&
     & y**2*z**3 - 135.0_prec*y**3*z + 405.0_prec*y**3*z**2 + 135.0_prec*y**4*z)
      hh3(483)=1/( - 90.0_prec*y*z**3 + 270.0_prec*y*z**4 - 270.0_prec*y*z**5 + 90.0_prec*y*&
     & z**6 - 180.0_prec*y**2*z**2 + 810.0_prec*y**2*z**3 - 1260.0_prec*y**2*z**4 + 810.0_prec*&
     & y**2*z**5 - 180.0_prec*y**2*z**6 - 90.0_prec*y**3*z + 810.0_prec*y**3*z**2 - 1980.&
     & *y**3*z**3 + 1980.0_prec*y**3*z**4 - 810.0_prec*y**3*z**5 + 90.0_prec*y**3*z**6 + &
     & 270.0_prec*y**4*z - 1260.0_prec*y**4*z**2 + 1980.0_prec*y**4*z**3 - 1260.0_prec*y**4*&
     & z**4 + 270.0_prec*y**4*z**5 - 270.0_prec*y**5*z + 810.0_prec*y**5*z**2 - 810.0_prec*y**5&
     & *z**3 + 270.0_prec*y**5*z**4 + 90.0_prec*y**6*z - 180.0_prec*y**6*z**2 + 90.0_prec*y**6*&
     & z**3)
      hh3(484)=1/( - 15.0_prec*y*z**3 + 45.0_prec*y*z**4 - 45.0_prec*y*z**5 + 15.0_prec*y*z**6&
     &  - 30.0_prec*y**2*z**2 + 135.0_prec*y**2*z**3 - 210.0_prec*y**2*z**4 + 135.0_prec*y**2*&
     & z**5 - 30.0_prec*y**2*z**6 - 15.0_prec*y**3*z + 135.0_prec*y**3*z**2 - 330.0_prec*y**3*&
     & z**3 + 330.0_prec*y**3*z**4 - 135.0_prec*y**3*z**5 + 15.0_prec*y**3*z**6 + 45.0_prec*&
     & y**4*z - 210.0_prec*y**4*z**2 + 330.0_prec*y**4*z**3 - 210.0_prec*y**4*z**4 + 45.0_prec*&
     & y**4*z**5 - 45.0_prec*y**5*z + 135.0_prec*y**5*z**2 - 135.0_prec*y**5*z**3 + 45.0_prec*&
     & y**5*z**4 + 15.0_prec*y**6*z - 30.0_prec*y**6*z**2 + 15.0_prec*y**6*z**3)
      hh3(485)=1/( - 9.0_prec*y*z**3 + 9.0_prec*y*z**4 - 18.0_prec*y**2*z**2 + 27.0_prec*y**2*&
     & z**3 - 9.0_prec*y**3*z + 27.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh3(486)=1/( - 3.0_prec*y*z**3 + 9.0_prec*y*z**4 - 9.0_prec*y*z**5 + 3.0_prec*y*z**6 - 6.&
     & *y**2*z**2 + 27.0_prec*y**2*z**3 - 42.0_prec*y**2*z**4 + 27.0_prec*y**2*z**5 - 6.0_prec*&
     & y**2*z**6 - 3.0_prec*y**3*z + 27.0_prec*y**3*z**2 - 66.0_prec*y**3*z**3 + 66.0_prec*y**3&
     & *z**4 - 27.0_prec*y**3*z**5 + 3.0_prec*y**3*z**6 + 9.0_prec*y**4*z - 42.0_prec*y**4*z**2&
     &  + 66.0_prec*y**4*z**3 - 42.0_prec*y**4*z**4 + 9.0_prec*y**4*z**5 - 9.0_prec*y**5*z + 27.&
     & *y**5*z**2 - 27.0_prec*y**5*z**3 + 9.0_prec*y**5*z**4 + 3.0_prec*y**6*z - 6.0_prec*y**6*&
     & z**2 + 3.0_prec*y**6*z**3)
      hh3(487)=1/( - y*z**3 + 3.0_prec*y*z**4 - 3.0_prec*y*z**5 + y*z**6 - 2.0_prec*y**2*&
     & z**2 + 9.0_prec*y**2*z**3 - 14.0_prec*y**2*z**4 + 9.0_prec*y**2*z**5 - 2.0_prec*y**2*&
     & z**6 - y**3*z + 9.0_prec*y**3*z**2 - 22.0_prec*y**3*z**3 + 22.0_prec*y**3*z**4 - 9.&
     & *y**3*z**5 + y**3*z**6 + 3.0_prec*y**4*z - 14.0_prec*y**4*z**2 + 22.0_prec*y**4*&
     & z**3 - 14.0_prec*y**4*z**4 + 3.0_prec*y**4*z**5 - 3.0_prec*y**5*z + 9.0_prec*y**5*z**2&
     &  - 9.0_prec*y**5*z**3 + 3.0_prec*y**5*z**4 + y**6*z - 2.0_prec*y**6*z**2 + y**6*&
     & z**3)
      hh3(488)=hh3(204) - hh3(230)
      hh3(489)=hh3(208) + hh3(207)
      hh3(490)=hh3(271) + hh3(488) - hh3(489)
      hh3(491)=hh3(243) + hh3(236)
      hh3(492)=2.0_prec*hh3(8)
      hh3(493)=hh3(492) + 2.0_prec*hh3(491)
      hh3(494)= - hh3(324) - hh3(439) - hh3(477) + hh3(361) - hh3(366)
      hh3(495)=3.0_prec*hh3(296)
      hh3(496)=hh3(494) + hh3(495)
      hh3(497)= - hh3(295) + hh3(307) - hh3(291)
      hh3(498)=hh3(281) + hh3(497) + hh3(310)
      hh3(499)= - hh3(334) + hh3(475) - hh3(341) + hh3(465) + hh3(413)&
     &  - hh3(393) - hh3(467) - hh3(438) + hh3(420) + hh3(359) - &
     & hh3(436) - hh3(411) - hh3(371) - hh3(330) - hh3(325) - hh3(363)&
     &  - hh3(405) + hh3(372) + hh3(399) + hh3(373) + hh3(350) - &
     & hh3(337) + hh3(417) + hh3(424) - hh3(397) + hh3(365) - hh3(16)&
     &  - hh3(355) - hh3(370) + hh3(383) - hh3(348) + hh3(478) + &
     & hh3(431) + hh3(407) + hh3(449) + hh3(426) + hh3(354) - hh3(473)
      hh3(500)= - hh3(496) - hh3(493) + hh3(499) - 9.0_prec*hh3(490) + 3.0_prec*&
     & hh3(498)
      hh3(500)=hh3(500)*z
      hh3(501)=27.0_prec*hh3(490) - 3.0_prec*hh3(499)
      hh3(502)=y - 1.
      hh3(501)=hh3(501)*hh3(502)
      hh3(503)=4.0_prec*y
      hh3(504)=hh3(503) - 3.
      hh3(505)=hh3(504)*hh3(492)
      hh3(506)=hh3(497) + hh3(281)
      hh3(507)= - hh3(506) - hh3(310)
      hh3(508)=11.0_prec*y
      hh3(509)=hh3(508) - 9.
      hh3(510)=hh3(507)*hh3(509)
      hh3(511)=2.0_prec*hh3(504)
      hh3(512)=hh3(491)*hh3(511)
      hh3(513)=3.0_prec*hh3(496)
      hh3(514)=3.0_prec*hh3(494) + 11.0_prec*hh3(296)
      hh3(515)=hh3(514)*y
      hh3(500)=hh3(501) - hh3(500) + hh3(505) + hh3(510) + hh3(515) + &
     & hh3(512) - hh3(513)
      hh3(500)=hh3(500)*z
      hh3(501)=5.0_prec*hh3(296)
      hh3(505)=hh3(501) + hh3(494)
      hh3(510)=5.0_prec*y
      hh3(512)=hh3(505)*hh3(510)
      hh3(515)=5.0_prec*hh3(494)
      hh3(516)=hh3(515) + 18.0_prec*hh3(296)
      hh3(516)=2.0_prec*hh3(516)
      hh3(512)=hh3(512) - hh3(516)
      hh3(512)=hh3(512)*y
      hh3(517)=25.0_prec*y
      hh3(518)=hh3(517) - 36.
      hh3(518)=hh3(518)*y
      hh3(518)=hh3(518) + 15.
      hh3(519)=hh3(507)*hh3(518)
      hh3(520)=hh3(208) - hh3(204)
      hh3(521)=hh3(520) + hh3(207) + hh3(230)
      hh3(522)=hh3(521) - hh3(271)
      hh3(523)=35.0_prec*y
      hh3(524)=hh3(523) - 68.
      hh3(524)=hh3(524)*y
      hh3(524)=hh3(524) + 35.
      hh3(525)=hh3(522)*hh3(524)
      hh3(526)=5.0_prec*hh3(499)
      hh3(527)=y - 2.
      hh3(528)=hh3(527)*y
      hh3(529)=hh3(528) + 1.
      hh3(530)=hh3(526)*hh3(529)
      hh3(531)=6.0_prec*y
      hh3(532)=hh3(531) - 13.
      hh3(532)=hh3(532)*y
      hh3(533)=hh3(532) + 5.
      hh3(534)=hh3(493)*hh3(533)
      hh3(535)=5.0_prec*hh3(496)
      hh3(500)=hh3(500) + hh3(512) - hh3(530) + hh3(534) + hh3(535) + &
     & hh3(519) - hh3(525)
      hh3(500)=hh3(500)*z
      hh3(512)=hh3(494) + 7.0_prec*hh3(296)
      hh3(519)=hh3(512)*hh3(510)
      hh3(525)=15.0_prec*hh3(494)
      hh3(530)=hh3(525) + 71.0_prec*hh3(296)
      hh3(519)=hh3(519) - hh3(530)
      hh3(519)=hh3(519)*y
      hh3(519)=hh3(525) + hh3(519) + 53.0_prec*hh3(296)
      hh3(519)=hh3(519)*y
      hh3(523)=hh3(523) - 71.
      hh3(523)=hh3(523)*y
      hh3(523)=hh3(523) + 53.
      hh3(523)=hh3(523)*y
      hh3(523)=hh3(523) - 15.
      hh3(525)=hh3(507)*hh3(523)
      hh3(534)=hh3(517) - 71.
      hh3(534)=hh3(534)*y
      hh3(534)=hh3(534) + 71.
      hh3(534)=hh3(534)*y
      hh3(534)=hh3(534) - 25.
      hh3(536)=hh3(522)*hh3(534)
      hh3(537)=y - 3.
      hh3(538)=hh3(537)*y
      hh3(539)=hh3(538) + 3.
      hh3(539)=hh3(539)*y
      hh3(539)=hh3(539) - 1.
      hh3(526)=hh3(526)*hh3(539)
      hh3(540)=3.0_prec*y
      hh3(541)=hh3(540) - 16.
      hh3(541)=hh3(541)*y
      hh3(541)=hh3(541) + 20.
      hh3(541)=hh3(541)*y
      hh3(541)=hh3(541) - 5.
      hh3(542)=hh3(493)*hh3(541)
      hh3(500)=hh3(500) + hh3(519) - hh3(535) + hh3(525) - hh3(536) - &
     & hh3(526) + hh3(542)
      hh3(500)=hh3(500)*z
      hh3(494)=hh3(494) + 9.0_prec*hh3(296)
      hh3(519)=hh3(494)*hh3(540)
      hh3(515)=hh3(515) + 34.0_prec*hh3(296)
      hh3(515)= - hh3(519) + 2.0_prec*hh3(515)
      hh3(515)=hh3(515)*y
      hh3(515)=hh3(515) - hh3(530)
      hh3(515)=hh3(515)*y
      hh3(515)=hh3(515) + hh3(516)
      hh3(515)=hh3(515)*y
      hh3(516)=hh3(540) - 10.
      hh3(516)=hh3(516)*y
      hh3(519)=hh3(516) + 15.
      hh3(519)=hh3(519)*y
      hh3(519)=hh3(519) - 10.
      hh3(519)=hh3(519)*y
      hh3(519)=hh3(519) + 3.
      hh3(525)= - hh3(499)*hh3(519)
      hh3(526)= - 68.0_prec+ 27.0_prec*y
      hh3(526)=hh3(526)*y
      hh3(526)=hh3(526) + 71.
      hh3(526)=hh3(526)*y
      hh3(526)=hh3(526) - 36.
      hh3(526)=hh3(526)*y
      hh3(526)=hh3(526) + 9.
      hh3(530)=hh3(507)*hh3(526)
      hh3(535)=hh3(508) - 36.
      hh3(535)=hh3(535)*y
      hh3(535)=hh3(535) + 53.
      hh3(535)=hh3(535)*y
      hh3(535)=hh3(535) - 36.
      hh3(535)=hh3(535)*y
      hh3(535)=hh3(535) + 11.
      hh3(522)=hh3(522)*hh3(535)
      hh3(536)=hh3(510) - 18.
      hh3(536)=hh3(536)*y
      hh3(536)=hh3(536) + 15.
      hh3(536)=hh3(536)*y
      hh3(536)=hh3(536) - 3.
      hh3(542)=hh3(493)*hh3(536)
      hh3(500)=hh3(500) - hh3(515) + hh3(513) + hh3(525) + hh3(530) - &
     & hh3(522) - hh3(542)
      hh3(500)=hh3(500)*z
      hh3(494)=hh3(494)*hh3(538)
      hh3(494)=hh3(494) + 5.0_prec*hh3(512)
      hh3(494)=hh3(494)*y
      hh3(494)=hh3(494) - 5.0_prec*hh3(505)
      hh3(494)=hh3(494)*y
      hh3(494)=hh3(494) + hh3(514)
      hh3(494)=hh3(494)*y
      hh3(504)=z + hh3(504)
      hh3(504)=hh3(504)*z
      hh3(505)=hh3(533) + hh3(504)
      hh3(505)=hh3(505)*z
      hh3(505)=hh3(505) + hh3(541)
      hh3(505)=hh3(505)*z
      hh3(505)=hh3(505) - hh3(536)
      hh3(505)=hh3(505)*z
      hh3(512)=hh3(503)*hh3(527)
      hh3(513)=hh3(512) + 5.
      hh3(513)=hh3(513)*y
      hh3(513)=hh3(513) - 1.
      hh3(505)=hh3(505) + hh3(513)
      hh3(514)=hh3(505)*hh3(245)
      hh3(493)=hh3(493)*hh3(513)
      hh3(490)=hh3(499) - 3.0_prec*hh3(490)
      hh3(499)=hh3(538) + 5.
      hh3(499)=hh3(499)*y
      hh3(499)=hh3(499) - 5.
      hh3(499)=hh3(499)*y
      hh3(499)=hh3(499) + 3.
      hh3(499)=hh3(499)*y
      hh3(499)=hh3(499) - 1.
      hh3(490)=hh3(490)*hh3(499)
      hh3(513)=3.0_prec*hh3(502)
      hh3(515)=hh3(513) + z
      hh3(522)=hh3(515)*z
      hh3(525)=5.0_prec*hh3(529)
      hh3(530)=hh3(522) + hh3(525)
      hh3(533)=hh3(530)*z
      hh3(536)=5.0_prec*hh3(539)
      hh3(533)=hh3(533) + hh3(536)
      hh3(533)=hh3(533)*z
      hh3(533)=hh3(533) + hh3(519)
      hh3(533)=hh3(533)*z
      hh3(533)=hh3(533) + hh3(499)
      hh3(541)=hh3(390) - hh3(476) - hh3(392) - hh3(466) + hh3(377) + &
     & hh3(470)
      hh3(541)=hh3(541)*hh3(533)
      hh3(542)=9.0_prec*z
      hh3(515)=hh3(515)*hh3(542)
      hh3(515)=hh3(515) + hh3(524)
      hh3(515)=hh3(515)*z
      hh3(515)=hh3(515) + hh3(534)
      hh3(515)=hh3(515)*z
      hh3(515)=hh3(515) + hh3(535)
      hh3(515)=hh3(515)*z
      hh3(543)=3.0_prec*hh3(499)
      hh3(515)=hh3(515) + hh3(543)
      hh3(544)=hh3(199) - hh3(219)
      hh3(544)=hh3(544)*hh3(515)
      hh3(545)=9.0_prec*y
      hh3(546)=hh3(545)*hh3(537)
      hh3(547)=hh3(546) + 35.
      hh3(547)=hh3(547)*y
      hh3(547)=hh3(547) - 25.
      hh3(547)=hh3(547)*y
      hh3(547)=hh3(547) + 11.
      hh3(547)=hh3(547)*y
      hh3(547)=hh3(547) - 3.
      hh3(548)=hh3(507)*hh3(547)
      hh3(490)=hh3(500) + hh3(494) - hh3(490) + hh3(541) - hh3(496) - 2.&
     & *hh3(514) + hh3(544) + hh3(548) + hh3(493)
      hh3(493)=XN**2
      hh3(494)=hh3(493) - 1.
      hh3(490)=hh3(490)*hh3(494)
      hh3(496)=hh3(152) + hh3(158) - hh3(10) + hh3(165) + hh3(148)
      hh3(500)= - hh3(434) - hh3(458)
      hh3(500)=hh3(178)*hh3(500)
      hh3(514)= - hh3(251)*hh3(196)
      hh3(541)=hh3(179)*hh3(266)
      hh3(500)=hh3(352) - hh3(321) + hh3(430) - hh3(472) + hh3(412) + &
     & hh3(446) + hh3(386) + hh3(422) - hh3(395) - hh3(447) + hh3(345)&
     &  - hh3(335) + hh3(418) + hh3(541) - hh3(387) - hh3(454) + &
     & hh3(427) + hh3(401) + hh3(429) - hh3(374) + hh3(514) + hh3(382)&
     &  + hh3(479) + hh3(469) + hh3(437) - hh3(442) + hh3(331) + &
     & hh3(500) - hh3(496)
      hh3(514)=hh3(533)*hh3(494)
      hh3(500)=hh3(514)*hh3(500)
      hh3(541)=3.0_prec*z
      hh3(544)=hh3(509) + hh3(541)
      hh3(544)=hh3(544)*z
      hh3(544)=hh3(544) + hh3(518)
      hh3(544)=hh3(544)*z
      hh3(544)=hh3(544) + hh3(523)
      hh3(544)=hh3(544)*z
      hh3(544)=hh3(544) + hh3(526)
      hh3(544)=hh3(544)*z
      hh3(544)=hh3(544) + hh3(547)
      hh3(548)=hh3(544)*hh3(494)
      hh3(549)=hh3(151) - hh3(286)
      hh3(550)= - hh3(548)*hh3(549)
      hh3(505)=hh3(505)*hh3(494)
      hh3(551)=hh3(241) + hh3(156)
      hh3(552)=hh3(551) - hh3(266)
      hh3(552)= - 2.0_prec*hh3(552)
      hh3(552)=hh3(505)*hh3(552)
      hh3(490)=hh3(490) + hh3(500) + hh3(552) + hh3(550)
      hh3(490)=hh3(493)*hh3(490)
      hh3(500)=hh3(396) + hh3(520) + hh3(456) + hh3(459)
      hh3(550)=hh3(500)*hh3(502)
      hh3(552)=hh3(502)*hh3(271)
      hh3(553)=hh3(502)*hh3(250)
      hh3(550)=9.0_prec*hh3(553) + hh3(550) + hh3(552)
      hh3(554)=9.0_prec*hh3(250) + hh3(500) + hh3(271)
      hh3(554)=hh3(554)*z
      hh3(550)=hh3(554) + 3.0_prec*hh3(550)
      hh3(550)=hh3(550)*z
      hh3(554)=hh3(500)*hh3(525)
      hh3(555)=2.0_prec*hh3(13)
      hh3(556)=2.0_prec*hh3(203)
      hh3(557)=hh3(555) + hh3(556)
      hh3(558)=hh3(540) - 5.
      hh3(558)=hh3(558)*y
      hh3(559)=hh3(558) + 4.
      hh3(560)=hh3(559)*hh3(557)
      hh3(561)=hh3(524)*hh3(250)
      hh3(562)=hh3(525)*hh3(271)
      hh3(550)=hh3(550) + hh3(562) + hh3(561) + hh3(554) - hh3(560)
      hh3(550)=hh3(550)*z
      hh3(554)=hh3(500)*hh3(536)
      hh3(561)=hh3(13) + hh3(203)
      hh3(563)=hh3(540) - 8.
      hh3(563)=hh3(563)*y
      hh3(564)=hh3(563) + 9.
      hh3(564)=hh3(564)*y
      hh3(564)=hh3(564) - 4.
      hh3(565)=4.0_prec*hh3(564)
      hh3(566)=hh3(565)*hh3(561)
      hh3(567)=hh3(534)*hh3(250)
      hh3(568)=hh3(536)*hh3(271)
      hh3(550)=hh3(550) + hh3(568) + hh3(567) + hh3(554) - hh3(566)
      hh3(550)=hh3(550)*z
      hh3(554)=hh3(500)*hh3(519)
      hh3(567)=hh3(503) - 13.
      hh3(567)=hh3(567)*y
      hh3(567)=hh3(567) + 20.
      hh3(567)=hh3(567)*y
      hh3(567)=hh3(567) - 15.
      hh3(567)=hh3(567)*y
      hh3(567)=hh3(567) + 5.
      hh3(569)=hh3(567)*hh3(557)
      hh3(570)=hh3(535)*hh3(250)
      hh3(571)=hh3(519)*hh3(271)
      hh3(550)=hh3(550) + hh3(571) + hh3(570) + hh3(554) - hh3(569)
      hh3(550)=hh3(550)*z
      hh3(500)=hh3(557) - hh3(500)
      hh3(500)=hh3(500)*hh3(499)
      hh3(554)=hh3(533)*hh3(199)
      hh3(543)=hh3(543)*hh3(250)
      hh3(570)=hh3(499)*hh3(271)
      hh3(500)=hh3(550) + hh3(543) - hh3(500) - hh3(554) + hh3(570)
      hh3(543)=hh3(494)*hh3(493)
      hh3(500)= - hh3(500)*hh3(543)
      hh3(515)=hh3(515)*hh3(494)
      hh3(550)=hh3(515)*hh3(493)
      hh3(572)= - hh3(251) - hh3(262)
      hh3(572)=hh3(550)*hh3(572)
      hh3(573)=hh3(559)*z
      hh3(564)=hh3(573) + 2.0_prec*hh3(564)
      hh3(564)=hh3(564)*z
      hh3(564)=hh3(564) + hh3(567)
      hh3(564)=hh3(564)*z
      hh3(564)=hh3(564) + hh3(499)
      hh3(564)=hh3(564)*hh3(494)
      hh3(573)=2.0_prec*hh3(493)
      hh3(574)=hh3(564)*hh3(573)
      hh3(575)=hh3(574)*hh3(196)
      hh3(500)= - hh3(575) + hh3(500) + hh3(572)
      hh3(500)=hh3(178)*hh3(500)
      hh3(572)=3.0_prec*hh3(8)
      hh3(576)=hh3(572) + hh3(296) + 3.0_prec*hh3(491)
      hh3(497)=hh3(497) + hh3(462)
      hh3(577)=hh3(497) - hh3(271)
      hh3(578)=hh3(576) - hh3(577)
      hh3(578)=hh3(578)*z
      hh3(577)= - hh3(577)*hh3(513)
      hh3(579)=hh3(243) + hh3(236) + hh3(8)
      hh3(509)=hh3(509)*hh3(579)
      hh3(580)=y*hh3(296)
      hh3(581)=hh3(580) - hh3(296)
      hh3(509)=hh3(509) + 3.0_prec*hh3(581)
      hh3(577)=hh3(578) + hh3(577) + hh3(509)
      hh3(577)=hh3(577)*z
      hh3(578)= - hh3(497)*hh3(525)
      hh3(518)=hh3(518)*hh3(579)
      hh3(581)= - hh3(580) + 2.0_prec*hh3(296)
      hh3(581)=hh3(581)*y
      hh3(581)=hh3(581) - hh3(296)
      hh3(518)= - hh3(518) + 5.0_prec*hh3(581)
      hh3(577)=hh3(577) + hh3(562) + hh3(578) - hh3(518)
      hh3(577)=hh3(577)*z
      hh3(578)=hh3(580) - hh3(495)
      hh3(578)=hh3(578)*y
      hh3(580)=hh3(578) + hh3(495)
      hh3(580)=hh3(580)*y
      hh3(580)=hh3(580) - hh3(296)
      hh3(523)=hh3(523)*hh3(579)
      hh3(523)=hh3(523) + 5.0_prec*hh3(580)
      hh3(580)= - hh3(497)*hh3(536)
      hh3(577)=hh3(577) + hh3(568) + hh3(580) + hh3(523)
      hh3(577)=hh3(577)*z
      hh3(526)=hh3(526)*hh3(579)
      hh3(580)=hh3(540)*hh3(296)
      hh3(581)=10.0_prec*hh3(296)
      hh3(580)=hh3(580) - hh3(581)
      hh3(580)=hh3(580)*y
      hh3(580)=hh3(580) + 15.0_prec*hh3(296)
      hh3(580)=hh3(580)*y
      hh3(580)=hh3(580) - hh3(581)
      hh3(580)=hh3(580)*y
      hh3(526)=hh3(580) + hh3(495) + hh3(526)
      hh3(580)= - hh3(497)*hh3(519)
      hh3(577)=hh3(577) + hh3(580) + hh3(526) + hh3(571)
      hh3(577)=hh3(577)*z
      hh3(544)=hh3(544)*hh3(245)
      hh3(547)=hh3(547)*hh3(579)
      hh3(578)=hh3(578) + hh3(501)
      hh3(578)=hh3(578)*y
      hh3(501)=hh3(578) - hh3(501)
      hh3(501)=hh3(501)*y
      hh3(495)=hh3(501) + hh3(495)
      hh3(495)=hh3(495)*y
      hh3(495)=hh3(495) - hh3(296) - hh3(544) + hh3(547)
      hh3(497)= - hh3(497)*hh3(499)
      hh3(497)=hh3(577) + hh3(570) + hh3(497) + hh3(495)
      hh3(497)=hh3(497)*hh3(494)
      hh3(501)=hh3(299) + hh3(300) + hh3(308)
      hh3(544)= - hh3(548)*hh3(501)
      hh3(547)= - hh3(432) + hh3(256) - hh3(463) + hh3(286)
      hh3(547)=hh3(514)*hh3(547)
      hh3(497)=hh3(497) + hh3(547) + hh3(544)
      hh3(497)=hh3(493)*hh3(497)
      hh3(544)=hh3(505)*hh3(573)
      hh3(547)=hh3(183) - hh3(179)
      hh3(547)=hh3(544)*hh3(547)
      hh3(497)=hh3(575) + hh3(497) - hh3(547)
      hh3(497)=hh3(177)*hh3(497)
      hh3(577)=hh3(514)*hh3(493)
      hh3(578)=hh3(577)*hh3(256)
      hh3(578)=hh3(578) + hh3(575)
      hh3(580)=hh3(273) - hh3(266)
      hh3(581)= - hh3(493)*hh3(580)
      hh3(582)=hh3(581)*hh3(548)
      hh3(583)=hh3(502)*hh3(310)
      hh3(583)=hh3(583) - hh3(552)
      hh3(584)=hh3(271) - hh3(310)
      hh3(585)=hh3(584)*z
      hh3(583)= - hh3(585) + 3.0_prec*hh3(583)
      hh3(583)=hh3(583)*z
      hh3(585)=hh3(584)*hh3(529)
      hh3(583)=hh3(583) - 5.0_prec*hh3(585)
      hh3(583)=hh3(583)*z
      hh3(584)=hh3(584)*hh3(539)
      hh3(583)=hh3(583) - 5.0_prec*hh3(584)
      hh3(583)=hh3(583)*z
      hh3(584)=hh3(519)*hh3(310)
      hh3(583)=hh3(583) + hh3(584) - hh3(571)
      hh3(583)=hh3(583)*z
      hh3(585)=hh3(499)*hh3(310)
      hh3(583)=hh3(583) + hh3(585) - hh3(570)
      hh3(583)= - hh3(583)*hh3(543)
      hh3(583)=hh3(583) + hh3(582) + hh3(578)
      hh3(583)=hh3(180)*hh3(583)
      hh3(586)=hh3(573)*hh3(180)
      hh3(587)=hh3(586)*hh3(505)
      hh3(588)=hh3(493)*hh3(179)
      hh3(589)=hh3(548)*hh3(588)
      hh3(590)=hh3(502)*hh3(491)
      hh3(591)=hh3(502)*hh3(8)
      hh3(590)=hh3(590) + hh3(591)
      hh3(491)=hh3(491) + hh3(8)
      hh3(592)=hh3(491)*z
      hh3(592)=hh3(592) + 3.0_prec*hh3(590)
      hh3(592)=hh3(592)*z
      hh3(593)=hh3(529)*hh3(236)
      hh3(594)=hh3(529)*hh3(8)
      hh3(593)=hh3(593) + hh3(594)
      hh3(595)=hh3(529)*hh3(243)
      hh3(595)=hh3(595) + hh3(593)
      hh3(592)=hh3(592) + 5.0_prec*hh3(595)
      hh3(592)=hh3(592)*z
      hh3(595)=hh3(539)*hh3(236)
      hh3(596)=hh3(539)*hh3(8)
      hh3(595)=hh3(595) + hh3(596)
      hh3(597)=hh3(539)*hh3(243)
      hh3(597)=hh3(597) + hh3(595)
      hh3(592)=hh3(592) + 5.0_prec*hh3(597)
      hh3(592)=hh3(592)*z
      hh3(597)=hh3(519)*hh3(579)
      hh3(592)=hh3(592) + hh3(597)
      hh3(592)=hh3(592)*z
      hh3(579)=hh3(499)*hh3(579)
      hh3(598)=hh3(592) + hh3(579)
      hh3(598)= - hh3(598)*hh3(543)
      hh3(598)= - hh3(587) + hh3(598) - hh3(589)
      hh3(598)=hh3(191)*hh3(598)
      hh3(599)=hh3(493)*hh3(180)
      hh3(600)=hh3(493)*hh3(177)
      hh3(601)=hh3(493)*hh3(12)
      hh3(602)=hh3(599) + hh3(600) + hh3(601)
      hh3(602)=hh3(515)*hh3(602)
      hh3(603)=hh3(502)*hh3(203)
      hh3(604)=hh3(502)*hh3(13)
      hh3(605)=hh3(603) + hh3(604)
      hh3(606)=hh3(561)*z
      hh3(605)=hh3(606) + 3.0_prec*hh3(605)
      hh3(606)=hh3(605)*z
      hh3(607)=5.0_prec*hh3(561)
      hh3(608)=hh3(529)*hh3(607)
      hh3(559)=hh3(606) + hh3(608) + 2.0_prec*hh3(559)
      hh3(559)=hh3(559)*z
      hh3(607)=hh3(539)*hh3(607)
      hh3(559)=hh3(559) + hh3(607) + hh3(565)
      hh3(559)=hh3(559)*z
      hh3(565)=hh3(519)*hh3(561)
      hh3(559)=2.0_prec*hh3(567) + hh3(559) + hh3(565)
      hh3(559)=hh3(559)*z
      hh3(567)=hh3(499)*hh3(561)
      hh3(559)=hh3(559) + hh3(567) + 2.0_prec*hh3(499)
      hh3(559)=hh3(559)*hh3(494)
      hh3(609)=hh3(559)*hh3(493)
      hh3(610)=hh3(493)*hh3(178)
      hh3(611)=hh3(515)*hh3(610)
      hh3(602)= - hh3(611) + hh3(609) + hh3(602)
      hh3(612)= - hh3(272)*hh3(602)
      hh3(613)=hh3(514)*hh3(601)
      hh3(614)=hh3(613) + hh3(550)
      hh3(615)=hh3(514)*hh3(599)
      hh3(616)=hh3(514)*hh3(600)
      hh3(617)=hh3(615) + hh3(616)
      hh3(618)=hh3(614) + hh3(617)
      hh3(619)=hh3(514)*hh3(610)
      hh3(620)=hh3(618) - hh3(619)
      hh3(621)= - hh3(254)*hh3(620)
      hh3(622)=hh3(493)*hh3(5)
      hh3(623)=hh3(514)*hh3(622)
      hh3(624)=hh3(550) + hh3(623)
      hh3(625)=hh3(613) + hh3(617) + hh3(624)
      hh3(626)= - hh3(619) + hh3(625)
      hh3(627)=hh3(268)*hh3(626)
      hh3(628)=hh3(573)*hh3(178)
      hh3(629)=hh3(564)*hh3(628)
      hh3(630)=hh3(493)*hh3(196)
      hh3(631)=hh3(515)*hh3(630)
      hh3(632)=hh3(629) + hh3(631)
      hh3(633)=hh3(233) + hh3(234)
      hh3(634)= - hh3(632)*hh3(633)
      hh3(550)=hh3(550) + hh3(619)
      hh3(635)= - hh3(261) - hh3(231) - hh3(225) + hh3(15) + hh3(224)
      hh3(636)=hh3(550)*hh3(635)
      hh3(637)=hh3(548)*hh3(493)
      hh3(638)=hh3(616) + hh3(637)
      hh3(639)=hh3(278) - hh3(306) - hh3(284) + hh3(285) - hh3(292)
      hh3(640)= - hh3(638)*hh3(639)
      hh3(641)=9.0_prec*hh3(13)
      hh3(642)=9.0_prec*hh3(203)
      hh3(643)=hh3(641) + hh3(642)
      hh3(644)=hh3(643) - hh3(250)
      hh3(644)=hh3(644)*z
      hh3(645)=hh3(502)*hh3(643)
      hh3(553)=hh3(553) - hh3(645)
      hh3(553)= - hh3(644) + 3.0_prec*hh3(553)
      hh3(553)=hh3(553)*z
      hh3(524)=hh3(524)*hh3(561)
      hh3(644)=hh3(525)*hh3(250)
      hh3(553)=hh3(553) + hh3(644) - hh3(524)
      hh3(553)=hh3(553)*z
      hh3(534)=hh3(534)*hh3(561)
      hh3(644)=hh3(536)*hh3(250)
      hh3(553)=hh3(553) + hh3(644) - hh3(534)
      hh3(553)=hh3(553)*z
      hh3(535)=hh3(535)*hh3(561)
      hh3(644)=hh3(519)*hh3(250)
      hh3(553)=hh3(553) + hh3(644) - hh3(535)
      hh3(553)=hh3(553)*z
      hh3(644)=3.0_prec*hh3(13)
      hh3(646)=3.0_prec*hh3(203)
      hh3(647)=hh3(644) + hh3(646)
      hh3(648)=hh3(499)*hh3(647)
      hh3(649)=hh3(499)*hh3(250)
      hh3(553)=hh3(553) + hh3(649) - hh3(648)
      hh3(553)=hh3(553)*hh3(543)
      hh3(649)=hh3(577)*hh3(262)
      hh3(553)=hh3(553) + hh3(649)
      hh3(649)= - hh3(196)*hh3(553)
      hh3(522)=hh3(271)*hh3(522)
      hh3(522)=hh3(522) + hh3(562)
      hh3(522)=hh3(522)*z
      hh3(522)=hh3(522) + hh3(568)
      hh3(522)=hh3(522)*z
      hh3(522)=hh3(522) + hh3(571)
      hh3(522)=hh3(522)*z
      hh3(522)=hh3(522) + hh3(570)
      hh3(522)=hh3(522)*hh3(543)
      hh3(522)=hh3(522) + hh3(575)
      hh3(522)=hh3(12)*hh3(522)
      hh3(575)=hh3(514)*hh3(588)
      hh3(650)=hh3(575) + hh3(544)
      hh3(651)= - hh3(273)*hh3(650)
      hh3(614)=hh3(614) - hh3(619)
      hh3(614)=hh3(256)*hh3(614)
      hh3(490)=hh3(627) + hh3(621) + hh3(598) + hh3(612) + hh3(583) + &
     & hh3(497) + hh3(614) + hh3(651) + hh3(522) + hh3(500) + hh3(649)&
     &  + hh3(490) + hh3(640) + hh3(636) + hh3(634)
      hh3(497)=hh3(577)*hh3(251)
      hh3(497)=hh3(497) + hh3(553) + hh3(632)
      hh3(497)=hh3(497)*hh3(178)
      hh3(500)=hh3(620)*hh3(272)
      hh3(522)=hh3(559)*hh3(630)
      hh3(553)=hh3(514)*hh3(630)
      hh3(559)=hh3(553) + hh3(611)
      hh3(583)=hh3(633)*hh3(559)
      hh3(497)=hh3(497) - hh3(522) + hh3(500) + hh3(583)
      hh3(500)= - hh3(230) - hh3(520) + hh3(271) - hh3(207)
      hh3(520)=hh3(498) - hh3(500)
      hh3(522)=hh3(576) - hh3(520)
      hh3(522)=hh3(522)*z
      hh3(583)=hh3(520)*hh3(513)
      hh3(522)=hh3(509) + hh3(522) - hh3(583)
      hh3(522)=hh3(522)*z
      hh3(583)=hh3(520)*hh3(525)
      hh3(522)=hh3(522) - hh3(583) - hh3(518) + hh3(560)
      hh3(522)=hh3(522)*z
      hh3(583)=hh3(520)*hh3(536)
      hh3(522)=hh3(522) - hh3(583) + hh3(523) + hh3(566)
      hh3(522)=hh3(522)*z
      hh3(526)=hh3(526) - hh3(584)
      hh3(583)=hh3(521) + hh3(506)
      hh3(583)=hh3(583)*hh3(519)
      hh3(569)=hh3(569) + hh3(571)
      hh3(522)=hh3(522) - hh3(583) + hh3(569) + hh3(526)
      hh3(522)=hh3(522)*z
      hh3(520)=hh3(557) - hh3(520)
      hh3(520)=hh3(520)*hh3(499)
      hh3(571)=hh3(533)*hh3(219)
      hh3(554)=hh3(571) - hh3(554)
      hh3(520)=hh3(522) + hh3(520) - hh3(554) + hh3(495)
      hh3(520)=hh3(520)*hh3(494)
      hh3(522)= - hh3(580) - hh3(551)
      hh3(522)=hh3(548)*hh3(522)
      hh3(549)=hh3(549) + hh3(639)
      hh3(551)=hh3(256) + hh3(635) - hh3(254)
      hh3(571)= - hh3(549) + hh3(551)
      hh3(571)=hh3(514)*hh3(571)
      hh3(520)=hh3(520) + hh3(571) + hh3(522)
      hh3(520)=hh3(493)*hh3(520)
      hh3(522)=hh3(548)*hh3(599)
      hh3(571)=hh3(522) + hh3(650)
      hh3(580)=hh3(571)*hh3(191)
      hh3(583)=hh3(573)*hh3(177)
      hh3(598)=hh3(505)*hh3(583)
      hh3(611)=hh3(598)*hh3(24)
      hh3(547)=hh3(611) + hh3(580) + hh3(547)
      hh3(533)=hh3(533)*hh3(245)
      hh3(533)=hh3(533) - hh3(579)
      hh3(579)=hh3(592) - hh3(533)
      hh3(579)=hh3(579)*hh3(543)
      hh3(580)=hh3(493)*hh3(183)
      hh3(592)=hh3(548)*hh3(580)
      hh3(589)=hh3(592) - hh3(589)
      hh3(501)=hh3(501)*hh3(577)
      hh3(501)=hh3(589) + hh3(501) - hh3(579)
      hh3(592)=hh3(632) - hh3(501)
      hh3(592)=hh3(177)*hh3(592)
      hh3(611)= - hh3(514)*hh3(581)
      hh3(598)=hh3(611) - hh3(598)
      hh3(612)=hh3(632) - hh3(598)
      hh3(612)=hh3(180)*hh3(612)
      hh3(614)=hh3(12)*hh3(632)
      hh3(520)=hh3(612) + hh3(592) + hh3(614) + hh3(520) - hh3(547) - &
     & hh3(497)
      hh3(592)=hh3(600)*hh3(24)
      hh3(612)=hh3(548)*hh3(592)
      hh3(614)=hh3(615) + hh3(637)
      hh3(621)=hh3(614)*hh3(191)
      hh3(627)=hh3(493)*hh3(156)
      hh3(634)=hh3(514)*hh3(627)
      hh3(635)=hh3(577)*hh3(241)
      hh3(589)=hh3(611) + hh3(635) + hh3(634) + hh3(612) + hh3(621) + &
     & hh3(589)
      hh3(611)=hh3(529)*hh3(561)
      hh3(606)=hh3(606) + 5.0_prec*hh3(611)
      hh3(606)=hh3(606)*z
      hh3(611)=hh3(539)*hh3(203)
      hh3(612)=hh3(539)*hh3(13)
      hh3(611)=hh3(611) + hh3(612)
      hh3(606)=hh3(606) + 5.0_prec*hh3(611)
      hh3(606)=hh3(606)*z
      hh3(606)=hh3(606) + hh3(565)
      hh3(606)=hh3(606)*z
      hh3(606)=hh3(606) + hh3(567)
      hh3(606)=hh3(606)*hh3(543)
      hh3(606)=hh3(606) - hh3(559)
      hh3(606)=hh3(606)*hh3(178)
      hh3(574)=hh3(574) + hh3(559)
      hh3(611)=hh3(574)*hh3(12)
      hh3(621)=hh3(619)*hh3(633)
      hh3(634)=hh3(577)*hh3(272)
      hh3(606)=hh3(606) + hh3(631) - hh3(634) - hh3(621) + hh3(611)
      hh3(611)=hh3(494)*hh3(573)
      hh3(504)=hh3(504) + 9.0_prec*hh3(529)
      hh3(504)=hh3(504)*z
      hh3(621)=hh3(545) - 32.
      hh3(621)=hh3(621)*y
      hh3(621)=hh3(621) + 38.
      hh3(621)=hh3(621)*y
      hh3(621)=hh3(621) - 13.
      hh3(504)=hh3(504) + hh3(621)
      hh3(504)=hh3(504)*z
      hh3(631)=2.0_prec*y
      hh3(635)=hh3(631) - 9.
      hh3(635)=hh3(635)*y
      hh3(636)=hh3(635) + 19.
      hh3(636)=hh3(636)*y
      hh3(636)=hh3(636) - 15.
      hh3(636)=hh3(636)*y
      hh3(636)=hh3(636) + 4.
      hh3(504)=hh3(504) + 2.0_prec*hh3(636)
      hh3(504)=hh3(504)*z
      hh3(639)=hh3(538) + 9.
      hh3(639)=hh3(639)*y
      hh3(639)=hh3(639) - 13.
      hh3(639)=hh3(639)*y
      hh3(639)=hh3(639) + 8.
      hh3(639)=hh3(639)*y
      hh3(639)=hh3(639) - 2.
      hh3(504)=hh3(504) + hh3(639)
      hh3(504)=hh3(504)*hh3(611)
      hh3(504)=hh3(504) + hh3(559)
      hh3(640)=hh3(548)*hh3(600)
      hh3(649)=hh3(504) + hh3(640)
      hh3(649)=hh3(649)*hh3(180)
      hh3(590)=hh3(645) + hh3(590)
      hh3(491)=hh3(643) + hh3(491)
      hh3(491)=hh3(491)*z
      hh3(491)=hh3(491) + 3.0_prec*hh3(590)
      hh3(491)=hh3(491)*z
      hh3(590)=hh3(525)*hh3(243)
      hh3(491)=hh3(491) + 5.0_prec*hh3(593) + hh3(590) + hh3(524)
      hh3(491)=hh3(491)*z
      hh3(590)=hh3(536)*hh3(243)
      hh3(491)=hh3(491) + 5.0_prec*hh3(595) + hh3(590) + hh3(534)
      hh3(491)=hh3(491)*z
      hh3(491)=hh3(491) + hh3(597) + hh3(535)
      hh3(491)=hh3(491)*z
      hh3(491)=hh3(491) - hh3(533) + hh3(648)
      hh3(491)=hh3(491)*hh3(543)
      hh3(533)=hh3(514)*hh3(580)
      hh3(533)=hh3(533) - hh3(575)
      hh3(504)=hh3(504) - hh3(533)
      hh3(504)=hh3(504)*hh3(177)
      hh3(491)=hh3(606) - hh3(589) + hh3(649) + hh3(491) + hh3(504)
      hh3(504)=6.0_prec*z
      hh3(575)=19.0_prec*y
      hh3(590)=hh3(575) + hh3(504) - 18.
      hh3(590)=hh3(590)*z
      hh3(593)=15.0_prec*y
      hh3(595)=hh3(593) - 26.
      hh3(595)=hh3(595)*hh3(631)
      hh3(590)=hh3(590) + hh3(595) + 25.
      hh3(590)=hh3(590)*z
      hh3(595)=30.0_prec*y
      hh3(597)=hh3(595) - 71.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) + 62.
      hh3(597)=hh3(597)*y
      hh3(590)=hh3(590) + hh3(597) - 20.
      hh3(590)=hh3(590)*z
      hh3(597)=hh3(575) - 52.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) + 62.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) - 36.
      hh3(597)=hh3(597)*y
      hh3(590)=hh3(590) + hh3(597) + 10.
      hh3(590)=hh3(590)*z
      hh3(597)=hh3(531)*hh3(537)
      hh3(643)=hh3(597) + 25.
      hh3(643)=hh3(643)*y
      hh3(643)=hh3(643) - 20.
      hh3(643)=hh3(643)*y
      hh3(643)=hh3(643) + 10.
      hh3(643)=hh3(643)*y
      hh3(590)=hh3(590) + hh3(643) - 3.
      hh3(590)=hh3(590)*hh3(611)
      hh3(643)=hh3(590) + hh3(619)
      hh3(645)=hh3(643) + hh3(616)
      hh3(645)=hh3(645)*hh3(180)
      hh3(647)=hh3(502)*hh3(647)
      hh3(561)=hh3(561) + 2.
      hh3(561)=hh3(561)*z
      hh3(511)=hh3(561) + hh3(647) + hh3(511)
      hh3(511)=hh3(511)*z
      hh3(511)=hh3(511) + hh3(608) + 18.0_prec*hh3(529)
      hh3(511)=hh3(511)*z
      hh3(511)=hh3(511) + hh3(607) + 2.0_prec*hh3(621)
      hh3(511)=hh3(511)*z
      hh3(511)=hh3(511) + hh3(565) + 4.0_prec*hh3(636)
      hh3(511)=hh3(511)*z
      hh3(511)=hh3(511) + hh3(567) + 2.0_prec*hh3(639)
      hh3(511)=hh3(511)*hh3(543)
      hh3(561)=hh3(643)*hh3(177)
      hh3(511)=hh3(645) + hh3(511) + hh3(561)
      hh3(561)=hh3(550)*hh3(12)
      hh3(565)=hh3(178)**2
      hh3(607)=hh3(577)*hh3(565)
      hh3(553)= - hh3(607) + hh3(561) + hh3(553)
      hh3(607)=hh3(514)*hh3(592)
      hh3(607)=hh3(607) + hh3(533)
      hh3(608)=hh3(493)*hh3(191)
      hh3(621)=hh3(514)*hh3(608)
      hh3(636)= - hh3(621) + hh3(553) + hh3(511) - hh3(607)
      hh3(586)=hh3(586) + hh3(583)
      hh3(639)=hh3(514)*hh3(586)
      hh3(590)=hh3(613) + hh3(639) + hh3(590)
      hh3(613)=2.0_prec*hh3(623)
      hh3(639)=5.0_prec*hh3(590) + hh3(613)
      hh3(639)=hh3(5)*hh3(639)
      hh3(639)=20.0_prec*hh3(636) + hh3(639)
      hh3(639)=hh3(5)*hh3(639)
      hh3(639)=60.0_prec*hh3(491) + hh3(639)
      hh3(639)=hh3(5)*hh3(639)
      hh3(643)=12.0_prec*hh3(493)
      hh3(645)= - hh3(505)*hh3(643)
      hh3(647)=3.0_prec*hh3(493)
      hh3(648)= - hh3(548)*hh3(647)
      hh3(648)=hh3(648) - hh3(623)
      hh3(648)=hh3(5)*hh3(648)
      hh3(645)=hh3(645) + hh3(648)
      hh3(648)=20.0_prec*hh3(118)
      hh3(645)=hh3(645)*hh3(648)
      hh3(649)= - hh3(515)*hh3(647)
      hh3(649)=hh3(649) - hh3(623)
      hh3(649)=hh3(5)*hh3(649)
      hh3(650)= - hh3(564)*hh3(643)
      hh3(649)=hh3(650) + hh3(649)
      hh3(649)=hh3(188)*hh3(649)
      hh3(520)=20.0_prec*hh3(649) + hh3(645) + 120.0_prec*hh3(520) + hh3(639)
      hh3(520)=hh3(5)*hh3(520)
      hh3(580)= - hh3(588) + hh3(580) + hh3(608)
      hh3(588)=hh3(181) + hh3(185)
      hh3(639)=hh3(186) + hh3(182)
      hh3(645)=hh3(639) - hh3(190)
      hh3(649)= - hh3(188) - hh3(118) - hh3(565) + hh3(588) + hh3(645)
      hh3(649)=hh3(493)*hh3(649)
      hh3(592)= - hh3(592) + hh3(630) + hh3(649) - hh3(580)
      hh3(592)=hh3(514)*hh3(592)
      hh3(649)=hh3(623) + hh3(590)
      hh3(649)=hh3(5)*hh3(649)
      hh3(637)=hh3(637) + hh3(623)
      hh3(650)=hh3(637) + hh3(616)
      hh3(651)=hh3(6)*hh3(650)
      hh3(511)=hh3(651) + hh3(649) + hh3(561) + hh3(592) + hh3(511)
      hh3(511)=zeta3*hh3(511)
      hh3(530)=z*hh3(310)*hh3(530)
      hh3(561)=hh3(536)*hh3(310)
      hh3(530)=hh3(530) + hh3(561)
      hh3(530)=hh3(530)*z
      hh3(530)=hh3(530) + hh3(584)
      hh3(530)=hh3(530)*z
      hh3(530)=hh3(530) + hh3(585)
      hh3(530)= - hh3(530)*hh3(543)
      hh3(561)= - hh3(191)*hh3(544)
      hh3(530)=hh3(561) + hh3(530) + hh3(582)
      hh3(561)=hh3(548)*hh3(608)
      hh3(561)=hh3(561) + hh3(598)
      hh3(582)=hh3(640) + hh3(544)
      hh3(584)=hh3(582) - hh3(621)
      hh3(592)=4.0_prec*hh3(638) + hh3(623)
      hh3(592)=hh3(5)*hh3(592)
      hh3(592)=12.0_prec*hh3(584) + hh3(592)
      hh3(592)=hh3(5)*hh3(592)
      hh3(592)= - 24.0_prec*hh3(561) + hh3(592)
      hh3(592)=hh3(5)*hh3(592)
      hh3(608)=24.0_prec*hh3(493)
      hh3(621)=hh3(514)*hh3(608)
      hh3(649)=hh3(311) - hh3(303)
      hh3(651)=hh3(649)*hh3(621)
      hh3(530)=24.0_prec*hh3(530) + hh3(592) + hh3(651)
      hh3(592)=5.0_prec*hh3(6)
      hh3(530)=hh3(530)*hh3(592)
      hh3(651)=hh3(623) + 3.0_prec*hh3(550)
      hh3(651)=hh3(651)*hh3(5)
      hh3(651)=hh3(651) + 6.0_prec*hh3(574)
      hh3(651)=hh3(651)*hh3(5)
      hh3(634)=hh3(634) - hh3(632)
      hh3(652)=6.0_prec*hh3(624)
      hh3(653)=hh3(652)*hh3(190)
      hh3(634)=hh3(653) - hh3(651) + 6.0_prec*hh3(634)
      hh3(653)= - 20.0_prec*hh3(639)
      hh3(634)=hh3(634)*hh3(653)
      hh3(653)=hh3(623) + 3.0_prec*hh3(638)
      hh3(653)=hh3(653)*hh3(5)
      hh3(653)=hh3(653) + 6.0_prec*hh3(584)
      hh3(653)=hh3(653)*hh3(5)
      hh3(561)=hh3(653) - 6.0_prec*hh3(561)
      hh3(653)=20.0_prec*hh3(588)
      hh3(653)=hh3(561)*hh3(653)
      hh3(654)= - 3.0_prec*hh3(620) - hh3(623)
      hh3(654)=hh3(5)*hh3(654)
      hh3(654)= - 6.0_prec*hh3(602) + hh3(654)
      hh3(654)=hh3(5)*hh3(654)
      hh3(605)=hh3(605)*hh3(542)
      hh3(524)=hh3(605) + hh3(524)
      hh3(524)=hh3(524)*z
      hh3(524)=hh3(524) + hh3(534)
      hh3(524)=hh3(524)*z
      hh3(524)=hh3(524) + hh3(535)
      hh3(524)=hh3(524)*z
      hh3(524)=hh3(524) + 3.0_prec*hh3(567)
      hh3(524)=hh3(524)*hh3(543)
      hh3(534)=hh3(573)*hh3(12)
      hh3(535)= - hh3(534) - hh3(586)
      hh3(535)=hh3(564)*hh3(535)
      hh3(535)= - hh3(524) + hh3(629) + hh3(535)
      hh3(567)=6.0_prec*hh3(493)
      hh3(586)=hh3(514)*hh3(567)
      hh3(605)= - hh3(228)*hh3(586)
      hh3(535)=hh3(605) + 6.0_prec*hh3(535) + hh3(654)
      hh3(535)=hh3(190)*hh3(535)
      hh3(605)=hh3(623) + 2.0_prec*hh3(638)
      hh3(605)=hh3(605)*hh3(5)
      hh3(629)=hh3(605) + 2.0_prec*hh3(582)
      hh3(654)=hh3(238) + hh3(242)
      hh3(655)= - 60.0_prec*hh3(654)
      hh3(629)=hh3(629)*hh3(655)
      hh3(605)=hh3(605) + 2.0_prec*hh3(584)
      hh3(655)=hh3(257) + hh3(240) + hh3(239)
      hh3(656)=60.0_prec*hh3(655)
      hh3(656)=hh3(605)*hh3(656)
      hh3(657)=hh3(623) + 2.0_prec*hh3(550)
      hh3(657)=hh3(657)*hh3(5)
      hh3(657)=hh3(657) + 2.0_prec*hh3(574)
      hh3(658)=hh3(228)*hh3(657)
      hh3(659)=hh3(548)*hh3(573)
      hh3(659)=hh3(659) + hh3(623)
      hh3(659)=hh3(659)*hh3(5)
      hh3(660)=4.0_prec*hh3(493)
      hh3(661)=hh3(505)*hh3(660)
      hh3(659)=hh3(659) + hh3(661)
      hh3(661)=60.0_prec*hh3(119)
      hh3(662)= - hh3(659)*hh3(661)
      hh3(663)=hh3(637) + hh3(615)
      hh3(664)=120.0_prec*hh3(649)
      hh3(663)=hh3(663)*hh3(664)
      hh3(664)=hh3(288) + hh3(289) + hh3(297)
      hh3(665)= - 120.0_prec*hh3(664)
      hh3(665)=hh3(637)*hh3(665)
      hh3(666)=hh3(217) + hh3(270) + hh3(252)
      hh3(667)= - 120.0_prec*hh3(666)
      hh3(667)=hh3(624)*hh3(667)
      hh3(668)=hh3(276) + hh3(280) - hh3(282)
      hh3(669)=hh3(668) + hh3(287)
      hh3(669)=120.0_prec*hh3(669)
      hh3(669)=hh3(650)*hh3(669)
      hh3(670)=hh3(550) + hh3(623)
      hh3(671)=hh3(214) + hh3(216) + hh3(212) + hh3(222) + hh3(260) + &
     & hh3(263) - hh3(220) + hh3(258) - hh3(213)
      hh3(672)=120.0_prec*hh3(671)
      hh3(672)=hh3(670)*hh3(672)
      hh3(673)=hh3(414)*hh3(177)
      hh3(673)=hh3(468) - hh3(410) + hh3(402) - hh3(344) + hh3(394) - &
     & hh3(384) + hh3(364) + hh3(406) - hh3(400) - hh3(409) - hh3(455)&
     &  - hh3(376) - hh3(339) - hh3(440) + hh3(415) + hh3(451) + &
     & hh3(319) - hh3(673) + hh3(326) + hh3(367) + hh3(356) + hh3(333)&
     &  + hh3(323) + hh3(389) - hh3(317) - hh3(329) + hh3(419) + &
     & hh3(385) - hh3(342)
      hh3(674)=hh3(457) + hh3(404)
      hh3(674)= - 120.0_prec*hh3(674)
      hh3(674)=hh3(178)*hh3(674)
      hh3(673)=hh3(674) + 120.0_prec*hh3(673)
      hh3(673)=hh3(673)*hh3(577)
      hh3(490)=280.0_prec*hh3(511) + hh3(662) + hh3(530) + 20.0_prec*hh3(535) + 60.&
     & *hh3(658) + hh3(673) + hh3(672) + hh3(669) + hh3(656) + hh3(667)&
     &  + hh3(665) + hh3(520) + hh3(653) + hh3(663) + hh3(629) + &
     & hh3(634) + 120.0_prec*hh3(490)
      hh3(511)=hh3(626)*hh3(190)
      hh3(491)=hh3(511) - hh3(491)
      hh3(511)=hh3(613) + 3.0_prec*hh3(590)
      hh3(511)=hh3(511)*hh3(5)
      hh3(511)=hh3(511) + 6.0_prec*hh3(636)
      hh3(511)=hh3(511)*hh3(5)
      hh3(520)=3.0_prec*hh3(6)
      hh3(530)=hh3(520)*hh3(605)
      hh3(535)= - hh3(655) + hh3(654)
      hh3(629)= - hh3(228) + hh3(535) + hh3(119)
      hh3(629)=hh3(629)*hh3(567)
      hh3(634)=hh3(493)*zeta3
      hh3(629)=hh3(629) - 28.0_prec*hh3(634)
      hh3(629)=hh3(629)*hh3(514)
      hh3(636)=hh3(652)*hh3(188)
      hh3(652)=6.0_prec*hh3(637)
      hh3(653)=hh3(652)*hh3(118)
      hh3(654)=6.0_prec*hh3(650)
      hh3(654)=hh3(588)*hh3(654)
      hh3(655)=6.0_prec*hh3(670)
      hh3(655)=hh3(639)*hh3(655)
      hh3(491)= - hh3(530) + hh3(636) + hh3(653) - hh3(654) - hh3(655)&
     &  + hh3(629) - hh3(511) + 6.0_prec*hh3(491)
      hh3(511)=hh3(493)*hh3(6)
      hh3(530)=hh3(514)*hh3(511)
      hh3(590)=hh3(530) + hh3(590) + hh3(613)
      hh3(613)=Pi**2
      hh3(629)=47.0_prec*hh3(613)
      hh3(636)= - hh3(590)*hh3(629)
      hh3(636)=20.0_prec*hh3(491) + hh3(636)
      hh3(636)=hh3(636)*hh3(613)
      hh3(620)=hh3(623) + 2.0_prec*hh3(620)
      hh3(620)=hh3(620)*hh3(5)
      hh3(653)=hh3(620) + 2.0_prec*hh3(602)
      hh3(654)=hh3(514)*hh3(573)
      hh3(655)=hh3(654)*hh3(639)
      hh3(656)=hh3(653) + hh3(655)
      hh3(658)=hh3(613)*hh3(493)
      hh3(662)=hh3(514)*hh3(658)
      hh3(656)= - hh3(662) + 6.0_prec*hh3(656)
      hh3(663)=hh3(265)*hh3(656)
      hh3(665)= - hh3(662) + 6.0_prec*hh3(605)
      hh3(667)=hh3(244)*hh3(665)
      hh3(663)=hh3(667) + hh3(663)
      hh3(667)=hh3(368) - hh3(471)
      hh3(669)=1440.0_prec*hh3(493)
      hh3(667)=hh3(514)*hh3(669)*hh3(667)
      hh3(530)=hh3(637) + hh3(530)
      hh3(672)=hh3(615) + hh3(530)
      hh3(673)=1440.0_prec*hh3(301)
      hh3(674)=hh3(672)*hh3(673)
      hh3(675)=1440.0_prec*hh3(650)
      hh3(676)=hh3(283)*hh3(675)
      hh3(677)=hh3(227)*hh3(670)
      hh3(490)=1440.0_prec*hh3(677) + hh3(676) + hh3(674) + 12.0_prec*hh3(490) + &
     & hh3(636) + hh3(667) + 120.0_prec*hh3(663)
      hh3(636)=hh3(197)*hh3(656)
      hh3(490)= - 240.0_prec*hh3(636) + 2.0_prec*hh3(490)
      hh3(490)=hh3(314)*hh3(490)
      hh3(636)=hh3(21) - hh3(50)
      hh3(656)=2.0_prec*hh3(44)
      hh3(663)=hh3(656) - hh3(636)
      hh3(663)=hh3(663)*y
      hh3(667)=3.0_prec*hh3(44)
      hh3(674)=hh3(636) - hh3(667)
      hh3(676)=hh3(631) - 3.
      hh3(677)=hh3(676)*hh3(8)
      hh3(677)=hh3(674) + hh3(677) + hh3(663)
      hh3(678)=hh3(131) + hh3(113)
      hh3(679)=hh3(502)*hh3(678)
      hh3(679)=hh3(677) + hh3(679)
      hh3(680)=hh3(147) + hh3(122)
      hh3(681)=hh3(502)*hh3(680)
      hh3(682)=hh3(679) - hh3(681)
      hh3(683)=hh3(678) + hh3(572)
      hh3(684)= - hh3(674) + hh3(683)
      hh3(685)=hh3(680) - hh3(684)
      hh3(685)=hh3(685)*z
      hh3(682)= - hh3(685) + 2.0_prec*hh3(682)
      hh3(682)=hh3(682)*z
      hh3(685)=3.0_prec*hh3(636)
      hh3(686)= - hh3(685) + 11.0_prec*hh3(44)
      hh3(686)=hh3(686)*y
      hh3(687)= - hh3(685) + 8.0_prec*hh3(44)
      hh3(686)=hh3(686) - 2.0_prec*hh3(687)
      hh3(686)=hh3(686)*y
      hh3(688)=3.0_prec*hh3(529)
      hh3(689)=hh3(688)*hh3(678)
      hh3(690)=3.0_prec*hh3(674)
      hh3(691)=hh3(508) - 16.
      hh3(691)=hh3(691)*y
      hh3(691)=hh3(691) + 9.
      hh3(692)=hh3(691)*hh3(8)
      hh3(686)=hh3(686) - hh3(690) + hh3(689) + hh3(692)
      hh3(689)=hh3(688)*hh3(680)
      hh3(682)=hh3(682) - hh3(689) + hh3(686)
      hh3(682)=hh3(682)*z
      hh3(663)=hh3(663) - hh3(687)
      hh3(663)=hh3(663)*y
      hh3(663)=hh3(663) + hh3(687)
      hh3(663)=hh3(663)*y
      hh3(687)=hh3(539)*hh3(678)
      hh3(692)=y - 4.
      hh3(693)=hh3(692)*y
      hh3(694)=hh3(693) + 4.
      hh3(694)=hh3(694)*hh3(631)
      hh3(694)=hh3(694) - 3.
      hh3(695)=hh3(694)*hh3(8)
      hh3(663)=hh3(663) + hh3(687) + hh3(695) + hh3(674)
      hh3(687)=hh3(539)*hh3(680)
      hh3(695)=hh3(663) - hh3(687)
      hh3(682)=hh3(682) + 2.0_prec*hh3(695)
      hh3(682)=hh3(682)*z
      hh3(695)=hh3(674)*y
      hh3(696)=2.0_prec*hh3(674)
      hh3(695)=hh3(695) - hh3(696)
      hh3(695)=hh3(695)*y
      hh3(690)=hh3(695) + hh3(690)
      hh3(690)=hh3(690)*y
      hh3(690)=hh3(690) - hh3(696)
      hh3(690)=hh3(690)*y
      hh3(695)=hh3(528) + 3.
      hh3(695)=hh3(695)*y
      hh3(695)=hh3(695) - 2.
      hh3(695)=hh3(695)*y
      hh3(695)=hh3(695) + 1.
      hh3(683)= - hh3(695)*hh3(683)
      hh3(696)=z + 2.0_prec*hh3(502)
      hh3(697)=hh3(696)*z
      hh3(697)=hh3(697) + hh3(688)
      hh3(697)=hh3(697)*z
      hh3(698)=2.0_prec*hh3(539)
      hh3(697)=hh3(697) + hh3(698)
      hh3(697)=hh3(697)*z
      hh3(697)=hh3(697) + hh3(695)
      hh3(699)=hh3(136) - hh3(29)
      hh3(700)= - hh3(697)*hh3(699)
      hh3(674)=hh3(690) + hh3(674) + hh3(700) + hh3(683)
      hh3(683)=hh3(695)*hh3(680)
      hh3(682)=hh3(682) - hh3(674) - hh3(683)
      hh3(682)=hh3(682)*hh3(543)
      hh3(690)=hh3(541) + 2.0_prec*hh3(676)
      hh3(690)=hh3(690)*z
      hh3(690)=hh3(690) + hh3(691)
      hh3(690)=hh3(690)*z
      hh3(690)=hh3(690) + 2.0_prec*hh3(694)
      hh3(690)=hh3(690)*z
      hh3(700)=3.0_prec*hh3(695)
      hh3(690)=hh3(690) + hh3(700)
      hh3(701)=hh3(690)*hh3(494)
      hh3(702)=hh3(493)*hh3(25)
      hh3(703)=hh3(701)*hh3(702)
      hh3(704)=hh3(89) + hh3(28)
      hh3(705)=hh3(493)*hh3(704)
      hh3(706)=hh3(697)*hh3(494)
      hh3(707)=hh3(706)*hh3(705)
      hh3(703)=hh3(703) + hh3(707)
      hh3(708)=hh3(493)*hh3(24)
      hh3(709)=hh3(701)*hh3(708)
      hh3(710)=hh3(493)*hh3(46)
      hh3(711)=hh3(706)*hh3(710)
      hh3(712)=hh3(527) + z
      hh3(712)=hh3(712)*z
      hh3(713)=hh3(510) - 3.
      hh3(712)=hh3(712) - hh3(713)
      hh3(712)=hh3(712)*z
      hh3(714)=y - 5.
      hh3(714)=hh3(714)*y
      hh3(715)=hh3(714) + 4.
      hh3(715)=hh3(715)*y
      hh3(715)=hh3(715) - 2.
      hh3(712)=hh3(712) + hh3(715)
      hh3(712)=hh3(712)*z
      hh3(712)=hh3(712) + hh3(695)
      hh3(712)=hh3(712)*hh3(494)
      hh3(716)=hh3(712)*hh3(573)
      hh3(717)= - hh3(709) + hh3(711) + hh3(716)
      hh3(718)=hh3(703) - hh3(717)
      hh3(719)=hh3(718)*hh3(88)
      hh3(705)=hh3(701)*hh3(705)
      hh3(720)=y*hh3(44)
      hh3(591)= - hh3(44) + hh3(591) + hh3(720)
      hh3(721)=hh3(8) + hh3(44)
      hh3(721)=hh3(721)*z
      hh3(591)=hh3(721) + 2.0_prec*hh3(591)
      hh3(591)=hh3(591)*z
      hh3(721)=hh3(720) - hh3(656)
      hh3(721)=hh3(721)*y
      hh3(594)=hh3(44) + hh3(594) + hh3(721)
      hh3(591)=hh3(591) + 3.0_prec*hh3(594)
      hh3(591)=hh3(591)*z
      hh3(594)=hh3(720) - hh3(667)
      hh3(594)=hh3(594)*y
      hh3(594)=hh3(594) + hh3(667)
      hh3(594)=hh3(594)*y
      hh3(594)=hh3(594) + hh3(596) - hh3(44)
      hh3(591)=hh3(591) + 2.0_prec*hh3(594)
      hh3(591)=hh3(591)*z
      hh3(594)=hh3(721) + hh3(667)
      hh3(594)=hh3(594)*y
      hh3(594)=hh3(594) - hh3(656)
      hh3(594)=hh3(594)*y
      hh3(596)=hh3(695)*hh3(8)
      hh3(591)=hh3(591) + hh3(44) + hh3(596) + hh3(594)
      hh3(591)=hh3(591)*hh3(543)
      hh3(594)=hh3(705) - hh3(591)
      hh3(596)=hh3(701)*hh3(710)
      hh3(667)=hh3(716)*hh3(25)
      hh3(667)=hh3(594) + hh3(667) - hh3(596)
      hh3(705)=hh3(716)*hh3(24)
      hh3(710)=hh3(534)*hh3(712)
      hh3(720)=hh3(705) + hh3(710)
      hh3(721)=hh3(493)*hh3(105)
      hh3(722)=hh3(706)*hh3(721)
      hh3(723)= - hh3(722) + hh3(667) + hh3(720)
      hh3(723)=hh3(723)*hh3(24)
      hh3(594)=hh3(594)*hh3(12)
      hh3(724)=hh3(701)*hh3(601)
      hh3(725)=hh3(724) + hh3(716)
      hh3(725)=hh3(725)*hh3(46)
      hh3(726)=hh3(701)*hh3(627)
      hh3(727)=hh3(701)*hh3(493)
      hh3(728)=hh3(706)*hh3(708)
      hh3(729)=hh3(727) - hh3(728)
      hh3(730)=hh3(729)*hh3(150)
      hh3(721)=hh3(701)*hh3(721)
      hh3(731)=hh3(706)*hh3(493)
      hh3(732)=hh3(97) + hh3(143) + hh3(34)
      hh3(733)=hh3(732) - hh3(40)
      hh3(734)=hh3(733) - hh3(151)
      hh3(734)=hh3(734)*hh3(731)
      hh3(735)=hh3(710)*hh3(25)
      hh3(594)= - hh3(723) + hh3(725) - hh3(719) - hh3(721) - hh3(735)&
     &  + hh3(730) - hh3(594) - hh3(726) + hh3(682) + hh3(734)
      hh3(682)=hh3(706)*hh3(622)
      hh3(719)=hh3(727) + hh3(682)
      hh3(702)=hh3(706)*hh3(702)
      hh3(723)=hh3(702) + hh3(728)
      hh3(725)=hh3(719) - hh3(723)
      hh3(726)=hh3(90)*hh3(725)
      hh3(730)=hh3(706)*hh3(601)
      hh3(734)=hh3(730) + hh3(728)
      hh3(735)=hh3(734) + hh3(727)
      hh3(736)=hh3(735) + hh3(682)
      hh3(737)=hh3(133)*hh3(736)
      hh3(728)=hh3(728) - hh3(719)
      hh3(738)=hh3(139)*hh3(728)
      hh3(726)=hh3(737) + hh3(738) + hh3(594) + hh3(726)
      hh3(709)=hh3(709) + hh3(724)
      hh3(703)= - hh3(711) + hh3(703) + hh3(709)
      hh3(703)=hh3(703)*hh3(24)
      hh3(723)=hh3(723) - hh3(727)
      hh3(737)=hh3(723)*hh3(88)
      hh3(707)=hh3(707) - hh3(716)
      hh3(707)=hh3(707)*hh3(12)
      hh3(738)=hh3(601)*hh3(25)
      hh3(739)=hh3(701)*hh3(738)
      hh3(740)=hh3(727) + hh3(730)
      hh3(741)=hh3(740)*hh3(46)
      hh3(742)=hh3(731)*hh3(150)
      hh3(742)=hh3(742) - hh3(722)
      hh3(743)=hh3(706)*hh3(627)
      hh3(703)= - hh3(742) - hh3(591) + hh3(737) - hh3(741) + hh3(743)&
     &  + hh3(739) + hh3(703) + hh3(707)
      hh3(702)=hh3(734) + hh3(702)
      hh3(707)=hh3(702)*hh3(24)
      hh3(737)=hh3(706)*hh3(738)
      hh3(711)=hh3(737) - hh3(711)
      hh3(737)=hh3(493)*hh3(88)
      hh3(738)=hh3(706)*hh3(737)
      hh3(739)=hh3(738) + hh3(716)
      hh3(707)= - hh3(739) - hh3(724) + hh3(707) + hh3(711)
      hh3(724)= - 4.0_prec*hh3(740) - hh3(682)
      hh3(724)=hh3(5)*hh3(724)
      hh3(724)=12.0_prec*hh3(707) + hh3(724)
      hh3(724)=hh3(5)*hh3(724)
      hh3(724)=24.0_prec*hh3(703) + hh3(724)
      hh3(724)=hh3(5)*hh3(724)
      hh3(741)=hh3(682) + 3.0_prec*hh3(735)
      hh3(741)=hh3(741)*hh3(5)
      hh3(739)=hh3(709) + hh3(739)
      hh3(741)=hh3(741) + 6.0_prec*hh3(739)
      hh3(741)=hh3(741)*hh3(5)
      hh3(737)=hh3(701)*hh3(737)
      hh3(720)=hh3(742) + hh3(737) + hh3(720)
      hh3(742)=hh3(741) + 6.0_prec*hh3(720)
      hh3(743)=hh3(706)*hh3(567)
      hh3(744)=hh3(743)*hh3(139)
      hh3(745)=hh3(743)*hh3(90)
      hh3(744)=hh3(744) - hh3(745)
      hh3(746)= - hh3(742) + hh3(744)
      hh3(747)=4.0_prec*hh3(6)
      hh3(746)=hh3(747)*hh3(746)
      hh3(748)=hh3(682) + 2.0_prec*hh3(735)
      hh3(748)=hh3(748)*hh3(5)
      hh3(748)=hh3(748) + 2.0_prec*hh3(739)
      hh3(749)=hh3(104)*hh3(748)
      hh3(750)=hh3(41) + hh3(30)
      hh3(751)=24.0_prec*hh3(750)
      hh3(751)=hh3(734)*hh3(751)
      hh3(752)=hh3(701)*hh3(573)
      hh3(752)=hh3(752) + hh3(682)
      hh3(752)=hh3(752)*hh3(5)
      hh3(753)=hh3(712)*hh3(660)
      hh3(752)=hh3(752) + hh3(753)
      hh3(753)=12.0_prec*hh3(118)
      hh3(754)=hh3(752)*hh3(753)
      hh3(755)=24.0_prec*hh3(719)
      hh3(756)=hh3(119)*hh3(755)
      hh3(757)=hh3(706)*hh3(608)
      hh3(758)=hh3(43) + hh3(39) - hh3(86) + hh3(37) - hh3(126)
      hh3(759)= - hh3(121) - hh3(758)
      hh3(759)=hh3(757)*hh3(759)
      hh3(724)=hh3(746) + hh3(756) + hh3(754) + hh3(759) + hh3(751) - &
     & 12.0_prec*hh3(749) + hh3(724) - 24.0_prec*hh3(726)
      hh3(724)=hh3(3)*hh3(724)
      hh3(726)=hh3(545)*hh3(203)
      hh3(746)=hh3(726) + hh3(575)
      hh3(746)=hh3(746)*z
      hh3(749)=hh3(631) - 1.
      hh3(751)=hh3(726)*hh3(749)
      hh3(754)=53.0_prec*y
      hh3(756)=hh3(754) - 19.
      hh3(759)=hh3(756)*y
      hh3(751)=hh3(751) + hh3(759)
      hh3(746)=hh3(746) + 2.0_prec*hh3(751)
      hh3(746)=hh3(746)*z
      hh3(751)=hh3(642)*hh3(502)
      hh3(759)= - 19.0_prec+ 29.0_prec*y
      hh3(751)=hh3(751) + hh3(759)
      hh3(760)=y**2
      hh3(751)=hh3(760)*hh3(751)
      hh3(746)=hh3(746) + 6.0_prec*hh3(751)
      hh3(746)=hh3(746)*z
      hh3(751)=hh3(754) - 57.
      hh3(761)=y**3
      hh3(762)=hh3(751)*hh3(761)
      hh3(763)=hh3(676)*hh3(761)
      hh3(764)=hh3(763)*hh3(642)
      hh3(762)=hh3(762) + hh3(764)
      hh3(746)=hh3(746) + 2.0_prec*hh3(762)
      hh3(746)=hh3(746)*z
      hh3(762)=hh3(527)*y**4
      hh3(764)=hh3(762)*hh3(642)
      hh3(765)=19.0_prec*hh3(762)
      hh3(746)=hh3(746) + hh3(764) + hh3(765)
      hh3(766)=z*hh3(494)
      hh3(767)=hh3(766)*XN
      hh3(746)=hh3(746)*hh3(767)
      hh3(768)=hh3(749)*hh3(631)
      hh3(769)=z*y
      hh3(768)=hh3(768) + hh3(769)
      hh3(768)=hh3(768)*z
      hh3(770)=6.0_prec*hh3(760)
      hh3(771)=hh3(770)*hh3(502)
      hh3(771)=hh3(768) + hh3(771)
      hh3(771)=hh3(771)*z
      hh3(772)=2.0_prec*hh3(761)
      hh3(773)=hh3(772)*hh3(676)
      hh3(771)=hh3(771) + hh3(773)
      hh3(771)=hh3(771)*z
      hh3(771)=hh3(771) + hh3(762)
      hh3(771)= - hh3(771)*hh3(766)
      hh3(773)=hh3(178)*XN
      hh3(774)=3.0_prec*hh3(773)
      hh3(775)=hh3(774)*hh3(771)
      hh3(776)=13.0_prec*y
      hh3(777)=hh3(776) - 5.
      hh3(778)=hh3(777)*hh3(631)
      hh3(779)=hh3(510)*z
      hh3(778)=hh3(778) + hh3(779)
      hh3(778)=hh3(778)*z
      hh3(780)=7.0_prec*y
      hh3(781)=hh3(780) - 5.
      hh3(782)=hh3(781)*hh3(770)
      hh3(778)=hh3(778) + hh3(782)
      hh3(778)=hh3(778)*z
      hh3(782)=hh3(776) - 15.
      hh3(783)=hh3(782)*hh3(772)
      hh3(778)=hh3(778) + hh3(783)
      hh3(778)=hh3(778)*z
      hh3(778)=hh3(778) + 5.0_prec*hh3(762)
      hh3(778)= - hh3(778)*hh3(766)
      hh3(783)=hh3(778)*XN
      hh3(775)=hh3(775) - hh3(783)
      hh3(784)=hh3(180) + hh3(177)
      hh3(785)=3.0_prec*hh3(784)
      hh3(775)=hh3(785)*hh3(775)
      hh3(786)=hh3(771)*XN
      hh3(787)=9.0_prec*hh3(786)
      hh3(788)=hh3(787)*hh3(565)
      hh3(787)=hh3(787)*hh3(196)
      hh3(746)= - hh3(788) - hh3(746) + hh3(775) + hh3(787)
      hh3(746)=hh3(746)*XNF
      hh3(775)=hh3(575) - 9.
      hh3(788)=hh3(775)*hh3(556)
      hh3(789)=hh3(542)*hh3(203)
      hh3(788)=hh3(789) + hh3(788)
      hh3(788)=hh3(788)*z
      hh3(789)=74.0_prec*y
      hh3(790)=hh3(789)*hh3(502)
      hh3(790)=hh3(790) + 17.
      hh3(791)=hh3(790)*hh3(203)
      hh3(788)=hh3(788) + hh3(791)
      hh3(788)=hh3(788)*z
      hh3(791)=hh3(593) - 22.
      hh3(791)=hh3(791)*hh3(540)
      hh3(791)=hh3(791) + 31.
      hh3(791)=hh3(791)*y
      hh3(791)=hh3(791) - 4.
      hh3(792)=hh3(791)*hh3(556)
      hh3(788)=hh3(788) + hh3(792)
      hh3(788)=hh3(788)*z
      hh3(792)=37.0_prec*y
      hh3(793)=hh3(792) - 66.
      hh3(793)=hh3(793)*y
      hh3(793)=hh3(793) + 45.
      hh3(793)=hh3(793)*y
      hh3(793)=hh3(793) - 12.
      hh3(793)=hh3(793)*hh3(631)
      hh3(793)=hh3(793) + 3.
      hh3(794)=hh3(793)*hh3(203)
      hh3(788)=hh3(788) + hh3(794)
      hh3(788)=hh3(788)*z
      hh3(794)=hh3(575) - 37.
      hh3(794)=hh3(794)*y
      hh3(794)=hh3(794) + 31.
      hh3(794)=hh3(794)*y
      hh3(794)=hh3(794) - 12.
      hh3(794)=hh3(794)*y
      hh3(794)=hh3(794) + 3.
      hh3(795)=hh3(794)*hh3(631)
      hh3(796)=hh3(795)*hh3(203)
      hh3(788)=hh3(788) + hh3(796)
      hh3(788)=hh3(788)*z
      hh3(796)=hh3(545)*hh3(527)
      hh3(796)=hh3(796) + 17.
      hh3(796)=hh3(796)*y
      hh3(796)=hh3(796) - 8.
      hh3(796)=hh3(796)*y
      hh3(796)=hh3(796) + 3.
      hh3(797)=hh3(760)*hh3(203)
      hh3(798)=hh3(796)*hh3(797)
      hh3(788)=hh3(788) + hh3(798)
      hh3(788)=hh3(788)*hh3(543)
      hh3(798)=hh3(542) + 2.0_prec*hh3(775)
      hh3(798)=hh3(798)*z
      hh3(798)=hh3(798) + hh3(790)
      hh3(798)=hh3(798)*z
      hh3(798)=hh3(798) + 2.0_prec*hh3(791)
      hh3(798)=hh3(798)*z
      hh3(798)=hh3(798) + hh3(793)
      hh3(798)=hh3(798)*z
      hh3(795)=hh3(798) + hh3(795)
      hh3(795)=hh3(795)*z
      hh3(796)=hh3(796)*hh3(760)
      hh3(795)=hh3(795) + hh3(796)
      hh3(798)=hh3(795)*hh3(494)
      hh3(799)=hh3(798)*hh3(630)
      hh3(788)=hh3(788) - hh3(799)
      hh3(799)=56.0_prec*y
      hh3(800)=hh3(799) - 1.
      hh3(801)=hh3(800)*y
      hh3(801)=hh3(801) - 24.
      hh3(802)=hh3(792)*z
      hh3(803)=hh3(802) + 2.0_prec*hh3(801)
      hh3(803)=hh3(803)*z
      hh3(517)=hh3(517) + 3.
      hh3(517)=hh3(517)*y
      hh3(517)=hh3(517) - 34.
      hh3(517)=hh3(517)*y
      hh3(517)=hh3(517) + 8.
      hh3(804)=6.0_prec*hh3(517)
      hh3(803)=hh3(803) + hh3(804)
      hh3(803)=hh3(803)*z
      hh3(799)=hh3(799) + 9.
      hh3(799)=hh3(799)*y
      hh3(799)=hh3(799) - 156.
      hh3(799)=hh3(799)*y
      hh3(799)=hh3(799) + 84.
      hh3(799)=hh3(799)*y
      hh3(799)=hh3(799) - 6.
      hh3(803)=hh3(803) + 2.0_prec*hh3(799)
      hh3(803)=hh3(803)*z
      hh3(805)=hh3(792) - 2.
      hh3(806)=hh3(805)*y
      hh3(806)=hh3(806) - 204.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) + 168.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) - 48.
      hh3(807)=hh3(806)*y
      hh3(803)=hh3(803) + hh3(807)
      hh3(803)=hh3(803)*z
      hh3(808)=hh3(503)*hh3(502)
      hh3(808)=hh3(808) + 1.
      hh3(809)=12.0_prec*hh3(760)
      hh3(809)=hh3(808)*hh3(809)
      hh3(803)=hh3(803) - hh3(809)
      hh3(803)=hh3(803)*hh3(494)
      hh3(809)=hh3(803)*hh3(610)
      hh3(788)=hh3(809) + 6.0_prec*hh3(788)
      hh3(810)=9.0_prec*hh3(178)
      hh3(788)=hh3(788)*hh3(810)
      hh3(811)=hh3(801)*hh3(642)
      hh3(812)=439.0_prec*y
      hh3(813)=hh3(812) - 164.
      hh3(814)=hh3(813)*hh3(631)
      hh3(811)=hh3(811) + hh3(814)
      hh3(814)=436.0_prec*y
      hh3(815)=hh3(203)*y
      hh3(816)=hh3(814) + 333.0_prec*hh3(815)
      hh3(816)=hh3(816)*z
      hh3(811)=hh3(816) + 2.0_prec*hh3(811)
      hh3(811)=hh3(811)*z
      hh3(816)=hh3(517)*hh3(642)
      hh3(817)= - 41.0_prec+ 55.0_prec*y
      hh3(817)=hh3(817)*hh3(631)
      hh3(817)=hh3(817) - 9.
      hh3(818)=hh3(817)*hh3(503)
      hh3(816)=hh3(816) + hh3(818)
      hh3(811)=hh3(811) + 6.0_prec*hh3(816)
      hh3(811)=hh3(811)*z
      hh3(816)=hh3(799)*hh3(642)
      hh3(812)=hh3(812) - 492.
      hh3(812)=hh3(812)*y
      hh3(812)=hh3(812) - 108.
      hh3(812)=hh3(812)*y
      hh3(812)=hh3(812) + 162.
      hh3(818)=hh3(812)*hh3(631)
      hh3(816)=hh3(816) + hh3(818)
      hh3(811)=hh3(811) + 2.0_prec*hh3(816)
      hh3(811)=hh3(811)*z
      hh3(816)=hh3(806)*hh3(726)
      hh3(818)=109.0_prec*y
      hh3(819)=hh3(818) - 164.
      hh3(819)=hh3(819)*y
      hh3(819)=hh3(819) - 54.
      hh3(819)=hh3(819)*y
      hh3(819)=hh3(819) + 162.
      hh3(819)=hh3(819)*y
      hh3(819)=hh3(819) - 54.
      hh3(820)=hh3(819)*hh3(503)
      hh3(811)=hh3(811) + hh3(816) + hh3(820)
      hh3(811)=hh3(811)*z
      hh3(816)=hh3(503) - 5.
      hh3(816)=hh3(816)*hh3(631)
      hh3(816)=hh3(816) + 3.
      hh3(820)=z + 2.0_prec*hh3(749)
      hh3(820)=hh3(820)*z
      hh3(820)=hh3(820) + hh3(816)
      hh3(820)=hh3(820)*z
      hh3(821)=hh3(510)*hh3(527)
      hh3(821)=hh3(821) + 6.
      hh3(821)=hh3(821)*y
      hh3(821)=hh3(821) - 1.
      hh3(820)=hh3(820) + 2.0_prec*hh3(821)
      hh3(820)=hh3(820)*z
      hh3(822)=hh3(631) - 5.
      hh3(823)=hh3(822)*hh3(631)
      hh3(823)=hh3(823) + 9.
      hh3(823)=hh3(823)*y
      hh3(823)=hh3(823) - 3.
      hh3(823)=hh3(823)*hh3(631)
      hh3(823)=hh3(823) + 1.
      hh3(820)=hh3(820) + hh3(823)
      hh3(820)=hh3(820)*z
      hh3(824)=hh3(822)*y
      hh3(825)=hh3(824) + 6.
      hh3(825)=hh3(825)*y
      hh3(825)=hh3(825) - 3.
      hh3(825)=hh3(825)*y
      hh3(825)=hh3(825) + 1.
      hh3(826)=hh3(825)*hh3(631)
      hh3(820)=hh3(820) + hh3(826)
      hh3(820)=hh3(820)*z
      hh3(827)=hh3(695)*hh3(760)
      hh3(820)=hh3(820) + hh3(827)
      hh3(827)=hh3(820)*hh3(199)
      hh3(828)=hh3(808)*hh3(797)
      hh3(811)=hh3(811) - 54.0_prec*hh3(827) - 108.0_prec*hh3(828)
      hh3(811)=hh3(811)*hh3(543)
      hh3(828)=12.0_prec*hh3(203)
      hh3(829)=hh3(749)*hh3(828)
      hh3(830)=hh3(504)*hh3(203)
      hh3(829)= - hh3(792) + hh3(830) + hh3(829)
      hh3(829)=hh3(829)*z
      hh3(830)=hh3(816)*hh3(646)
      hh3(830)=hh3(830) - hh3(801)
      hh3(829)=hh3(829) + 2.0_prec*hh3(830)
      hh3(829)=hh3(829)*z
      hh3(821)=hh3(821)*hh3(556)
      hh3(830)=hh3(821) - hh3(517)
      hh3(829)=hh3(829) + 6.0_prec*hh3(830)
      hh3(829)=hh3(829)*z
      hh3(830)=hh3(823)*hh3(646)
      hh3(830)=hh3(830) - hh3(799)
      hh3(829)=hh3(829) + 2.0_prec*hh3(830)
      hh3(829)=hh3(829)*z
      hh3(830)=12.0_prec*y
      hh3(825)=hh3(825)*hh3(830)*hh3(203)
      hh3(807)=hh3(829) + hh3(825) - hh3(807)
      hh3(807)=hh3(807)*z
      hh3(797)=hh3(695)*hh3(797)
      hh3(808)=hh3(808)*hh3(760)
      hh3(825)=hh3(797) + 2.0_prec*hh3(808)
      hh3(807)=hh3(807) + 6.0_prec*hh3(825)
      hh3(807)=hh3(807)*hh3(494)
      hh3(825)=9.0_prec*hh3(630)
      hh3(829)=hh3(807)*hh3(825)
      hh3(831)=59.0_prec*y
      hh3(832)=hh3(831) - 22.
      hh3(833)=hh3(832)*hh3(510)
      hh3(834)=73.0_prec*hh3(769)
      hh3(835)=hh3(834) + hh3(833)
      hh3(835)=hh3(835)*z
      hh3(789)=hh3(789) - 55.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) - 6.
      hh3(836)=hh3(789)*hh3(531)
      hh3(835)=hh3(835) + hh3(836)
      hh3(835)=hh3(835)*z
      hh3(831)=hh3(831) - 66.
      hh3(831)=hh3(831)*hh3(510)
      hh3(831)=hh3(831) - 72.
      hh3(831)=hh3(831)*y
      hh3(831)=hh3(831) + 108.
      hh3(836)=hh3(831)*y
      hh3(835)=hh3(835) + hh3(836)
      hh3(835)=hh3(835)*z
      hh3(837)=73.0_prec*y
      hh3(838)=hh3(837) - 110.
      hh3(838)=hh3(838)*y
      hh3(838)=hh3(838) - 36.
      hh3(838)=hh3(838)*y
      hh3(838)=hh3(838) + 108.
      hh3(838)=hh3(838)*y
      hh3(838)=hh3(838) - 36.
      hh3(839)=hh3(838)*y
      hh3(835)=hh3(835) + hh3(839)
      hh3(835)= - hh3(835)*hh3(766)
      hh3(840)=hh3(835)*hh3(493)
      hh3(841)=hh3(798)*hh3(825)
      hh3(840)=hh3(840) - hh3(841)
      hh3(809)=3.0_prec*hh3(809) + 2.0_prec*hh3(840)
      hh3(809)=hh3(785)*hh3(809)
      hh3(820)=hh3(820)*hh3(494)
      hh3(840)=hh3(820)*hh3(493)
      hh3(842)=hh3(840)*hh3(256)
      hh3(842)=54.0_prec*hh3(842)
      hh3(746)=hh3(788) - hh3(746) + hh3(842) - hh3(811) + hh3(829) - &
     & hh3(809)
      hh3(749)=hh3(749)*hh3(556)
      hh3(788)=z*hh3(203)
      hh3(749)=hh3(749) + hh3(788)
      hh3(749)=hh3(749)*z
      hh3(809)=hh3(816)*hh3(203)
      hh3(749)=hh3(749) + hh3(809)
      hh3(749)=hh3(749)*z
      hh3(749)=hh3(749) + hh3(821)
      hh3(749)=hh3(749)*z
      hh3(809)=hh3(823)*hh3(203)
      hh3(749)=hh3(749) + hh3(809)
      hh3(749)=hh3(749)*z
      hh3(809)=hh3(826)*hh3(203)
      hh3(749)=hh3(749) + hh3(809)
      hh3(749)=hh3(749)*z
      hh3(749)=hh3(749) + hh3(797)
      hh3(749)=hh3(749)*hh3(543)
      hh3(797)=hh3(820)*hh3(630)
      hh3(809)=hh3(798)*hh3(610)
      hh3(749)=hh3(749) - hh3(797) - hh3(809)
      hh3(749)=hh3(749)*hh3(810)
      hh3(775)=hh3(775)*hh3(203)
      hh3(775)=18.0_prec*hh3(775) + hh3(837) + 81.0_prec*hh3(788)
      hh3(775)=hh3(775)*z
      hh3(790)=hh3(790)*hh3(642)
      hh3(775)=hh3(775) + hh3(790) + hh3(833)
      hh3(775)=hh3(775)*z
      hh3(646)=hh3(791)*hh3(646)
      hh3(790)=hh3(789)*y
      hh3(646)=hh3(790) + hh3(646)
      hh3(646)=hh3(775) + 6.0_prec*hh3(646)
      hh3(646)=hh3(646)*z
      hh3(775)=hh3(793)*hh3(642)
      hh3(646)=hh3(646) + hh3(775) + hh3(836)
      hh3(646)=hh3(646)*z
      hh3(775)=hh3(794)*hh3(815)
      hh3(646)=hh3(646) + hh3(839) + 18.0_prec*hh3(775)
      hh3(646)=hh3(646)*z
      hh3(775)=hh3(796)*hh3(642)
      hh3(646)=hh3(646) + hh3(775)
      hh3(646)=hh3(646)*hh3(494)
      hh3(775)=hh3(646)*hh3(493)
      hh3(749)=hh3(749) + hh3(775) + hh3(841)
      hh3(775)=hh3(803)*hh3(493)
      hh3(790)=6.0_prec*hh3(610)
      hh3(791)=hh3(798)*hh3(790)
      hh3(793)=6.0_prec*hh3(630)
      hh3(793)=hh3(820)*hh3(793)
      hh3(775)= - hh3(793) + hh3(775) - hh3(791)
      hh3(794)=hh3(775)*hh3(785)
      hh3(796)=3.0_prec*XN
      hh3(797)=hh3(784)*hh3(771)*hh3(796)
      hh3(797)=hh3(797) - hh3(783)
      hh3(797)=hh3(797)*XNF
      hh3(749)= - hh3(794) - hh3(797) + 2.0_prec*hh3(749)
      hh3(794)=hh3(820)*hh3(610)
      hh3(797)=hh3(798)*hh3(493)
      hh3(809)=hh3(794) + hh3(797)
      hh3(811)=6.0_prec*hh3(809)
      hh3(811)=hh3(811)*hh3(784)
      hh3(807)=hh3(807)*hh3(493)
      hh3(816)=XNF*XN
      hh3(771)=hh3(771)*hh3(816)
      hh3(807)=hh3(807) - hh3(771)
      hh3(565)=hh3(567)*hh3(820)*hh3(565)
      hh3(565)=hh3(811) - hh3(565) + hh3(807) + hh3(793)
      hh3(793)=hh3(599) + hh3(600)
      hh3(811)=hh3(820)*hh3(793)
      hh3(811)=hh3(811) + hh3(797)
      hh3(821)=hh3(820)*hh3(622)
      hh3(823)=4.0_prec*hh3(811) + hh3(821)
      hh3(823)=hh3(5)*hh3(823)
      hh3(823)=2.0_prec*hh3(565) + hh3(823)
      hh3(826)=3.0_prec*hh3(5)
      hh3(823)=hh3(823)*hh3(826)
      hh3(823)=4.0_prec*hh3(749) + hh3(823)
      hh3(823)=hh3(823)*hh3(826)
      hh3(823)=4.0_prec*hh3(746) + hh3(823)
      hh3(823)=hh3(482)*hh3(823)
      hh3(829)=hh3(540) - 7.
      hh3(829)=hh3(829)*y
      hh3(829)=hh3(829) + 5.
      hh3(829)=hh3(829)*y
      hh3(829)=hh3(829) - 1.
      hh3(833)=hh3(540) - 4.
      hh3(833)=hh3(833)*y
      hh3(833)=hh3(833) + 1.
      hh3(836)=hh3(833)*z
      hh3(836)=hh3(836) + 2.0_prec*hh3(829)
      hh3(839)=12.0_prec*z
      hh3(841)=hh3(836)*hh3(839)
      hh3(843)=hh3(837) - 266.
      hh3(844)=hh3(843)*y
      hh3(844)=hh3(844) + 348.
      hh3(844)=hh3(844)*y
      hh3(844)=hh3(844) - 214.
      hh3(844)=hh3(844)*y
      hh3(844)=hh3(844) + 35.
      hh3(841)=hh3(841) + hh3(844)
      hh3(841)=hh3(841)*z
      hh3(845)=hh3(792) - 183.
      hh3(845)=hh3(845)*y
      hh3(845)=hh3(845) + 350.
      hh3(845)=hh3(845)*y
      hh3(845)=hh3(845) - 346.
      hh3(845)=hh3(845)*y
      hh3(845)=hh3(845) + 165.
      hh3(845)=hh3(845)*y
      hh3(845)=hh3(845) - 23.
      hh3(841)=hh3(841) + hh3(845)
      hh3(841)=hh3(841)*z
      hh3(846)=hh3(503)*hh3(537)
      hh3(846)=hh3(846) + 13.
      hh3(846)=hh3(846)*y
      hh3(846)=hh3(846) - 6.
      hh3(846)=hh3(846)*y
      hh3(846)=hh3(846) + 1.
      hh3(841)=hh3(841) + 12.0_prec*hh3(846)
      hh3(841)=hh3(841)*hh3(543)
      hh3(847)=hh3(766)*hh3(816)
      hh3(848)=hh3(760)*hh3(527)
      hh3(848)=hh3(848) + 2.
      hh3(848)=hh3(848)*y
      hh3(848)=hh3(848) - 1.
      hh3(849)=hh3(848)*z
      hh3(850)=hh3(538) + 2.
      hh3(850)=hh3(850)*y
      hh3(850)=hh3(850) + 2.
      hh3(850)=hh3(850)*y
      hh3(850)=hh3(850) - 3.
      hh3(850)=hh3(850)*y
      hh3(850)=hh3(850) + 1.
      hh3(849)=hh3(849) + hh3(850)
      hh3(849)= - hh3(849)*hh3(847)
      hh3(841)=hh3(841) + hh3(849)
      hh3(849)=hh3(529)*z
      hh3(851)=hh3(698) + hh3(849)
      hh3(852)=hh3(851)*hh3(541)
      hh3(853)=hh3(575) - 60.
      hh3(853)=hh3(853)*y
      hh3(853)=hh3(853) + 72.
      hh3(853)=hh3(853)*y
      hh3(853)=hh3(853) - 40.
      hh3(853)=hh3(853)*y
      hh3(853)=hh3(853) + 9.
      hh3(854)=hh3(853) + hh3(852)
      hh3(854)=hh3(854)*z
      hh3(855)=8.0_prec*y
      hh3(856)=hh3(855)*hh3(692)
      hh3(856)=hh3(856) + 51.
      hh3(856)=hh3(856)*y
      hh3(856)=hh3(856) - 41.
      hh3(856)=hh3(856)*y
      hh3(856)=hh3(856) + 17.
      hh3(856)=hh3(856)*y
      hh3(856)=hh3(856) - 3.
      hh3(854)=hh3(854) + 2.0_prec*hh3(856)
      hh3(854)=hh3(854)*z
      hh3(857)=hh3(545)*hh3(692)
      hh3(857)=hh3(857) + 62.
      hh3(857)=hh3(857)*y
      hh3(857)=hh3(857) - 60.
      hh3(857)=hh3(857)*y
      hh3(857)=hh3(857) + 36.
      hh3(857)=hh3(857)*y
      hh3(857)=hh3(857) - 14.
      hh3(857)=hh3(857)*y
      hh3(857)=hh3(857) + 3.
      hh3(854)=hh3(854) + hh3(857)
      hh3(854)=hh3(854)*hh3(494)
      hh3(858)=hh3(854)*hh3(660)
      hh3(859)=hh3(851)*z
      hh3(860)=hh3(693) + 6.
      hh3(860)=hh3(860)*y
      hh3(860)=hh3(860) - 4.
      hh3(860)=hh3(860)*y
      hh3(860)=hh3(860) + 1.
      hh3(861)=hh3(859) + 3.0_prec*hh3(860)
      hh3(861)=hh3(861)*z
      hh3(714)=hh3(714) + 10.
      hh3(714)=hh3(714)*y
      hh3(714)=hh3(714) - 10.
      hh3(714)=hh3(714)*y
      hh3(714)=hh3(714) + 5.
      hh3(714)=hh3(714)*y
      hh3(714)=hh3(714) - 1.
      hh3(861)=hh3(861) + 2.0_prec*hh3(714)
      hh3(861)=hh3(861)*z
      hh3(862)=hh3(693) + 8.
      hh3(862)=hh3(862)*y
      hh3(862)=hh3(862) - 10.
      hh3(862)=hh3(862)*y
      hh3(862)=hh3(862) + 8.
      hh3(862)=hh3(862)*y
      hh3(862)=hh3(862) - 4.
      hh3(862)=hh3(862)*y
      hh3(862)=hh3(862) + 1.
      hh3(861)=hh3(861) + hh3(862)
      hh3(861)=hh3(861)*hh3(494)
      hh3(863)=hh3(861)*hh3(622)
      hh3(858)=hh3(858) + hh3(863)
      hh3(858)=hh3(858)*hh3(5)
      hh3(858)=hh3(858) + 2.0_prec*hh3(841)
      hh3(858)=hh3(858)*hh3(826)
      hh3(572)=hh3(572) + 1.
      hh3(572)=hh3(541)*hh3(572)*hh3(851)
      hh3(864)=hh3(780) - 17.
      hh3(864)=hh3(864)*hh3(510)
      hh3(864)=hh3(864) + 27.
      hh3(864)=hh3(864)*y
      hh3(864)=hh3(864) + 7.
      hh3(864)=hh3(864)*y
      hh3(864)=hh3(864) - 2.
      hh3(864)=2.0_prec*hh3(864)
      hh3(865)=27.0_prec*hh3(8)
      hh3(866)=hh3(860)*hh3(865)
      hh3(572)=hh3(572) - hh3(864) + hh3(866)
      hh3(572)=hh3(572)*z
      hh3(866)=hh3(837) - 255.
      hh3(866)=hh3(866)*y
      hh3(866)=hh3(866) + 254.
      hh3(866)=hh3(866)*y
      hh3(866)=hh3(866) - 70.
      hh3(866)=hh3(866)*y
      hh3(866)=hh3(866) - 3.
      hh3(866)=hh3(866)*y
      hh3(866)=hh3(866) + 1.
      hh3(867)=hh3(714)*hh3(8)
      hh3(572)=hh3(572) + 18.0_prec*hh3(867) - hh3(866)
      hh3(572)=hh3(572)*z
      hh3(867)=hh3(862)*hh3(8)
      hh3(572)=hh3(572) + 9.0_prec*hh3(867)
      hh3(572)=hh3(572)*hh3(611)
      hh3(851)=hh3(851)*hh3(504)
      hh3(867)=y - 14.
      hh3(867)=hh3(867)*y
      hh3(867)=hh3(867) + 36.
      hh3(867)=hh3(867)*y
      hh3(867)=hh3(867) - 34.
      hh3(867)=hh3(867)*y
      hh3(851)=hh3(867) + hh3(851) + 11.
      hh3(851)=hh3(851)*z
      hh3(851)=hh3(851) - 5.0_prec*hh3(850)
      hh3(851)= - hh3(851)*hh3(847)
      hh3(572)=hh3(572) + hh3(851)
      hh3(867)=4.0_prec*hh3(572) + hh3(858)
      hh3(867)=hh3(867)*hh3(826)
      hh3(864)=hh3(864) - hh3(852)
      hh3(864)=hh3(864)*z
      hh3(864)=hh3(864) + hh3(866)
      hh3(864)= - hh3(573)*hh3(864)*hh3(766)
      hh3(851)=hh3(864) + hh3(851)
      hh3(864)=hh3(854)*hh3(647)
      hh3(864)=hh3(864) + hh3(863)
      hh3(864)=hh3(864)*hh3(5)
      hh3(864)=hh3(864) + hh3(841)
      hh3(864)=hh3(864)*hh3(826)
      hh3(866)=hh3(851) + hh3(864)
      hh3(868)=hh3(6)*hh3(866)
      hh3(869)=hh3(529)*hh3(865)
      hh3(870)=2.0_prec*hh3(529)
      hh3(869)=hh3(869) - hh3(870)
      hh3(869)=hh3(869)*z
      hh3(871)=hh3(539)*hh3(865)
      hh3(871)=hh3(871) - hh3(698)
      hh3(869)=hh3(869) + 2.0_prec*hh3(871)
      hh3(869)=hh3(869)*hh3(541)
      hh3(853)=hh3(853)*hh3(865)
      hh3(754)=hh3(754) - 130.
      hh3(754)=hh3(754)*y
      hh3(754)=hh3(754) + 45.
      hh3(754)=hh3(754)*y
      hh3(754)=hh3(754) + 7.
      hh3(754)=hh3(754)*y
      hh3(754)=hh3(754) - 2.
      hh3(853)=hh3(869) + hh3(853) + 4.0_prec*hh3(754)
      hh3(853)=hh3(853)*z
      hh3(856)=hh3(856)*hh3(865)
      hh3(818)=hh3(818) - 381.
      hh3(818)=hh3(818)*y
      hh3(818)=hh3(818) + 380.
      hh3(818)=hh3(818)*y
      hh3(818)=hh3(818) - 106.
      hh3(818)=hh3(818)*y
      hh3(818)=hh3(818) - 3.
      hh3(818)=hh3(818)*y
      hh3(818)=hh3(818) + 1.
      hh3(856)=hh3(856) + hh3(818)
      hh3(853)=hh3(853) + 2.0_prec*hh3(856)
      hh3(853)=hh3(853)*z
      hh3(856)=hh3(857)*hh3(865)
      hh3(853)=hh3(853) + hh3(856)
      hh3(853)=hh3(853)*hh3(611)
      hh3(856)=hh3(508) - 82.
      hh3(856)=hh3(856)*y
      hh3(856)=hh3(856) + 180.
      hh3(856)=hh3(856)*y
      hh3(856)=hh3(856) - 158.
      hh3(856)=hh3(856)*y
      hh3(856)=hh3(856) + 49.0_prec+ 30.0_prec*hh3(859)
      hh3(856)=hh3(856)*z
      hh3(856)=hh3(856) - 19.0_prec*hh3(850)
      hh3(856)= - hh3(856)*hh3(847)
      hh3(853)=hh3(853) - hh3(856)
      hh3(857)=12.0_prec*hh3(868) + 4.0_prec*hh3(853) + hh3(867)
      hh3(857)=hh3(17)*hh3(857)
      hh3(823)=hh3(823) + hh3(857)
      hh3(857)=hh3(811) + hh3(821)
      hh3(867)=hh3(482)*hh3(857)
      hh3(868)=hh3(730) + hh3(719)
      hh3(869)=hh3(868)*hh3(3)
      hh3(871)=hh3(854)*hh3(493)
      hh3(872)=hh3(871) + hh3(863)
      hh3(873)=hh3(861)*hh3(511)
      hh3(874)=hh3(873) + hh3(872)
      hh3(875)=45.0_prec*hh3(17)
      hh3(874)=hh3(874)*hh3(875)
      hh3(876)=hh3(493)*hh3(3)
      hh3(877)=hh3(706)*hh3(876)
      hh3(878)=hh3(877)*hh3(6)
      hh3(867)=hh3(874) - hh3(878) - hh3(869) + 45.0_prec*hh3(867)
      hh3(874)=56.0_prec*zeta3
      hh3(867)=hh3(867)*hh3(874)
      hh3(879)=N*XN
      hh3(880)= - 88.0_prec*hh3(879) + 16.0_prec*hh3(816)
      hh3(880)=hh3(494)*hh3(880)
      hh3(724)=hh3(867) + hh3(880) + hh3(724) + 5.0_prec*hh3(823)
      hh3(823)=hh3(541) + hh3(510) - 6.
      hh3(823)=hh3(823)*z
      hh3(867)=hh3(510) - 8.
      hh3(867)=hh3(867)*hh3(631)
      hh3(823)=hh3(823) + hh3(867) + 9.
      hh3(823)=hh3(823)*z
      hh3(867)=hh3(510) - 16.
      hh3(867)=hh3(867)*y
      hh3(867)=hh3(867) + 16.
      hh3(867)=hh3(867)*y
      hh3(823)=hh3(823) + hh3(867) - 6.
      hh3(823)=hh3(823)*z
      hh3(823)=hh3(823) + hh3(700)
      hh3(823)= - hh3(823)*hh3(543)
      hh3(730)=hh3(823) - hh3(730)
      hh3(823)=hh3(706)*hh3(600)
      hh3(599)= - hh3(706)*hh3(599)
      hh3(599)= - hh3(682) + hh3(599) + 2.0_prec*hh3(730) - hh3(823)
      hh3(599)=hh3(5)*hh3(599)
      hh3(604)=hh3(604) + 4.0_prec*hh3(502)
      hh3(730)=hh3(13) + 4.
      hh3(730)=hh3(730)*z
      hh3(604)=hh3(730) + 2.0_prec*hh3(604)
      hh3(604)=hh3(604)*z
      hh3(730)=hh3(540)*hh3(537)
      hh3(867)=hh3(730) + 5.
      hh3(880)=hh3(529)*hh3(644)
      hh3(604)=hh3(604) + hh3(880) + 4.0_prec*hh3(867)
      hh3(604)=hh3(604)*z
      hh3(635)=hh3(635) + 11.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) - 4.
      hh3(612)=hh3(612) + 2.0_prec*hh3(635)
      hh3(604)=hh3(604) + 2.0_prec*hh3(612)
      hh3(604)=hh3(604)*z
      hh3(612)=hh3(528) + 5.
      hh3(612)=hh3(612)*y
      hh3(612)=hh3(612) - 4.
      hh3(612)=hh3(612)*hh3(631)
      hh3(612)=hh3(612) + 3.
      hh3(635)=hh3(695)*hh3(13)
      hh3(604)=hh3(604) + hh3(635) + 2.0_prec*hh3(612)
      hh3(604)= - hh3(604)*hh3(543)
      hh3(580)=hh3(706)*hh3(580)
      hh3(612)=hh3(508) + hh3(504) - 12.
      hh3(612)=hh3(612)*z
      hh3(635)=hh3(780) - 12.
      hh3(635)=hh3(635)*hh3(631)
      hh3(612)=hh3(612) + hh3(635) + 13.
      hh3(612)=hh3(612)*z
      hh3(635)=hh3(531) - 19.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) + 19.
      hh3(635)=hh3(635)*y
      hh3(612)=hh3(612) + hh3(635) - 7.
      hh3(612)=hh3(612)*z
      hh3(612)=hh3(612) + hh3(700)
      hh3(612)= - hh3(612)*hh3(611)
      hh3(867)= - hh3(706)*hh3(610)
      hh3(612)=hh3(612) + hh3(867)
      hh3(612)=hh3(12)*hh3(612)
      hh3(702)=hh3(823) + hh3(702)
      hh3(702)=hh3(24)*hh3(702)
      hh3(867)=hh3(696)*hh3(541)
      hh3(867)=hh3(867) + 9.
      hh3(880)=hh3(545) - 16.
      hh3(880)=hh3(880)*y
      hh3(881)=hh3(880) + hh3(867)
      hh3(881)=hh3(881)*z
      hh3(563)=hh3(563) + 8.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) - 3.
      hh3(881)=hh3(881) + 2.0_prec*hh3(563)
      hh3(881)=hh3(881)*z
      hh3(881)=hh3(881) + hh3(700)
      hh3(881)=hh3(881)*hh3(494)
      hh3(882)= - hh3(881)*hh3(493)
      hh3(882)=hh3(882) - hh3(823)
      hh3(882)=hh3(180)*hh3(882)
      hh3(883)= - hh3(881)*hh3(600)
      hh3(884)=hh3(104)*hh3(731)
      hh3(580)= - hh3(884) + hh3(599) - hh3(738) + hh3(882) + hh3(702)&
     &  + hh3(883) + hh3(604) + hh3(612) + hh3(711) + hh3(580)
      hh3(599)= - 3.0_prec+ 7./3.0_prec*y
      hh3(599)=hh3(541) + 2.0_prec*hh3(599)
      hh3(599)=hh3(599)*z
      hh3(604)=hh3(575) - 40.
      hh3(612)=1./3.0_prec*y
      hh3(604)=hh3(604)*hh3(612)
      hh3(599)=hh3(599) + hh3(604) + 9.
      hh3(599)=hh3(599)*z
      hh3(604)=hh3(780) - 20.
      hh3(604)=hh3(604)*hh3(612)
      hh3(604)=hh3(604) + 8.
      hh3(604)=hh3(604)*y
      hh3(604)=hh3(604) - 3.
      hh3(599)=hh3(599) + 2.0_prec*hh3(604)
      hh3(599)=hh3(599)*z
      hh3(599)=hh3(599) + hh3(700)
      hh3(604)=hh3(494)*hh3(816)
      hh3(599)= - hh3(599)*hh3(604)
      hh3(702)=hh3(800)*hh3(612)
      hh3(702)=hh3(702) - 8.
      hh3(702)=37./3.0_prec*hh3(769) + 2.0_prec*hh3(702)
      hh3(702)=hh3(702)*z
      hh3(517)=hh3(702) + 2.0_prec*hh3(517)
      hh3(517)=hh3(517)*z
      hh3(702)=3.0_prec+ 56./3.0_prec*y
      hh3(702)=hh3(702)*y
      hh3(702)=hh3(702) - 52.
      hh3(702)=hh3(702)*y
      hh3(702)=hh3(702) + 28.
      hh3(702)=hh3(702)*y
      hh3(702)=hh3(702) - 2.
      hh3(517)=hh3(517) + 2.0_prec*hh3(702)
      hh3(517)=hh3(517)*z
      hh3(702)=hh3(805)*hh3(612)
      hh3(702)=hh3(702) - 68.
      hh3(702)=hh3(702)*y
      hh3(702)=hh3(702) + 56.
      hh3(702)=hh3(702)*y
      hh3(702)=hh3(702) - 16.
      hh3(702)=hh3(702)*y
      hh3(517)=hh3(517) + hh3(702)
      hh3(517)=hh3(517)*z
      hh3(517)=hh3(517) - 4.0_prec*hh3(808)
      hh3(702)=hh3(494)*hh3(660)
      hh3(517)= - hh3(2)*hh3(517)*hh3(702)
      hh3(517)=hh3(517) + hh3(599) + 8.0_prec*hh3(580)
      hh3(517)=hh3(3)*hh3(517)
      hh3(580)=8.0_prec*hh3(877)
      hh3(599)= - hh3(185) - hh3(645)
      hh3(599)=hh3(580)*hh3(599)
      hh3(645)=16.0_prec*hh3(877)
      hh3(711)=hh3(118)*hh3(645)
      hh3(517)=hh3(711) + hh3(599) + hh3(517)
      hh3(599)=14.0_prec*y
      hh3(711)=hh3(599) - 19.
      hh3(711)=hh3(711)*y
      hh3(711)=hh3(711) + hh3(867)
      hh3(711)=hh3(711)*z
      hh3(780)=hh3(508) - 24.
      hh3(780)=hh3(780)*y
      hh3(780)=hh3(780) + 19.
      hh3(780)=hh3(780)*y
      hh3(711)=hh3(711) + hh3(780) - 6.
      hh3(711)=hh3(711)*z
      hh3(780)=hh3(531)*hh3(527)
      hh3(800)=hh3(780) + 13.
      hh3(800)=hh3(800)*y
      hh3(800)=hh3(800) - 7.
      hh3(800)=hh3(800)*y
      hh3(711)=hh3(711) + hh3(800) + 3.
      hh3(711)= - hh3(711)*hh3(611)
      hh3(711)= - 2.0_prec*hh3(682) - hh3(823) + hh3(711) - hh3(734)
      hh3(711)=hh3(6)*hh3(711)
      hh3(800)=11.0_prec*hh3(879)
      hh3(805)=hh3(881)*hh3(800)
      hh3(711)=16.0_prec*hh3(711) + hh3(805)
      hh3(711)=hh3(3)*hh3(711)
      hh3(805)=hh3(188) - hh3(181)
      hh3(645)=hh3(645)*hh3(805)
      hh3(517)=2.0_prec*hh3(517) + hh3(645) + hh3(711)
      hh3(645)=2.0_prec*hh3(194)
      hh3(711)=hh3(645)*hh3(502)
      hh3(805)=z*hh3(194)
      hh3(711)=hh3(805) + hh3(711)
      hh3(805)=1./3.0_prec*z
      hh3(823)=hh3(711)*hh3(805)
      hh3(867)=hh3(529)*hh3(194)
      hh3(823)=hh3(867) + hh3(823)
      hh3(823)=hh3(823)*z
      hh3(867)=hh3(612) - 1.
      hh3(879)=hh3(867)*y
      hh3(881)=hh3(879) + 1.
      hh3(881)=hh3(881)*y
      hh3(881)=hh3(881) - 1./3.
      hh3(882)=hh3(881)*hh3(645)
      hh3(823)=hh3(823) + hh3(882)
      hh3(823)=hh3(823)*z
      hh3(882)=hh3(612)*hh3(527)
      hh3(882)=hh3(882) + 1.
      hh3(882)=hh3(882)*y
      hh3(882)=hh3(882) - 2./3.
      hh3(882)=hh3(882)*y
      hh3(882)=hh3(882) + 1./3.
      hh3(883)=hh3(882)*hh3(194)
      hh3(823)=hh3(823) + hh3(883)
      hh3(823)=hh3(823)*hh3(494)
      hh3(793)=hh3(601) + hh3(793)
      hh3(793)=hh3(823)*hh3(793)
      hh3(883)=hh3(711)*hh3(541)
      hh3(880)=hh3(880) + 9.
      hh3(880)=hh3(880)*hh3(194)
      hh3(880)=hh3(880) + hh3(883)
      hh3(880)=hh3(880)*z
      hh3(563)=hh3(563)*hh3(645)
      hh3(563)=hh3(880) + hh3(563)
      hh3(563)=hh3(563)*z
      hh3(880)=hh3(700)*hh3(194)
      hh3(563)=hh3(563) + hh3(880)
      hh3(563)=hh3(563)*hh3(543)
      hh3(711)=hh3(711)*z
      hh3(880)=hh3(688)*hh3(194)
      hh3(880)=hh3(880) + hh3(711)
      hh3(880)=hh3(880)*z
      hh3(645)=hh3(539)*hh3(645)
      hh3(645)=hh3(880) + hh3(645)
      hh3(645)=hh3(645)*z
      hh3(880)=hh3(695)*hh3(194)
      hh3(645)=hh3(645) + hh3(880)
      hh3(645)=hh3(622)*hh3(645)*hh3(494)
      hh3(563)=hh3(645) + hh3(563) + hh3(793)
      hh3(645)=hh3(706)*hh3(3)
      hh3(793)=hh3(816)*hh3(645)
      hh3(563)=16.0_prec*hh3(563) + hh3(793)
      hh3(793)=hh3(823)*hh3(511)
      hh3(823)= - hh3(645)*hh3(800)
      hh3(883)=hh3(493)*hh3(1)
      hh3(884)=hh3(176)*hh3(706)*hh3(883)
      hh3(563)= - 64.0_prec*hh3(884) + 32.0_prec*hh3(793) + 2.0_prec*hh3(563) + hh3(823)
      hh3(563)=hh3(1)*hh3(563)
      hh3(517)=4.0_prec*hh3(517) + hh3(563)
      hh3(517)=hh3(1)*hh3(517)
      hh3(563)=hh3(682) + 3.0_prec*hh3(740)
      hh3(563)=hh3(563)*hh3(5)
      hh3(563)=hh3(563) - 6.0_prec*hh3(707)
      hh3(563)=hh3(563)*hh3(5)
      hh3(793)=6.0_prec*hh3(104)
      hh3(793)=hh3(793)*hh3(736)
      hh3(823)=6.0_prec*hh3(719)
      hh3(884)=hh3(823)*hh3(118)
      hh3(885)=hh3(743)*hh3(133)
      hh3(563)= - hh3(884) + hh3(885) + hh3(563) + hh3(793) - 6.0_prec*&
     & hh3(703)
      hh3(793)= - hh3(744) + hh3(563)
      hh3(793)=hh3(3)*hh3(793)
      hh3(864)=hh3(572) + hh3(864)
      hh3(884)= - hh3(174)*hh3(864)
      hh3(558)=hh3(558) + 3.
      hh3(558)=hh3(558)*hh3(194)
      hh3(558)=hh3(558) + hh3(711)
      hh3(558)=hh3(558)*z
      hh3(711)=hh3(824) + 5.
      hh3(711)=hh3(711)*y
      hh3(711)=hh3(711) - 2.
      hh3(711)=hh3(711)*hh3(194)
      hh3(558)=hh3(711) + hh3(558)
      hh3(558)=hh3(558)*z
      hh3(558)=hh3(558) + hh3(880)
      hh3(558)=hh3(494)*hh3(558)
      hh3(711)=hh3(558)*hh3(816)
      hh3(711)=hh3(884) + hh3(711) + hh3(793)
      hh3(793)=hh3(748)*hh3(3)
      hh3(824)=hh3(854)*hh3(573)
      hh3(824)=hh3(824) + hh3(863)
      hh3(854)=hh3(824)*hh3(826)
      hh3(854)=hh3(854) + hh3(841)
      hh3(880)= - hh3(174)*hh3(854)
      hh3(880)=hh3(793) + hh3(880)
      hh3(884)=6.0_prec*hh3(6)
      hh3(880)=hh3(880)*hh3(884)
      hh3(886)=hh3(861)*hh3(647)
      hh3(887)=hh3(886)*hh3(174)
      hh3(887)=hh3(887) - hh3(877)
      hh3(888)=zeta3*hh3(887)
      hh3(558)= - hh3(558)*hh3(800)
      hh3(800)=hh3(119)*hh3(877)
      hh3(558)= - 28.0_prec*hh3(888) - 12.0_prec*hh3(800) + hh3(880) + 2.0_prec*hh3(711)&
     &  + hh3(558)
      hh3(517)=8.0_prec*hh3(558) + hh3(517)
      hh3(517)=hh3(1)*hh3(517)
      hh3(517)=4.0_prec*hh3(724) + hh3(517)
      hh3(517)=hh3(1)*hh3(517)
      hh3(558)=hh3(813)*y
      hh3(711)=109.0_prec*hh3(769)
      hh3(558)=hh3(558) + hh3(711)
      hh3(558)=hh3(558)*z
      hh3(724)=hh3(817)*hh3(531)
      hh3(558)=hh3(558) + hh3(724)
      hh3(558)=hh3(558)*z
      hh3(724)=hh3(812)*y
      hh3(558)=hh3(558) + hh3(724)
      hh3(558)=hh3(558)*z
      hh3(724)=hh3(819)*y
      hh3(558)=hh3(558) + hh3(724)
      hh3(724)=hh3(766)*hh3(660)
      hh3(558)= - hh3(558)*hh3(724)
      hh3(800)=hh3(803)*hh3(825)
      hh3(790)=hh3(835)*hh3(790)
      hh3(558)= - hh3(800) + hh3(558) - hh3(790) + hh3(842)
      hh3(558)= - hh3(558)*hh3(785)
      hh3(756)=hh3(756)*hh3(631)
      hh3(790)=hh3(575)*z
      hh3(756)=hh3(756) + hh3(790)
      hh3(756)=hh3(756)*z
      hh3(759)=hh3(759)*hh3(770)
      hh3(756)=hh3(756) + hh3(759)
      hh3(756)=hh3(756)*z
      hh3(751)=hh3(751)*hh3(772)
      hh3(751)=hh3(756) + hh3(751)
      hh3(751)=hh3(751)*z
      hh3(751)=hh3(751) + hh3(765)
      hh3(751)= - hh3(751)*hh3(767)
      hh3(756)=hh3(774)*hh3(778)
      hh3(751)=hh3(751) - hh3(756) + hh3(787)
      hh3(751)=hh3(751)*hh3(785)
      hh3(603)=hh3(603)*hh3(770)
      hh3(756)=hh3(203)*hh3(768)
      hh3(603)=hh3(603) + hh3(756)
      hh3(603)=hh3(603)*z
      hh3(756)=hh3(763)*hh3(556)
      hh3(603)=hh3(603) + hh3(756)
      hh3(603)=hh3(603)*z
      hh3(756)=hh3(762)*hh3(203)
      hh3(603)=hh3(603) + hh3(756)
      hh3(603)= - hh3(603)*hh3(767)
      hh3(756)= - hh3(196)*hh3(786)
      hh3(603)=hh3(603) + hh3(756)
      hh3(756)=hh3(778)*hh3(773)
      hh3(603)=3.0_prec*hh3(603) + hh3(756)
      hh3(603)=hh3(603)*hh3(810)
      hh3(756)=hh3(726)*hh3(777)
      hh3(759)=187.0_prec*y
      hh3(763)=hh3(759) - 65.
      hh3(763)=hh3(763)*y
      hh3(756)=hh3(763) + hh3(756)
      hh3(763)=hh3(726) + hh3(776)
      hh3(765)=5.0_prec*z
      hh3(763)=hh3(763)*hh3(765)
      hh3(756)=hh3(763) + 2.0_prec*hh3(756)
      hh3(756)=hh3(756)*z
      hh3(763)=hh3(781)*hh3(642)
      hh3(763)=hh3(763) - 65.0_prec+ 103.0_prec*y
      hh3(763)=hh3(763)*hh3(760)
      hh3(756)=hh3(756) + 6.0_prec*hh3(763)
      hh3(756)=hh3(756)*z
      hh3(642)=hh3(782)*hh3(642)
      hh3(642)=hh3(642) + hh3(759) - 195.
      hh3(642)=hh3(761)*hh3(642)
      hh3(642)=hh3(756) + 2.0_prec*hh3(642)
      hh3(642)=hh3(642)*z
      hh3(756)=hh3(764) + 13.0_prec*hh3(762)
      hh3(642)=hh3(642) + 5.0_prec*hh3(756)
      hh3(642)=hh3(642)*hh3(767)
      hh3(756)=hh3(196)*hh3(783)
      hh3(603)=hh3(603) + hh3(642) - 9.0_prec*hh3(756) + hh3(751)
      hh3(603)=XNF*hh3(603)
      hh3(642)= - 245.0_prec+ 328.0_prec*y
      hh3(642)=hh3(642)*y
      hh3(642)=hh3(642) - 27.
      hh3(642)=hh3(642)*hh3(631)
      hh3(751)=hh3(789)*hh3(726)
      hh3(642)=hh3(642) + hh3(751)
      hh3(751)=131.0_prec*y
      hh3(756)=hh3(751) - 49.
      hh3(756)=hh3(756)*hh3(503)
      hh3(759)=hh3(726)*hh3(832)
      hh3(756)=hh3(756) + hh3(759)
      hh3(759)=657.0_prec*hh3(815) + 652.0_prec*y
      hh3(759)=hh3(759)*z
      hh3(756)=hh3(759) + 5.0_prec*hh3(756)
      hh3(756)=hh3(756)*z
      hh3(642)=hh3(756) + 6.0_prec*hh3(642)
      hh3(642)=hh3(642)*z
      hh3(751)=hh3(751) - 147.
      hh3(751)=hh3(751)*hh3(510)
      hh3(751)=hh3(751) - 162.
      hh3(751)=hh3(751)*y
      hh3(751)=hh3(751) + 243.
      hh3(751)=hh3(751)*hh3(503)
      hh3(756)=hh3(831)*hh3(726)
      hh3(642)=hh3(642) + hh3(751) + hh3(756)
      hh3(642)=hh3(642)*z
      hh3(751)=163.0_prec*y
      hh3(756)=hh3(751) - 245.
      hh3(756)=hh3(756)*y
      hh3(756)=hh3(756) - 81.
      hh3(756)=hh3(756)*y
      hh3(756)=hh3(756) + 243.
      hh3(756)=hh3(756)*y
      hh3(756)=hh3(756) - 81.
      hh3(756)=hh3(756)*hh3(503)
      hh3(726)=hh3(838)*hh3(726)
      hh3(642)=hh3(642) + hh3(756) + hh3(726)
      hh3(642)=hh3(642)*z
      hh3(726)=hh3(795)*hh3(199)
      hh3(642)=hh3(642) + 81.0_prec*hh3(726)
      hh3(642)= - hh3(642)*hh3(543)
      hh3(646)= - hh3(646)*hh3(825)
      hh3(726)=hh3(479)*hh3(840)
      hh3(642)=hh3(646) + hh3(642) - 81.0_prec*hh3(726)
      hh3(646)= - hh3(797) + hh3(794)
      hh3(646)=hh3(256)*hh3(646)
      hh3(726)=hh3(345)*hh3(840)
      hh3(646)=hh3(646) - hh3(726)
      hh3(726)=hh3(788)*hh3(792)
      hh3(756)=hh3(801)*hh3(556)
      hh3(726)=hh3(726) + hh3(756)
      hh3(726)=hh3(726)*z
      hh3(756)=hh3(804)*hh3(203)
      hh3(726)=hh3(726) + hh3(756)
      hh3(726)=hh3(726)*z
      hh3(556)=hh3(799)*hh3(556)
      hh3(556)=hh3(726) + hh3(556)
      hh3(556)=hh3(556)*z
      hh3(726)=hh3(806)*hh3(815)
      hh3(556)=hh3(556) + hh3(726)
      hh3(556)=hh3(556)*z
      hh3(726)=hh3(808)*hh3(828)
      hh3(556)=hh3(556) - hh3(726) - 6.0_prec*hh3(827)
      hh3(556)=hh3(556)*hh3(543)
      hh3(630)= - hh3(803)*hh3(630)
      hh3(556)=hh3(556) + hh3(630)
      hh3(628)= - hh3(835)*hh3(628)
      hh3(556)=3.0_prec*hh3(556) + hh3(628)
      hh3(556)=hh3(556)*hh3(810)
      hh3(556)=hh3(603) + 2.0_prec*hh3(642) + hh3(556) + hh3(558) + 162.0_prec*&
     & hh3(646)
      hh3(558)= - 5.0_prec*hh3(811) - hh3(821)
      hh3(558)=hh3(558)*hh3(826)
      hh3(558)= - 10.0_prec*hh3(565) + hh3(558)
      hh3(558)=hh3(5)*hh3(558)
      hh3(558)= - 10.0_prec*hh3(749) + hh3(558)
      hh3(558)=hh3(558)*hh3(826)
      hh3(558)= - 20.0_prec*hh3(746) + hh3(558)
      hh3(558)=hh3(558)*hh3(826)
      hh3(603)=hh3(821) + 2.0_prec*hh3(811)
      hh3(603)=hh3(603)*hh3(826)
      hh3(603)=hh3(603) + hh3(565)
      hh3(628)=1260.0_prec*zeta3
      hh3(630)= - hh3(603)*hh3(628)
      hh3(556)=hh3(630) + 20.0_prec*hh3(556) + hh3(558)
      hh3(558)=hh3(821) + 3.0_prec*hh3(811)
      hh3(558)=hh3(558)*hh3(5)
      hh3(558)=hh3(558) + hh3(565)
      hh3(558)=hh3(558)*hh3(826)
      hh3(565)=42.0_prec*hh3(634)
      hh3(630)=hh3(565)*hh3(820)
      hh3(558)=hh3(558) + hh3(630) + hh3(749)
      hh3(630)=141.0_prec*hh3(613)
      hh3(642)=hh3(857)*hh3(630)
      hh3(642)=20.0_prec*hh3(558) + hh3(642)
      hh3(646)=3.0_prec*hh3(613)
      hh3(642)=hh3(642)*hh3(646)
      hh3(556)=4.0_prec*hh3(556) + hh3(642)
      hh3(556)=hh3(481)*hh3(556)
      hh3(642)=hh3(682) + 2.0_prec*hh3(740)
      hh3(642)=hh3(642)*hh3(5)
      hh3(726)=hh3(706)*hh3(573)
      hh3(746)=hh3(726)*hh3(104)
      hh3(642)=hh3(642) + hh3(746) - 2.0_prec*hh3(707)
      hh3(749)=hh3(3)*hh3(642)
      hh3(603)=hh3(482)*hh3(603)
      hh3(756)=hh3(872)*hh3(174)
      hh3(756)=3.0_prec*hh3(756)
      hh3(759)=hh3(6)*hh3(887)
      hh3(696)=hh3(696)*hh3(805)
      hh3(696)=hh3(696) + hh3(529)
      hh3(696)=hh3(696)*z
      hh3(761)=2.0_prec*hh3(881)
      hh3(696)=hh3(696) + hh3(761)
      hh3(696)=hh3(696)*z
      hh3(696)=hh3(696) + hh3(882)
      hh3(696)=hh3(494)*hh3(696)
      hh3(762)=hh3(1)*hh3(3)
      hh3(763)=hh3(762)*hh3(493)
      hh3(764)=hh3(696)*hh3(763)
      hh3(759)=4.0_prec*hh3(764) + hh3(759) - hh3(869) + hh3(756)
      hh3(764)=2.0_prec*hh3(1)
      hh3(759)=hh3(759)*hh3(764)
      hh3(767)=hh3(6)*hh3(736)
      hh3(768)= - hh3(118)*hh3(731)
      hh3(767)=hh3(767) + hh3(768)
      hh3(768)=2.0_prec*hh3(3)
      hh3(767)=hh3(768)*hh3(767)
      hh3(770)= - hh3(872)*hh3(884)
      hh3(770)=hh3(770) - hh3(854)
      hh3(772)=15.0_prec*hh3(17)
      hh3(770)=hh3(770)*hh3(772)
      hh3(603)=hh3(759) + hh3(770) - 15.0_prec*hh3(603) + hh3(749) + hh3(767)
      hh3(603)=hh3(1)*hh3(603)
      hh3(749)=hh3(854)*hh3(520)
      hh3(749)=hh3(749) + hh3(864)
      hh3(749)=hh3(4)*hh3(749)
      hh3(759)=hh3(849) + 4.0_prec*hh3(539)
      hh3(767)=hh3(759)*z
      hh3(770)=hh3(503) - 17.
      hh3(770)=hh3(770)*y
      hh3(770)=hh3(770) + 26.
      hh3(770)=hh3(770)*y
      hh3(770)=hh3(770) - 17.
      hh3(770)=hh3(770)*y
      hh3(770)=hh3(770) + 4.
      hh3(773)=hh3(767) + 2.0_prec*hh3(770)
      hh3(773)=hh3(773)*z
      hh3(774)=hh3(510) - 28.
      hh3(774)=hh3(774)*y
      hh3(774)=hh3(774) + 59.
      hh3(774)=hh3(774)*y
      hh3(774)=hh3(774) - 59.
      hh3(774)=hh3(774)*y
      hh3(774)=hh3(774) + 28.
      hh3(774)=hh3(774)*y
      hh3(774)=hh3(774) - 5.
      hh3(773)=hh3(773) + 2.0_prec*hh3(774)
      hh3(773)=hh3(773)*z
      hh3(777)=y - 7.
      hh3(777)=hh3(777)*hh3(503)
      hh3(777)=hh3(777) + 77.
      hh3(777)=hh3(777)*y
      hh3(777)=hh3(777) - 106.
      hh3(777)=hh3(777)*y
      hh3(777)=hh3(777) + 77.
      hh3(777)=hh3(777)*y
      hh3(777)=hh3(777) - 28.
      hh3(777)=hh3(777)*y
      hh3(777)=hh3(777) + 4.
      hh3(773)=hh3(773) + 2.0_prec*hh3(777)
      hh3(773)=hh3(773)*z
      hh3(778)=hh3(631) - 17.
      hh3(778)=hh3(778)*y
      hh3(778)=hh3(778) + 59.
      hh3(778)=hh3(778)*y
      hh3(778)=hh3(778) - 106.
      hh3(778)=hh3(778)*y
      hh3(778)=hh3(778) + 106.
      hh3(778)=hh3(778)*y
      hh3(778)=hh3(778) - 59.
      hh3(778)=hh3(778)*y
      hh3(778)=hh3(778) + 17.
      hh3(778)=hh3(778)*y
      hh3(778)=hh3(778) - 2.
      hh3(773)=hh3(773) + 2.0_prec*hh3(778)
      hh3(773)=hh3(773)*z
      hh3(781)=y - 12.
      hh3(782)=hh3(781)*y
      hh3(783)=hh3(782) + 52.
      hh3(783)=hh3(783)*y
      hh3(783)=hh3(783) - 118.
      hh3(783)=hh3(783)*y
      hh3(783)=hh3(783) + 154.
      hh3(783)=hh3(783)*y
      hh3(783)=hh3(783) - 118.
      hh3(783)=hh3(783)*y
      hh3(783)=hh3(783) + 52.
      hh3(783)=hh3(783)*y
      hh3(783)=hh3(783) - 12.
      hh3(783)=hh3(783)*y
      hh3(773)=hh3(773) + hh3(783) + 1.
      hh3(773)=hh3(773)*z
      hh3(783)=y - 6.
      hh3(785)=hh3(783)*y
      hh3(786)=hh3(785) + 17.
      hh3(786)=hh3(786)*y
      hh3(786)=hh3(786) - 28.
      hh3(786)=hh3(786)*y
      hh3(786)=hh3(786) + 28.
      hh3(786)=hh3(786)*y
      hh3(786)=hh3(786) - 17.
      hh3(786)=hh3(786)*y
      hh3(786)=hh3(786) + 6.
      hh3(786)=hh3(786)*y
      hh3(786)=hh3(786) - 1.
      hh3(786)=hh3(786)*hh3(631)
      hh3(773)=hh3(773) - hh3(786)
      hh3(773)=hh3(773)*z
      hh3(786)=hh3(862)*hh3(760)
      hh3(773)=hh3(773) + hh3(786)
      hh3(773)=hh3(773)*hh3(494)
      hh3(787)=hh3(773)*hh3(622)
      hh3(541)=hh3(759)*hh3(541)
      hh3(759)=hh3(830) - 49.
      hh3(759)=hh3(759)*y
      hh3(759)=hh3(759) + 73.
      hh3(759)=hh3(759)*y
      hh3(759)=hh3(759) - 47.
      hh3(759)=hh3(759)*y
      hh3(759)=hh3(759) + 11.
      hh3(541)=hh3(541) + 2.0_prec*hh3(759)
      hh3(541)=hh3(541)*z
      hh3(759)=hh3(510) - 26.
      hh3(759)=hh3(759)*y
      hh3(759)=hh3(759) + 52.
      hh3(759)=hh3(759)*y
      hh3(759)=hh3(759) - 50.
      hh3(759)=hh3(759)*y
      hh3(759)=hh3(759) + 23.
      hh3(759)=hh3(759)*y
      hh3(759)=hh3(759) - 4.
      hh3(541)=hh3(541) + 6.0_prec*hh3(759)
      hh3(541)=hh3(541)*hh3(765)
      hh3(788)=hh3(631) - 13.
      hh3(789)=hh3(788)*hh3(531)
      hh3(789)=hh3(789) + 199.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) - 257.
      hh3(789)=hh3(789)*hh3(510)
      hh3(789)=hh3(789) + 887.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) - 309.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) + 42.
      hh3(541)=hh3(541) + 2.0_prec*hh3(789)
      hh3(541)=hh3(541)*z
      hh3(789)=hh3(531) - 49.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) + 156.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) - 257.
      hh3(789)=hh3(789)*hh3(510)
      hh3(789)=hh3(789) + 1194.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) - 627.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) + 172.
      hh3(789)=hh3(789)*y
      hh3(789)=hh3(789) - 19.
      hh3(541)=hh3(541) + 2.0_prec*hh3(789)
      hh3(541)=hh3(541)*z
      hh3(781)=hh3(781)*hh3(540)
      hh3(781)=hh3(781) + 146.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 300.
      hh3(781)=hh3(781)*hh3(510)
      hh3(781)=hh3(781) + 1774.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 1254.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) + 520.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 114.
      hh3(781)=hh3(781)*y
      hh3(541)=hh3(541) + hh3(781) + 9.
      hh3(541)=hh3(541)*z
      hh3(781)=hh3(783)*hh3(540)
      hh3(781)=hh3(781) + 47.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 69.
      hh3(781)=hh3(781)*hh3(510)
      hh3(781)=hh3(781) + 309.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 172.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) + 57.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 9.
      hh3(781)=hh3(781)*hh3(631)
      hh3(541)=hh3(541) - hh3(781)
      hh3(541)=hh3(541)*z
      hh3(781)=hh3(692)*hh3(540)
      hh3(781)=hh3(781) + 22.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 24.
      hh3(781)=hh3(781)*hh3(510)
      hh3(781)=hh3(781) + 84.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) - 38.
      hh3(781)=hh3(781)*y
      hh3(781)=hh3(781) + 9.
      hh3(781)=hh3(781)*hh3(760)
      hh3(541)=hh3(541) + hh3(781)
      hh3(541)=hh3(541)*hh3(494)
      hh3(781)=hh3(541)*hh3(493)
      hh3(783)=hh3(787) + hh3(781)
      hh3(783)=hh3(783)*hh3(5)
      hh3(789)=hh3(769)*hh3(502)
      hh3(795)=hh3(529)*hh3(503)
      hh3(789)=hh3(789) + hh3(795)
      hh3(795)=hh3(789)*z
      hh3(797)=hh3(855) - 25.
      hh3(797)=hh3(797)*y
      hh3(797)=hh3(797) + 26.
      hh3(799)=hh3(797)*y
      hh3(799)=hh3(799) - 12.
      hh3(799)=hh3(799)*y
      hh3(795)=hh3(799) + hh3(795) + 2.
      hh3(795)=hh3(795)*z
      hh3(799)= - 43.0_prec+ 10.0_prec*y
      hh3(800)=hh3(799)*y
      hh3(800)=hh3(800) + 69.
      hh3(800)=hh3(800)*y
      hh3(800)=hh3(800) - 58.
      hh3(800)=hh3(800)*y
      hh3(800)=hh3(800) + 28.
      hh3(800)=hh3(800)*y
      hh3(795)=hh3(800) + hh3(795) - 6.
      hh3(800)=2.0_prec*z
      hh3(795)=hh3(795)*hh3(800)
      hh3(801)=hh3(855) - 43.
      hh3(801)=hh3(801)*y
      hh3(801)=hh3(801) + 94.
      hh3(803)=hh3(801)*y
      hh3(803)=hh3(803) - 117.
      hh3(803)=hh3(803)*hh3(631)
      hh3(803)=hh3(803) + 187.
      hh3(803)=hh3(803)*y
      hh3(803)=hh3(803) - 80.
      hh3(803)=hh3(803)*y
      hh3(795)=hh3(795) + hh3(803) + 13.
      hh3(795)=hh3(795)*z
      hh3(803)=hh3(503) - 25.
      hh3(804)=hh3(803)*y
      hh3(804)=hh3(804) + 69.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) - 117.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) + 136.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) - 95.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) + 31.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) - 3.
      hh3(795)=hh3(795) + 2.0_prec*hh3(804)
      hh3(795)=hh3(795)*z
      hh3(804)=y - 8.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) + 26.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) - 58.
      hh3(804)=hh3(804)*hh3(631)
      hh3(804)=hh3(804) + 187.
      hh3(804)=hh3(804)*y
      hh3(804)=hh3(804) - 190.
      hh3(806)=hh3(804)*y
      hh3(806)=hh3(806) + 102.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) - 24.
      hh3(806)=hh3(806)*y
      hh3(795)=hh3(795) + hh3(806) + 1.
      hh3(795)=hh3(795)*z
      hh3(806)=hh3(693) + 12.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) - 28.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) + 40.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) - 31.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) + 12.
      hh3(806)=hh3(806)*y
      hh3(806)=hh3(806) - 2.
      hh3(806)=hh3(806)*hh3(631)
      hh3(795)=hh3(795) - hh3(806)
      hh3(795)=hh3(795)*z
      hh3(806)=hh3(846)*hh3(760)
      hh3(795)=hh3(795) + hh3(806)
      hh3(795)=hh3(795)*hh3(494)
      hh3(806)=hh3(795)*hh3(660)
      hh3(783)=hh3(783) + hh3(806)
      hh3(783)=hh3(783)*hh3(5)
      hh3(635)=hh3(635) - 6.
      hh3(635)=hh3(635)*hh3(540)
      hh3(532)=hh3(532) + 6.
      hh3(532)=hh3(532)*hh3(769)
      hh3(532)=hh3(635) + hh3(532)
      hh3(532)=hh3(532)*z
      hh3(635)=hh3(545) - 44.
      hh3(635)=hh3(635)*hh3(631)
      hh3(635)=hh3(635) + 139.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) - 82.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) + 15.
      hh3(635)=hh3(635)*y
      hh3(532)=hh3(635) + hh3(532)
      hh3(532)=hh3(532)*z
      hh3(635)=hh3(631) - 19.
      hh3(635)=hh3(635)*hh3(540)
      hh3(635)=hh3(635) + 139.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) - 127.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) + 39.
      hh3(635)=hh3(635)*hh3(760)
      hh3(532)=hh3(532) + hh3(635)
      hh3(532)=hh3(532)*z
      hh3(635)=hh3(776) - 57.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) + 82.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) - 39.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) - 2.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) + 4.
      hh3(635)=hh3(635)*y
      hh3(532)=hh3(532) - hh3(635)
      hh3(532)=hh3(532)*z
      hh3(635)=hh3(631)*hh3(537)
      hh3(635)=hh3(635) + 5.
      hh3(808)=3.0_prec*hh3(760)
      hh3(635)=hh3(635)*hh3(808)
      hh3(635)=hh3(635) - 4.
      hh3(635)=hh3(635)*y
      hh3(635)=hh3(635) + 1.
      hh3(635)=hh3(635)*y
      hh3(532)=hh3(532) + hh3(635)
      hh3(532)= - hh3(493)*hh3(532)*hh3(766)
      hh3(635)=hh3(783) + 8.0_prec*hh3(532)
      hh3(766)= - hh3(483)*hh3(635)
      hh3(783)=hh3(773)*hh3(493)
      hh3(808)=hh3(483)*hh3(783)
      hh3(810)=hh3(886)*hh3(4)
      hh3(808)=hh3(808) - hh3(810)
      hh3(810)=14.0_prec*zeta3
      hh3(812)= - hh3(808)*hh3(810)
      hh3(749)=hh3(812) + hh3(766) + hh3(749)
      hh3(603)=15.0_prec*hh3(749) + hh3(603)
      hh3(749)=hh3(826)*hh3(783)
      hh3(766)=hh3(781) + hh3(749)
      hh3(783)= - hh3(483)*hh3(766)
      hh3(696)=hh3(696)*hh3(876)
      hh3(812)= - hh3(482)*hh3(820)*hh3(647)
      hh3(813)= - hh3(17)*hh3(886)
      hh3(696)=hh3(813) + 1./5.0_prec*hh3(696) + hh3(812)
      hh3(696)=hh3(1)*hh3(696)
      hh3(812)=hh3(872)*hh3(4)
      hh3(813)=hh3(4)*hh3(873)
      hh3(813)=hh3(812) + hh3(813)
      hh3(696)=hh3(696) + hh3(783) + 9.0_prec*hh3(813)
      hh3(696)=hh3(696)*hh3(629)
      hh3(603)=4.0_prec*hh3(603) + hh3(696)
      hh3(603)=hh3(603)*hh3(613)
      hh3(696)=hh3(538) + hh3(769)
      hh3(696)=hh3(696)*z
      hh3(783)=hh3(631)*hh3(502)
      hh3(696)=hh3(696) - hh3(783)
      hh3(696)=hh3(696)*z
      hh3(696)=hh3(696) + hh3(631)
      hh3(696)=hh3(696)*z
      hh3(783)=hh3(676)*y
      hh3(696)=hh3(696) + hh3(783)
      hh3(696)=hh3(696)*z
      hh3(783)=hh3(502)*y
      hh3(696)=hh3(696) - hh3(783)
      hh3(696)=hh3(696)*hh3(494)
      hh3(796)=hh3(796)*hh3(12)
      hh3(813)=hh3(796)*hh3(696)
      hh3(815)=hh3(531) - 7.
      hh3(815)=hh3(815)*y
      hh3(815)=hh3(815) - 5.
      hh3(817)=hh3(815)*hh3(631)
      hh3(819)=y + 15.
      hh3(825)=hh3(819)*y
      hh3(779)=hh3(825) - hh3(779)
      hh3(779)=hh3(779)*z
      hh3(779)=hh3(817) + hh3(779)
      hh3(779)=hh3(779)*z
      hh3(817)=hh3(785) + 6.
      hh3(825)=hh3(817)*hh3(540)
      hh3(825)=hh3(825) - 5.
      hh3(827)=hh3(825)*hh3(631)
      hh3(779)=hh3(779) + hh3(827)
      hh3(779)=hh3(779)*z
      hh3(597)=hh3(597) + 17.
      hh3(597)=hh3(597)*hh3(631)
      hh3(597)=hh3(597) - 15.
      hh3(827)=hh3(597)*y
      hh3(779)=hh3(779) - hh3(827)
      hh3(779)=hh3(779)*z
      hh3(780)=hh3(780) + 11.
      hh3(780)=hh3(780)*y
      hh3(780)=hh3(780) - 5.
      hh3(827)=hh3(780)*y
      hh3(779)=hh3(779) + hh3(827)
      hh3(779)=hh3(779)*hh3(494)
      hh3(827)=hh3(779)*XN
      hh3(813)=hh3(813) + hh3(827)
      hh3(813)=hh3(813)*XNF
      hh3(827)=hh3(503) - 9.
      hh3(828)=81.0_prec*z + 36.0_prec*hh3(827)
      hh3(828)=hh3(13)*hh3(828)
      hh3(828)= - hh3(837) + hh3(828)
      hh3(828)=hh3(828)*z
      hh3(831)=hh3(575) - 64.
      hh3(831)=hh3(831)*y
      hh3(831)=hh3(831) + 62.
      hh3(832)=hh3(831)*hh3(641)
      hh3(599)=hh3(599) - 51.
      hh3(835)=hh3(599)*hh3(510)
      hh3(828)=hh3(828) + hh3(832) - hh3(835)
      hh3(828)=hh3(828)*z
      hh3(832)=27.0_prec*hh3(13)
      hh3(838)=y - 10.
      hh3(838)=hh3(838)*y
      hh3(838)=hh3(838) + 17.
      hh3(838)=hh3(838)*y
      hh3(838)=hh3(838) - 10.
      hh3(840)=hh3(832)*hh3(838)
      hh3(842)=hh3(540) + 85.
      hh3(842)=hh3(842)*y
      hh3(842)=hh3(842) - 127.
      hh3(849)=hh3(842)*y
      hh3(840)=hh3(840) + hh3(849)
      hh3(828)=hh3(828) + 2.0_prec*hh3(840)
      hh3(828)=hh3(828)*z
      hh3(840)=hh3(785) + 24.
      hh3(840)=hh3(840)*hh3(540)
      hh3(840)=hh3(840) - 82.
      hh3(840)=hh3(840)*y
      hh3(840)=hh3(840) + 36.
      hh3(849)=hh3(840)*hh3(641)
      hh3(855)=hh3(785) - 18.
      hh3(855)=hh3(855)*hh3(540)
      hh3(855)=hh3(855) + 70.
      hh3(864)=hh3(855)*y
      hh3(828)=hh3(828) + hh3(849) + hh3(864)
      hh3(828)=hh3(828)*z
      hh3(849)=hh3(730) + 20.
      hh3(849)=hh3(849)*y
      hh3(849)=hh3(849) - 17.
      hh3(849)=hh3(849)*y
      hh3(849)=hh3(849) + 7.
      hh3(869)=hh3(849)*hh3(13)
      hh3(730)=hh3(730) + 7.
      hh3(730)=hh3(730)*hh3(631)
      hh3(730)=hh3(730) - 3.
      hh3(873)=hh3(730)*y
      hh3(828)=hh3(828) - hh3(873) - 18.0_prec*hh3(869)
      hh3(828)=hh3(828)*z
      hh3(832)=hh3(832)*hh3(695)
      hh3(869)=hh3(540)*hh3(527)
      hh3(869)=hh3(869) + 4.
      hh3(869)=hh3(869)*y
      hh3(869)=hh3(869) - 1.
      hh3(876)=hh3(869)*y
      hh3(828)=hh3(828) + hh3(832) + hh3(876)
      hh3(828)=hh3(828)*hh3(611)
      hh3(832)=hh3(837) - 183.
      hh3(832)=hh3(832)*y
      hh3(832)=hh3(832) + 48.
      hh3(802)=hh3(832) + hh3(802)
      hh3(802)=hh3(802)*z
      hh3(837)= - 133.0_prec+ 36.0_prec*y
      hh3(837)=hh3(837)*y
      hh3(837)=hh3(837) + 175.
      hh3(837)=hh3(837)*y
      hh3(837)=hh3(837) - 72.
      hh3(802)=hh3(802) + 2.0_prec*hh3(837)
      hh3(802)=hh3(802)*z
      hh3(880)=hh3(540) - 14.
      hh3(880)=hh3(880)*y
      hh3(880)=hh3(880) + 29.
      hh3(884)=hh3(880)*hh3(531)
      hh3(884)=hh3(884) - 173.
      hh3(884)=hh3(884)*y
      hh3(884)=hh3(884) + 78.
      hh3(802)=hh3(802) + 2.0_prec*hh3(884)
      hh3(802)=hh3(802)*z
      hh3(886)=hh3(822)*hh3(830)
      hh3(886)=hh3(886) + 107.
      hh3(886)=hh3(886)*hh3(631)
      hh3(886)=hh3(886) - 165.
      hh3(886)=hh3(886)*y
      hh3(886)=hh3(886) + 72.
      hh3(802)=hh3(802) - hh3(886)
      hh3(802)=hh3(802)*z
      hh3(887)=hh3(830)*hh3(527)
      hh3(887)=hh3(887) + 35.
      hh3(887)=hh3(887)*y
      hh3(887)=hh3(887) - 23.
      hh3(887)=hh3(887)*y
      hh3(887)=hh3(887) + 12.
      hh3(802)=hh3(802) + hh3(887)
      hh3(802)=hh3(802)*hh3(494)
      hh3(888)=hh3(802)*hh3(601)
      hh3(813)= - 3.0_prec*hh3(888) + hh3(813) - hh3(828)
      hh3(828)=12.0_prec*hh3(13)
      hh3(888)=hh3(828)*hh3(527)
      hh3(504)=hh3(504)*hh3(13)
      hh3(504)=hh3(792) + hh3(504) + hh3(888)
      hh3(504)=hh3(504)*z
      hh3(516)=hh3(516) + 8.
      hh3(792)=6.0_prec*hh3(13)
      hh3(888)=hh3(516)*hh3(792)
      hh3(504)=hh3(504) + hh3(888) + hh3(832)
      hh3(504)=hh3(504)*z
      hh3(888)=hh3(785) + 10.
      hh3(888)=hh3(888)*y
      hh3(888)=hh3(888) - 5.
      hh3(889)=hh3(888)*hh3(792)
      hh3(889)=hh3(889) + hh3(837)
      hh3(504)=hh3(504) + 2.0_prec*hh3(889)
      hh3(504)=hh3(504)*z
      hh3(889)=hh3(785) + 18.
      hh3(889)=hh3(889)*y
      hh3(889)=hh3(889) - 20.
      hh3(889)=hh3(889)*y
      hh3(889)=hh3(889) + 8.
      hh3(644)=hh3(889)*hh3(644)
      hh3(644)=hh3(644) + hh3(884)
      hh3(504)=hh3(504) + 2.0_prec*hh3(644)
      hh3(504)=hh3(504)*z
      hh3(644)=hh3(538) + 6.
      hh3(644)=hh3(644)*y
      hh3(644)=hh3(644) - 5.
      hh3(644)=hh3(644)*y
      hh3(644)=hh3(644) + 2.
      hh3(828)=hh3(644)*hh3(828)
      hh3(504)=hh3(504) - hh3(828) - hh3(886)
      hh3(504)=hh3(504)*z
      hh3(792)=hh3(695)*hh3(792)
      hh3(504)=hh3(504) + hh3(792) + hh3(887)
      hh3(504)=hh3(504)*hh3(543)
      hh3(542)=hh3(542) + 4.0_prec*hh3(827)
      hh3(542)=hh3(542)*z
      hh3(542)=hh3(542) + hh3(831)
      hh3(542)=hh3(542)*z
      hh3(542)=hh3(542) + 6.0_prec*hh3(838)
      hh3(542)=hh3(542)*z
      hh3(542)=hh3(542) + hh3(840)
      hh3(542)=hh3(542)*z
      hh3(542)=hh3(542) - 2.0_prec*hh3(849)
      hh3(542)=hh3(542)*z
      hh3(542)=hh3(542) + hh3(700)
      hh3(542)=hh3(542)*hh3(494)
      hh3(700)=6.0_prec*hh3(601)
      hh3(792)=hh3(542)*hh3(700)
      hh3(696)=hh3(696)*hh3(816)
      hh3(504)=hh3(504) + hh3(792) - hh3(696)
      hh3(792)=hh3(542)*hh3(493)
      hh3(816)=z + 2.0_prec*hh3(527)
      hh3(827)=hh3(816)*z
      hh3(827)=hh3(827) + hh3(516)
      hh3(827)=hh3(827)*z
      hh3(827)=hh3(827) + 2.0_prec*hh3(888)
      hh3(827)=hh3(827)*z
      hh3(827)=hh3(827) + hh3(889)
      hh3(827)=hh3(827)*z
      hh3(827)=hh3(827) - 2.0_prec*hh3(644)
      hh3(827)=hh3(827)*z
      hh3(827)=hh3(827) + hh3(695)
      hh3(827)=hh3(827)*hh3(494)
      hh3(828)=hh3(827)*hh3(601)
      hh3(828)=hh3(792) + hh3(828)
      hh3(622)=hh3(827)*hh3(622)
      hh3(831)= - 5.0_prec*hh3(828) - hh3(622)
      hh3(831)=hh3(831)*hh3(826)
      hh3(831)= - 10.0_prec*hh3(504) + hh3(831)
      hh3(831)=hh3(5)*hh3(831)
      hh3(831)=10.0_prec*hh3(813) + hh3(831)
      hh3(831)=hh3(831)*hh3(826)
      hh3(838)=hh3(13)*y
      hh3(814)=hh3(814) + 333.0_prec*hh3(838)
      hh3(814)=hh3(814)*z
      hh3(832)=hh3(832)*hh3(641)
      hh3(840)= - 381.0_prec+ 106.0_prec*y
      hh3(849)=hh3(840)*hh3(503)
      hh3(814)=hh3(814) + hh3(832) + hh3(849)
      hh3(814)=hh3(814)*z
      hh3(832)=hh3(837)*hh3(641)
      hh3(837)=hh3(540) + 130.
      hh3(837)=hh3(837)*y
      hh3(837)=hh3(837) - 190.
      hh3(849)=hh3(837)*hh3(503)
      hh3(832)=hh3(832) - hh3(849)
      hh3(814)=hh3(814) + 2.0_prec*hh3(832)
      hh3(814)=hh3(814)*z
      hh3(832)=hh3(884)*hh3(641)
      hh3(849)=hh3(785) - 30.
      hh3(849)=hh3(849)*hh3(540)
      hh3(849)=hh3(849) + 106.
      hh3(884)=hh3(849)*hh3(631)
      hh3(832)=hh3(832) - hh3(884)
      hh3(814)=hh3(814) + 2.0_prec*hh3(832)
      hh3(814)=hh3(814)*z
      hh3(832)=hh3(730)*hh3(503)
      hh3(884)=hh3(886)*hh3(641)
      hh3(814)=hh3(814) + hh3(832) - hh3(884)
      hh3(814)=hh3(814)*z
      hh3(641)=hh3(887)*hh3(641)
      hh3(832)=hh3(869)*hh3(503)
      hh3(641)=hh3(814) + hh3(641) - hh3(832)
      hh3(641)=hh3(641)*hh3(494)
      hh3(814)=hh3(827)*hh3(15)
      hh3(641)=hh3(641) + 54.0_prec*hh3(814)
      hh3(641)=hh3(641)*hh3(493)
      hh3(545)=hh3(545)*hh3(13)
      hh3(575)=hh3(545) + hh3(575)
      hh3(575)=hh3(575)*z
      hh3(546)=hh3(546)*hh3(13)
      hh3(508)=hh3(508) + 57.
      hh3(508)=hh3(508)*y
      hh3(546)=hh3(575) + hh3(546) - hh3(508)
      hh3(546)=hh3(546)*z
      hh3(575)=hh3(545)*hh3(502)
      hh3(814)=hh3(595) - 41.
      hh3(814)=hh3(814)*y
      hh3(814)=hh3(814) - 19.
      hh3(884)=hh3(814)*y
      hh3(884)=hh3(884) + hh3(575)
      hh3(546)=hh3(546) - 2.0_prec*hh3(884)
      hh3(546)=hh3(546)*z
      hh3(593)=hh3(817)*hh3(593)
      hh3(593)=hh3(593) - 19.
      hh3(884)=hh3(593)*y
      hh3(884)=hh3(884) - hh3(545)
      hh3(546)=hh3(546) - 2.0_prec*hh3(884)
      hh3(546)=hh3(546)*z
      hh3(884)=hh3(545)*hh3(676)
      hh3(537)=hh3(595)*hh3(537)
      hh3(537)=hh3(537) + 79.
      hh3(537)=hh3(537)*hh3(631)
      hh3(537)=hh3(537) - 57.
      hh3(537)=hh3(537)*y
      hh3(546)=hh3(546) + hh3(884) + hh3(537)
      hh3(546)=hh3(546)*z
      hh3(595)=hh3(595)*hh3(527)
      hh3(595)=hh3(595) + 49.
      hh3(595)=hh3(595)*y
      hh3(595)=hh3(595) - 19.
      hh3(595)=hh3(595)*y
      hh3(546)=hh3(546) - hh3(595) - hh3(575)
      hh3(575)=hh3(494)*XN
      hh3(546)=hh3(546)*hh3(575)
      hh3(779)=hh3(779)*hh3(796)
      hh3(546)=hh3(546) + hh3(779)
      hh3(546)=hh3(546)*XNF
      hh3(779)=hh3(835) + hh3(834)
      hh3(779)=hh3(779)*z
      hh3(834)=hh3(842)*hh3(631)
      hh3(779)=hh3(779) - hh3(834)
      hh3(779)=hh3(779)*z
      hh3(779)=hh3(779) - hh3(864)
      hh3(779)=hh3(779)*z
      hh3(779)=hh3(779) + hh3(873)
      hh3(779)=hh3(779)*z
      hh3(779)=hh3(779) - hh3(876)
      hh3(700)=hh3(494)*hh3(700)
      hh3(779)=hh3(779)*hh3(700)
      hh3(546)= - hh3(641) + hh3(546) + hh3(779)
      hh3(641)=20.0_prec*hh3(546) + hh3(831)
      hh3(641)=hh3(641)*hh3(826)
      hh3(779)=81.0_prec*hh3(16)
      hh3(831)=hh3(779)*hh3(527)
      hh3(831)= - hh3(831) + 326.0_prec*y
      hh3(834)=hh3(779)*z
      hh3(831)= - hh3(834) + 657.0_prec*hh3(838) + 2.0_prec*hh3(831)
      hh3(831)=hh3(831)*z
      hh3(834)= - 57.0_prec+ 16.0_prec*y
      hh3(835)=40.0_prec*y
      hh3(834)=hh3(834)*hh3(835)
      hh3(835)=hh3(779)*hh3(516)
      hh3(599)=hh3(599)*hh3(838)
      hh3(599)=hh3(831) + hh3(834) - hh3(835) + 45.0_prec*hh3(599)
      hh3(599)=hh3(599)*z
      hh3(531)=hh3(531) + 395.
      hh3(531)=hh3(531)*y
      hh3(531)=hh3(531) - 569.
      hh3(531)=hh3(531)*hh3(631)
      hh3(831)=hh3(779)*hh3(888)
      hh3(834)=hh3(842)*hh3(545)
      hh3(531)=hh3(531) + hh3(831) + hh3(834)
      hh3(531)=hh3(599) - 2.0_prec*hh3(531)
      hh3(531)=hh3(531)*z
      hh3(599)=hh3(785) - 48.
      hh3(540)=hh3(599)*hh3(540)
      hh3(540)=hh3(540) + 160.
      hh3(540)=hh3(540)*hh3(503)
      hh3(599)=hh3(779)*hh3(889)
      hh3(831)=hh3(855)*hh3(545)
      hh3(531)=hh3(531) - hh3(540) - hh3(599) - hh3(831)
      hh3(531)=hh3(531)*z
      hh3(540)=hh3(730)*hh3(631)
      hh3(599)=hh3(779)*hh3(644)
      hh3(540)=hh3(540) + hh3(599)
      hh3(599)=hh3(730)*hh3(545)
      hh3(531)=hh3(531) + hh3(599) + 2.0_prec*hh3(540)
      hh3(531)=hh3(531)*z
      hh3(540)=hh3(869)*hh3(545)
      hh3(599)=hh3(779)*hh3(695)
      hh3(531)=hh3(531) - hh3(832) - hh3(540) - hh3(599)
      hh3(531)=hh3(531)*hh3(543)
      hh3(540)=hh3(840)*y
      hh3(540)=hh3(540) + hh3(711)
      hh3(540)=hh3(540)*z
      hh3(599)=hh3(837)*hh3(631)
      hh3(540)=hh3(540) - hh3(599)
      hh3(540)=hh3(540)*z
      hh3(599)=hh3(849)*y
      hh3(540)=hh3(540) - hh3(599)
      hh3(540)=hh3(540)*z
      hh3(540)=hh3(540) + hh3(873)
      hh3(540)=hh3(540)*z
      hh3(540)=hh3(540) - hh3(876)
      hh3(540)= - hh3(540)*hh3(700)
      hh3(599)=hh3(15)*hh3(792)
      hh3(531)= - 81.0_prec*hh3(599) + hh3(531) + hh3(540)
      hh3(540)=hh3(545) + hh3(776)
      hh3(540)=hh3(540)*hh3(765)
      hh3(599)=hh3(819)*hh3(545)
      hh3(700)=49.0_prec*y
      hh3(711)=hh3(700) + 195.
      hh3(711)=hh3(711)*y
      hh3(540)=hh3(599) + hh3(711) - hh3(540)
      hh3(540)=hh3(540)*z
      hh3(599)=hh3(815)*hh3(545)
      hh3(711)= - 163.0_prec+ 114.0_prec*y
      hh3(711)=hh3(711)*y
      hh3(711)=hh3(711) - 65.
      hh3(711)=hh3(711)*y
      hh3(599)=hh3(711) + hh3(599)
      hh3(540)=hh3(540) + 2.0_prec*hh3(599)
      hh3(540)=hh3(540)*z
      hh3(599)=hh3(825)*hh3(545)
      hh3(711)=hh3(817)*y
      hh3(711)= - 65.0_prec+ 57.0_prec*hh3(711)
      hh3(711)=hh3(711)*y
      hh3(599)=hh3(711) + hh3(599)
      hh3(540)=hh3(540) + 2.0_prec*hh3(599)
      hh3(540)=hh3(540)*z
      hh3(538)=293.0_prec+ 114.0_prec*hh3(538)
      hh3(538)=hh3(538)*hh3(631)
      hh3(538)=hh3(538) - 195.
      hh3(538)=hh3(538)*y
      hh3(597)=hh3(597)*hh3(545)
      hh3(538)=hh3(540) - hh3(538) - hh3(597)
      hh3(538)=hh3(538)*z
      hh3(540)=hh3(780)*hh3(545)
      hh3(528)=179.0_prec+ 114.0_prec*hh3(528)
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 65.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(538) + hh3(528) + hh3(540)
      hh3(528)=hh3(528)*hh3(575)
      hh3(508)=hh3(508) - hh3(790)
      hh3(508)=hh3(508)*z
      hh3(538)=hh3(814)*hh3(631)
      hh3(508)=hh3(508) + hh3(538)
      hh3(508)=hh3(508)*z
      hh3(538)=hh3(593)*hh3(631)
      hh3(508)=hh3(508) + hh3(538)
      hh3(508)=hh3(508)*z
      hh3(508)=hh3(508) - hh3(537)
      hh3(508)=hh3(508)*z
      hh3(508)=hh3(508) + hh3(595)
      hh3(508)= - hh3(796)*hh3(508)*hh3(494)
      hh3(508)=hh3(528) + hh3(508)
      hh3(508)=XNF*hh3(508)
      hh3(508)=2.0_prec*hh3(531) + hh3(508)
      hh3(528)=hh3(622) + 2.0_prec*hh3(828)
      hh3(531)=hh3(528)*hh3(826)
      hh3(531)=hh3(531) + hh3(504)
      hh3(537)= - hh3(531)*hh3(628)
      hh3(508)=hh3(537) + 20.0_prec*hh3(508) + hh3(641)
      hh3(537)=hh3(622) + 3.0_prec*hh3(828)
      hh3(537)=hh3(537)*hh3(5)
      hh3(537)=hh3(537) + hh3(504)
      hh3(537)=hh3(537)*hh3(826)
      hh3(538)=hh3(565)*hh3(827)
      hh3(537)=hh3(537) + hh3(538) - hh3(813)
      hh3(538)=hh3(828) + hh3(622)
      hh3(540)=hh3(538)*hh3(630)
      hh3(540)=20.0_prec*hh3(537) + hh3(540)
      hh3(540)=hh3(540)*hh3(646)
      hh3(508)=4.0_prec*hh3(508) + hh3(540)
      hh3(508)=hh3(11)*hh3(508)
      hh3(540)= - 5.0_prec*hh3(871) - hh3(863)
      hh3(540)=hh3(540)*hh3(826)
      hh3(540)= - 10.0_prec*hh3(841) + hh3(540)
      hh3(540)=hh3(5)*hh3(540)
      hh3(540)= - 10.0_prec*hh3(572) + hh3(540)
      hh3(540)=hh3(540)*hh3(826)
      hh3(540)= - 20.0_prec*hh3(853) + hh3(540)
      hh3(540)=hh3(540)*hh3(826)
      hh3(545)= - 4.0_prec*hh3(851) - hh3(858)
      hh3(545)=hh3(545)*hh3(826)
      hh3(572)= - hh3(852) + 2.0_prec*hh3(754)
      hh3(572)=hh3(572)*z
      hh3(572)=hh3(572) + hh3(818)
      hh3(572)= - hh3(572)*hh3(724)
      hh3(572)=hh3(572) + hh3(856)
      hh3(545)=4.0_prec*hh3(572) + hh3(545)
      hh3(545)=hh3(6)*hh3(545)
      hh3(572)=hh3(833)*hh3(865)
      hh3(572)=hh3(572) + hh3(870)
      hh3(572)=hh3(572)*z
      hh3(575)=hh3(829)*hh3(865)
      hh3(575)=hh3(575) + hh3(698)
      hh3(572)=hh3(572) + 2.0_prec*hh3(575)
      hh3(572)=hh3(572)*hh3(839)
      hh3(575)= - 79.0_prec+ 32.0_prec*y
      hh3(575)=hh3(575)*hh3(510)
      hh3(575)=hh3(575) + 144.
      hh3(575)=hh3(575)*y
      hh3(575)=hh3(575) + 14.
      hh3(575)=hh3(575)*y
      hh3(575)=hh3(575) - 4.
      hh3(593)=hh3(844)*hh3(865)
      hh3(572)= - hh3(572) - hh3(593) + 8.0_prec*hh3(575)
      hh3(572)=hh3(572)*z
      hh3(575)=hh3(845)*hh3(865)
      hh3(593)=hh3(751) - 570.
      hh3(593)=hh3(593)*y
      hh3(593)=hh3(593) + 569.
      hh3(593)=hh3(593)*y
      hh3(593)=hh3(593) - 160.
      hh3(593)=hh3(593)*y
      hh3(593)=hh3(593) - 3.
      hh3(593)=hh3(593)*y
      hh3(593)=hh3(593) + 1.
      hh3(572)=hh3(572) - hh3(575) + 8.0_prec*hh3(593)
      hh3(572)=hh3(572)*z
      hh3(575)=hh3(846)*hh3(8)
      hh3(572)=hh3(572) - 324.0_prec*hh3(575)
      hh3(572)=hh3(572)*hh3(543)
      hh3(575)=hh3(848)*hh3(865)
      hh3(593)=hh3(700) - 326.
      hh3(593)=hh3(593)*y
      hh3(593)=hh3(593) + 684.
      hh3(593)=hh3(593)*y
      hh3(593)=hh3(593) - 586.
      hh3(593)=hh3(593)*y
      hh3(575)=hh3(593) + hh3(575) + 179.0_prec+ 114.0_prec*hh3(859)
      hh3(575)=hh3(575)*z
      hh3(593)=hh3(865) - 65.
      hh3(593)=hh3(593)*hh3(850)
      hh3(575)=hh3(575) + hh3(593)
      hh3(575)=hh3(575)*hh3(847)
      hh3(593)=hh3(861)*hh3(493)
      hh3(595)=hh3(10)*hh3(593)
      hh3(572)=hh3(575) + hh3(572) - 162.0_prec*hh3(595)
      hh3(540)=15.0_prec*hh3(545) + 20.0_prec*hh3(572) + hh3(540)
      hh3(540)=hh3(4)*hh3(540)
      hh3(545)=hh3(4)*hh3(854)
      hh3(572)=hh3(541)*hh3(573)
      hh3(572)=hh3(572) + hh3(749)
      hh3(572)=hh3(572)*hh3(5)
      hh3(572)=hh3(572) + hh3(806)
      hh3(575)=hh3(483)*hh3(572)
      hh3(595)=hh3(6)*hh3(812)
      hh3(545)= - 18.0_prec*hh3(595) - 3.0_prec*hh3(545) + hh3(575)
      hh3(545)=zeta3*hh3(545)
      hh3(575)=5.0_prec*hh3(781) + hh3(749)
      hh3(575)=hh3(5)*hh3(575)
      hh3(595)=hh3(795)*hh3(493)
      hh3(575)=40.0_prec*hh3(595) + hh3(575)
      hh3(575)=hh3(5)*hh3(575)
      hh3(575)=240.0_prec*hh3(532) + hh3(575)
      hh3(575)=hh3(5)*hh3(575)
      hh3(595)=480.0_prec*hh3(532)
      hh3(575)= - hh3(595) + hh3(575)
      hh3(575)=hh3(5)*hh3(575)
      hh3(575)=hh3(595) + hh3(575)
      hh3(575)=hh3(483)*hh3(575)
      hh3(540)=420.0_prec*hh3(545) + 3.0_prec*hh3(575) + hh3(540)
      hh3(545)=4.0_prec*hh3(828) + hh3(622)
      hh3(545)=hh3(5)*hh3(545)
      hh3(504)=2.0_prec*hh3(504) + hh3(545)
      hh3(504)=hh3(504)*hh3(826)
      hh3(504)= - 4.0_prec*hh3(813) + hh3(504)
      hh3(504)=hh3(504)*hh3(826)
      hh3(545)=zeta3*hh3(538)
      hh3(504)=504.0_prec*hh3(545) - 4.0_prec*hh3(546) + hh3(504)
      hh3(545)=20.0_prec*hh3(1)
      hh3(504)=hh3(504)*hh3(545)
      hh3(531)= - hh3(531)*hh3(545)
      hh3(546)=hh3(629)*hh3(883)
      hh3(575)= - hh3(827)*hh3(546)
      hh3(531)=hh3(531) + hh3(575)
      hh3(531)=hh3(531)*hh3(646)
      hh3(504)=hh3(504) + hh3(531)
      hh3(504)=hh3(18)*hh3(504)
      hh3(531)= - hh3(541)*hh3(660)
      hh3(531)=hh3(531) - hh3(749)
      hh3(531)=hh3(5)*hh3(531)
      hh3(541)= - hh3(795)*hh3(608)
      hh3(531)=hh3(541) + hh3(531)
      hh3(531)=hh3(5)*hh3(531)
      hh3(532)=96.0_prec*hh3(532)
      hh3(531)= - hh3(532) + hh3(531)
      hh3(531)=hh3(5)*hh3(531)
      hh3(541)= - hh3(766)*hh3(874)
      hh3(531)=hh3(541) + hh3(532) + hh3(531)
      hh3(531)=hh3(531)*hh3(545)
      hh3(532)=hh3(572)*hh3(545)
      hh3(541)=hh3(773)*hh3(546)
      hh3(532)=hh3(532) + hh3(541)
      hh3(532)=hh3(532)*hh3(613)
      hh3(531)=hh3(531) + hh3(532)
      hh3(531)=hh3(484)*hh3(531)
      hh3(532)=hh3(736)*hh3(3)
      hh3(541)=hh3(706)*hh3(763)
      hh3(545)=hh3(532) - hh3(541)
      hh3(572)=96.0_prec*hh3(1)
      hh3(575)= - hh3(99)*hh3(545)*hh3(572)
      hh3(595)=hh3(26)*hh3(541)
      hh3(504)=hh3(531) + hh3(504) + hh3(508) + hh3(556) + hh3(575) + &
     & 96.0_prec*hh3(595) + hh3(603) + 4.0_prec*hh3(540) + hh3(517)
      hh3(508)= - hh3(103) - hh3(58) - hh3(115) + hh3(96) - hh3(20) + &
     & hh3(130) + hh3(69) - hh3(164)
      hh3(517)=hh3(508) + hh3(656) - hh3(685)
      hh3(531)=hh3(53) + hh3(149) - hh3(132) + hh3(84) + hh3(79) + &
     & hh3(159) + hh3(85) + hh3(67) - hh3(72) - hh3(162) - hh3(173) - &
     & hh3(114) + hh3(153) - hh3(144) + hh3(171) - hh3(168) - hh3(60)&
     &  + hh3(128) - hh3(56) + hh3(106) - hh3(100) + hh3(59) + hh3(125)&
     &  - hh3(62)
      hh3(540)=hh3(531)*hh3(502)
      hh3(556)=hh3(678) - hh3(680)
      hh3(575)=hh3(556)*hh3(676)
      hh3(595)=hh3(44) + hh3(508) - 2.0_prec*hh3(636)
      hh3(595)=hh3(595)*y
      hh3(597)=hh3(527)*hh3(8)
      hh3(540)=hh3(597) - hh3(540) + hh3(575) + hh3(595) - hh3(517)
      hh3(575)=hh3(492) - hh3(531) + 3.0_prec*hh3(556)
      hh3(597)=hh3(575) + hh3(517)
      hh3(597)=hh3(597)*z
      hh3(540)=hh3(597) + 2.0_prec*hh3(540)
      hh3(540)=hh3(540)*z
      hh3(508)= - 3.0_prec*hh3(508)
      hh3(597)= - hh3(508) - 11.0_prec*hh3(636)
      hh3(597)=hh3(597)*y
      hh3(508)= - hh3(508) - 8.0_prec*hh3(636)
      hh3(599)=hh3(508) + 5.0_prec*hh3(44)
      hh3(597)=hh3(597) - 2.0_prec*hh3(599)
      hh3(597)=hh3(597)*y
      hh3(603)=3.0_prec*hh3(517)
      hh3(608)=3.0_prec*hh3(531)
      hh3(608)=hh3(608)*hh3(529)
      hh3(492)=hh3(492)*hh3(713)
      hh3(628)=hh3(556)*hh3(691)
      hh3(492)= - hh3(492) + hh3(628) + hh3(603) - hh3(608) + hh3(540)&
     &  + hh3(597)
      hh3(492)=hh3(492)*z
      hh3(540)=hh3(595) - hh3(599)
      hh3(540)=hh3(540)*y
      hh3(508)=hh3(508) + hh3(540) + 4.0_prec*hh3(44)
      hh3(508)=hh3(508)*y
      hh3(540)=hh3(556)*hh3(694)
      hh3(531)=hh3(531)*hh3(539)
      hh3(556)=hh3(715)*hh3(8)
      hh3(508)=hh3(508) - hh3(517) + hh3(556) - hh3(531) + hh3(540)
      hh3(492)=hh3(492) + 2.0_prec*hh3(508)
      hh3(492)=hh3(492)*z
      hh3(508)=hh3(517)*y
      hh3(531)=2.0_prec*hh3(517)
      hh3(508)=hh3(508) - hh3(531)
      hh3(508)=hh3(508)*y
      hh3(508)=hh3(508) + hh3(603)
      hh3(508)=hh3(508)*y
      hh3(508)=hh3(508) - hh3(531)
      hh3(508)=hh3(508)*y
      hh3(531)=hh3(699)*hh3(690)
      hh3(540)=hh3(575)*hh3(695)
      hh3(556)= - hh3(66) + hh3(112) + hh3(70)
      hh3(556)=hh3(556)*hh3(697)
      hh3(492)=hh3(492) + hh3(508) + hh3(556) + hh3(531) + hh3(540) + &
     & hh3(517)
      hh3(492)=hh3(492)*hh3(494)
      hh3(508)= - hh3(151) - hh3(40)
      hh3(508)=hh3(701)*hh3(508)
      hh3(496)= - hh3(64) + hh3(57) + hh3(54) + hh3(161) + hh3(61) + &
     & hh3(155) + hh3(142) + hh3(108) - hh3(172) - hh3(166) + hh3(102)&
     &  - hh3(496)
      hh3(496)=hh3(706)*hh3(496)
      hh3(492)=hh3(492) + hh3(496) + hh3(508)
      hh3(492)=hh3(493)*hh3(492)
      hh3(496)=hh3(129) + hh3(31) + hh3(95) + hh3(36)
      hh3(508)=hh3(496) - hh3(684)
      hh3(508)=hh3(508)*z
      hh3(517)=hh3(496)*hh3(502)
      hh3(517)=hh3(517) - hh3(679)
      hh3(508)=hh3(508) + 2.0_prec*hh3(517)
      hh3(508)=hh3(508)*z
      hh3(517)=hh3(496)*hh3(688)
      hh3(517)=hh3(517) - hh3(686)
      hh3(508)=hh3(508) + hh3(517)
      hh3(508)=hh3(508)*z
      hh3(531)=hh3(496)*hh3(539)
      hh3(531)=hh3(531) - hh3(663)
      hh3(508)=hh3(508) + 2.0_prec*hh3(531)
      hh3(508)=hh3(508)*z
      hh3(540)=hh3(496)*hh3(695)
      hh3(540)=hh3(540) + hh3(674)
      hh3(508)=hh3(508) + hh3(540)
      hh3(508)= - hh3(508)*hh3(543)
      hh3(556)= - hh3(716)*hh3(704)
      hh3(575)= - hh3(40)*hh3(731)
      hh3(508)=hh3(575) + hh3(508) + hh3(556)
      hh3(508)=hh3(12)*hh3(508)
      hh3(496)=hh3(680) - hh3(496)
      hh3(556)=hh3(678) + hh3(496)
      hh3(556)=hh3(556)*hh3(502)
      hh3(556)=hh3(556) + hh3(677)
      hh3(496)=hh3(496) + hh3(684)
      hh3(496)=hh3(496)*z
      hh3(496)=hh3(496) + 2.0_prec*hh3(556)
      hh3(496)=hh3(496)*z
      hh3(496)=hh3(496) - hh3(517) + hh3(689)
      hh3(496)=hh3(496)*z
      hh3(517)=hh3(531) - hh3(687)
      hh3(496)=hh3(496) - 2.0_prec*hh3(517)
      hh3(496)=hh3(496)*z
      hh3(496)=hh3(496) - hh3(540) + hh3(683)
      hh3(496)=hh3(496)*hh3(543)
      hh3(517)=hh3(46) - hh3(704)
      hh3(517)=hh3(716)*hh3(517)
      hh3(531)=hh3(731)*hh3(733)
      hh3(496)=hh3(721) + hh3(496) + hh3(531) + hh3(517)
      hh3(496)=hh3(24)*hh3(496)
      hh3(517)=hh3(150)*hh3(717)
      hh3(531)= - hh3(705) - hh3(667)
      hh3(531)=hh3(88)*hh3(531)
      hh3(540)=hh3(740)*hh3(732)
      hh3(556)=hh3(710) - hh3(722)
      hh3(556)=hh3(46)*hh3(556)
      hh3(575)=hh3(107)*hh3(734)
      hh3(595)=hh3(121)*hh3(728)
      hh3(597)= - hh3(105) - hh3(156)
      hh3(597)=hh3(716)*hh3(597)
      hh3(492)= - hh3(595) - hh3(575) + hh3(531) + hh3(517) + hh3(496)&
     &  + hh3(556) + hh3(508) + hh3(492) + hh3(540) + hh3(597)
      hh3(496)=5.0_prec*hh3(740) + hh3(682)
      hh3(496)=hh3(5)*hh3(496)
      hh3(496)= - 20.0_prec*hh3(707) + hh3(496)
      hh3(496)=hh3(5)*hh3(496)
      hh3(496)= - 60.0_prec*hh3(703) + hh3(496)
      hh3(496)=hh3(5)*hh3(496)
      hh3(508)= - hh3(701)*hh3(647)
      hh3(508)=hh3(508) - hh3(682)
      hh3(508)=hh3(5)*hh3(508)
      hh3(517)= - hh3(712)*hh3(643)
      hh3(508)=hh3(517) + hh3(508)
      hh3(508)=hh3(508)*hh3(648)
      hh3(496)=hh3(508) + 120.0_prec*hh3(594) + hh3(496)
      hh3(496)=hh3(5)*hh3(496)
      hh3(508)= - 2.0_prec*hh3(723) + hh3(682)
      hh3(508)=hh3(5)*hh3(508)
      hh3(508)=hh3(746) - 2.0_prec*hh3(718) + hh3(508)
      hh3(508)=hh3(90)*hh3(508)
      hh3(517)=hh3(133)*hh3(748)
      hh3(531)=hh3(682) + 2.0_prec*hh3(729)
      hh3(531)=hh3(531)*hh3(5)
      hh3(531)=hh3(531) + hh3(746) + 2.0_prec*hh3(717)
      hh3(540)=hh3(139)*hh3(531)
      hh3(508)=hh3(517) + hh3(508) - hh3(540)
      hh3(517)=hh3(104)*hh3(742)
      hh3(540)=4.0_prec*hh3(735) + hh3(682)
      hh3(540)=hh3(5)*hh3(540)
      hh3(540)=12.0_prec*hh3(739) + hh3(540)
      hh3(540)=hh3(5)*hh3(540)
      hh3(540)=24.0_prec*hh3(720) + hh3(540)
      hh3(540)=hh3(5)*hh3(540)
      hh3(556)=hh3(680)*z
      hh3(556)=hh3(556) + 2.0_prec*hh3(681)
      hh3(556)=hh3(556)*z
      hh3(575)=hh3(680)*hh3(529)
      hh3(556)=hh3(556) + 3.0_prec*hh3(575)
      hh3(556)=hh3(556)*z
      hh3(556)=hh3(556) + 2.0_prec*hh3(687)
      hh3(556)=hh3(556)*z
      hh3(556)=hh3(556) + hh3(683)
      hh3(556)= - hh3(556)*hh3(543)
      hh3(575)=hh3(150)*hh3(727)
      hh3(594)=hh3(88)*hh3(716)
      hh3(556)=hh3(594) + hh3(575) + hh3(556) - hh3(721)
      hh3(575)= - hh3(139) + hh3(90)
      hh3(575)=hh3(755)*hh3(575)
      hh3(594)=hh3(121)*hh3(757)
      hh3(540)=hh3(594) + 24.0_prec*hh3(556) + hh3(540) + hh3(575)
      hh3(540)=hh3(540)*hh3(592)
      hh3(556)=2.0_prec*hh3(6)
      hh3(575)=hh3(736)*hh3(556)
      hh3(592)= - hh3(118)*hh3(726)
      hh3(575)=hh3(575) + hh3(592) + hh3(642)
      hh3(575)=zeta3*hh3(575)
      hh3(592)=hh3(734)*hh3(5)
      hh3(592)=hh3(738) + hh3(592) + hh3(709)
      hh3(594)= - 120.0_prec*hh3(750)
      hh3(594)=hh3(592)*hh3(594)
      hh3(595)=120.0_prec*hh3(736)
      hh3(595)=hh3(595)*hh3(758)
      hh3(597)=hh3(77) + hh3(98) + hh3(145) + hh3(167) + hh3(55) - &
     & hh3(117) + hh3(71) - hh3(169) + hh3(78) + hh3(146) - hh3(91) - &
     & hh3(73) + hh3(75) - hh3(81) - hh3(94) + hh3(135) + hh3(137)
      hh3(599)=120.0_prec*hh3(493)
      hh3(597)=hh3(599)*hh3(706)*hh3(597)
      hh3(599)= - hh3(752)*hh3(661)
      hh3(492)=140.0_prec*hh3(575) + hh3(599) + hh3(540) + 20.0_prec*hh3(517) + &
     & hh3(597) + hh3(595) + hh3(594) + hh3(496) + 60.0_prec*hh3(508) + 120.0_prec*&
     & hh3(492)
      hh3(496)= - hh3(748)*hh3(520)
      hh3(508)=14.0_prec*hh3(634)
      hh3(517)=hh3(508)*hh3(706)
      hh3(540)=hh3(744) - hh3(517)
      hh3(575)=hh3(119)*hh3(743)
      hh3(496)=hh3(575) + hh3(496) + hh3(540) - hh3(563)
      hh3(511)=hh3(706)*hh3(511)
      hh3(563)= - hh3(511) - hh3(868)
      hh3(563)=hh3(563)*hh3(629)
      hh3(496)=20.0_prec*hh3(496) + hh3(563)
      hh3(496)=hh3(496)*hh3(613)
      hh3(563)=hh3(706)*hh3(658)
      hh3(575)= - hh3(563) + 6.0_prec*hh3(748)
      hh3(594)=hh3(99)*hh3(575)
      hh3(595)=hh3(26)*hh3(736)
      hh3(597)= - hh3(140) - hh3(68)
      hh3(597)=hh3(706)*hh3(669)*hh3(597)
      hh3(492)=120.0_prec*hh3(594) - 1440.0_prec*hh3(595) + 12.0_prec*hh3(492) + hh3(496)&
     &  + hh3(597)
      hh3(492)=hh3(19)*hh3(492)
      hh3(496)= - hh3(274)*hh3(626)
      hh3(594)= - hh3(290) + hh3(277) + hh3(309) + hh3(279) - hh3(293)&
     &  + hh3(305) - hh3(298)
      hh3(595)=hh3(650)*hh3(594)
      hh3(597)= - hh3(380) - hh3(461) - hh3(388)
      hh3(597)=hh3(177)*hh3(597)
      hh3(599)= - hh3(421)*hh3(178)
      hh3(597)=hh3(445) - hh3(320) - hh3(347) + hh3(480) + hh3(452) - &
     & hh3(343) + hh3(340) + hh3(349) - hh3(443) - hh3(391) + hh3(353)&
     &  + hh3(599) + hh3(428) + hh3(398) - hh3(375) + hh3(435) - &
     & hh3(425) + hh3(474) + hh3(318) - hh3(379) - hh3(403) - hh3(444)&
     &  - hh3(358) - hh3(332) - hh3(362) - hh3(328) - hh3(327) + &
     & hh3(360) + hh3(378) - hh3(464) - hh3(433) + hh3(453) - hh3(448)&
     &  - hh3(408) - hh3(357) + hh3(381) + hh3(597)
      hh3(597)=hh3(597)*hh3(577)
      hh3(599)=hh3(623)*hh3(178)
      hh3(603)=hh3(599) + hh3(559)
      hh3(608)= - hh3(226)*hh3(603)
      hh3(628)=hh3(312)*hh3(672)
      hh3(630)= - hh3(202)*hh3(670)
      hh3(634)= - hh3(267)*hh3(624)
      hh3(636)= - hh3(302)*hh3(672)
      hh3(641)=hh3(338) + hh3(315)
      hh3(641)=hh3(577)*hh3(641)
      hh3(496)=hh3(628) + hh3(608) + hh3(641) + hh3(636) + hh3(634) + &
     & hh3(496) + hh3(630) + hh3(597) + hh3(595)
      hh3(595)=2880.0_prec*hh3(314)
      hh3(496)=hh3(595)*hh3(496)
      hh3(597)=hh3(843)*hh3(612)
      hh3(597)=hh3(597) + 116.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) - 214./3.
      hh3(597)=hh3(597)*y
      hh3(608)=hh3(836)*z
      hh3(597)=hh3(597) + 35./3.0_prec+ 4.0_prec*hh3(608)
      hh3(597)=hh3(597)*z
      hh3(608)=37./3.0_prec*y
      hh3(628)=hh3(608) - 61.
      hh3(628)=hh3(628)*y
      hh3(628)=hh3(628) + 350./3.
      hh3(628)=hh3(628)*y
      hh3(628)=hh3(628) - 346./3.
      hh3(628)=hh3(628)*y
      hh3(628)=hh3(628) + 55.
      hh3(628)=hh3(628)*y
      hh3(597)=hh3(597) + hh3(628) - 23./3.
      hh3(597)=hh3(597)*z
      hh3(597)=hh3(597) + 4.0_prec*hh3(846)
      hh3(597)=hh3(597)*hh3(543)
      hh3(628)=hh3(848)*hh3(805)
      hh3(630)=hh3(879) + 2./3.
      hh3(630)=hh3(630)*y
      hh3(630)=hh3(630) + 2./3.
      hh3(630)=hh3(630)*y
      hh3(630)=hh3(630) - 1.
      hh3(630)=hh3(630)*y
      hh3(628)=hh3(630) + hh3(628) + 1./3.
      hh3(628)= - hh3(628)*hh3(847)
      hh3(630)=hh3(5)*hh3(824)
      hh3(634)=hh3(872)*hh3(556)
      hh3(597)=hh3(634) + hh3(630) + hh3(597) + hh3(628)
      hh3(628)=hh3(1)**3
      hh3(630)=2.0_prec*hh3(628)
      hh3(597)=hh3(597)*hh3(630)
      hh3(634)=hh3(494)*hh3(628)*hh3(658)
      hh3(636)=hh3(529)*hh3(805)
      hh3(641)=hh3(636) + hh3(761)
      hh3(641)=hh3(641)*z
      hh3(641)=hh3(641) + hh3(860)
      hh3(641)=hh3(641)*z
      hh3(641)=hh3(641) + 2./3.0_prec*hh3(714)
      hh3(641)=hh3(641)*z
      hh3(641)=hh3(641) + 1./3.0_prec*hh3(862)
      hh3(641)= - hh3(641)*hh3(634)
      hh3(597)=hh3(597) + hh3(641)
      hh3(597)=hh3(192)*hh3(597)
      hh3(641)=4.0_prec*hh3(13)
      hh3(527)=hh3(641)*hh3(527)
      hh3(642)=hh3(555)*z
      hh3(527)=hh3(642) + hh3(527) + hh3(608)
      hh3(527)=hh3(527)*z
      hh3(516)=hh3(516)*hh3(555)
      hh3(608)= - 61.0_prec+ 73./3.0_prec*y
      hh3(608)=hh3(608)*y
      hh3(516)=hh3(516) + 16.0_prec+ hh3(608) + hh3(527)
      hh3(516)=hh3(516)*z
      hh3(527)=hh3(888)*hh3(555)
      hh3(608)=hh3(830) - 133./3.
      hh3(608)=hh3(608)*y
      hh3(608)=hh3(608) + 175./3.
      hh3(608)=hh3(608)*y
      hh3(527)=hh3(608) + hh3(527) - 24.
      hh3(516)=hh3(516) + 2.0_prec*hh3(527)
      hh3(516)=hh3(516)*z
      hh3(527)=hh3(880)*hh3(631)
      hh3(527)=hh3(527) - 173./3.
      hh3(527)=hh3(527)*y
      hh3(608)=hh3(889)*hh3(13)
      hh3(527)=hh3(527) + hh3(608) + 26.
      hh3(516)=hh3(516) + 2.0_prec*hh3(527)
      hh3(516)=hh3(516)*z
      hh3(527)=hh3(822)*hh3(503)
      hh3(527)=hh3(527) + 107./3.
      hh3(527)=hh3(527)*hh3(631)
      hh3(527)=hh3(527) - 55.
      hh3(527)=hh3(527)*y
      hh3(608)=hh3(641)*hh3(644)
      hh3(516)=hh3(516) - hh3(527) - hh3(608) - 24.
      hh3(516)=hh3(516)*z
      hh3(512)=hh3(512) + 35./3.
      hh3(512)=hh3(512)*y
      hh3(512)=hh3(512) - 23./3.
      hh3(512)=hh3(512)*y
      hh3(527)=hh3(695)*hh3(555)
      hh3(512)=hh3(516) + hh3(512) + hh3(527) + 4.
      hh3(512)=hh3(512)*hh3(543)
      hh3(516)=hh3(542)*hh3(534)
      hh3(527)=hh3(879) + 1./3.0_prec*hh3(769)
      hh3(527)=hh3(527)*z
      hh3(527)=hh3(527) - 2./3.0_prec*hh3(783)
      hh3(527)=hh3(527)*z
      hh3(534)=2./3.0_prec*y
      hh3(527)=hh3(527) + hh3(534)
      hh3(527)=hh3(527)*z
      hh3(534)=hh3(534) - 1.
      hh3(534)=hh3(534)*y
      hh3(527)=hh3(527) + hh3(534)
      hh3(527)=hh3(527)*z
      hh3(534)=hh3(612)*hh3(502)
      hh3(527)=hh3(527) - hh3(534)
      hh3(527)= - hh3(527)*hh3(604)
      hh3(528)=hh3(5)*hh3(528)
      hh3(512)=hh3(528) + hh3(527) + hh3(512) + hh3(516)
      hh3(512)=hh3(512)*hh3(630)
      hh3(516)=hh3(816)*hh3(805)
      hh3(527)=y - 10./3.
      hh3(527)=hh3(527)*y
      hh3(516)=hh3(516) + hh3(527) + 8./3.
      hh3(516)=hh3(516)*z
      hh3(527)=hh3(612) - 2.
      hh3(527)=hh3(527)*y
      hh3(528)=hh3(527) + 10./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 5./3.
      hh3(516)=hh3(516) + 2.0_prec*hh3(528)
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(527) + 6.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 20./3.
      hh3(528)=hh3(528)*y
      hh3(516)=hh3(516) + hh3(528) + 8./3.
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(879) + 2.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 5./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 2./3.
      hh3(516)=hh3(516) - 2.0_prec*hh3(528)
      hh3(516)=hh3(516)*z
      hh3(516)=hh3(516) + hh3(882)
      hh3(516)= - hh3(516)*hh3(634)
      hh3(512)=hh3(512) + hh3(516)
      hh3(512)=hh3(193)*hh3(512)
      hh3(516)=hh3(503) - 49./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 73./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 47./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 11./3.
      hh3(516)=hh3(767) + 2.0_prec*hh3(516)
      hh3(516)=hh3(516)*z
      hh3(516)=hh3(516) + 2.0_prec*hh3(759)
      hh3(516)=hh3(516)*hh3(765)
      hh3(528)=hh3(788)*hh3(631)
      hh3(528)=hh3(528) + 199./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 257./3.
      hh3(528)=hh3(528)*hh3(510)
      hh3(528)=hh3(528) + 887./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 103.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 14.
      hh3(516)=hh3(516) + 2.0_prec*hh3(528)
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(631) - 49./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 52.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 257./3.
      hh3(528)=hh3(528)*hh3(510)
      hh3(528)=hh3(528) + 398.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 209.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 172./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 19./3.
      hh3(516)=hh3(516) + 2.0_prec*hh3(528)
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(782) + 146./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 100.
      hh3(528)=hh3(528)*hh3(510)
      hh3(528)=hh3(528) + 1774./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 418.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 520./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 38.
      hh3(528)=hh3(528)*y
      hh3(516)=hh3(516) + hh3(528) + 3.
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(785) + 47./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 23.
      hh3(528)=hh3(528)*hh3(510)
      hh3(528)=hh3(528) + 103.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 172./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 19.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 3.
      hh3(528)=hh3(528)*hh3(631)
      hh3(516)=hh3(516) - hh3(528)
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(693) + 22./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 8.
      hh3(510)=hh3(528)*hh3(510)
      hh3(510)=hh3(510) + 28.
      hh3(510)=hh3(510)*y
      hh3(510)=hh3(510) - 38./3.
      hh3(510)=hh3(510)*y
      hh3(510)=hh3(510) + 3.
      hh3(510)=hh3(510)*hh3(760)
      hh3(510)=hh3(516) + hh3(510)
      hh3(510)= - hh3(510)*hh3(611)
      hh3(510)=hh3(510) - hh3(787)
      hh3(510)=hh3(5)*hh3(510)
      hh3(516)=hh3(789)*hh3(805)
      hh3(528)=hh3(797)*hh3(612)
      hh3(528)=hh3(528) - 4.
      hh3(528)=hh3(528)*y
      hh3(516)=hh3(528) + hh3(516) + 2./3.
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(799)*hh3(612)
      hh3(528)=hh3(528) + 23.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 58./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 28./3.
      hh3(528)=hh3(528)*y
      hh3(516)=hh3(528) + hh3(516) - 2.
      hh3(516)=hh3(516)*hh3(800)
      hh3(528)=hh3(801)*hh3(612)
      hh3(528)=hh3(528) - 39.
      hh3(528)=hh3(528)*hh3(631)
      hh3(528)=hh3(528) + 187./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 80./3.
      hh3(528)=hh3(528)*y
      hh3(516)=hh3(516) + hh3(528) + 13./3.
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(803)*hh3(612)
      hh3(528)=hh3(528) + 23.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 39.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 136./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 95./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 31./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 1.
      hh3(516)=hh3(516) + 2.0_prec*hh3(528)
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(804)*hh3(612)
      hh3(528)=hh3(528) + 34.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 8.
      hh3(528)=hh3(528)*y
      hh3(516)=hh3(516) + hh3(528) + 1./3.
      hh3(516)=hh3(516)*z
      hh3(528)=hh3(612)*hh3(692)
      hh3(528)=hh3(528) + 4.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 28./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 40./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 31./3.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) + 4.
      hh3(528)=hh3(528)*y
      hh3(528)=hh3(528) - 2./3.
      hh3(528)=hh3(528)*hh3(631)
      hh3(516)=hh3(516) - hh3(528)
      hh3(516)=hh3(516)*z
      hh3(503)=hh3(867)*hh3(503)
      hh3(503)=hh3(503) + 13./3.
      hh3(503)=hh3(503)*y
      hh3(503)=hh3(503) - 2.
      hh3(503)=hh3(503)*y
      hh3(503)=hh3(503) + 1./3.
      hh3(503)=hh3(503)*hh3(760)
      hh3(503)=hh3(516) + hh3(503)
      hh3(503)= - hh3(503)*hh3(702)
      hh3(503)=hh3(503) + hh3(510)
      hh3(503)=hh3(503)*hh3(630)
      hh3(510)=hh3(636) + 4.0_prec*hh3(881)
      hh3(510)=hh3(510)*z
      hh3(510)=hh3(510) + 2./3.0_prec*hh3(770)
      hh3(510)=hh3(510)*z
      hh3(510)=hh3(510) + 2./3.0_prec*hh3(774)
      hh3(510)=hh3(510)*z
      hh3(510)=hh3(510) + 2./3.0_prec*hh3(777)
      hh3(510)=hh3(510)*z
      hh3(510)=hh3(510) + 2./3.0_prec*hh3(778)
      hh3(510)=hh3(510)*z
      hh3(516)=hh3(612) - 4.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 52./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 118./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 154./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 118./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 52./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 4.
      hh3(516)=hh3(516)*y
      hh3(510)=hh3(516) + hh3(510) + 1./3.
      hh3(510)=hh3(510)*z
      hh3(516)=hh3(527) + 17./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 28./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 28./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 17./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 2.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 1./3.
      hh3(516)=hh3(516)*hh3(631)
      hh3(510)=hh3(510) - hh3(516)
      hh3(510)=hh3(510)*z
      hh3(510)=hh3(510) + 1./3.0_prec*hh3(786)
      hh3(510)=hh3(510)*hh3(634)
      hh3(503)=hh3(503) + hh3(510)
      hh3(503)=hh3(487)*hh3(503)
      hh3(503)=hh3(503) + hh3(597) + hh3(512)
      hh3(510)=hh3(538)*hh3(646)
      hh3(510)= - 2.0_prec*hh3(537) + hh3(510)
      hh3(512)=hh3(1)**2
      hh3(510)=hh3(175)*hh3(512)*hh3(510)
      hh3(516)=6.0_prec*hh3(632)
      hh3(527)=hh3(508)*hh3(514)
      hh3(528)= - hh3(527) - hh3(516) - hh3(651)
      hh3(534)=hh3(670)*hh3(613)
      hh3(528)=2.0_prec*hh3(528) + hh3(534)
      hh3(534)=15.0_prec*hh3(314)
      hh3(528)=hh3(528)*hh3(534)
      hh3(537)=hh3(580)*hh3(628)
      hh3(528)=hh3(537) + hh3(528)
      hh3(528)=hh3(184)*hh3(528)
      hh3(510)=hh3(510) + hh3(528)
      hh3(528)=hh3(540) - hh3(742)
      hh3(538)=hh3(736)*hh3(613)
      hh3(528)=hh3(538) + 2.0_prec*hh3(528)
      hh3(540)=15.0_prec*hh3(19)
      hh3(528)=hh3(528)*hh3(540)
      hh3(543)=hh3(719)*hh3(540)
      hh3(555)=hh3(762)*hh3(726)
      hh3(543)=hh3(543) - hh3(555)
      hh3(580)=hh3(543)*hh3(134)
      hh3(528)=hh3(528) + 12.0_prec*hh3(580)
      hh3(580)= - hh3(555) + 3.0_prec*hh3(532)
      hh3(580)=hh3(580)*hh3(764)
      hh3(580)=hh3(580) - 3.0_prec*hh3(793)
      hh3(580)=hh3(580)*hh3(764)
      hh3(597)=hh3(563)*hh3(762)
      hh3(580)=hh3(580) + hh3(597)
      hh3(580)=2.0_prec*hh3(580)
      hh3(604)=hh3(580) - hh3(528)
      hh3(604)=hh3(35)*hh3(604)
      hh3(601)= - hh3(601) - hh3(708)
      hh3(601)=hh3(712)*hh3(601)
      hh3(601)=2.0_prec*hh3(601) - hh3(737)
      hh3(601)=6.0_prec*hh3(601) - hh3(741) - hh3(517) - hh3(745)
      hh3(538)=2.0_prec*hh3(601) + hh3(538)
      hh3(538)=hh3(538)*hh3(540)
      hh3(538)= - hh3(580) + hh3(538)
      hh3(538)=hh3(23)*hh3(538)
      hh3(580)=hh3(875)*hh3(593)
      hh3(580)=hh3(580) - hh3(877)
      hh3(580)=hh3(580)*hh3(1)
      hh3(580)=hh3(580) - 135.0_prec*hh3(812)
      hh3(593)=hh3(736)*hh3(540)
      hh3(601)=30.0_prec*hh3(314)
      hh3(608)=hh3(650)*hh3(601)
      hh3(608)=hh3(608) + 2.0_prec*hh3(580) + hh3(593)
      hh3(608)=hh3(9)*hh3(608)
      hh3(611)=hh3(511) + hh3(725)
      hh3(611)=hh3(611)*hh3(540)
      hh3(611)= - hh3(555) + hh3(611)
      hh3(611)=hh3(124)*hh3(611)
      hh3(608)=hh3(608) + hh3(611)
      hh3(611)=5.0_prec*hh3(19)
      hh3(575)=hh3(575)*hh3(611)
      hh3(612)=8.0_prec*hh3(1)
      hh3(545)=hh3(545)*hh3(612)
      hh3(545)=hh3(545) - hh3(575)
      hh3(575)=24.0_prec*hh3(545)
      hh3(630)=hh3(87) + hh3(27) - hh3(38)
      hh3(630)=hh3(575)*hh3(630)
      hh3(631)=hh3(3)*hh3(719)
      hh3(631)=hh3(631) - hh3(541)
      hh3(612)=hh3(631)*hh3(612)
      hh3(563)= - 6.0_prec*hh3(752) + hh3(563)
      hh3(563)=hh3(563)*hh3(611)
      hh3(563)=hh3(612) + hh3(563)
      hh3(563)=hh3(82)*hh3(563)
      hh3(575)=hh3(22)*hh3(575)
      hh3(508)=hh3(773)*hh3(508)
      hh3(508)=hh3(508) + hh3(635)
      hh3(611)= - hh3(766)*hh3(613)
      hh3(508)=6.0_prec*hh3(508) + hh3(611)
      hh3(508)=hh3(486)*hh3(512)*hh3(508)
      hh3(593)=hh3(593) - hh3(555)
      hh3(593)=96.0_prec*hh3(593)
      hh3(611)=hh3(32) - hh3(92) + hh3(45) + hh3(48)
      hh3(611)=hh3(593)*hh3(611)
      hh3(612)=hh3(601)*hh3(637)
      hh3(612)=hh3(612) + hh3(543)
      hh3(631)=hh3(120) + hh3(157)
      hh3(634)= - 96.0_prec*hh3(631)
      hh3(612)=hh3(612)*hh3(634)
      hh3(634)=hh3(109) + hh3(101)
      hh3(593)=hh3(593)*hh3(634)
      hh3(634)= - hh3(481)*hh3(820)
      hh3(635)= - hh3(11)*hh3(827)
      hh3(634)=hh3(635) + hh3(634)
      hh3(634)=hh3(647)*hh3(634)
      hh3(634)=hh3(634) + hh3(808)
      hh3(635)=hh3(19)*hh3(731)
      hh3(636)=hh3(660)*hh3(514)*hh3(314)
      hh3(634)=hh3(636) + 6.0_prec*hh3(634) + hh3(635)
      hh3(634)=zeta5*hh3(634)
      hh3(592)=hh3(592)*hh3(540)
      hh3(635)=hh3(734)*hh3(762)
      hh3(592)= - hh3(592) + 2.0_prec*hh3(635)
      hh3(592)=96.0_prec*hh3(592)
      hh3(635)=hh3(93)*hh3(592)
      hh3(592)=hh3(127)*hh3(592)
      hh3(636)=hh3(734)*hh3(19)
      hh3(636)=1440.0_prec*hh3(636)
      hh3(641)= - hh3(47) - hh3(141)
      hh3(641)=hh3(636)*hh3(641)
      hh3(543)=96.0_prec*hh3(543)
      hh3(642)= - hh3(116) - hh3(65) - hh3(80)
      hh3(642)=hh3(543)*hh3(642)
      hh3(511)=hh3(511) - hh3(728)
      hh3(643)=hh3(511)*hh3(540)
      hh3(643)=hh3(643) - hh3(555)
      hh3(644)= - hh3(154) - hh3(160) + hh3(123) + hh3(163)
      hh3(644)= - 96.0_prec*hh3(644)
      hh3(643)=hh3(643)*hh3(644)
      hh3(644)=hh3(706)*hh3(19)
      hh3(647)=hh3(170) - hh3(74) + hh3(63) + hh3(76) - hh3(52) - &
     & hh3(138) - hh3(51)
      hh3(647)=hh3(647)*hh3(644)*hh3(669)
      hh3(636)= - hh3(42)*hh3(636)
      hh3(543)= - hh3(83)*hh3(543)
      hh3(490)=8.0_prec*hh3(604) + hh3(635) + 24.0_prec*hh3(563) + 8928.0_prec*hh3(634)&
     &  + hh3(647) + hh3(643) + hh3(642) + hh3(630) + hh3(641) + &
     & hh3(612) + hh3(492) + hh3(611) + hh3(496) + hh3(490) + 2.0_prec*&
     & hh3(504) + 96.0_prec*hh3(608) + 16.0_prec*hh3(510) + 32.0_prec*hh3(503) + 8.0_prec*&
     & hh3(538) + 16.0_prec*hh3(508) + hh3(575) + hh3(543) + hh3(636) + &
     & hh3(592) + hh3(593)
      hh3(492)=Cg1**2
      hh3(490)=hh3(492)*hh3(490)
      hh3(496)=hh3(794) - hh3(811)
      hh3(496)=2.0_prec*hh3(496) - hh3(821)
      hh3(496)=hh3(496)*hh3(826)
      hh3(503)= - hh3(180)*hh3(567)
      hh3(503)=hh3(503) - 6.0_prec*hh3(600)
      hh3(503)=hh3(798)*hh3(503)
      hh3(496)=hh3(496) + hh3(791) - hh3(807) + hh3(503)
      hh3(503)=hh3(820)*hh3(658)
      hh3(496)=2.0_prec*hh3(496) + hh3(503)
      hh3(496)=hh3(481)*hh3(496)
      hh3(504)= - hh3(794) + hh3(857)
      hh3(508)=4.0_prec*hh3(1)
      hh3(510)=hh3(508)*hh3(482)
      hh3(504)=hh3(504)*hh3(510)
      hh3(496)=hh3(504) + hh3(496)
      hh3(504)= - hh3(577)*hh3(633)
      hh3(504)=hh3(602) + hh3(504)
      hh3(504)=2.0_prec*hh3(504) + hh3(655) + hh3(620)
      hh3(504)=6.0_prec*hh3(504) - hh3(662)
      hh3(504)=hh3(314)*hh3(504)
      hh3(496)=9.0_prec*hh3(496) + hh3(504)
      hh3(496)=hh3(496)*hh3(492)
      hh3(504)=hh3(492)*hh3(493)
      hh3(538)=hh3(514)*hh3(504)
      hh3(543)=hh3(538)*hh3(314)
      hh3(563)=hh3(184)*hh3(543)
      hh3(496)=hh3(496) - 12.0_prec*hh3(563)
      hh3(563)=hh3(514)*hh3(883)
      hh3(567)=hh3(626) - hh3(563)
      hh3(575)=4.0_prec*hh3(195)
      hh3(592)=hh3(492)*hh3(1)
      hh3(593)=hh3(575)*hh3(592)
      hh3(602)= - hh3(567)*hh3(593)
      hh3(604)=hh3(504)*hh3(1)
      hh3(608)=hh3(514)*hh3(604)
      hh3(611)=hh3(195)*hh3(608)
      hh3(612)=hh3(492)*hh3(314)
      hh3(620)=15.0_prec*hh3(612)
      hh3(630)= - hh3(624)*hh3(620)
      hh3(630)=hh3(630) + hh3(611)
      hh3(630)=hh3(187)*hh3(630)
      hh3(633)=hh3(512)*hh3(504)
      hh3(634)=hh3(633)*hh3(820)
      hh3(635)=hh3(485)*hh3(634)
      hh3(496)=4.0_prec*hh3(630) - 12.0_prec*hh3(635) + 5.0_prec*hh3(496) + hh3(602)
      hh3(496)=hh3(198)*hh3(496)
      hh3(602)=5.0_prec*hh3(612)
      hh3(630)=hh3(665)*hh3(602)
      hh3(575)=hh3(512)*hh3(538)*hh3(575)
      hh3(635)=60.0_prec*hh3(543)
      hh3(636)=hh3(189)*hh3(635)
      hh3(630)=hh3(636) + hh3(630) + hh3(575)
      hh3(630)=hh3(237)*hh3(630)
      hh3(636)=hh3(556)*hh3(637)
      hh3(641)=hh3(654)*hh3(588)
      hh3(636)=hh3(636) + hh3(641)
      hh3(642)= - 2.0_prec*hh3(614) - hh3(623)
      hh3(642)=hh3(5)*hh3(642)
      hh3(571)= - 2.0_prec*hh3(571) + hh3(642) - hh3(636)
      hh3(571)=6.0_prec*hh3(571) + hh3(662)
      hh3(571)=hh3(571)*hh3(602)
      hh3(571)=hh3(571) - hh3(575)
      hh3(571)=hh3(248)*hh3(571)
      hh3(533)=hh3(533) - hh3(544)
      hh3(642)=hh3(548)*hh3(708)
      hh3(522)= - hh3(522) + hh3(642) + hh3(533)
      hh3(642)=hh3(514)*hh3(708)
      hh3(614)=hh3(642) - hh3(614)
      hh3(643)= - hh3(623) + 2.0_prec*hh3(614)
      hh3(643)=hh3(643)*hh3(5)
      hh3(636)=hh3(643) - hh3(636) + 2.0_prec*hh3(522)
      hh3(643)= - 6.0_prec*hh3(636) - hh3(662)
      hh3(643)=hh3(643)*hh3(602)
      hh3(647)= - hh3(246) - hh3(247)
      hh3(635)=hh3(635)*hh3(647)
      hh3(575)=hh3(643) + hh3(575) + hh3(635)
      hh3(575)=hh3(249)*hh3(575)
      hh3(635)= - 2.0_prec*hh3(809) - hh3(821)
      hh3(635)=hh3(635)*hh3(826)
      hh3(635)=hh3(635) + hh3(771) + hh3(775)
      hh3(503)=2.0_prec*hh3(635) + hh3(503)
      hh3(503)=hh3(481)*hh3(503)
      hh3(635)=hh3(821) + hh3(809)
      hh3(510)=hh3(635)*hh3(510)
      hh3(503)=hh3(510) + hh3(503)
      hh3(510)=hh3(190)*hh3(654)
      hh3(635)= - hh3(510) + hh3(657)
      hh3(643)= - hh3(662) + 6.0_prec*hh3(635)
      hh3(647)=hh3(643)*hh3(314)
      hh3(503)=9.0_prec*hh3(503) + hh3(647)
      hh3(503)=hh3(503)*hh3(492)
      hh3(648)=hh3(563) - hh3(670)
      hh3(648)=hh3(648)*hh3(593)
      hh3(503)=5.0_prec*hh3(503) + hh3(648)
      hh3(503)=hh3(200)*hh3(503)
      hh3(651)= - hh3(802)*hh3(493)
      hh3(542)= - hh3(542)*hh3(573)
      hh3(542)=hh3(542) - hh3(622)
      hh3(542)=hh3(542)*hh3(826)
      hh3(542)=hh3(542) + hh3(651) + hh3(696)
      hh3(651)=hh3(827)*hh3(658)
      hh3(542)=2.0_prec*hh3(542) + hh3(651)
      hh3(542)=hh3(11)*hh3(542)
      hh3(542)=9.0_prec*hh3(542) + hh3(647)
      hh3(542)=hh3(542)*hh3(492)
      hh3(622)=hh3(792) + hh3(622)
      hh3(622)=hh3(18)*hh3(622)*hh3(592)
      hh3(542)=hh3(542) + 36.0_prec*hh3(622)
      hh3(622)=hh3(175)*hh3(827)*hh3(633)
      hh3(542)=hh3(648) + 5.0_prec*hh3(542) - 12.0_prec*hh3(622)
      hh3(542)=hh3(14)*hh3(542)
      hh3(583)=hh3(548)*hh3(583)
      hh3(622)=hh3(623)*hh3(177)
      hh3(583)=hh3(583) + hh3(622)
      hh3(583)=hh3(583)*hh3(5)
      hh3(505)=hh3(505)*hh3(600)
      hh3(505)=hh3(583) + 4.0_prec*hh3(505)
      hh3(583)=hh3(616)*hh3(613)
      hh3(505)= - hh3(583) + 6.0_prec*hh3(505)
      hh3(505)=hh3(505)*hh3(602)
      hh3(583)=hh3(492)*hh3(195)
      hh3(600)=hh3(512)*hh3(583)
      hh3(633)=hh3(600)*hh3(616)
      hh3(505)=hh3(505) + 4.0_prec*hh3(633)
      hh3(633)=hh3(247)*hh3(505)
      hh3(647)=hh3(637)*hh3(612)
      hh3(651)=hh3(647)*hh3(189)
      hh3(505)= - 60.0_prec*hh3(651) - hh3(505)
      hh3(505)=hh3(246)*hh3(505)
      hh3(496)=hh3(575) + hh3(503) + hh3(542) + hh3(496) - hh3(633) + &
     & hh3(630) + hh3(505) + hh3(571)
      hh3(491)= - hh3(491)*hh3(508)
      hh3(503)=hh3(521)*hh3(502)
      hh3(503)=hh3(503) - hh3(552)
      hh3(500)=hh3(500)*z
      hh3(500)= - hh3(500) + 3.0_prec*hh3(503)
      hh3(500)=hh3(500)*z
      hh3(503)=hh3(489)*hh3(525)
      hh3(505)=hh3(488)*hh3(529)
      hh3(500)=hh3(500) - hh3(562) - 5.0_prec*hh3(505) + hh3(503) - hh3(560)
      hh3(500)=hh3(500)*z
      hh3(489)=hh3(489)*hh3(536)
      hh3(488)=hh3(488)*hh3(539)
      hh3(488)=hh3(500) - hh3(568) - 5.0_prec*hh3(488) + hh3(489) - hh3(566)
      hh3(488)=hh3(488)*z
      hh3(489)=hh3(521)*hh3(519)
      hh3(488)=hh3(488) + hh3(489) - hh3(569)
      hh3(488)=hh3(488)*z
      hh3(489)=hh3(557) - hh3(521)
      hh3(489)=hh3(489)*hh3(499)
      hh3(488)=hh3(488) - hh3(489) + hh3(554) - hh3(570)
      hh3(488)=hh3(488)*hh3(494)
      hh3(489)= - hh3(514)*hh3(551)
      hh3(488)=hh3(488) + hh3(489)
      hh3(488)=hh3(493)*hh3(488)
      hh3(489)= - hh3(12) - hh3(784)
      hh3(489)=hh3(632)*hh3(489)
      hh3(500)=hh3(228)*hh3(670)
      hh3(488)= - hh3(500) + hh3(488) + hh3(489) + hh3(497)
      hh3(489)= - hh3(574)*hh3(784)
      hh3(489)= - hh3(524) - hh3(606) + hh3(489)
      hh3(497)=hh3(784)*hh3(550)
      hh3(497)=hh3(609) + hh3(497) + hh3(553)
      hh3(500)= - 4.0_prec*hh3(618) - hh3(623)
      hh3(500)=hh3(5)*hh3(500)
      hh3(500)= - 12.0_prec*hh3(497) + hh3(500)
      hh3(500)=hh3(5)*hh3(500)
      hh3(489)=24.0_prec*hh3(489) + hh3(500)
      hh3(489)=hh3(5)*hh3(489)
      hh3(500)=hh3(190)*hh3(653)
      hh3(503)=hh3(515)*hh3(573)
      hh3(503)=hh3(503) + hh3(623)
      hh3(503)=hh3(503)*hh3(5)
      hh3(505)=hh3(564)*hh3(660)
      hh3(503)=hh3(503) + hh3(505)
      hh3(505)=hh3(188)*hh3(503)
      hh3(500)=hh3(500) + hh3(505)
      hh3(505)= - 12.0_prec*hh3(639)
      hh3(505)=hh3(635)*hh3(505)
      hh3(515)= - hh3(625)*hh3(874)
      hh3(521)= - hh3(268) + hh3(666) - hh3(671)
      hh3(521)=hh3(521)*hh3(621)
      hh3(488)=hh3(491) + hh3(515) + hh3(489) + hh3(521) + hh3(505) + &
     & 24.0_prec*hh3(488) + 12.0_prec*hh3(500)
      hh3(488)=hh3(488)*hh3(508)
      hh3(489)=2.0_prec*hh3(618) + hh3(623)
      hh3(489)=hh3(5)*hh3(489)
      hh3(491)= - hh3(590)*hh3(764)
      hh3(500)= - hh3(188)*hh3(654)
      hh3(489)=hh3(491) + hh3(500) - hh3(510) + 2.0_prec*hh3(497) + hh3(489)&
     &  + hh3(655)
      hh3(489)=hh3(489)*hh3(508)
      hh3(491)=hh3(805) + hh3(502)
      hh3(497)=1./5.0_prec*z
      hh3(491)=hh3(491)*hh3(497)
      hh3(491)=hh3(491) + 1./3.0_prec*hh3(529)
      hh3(491)=hh3(491)*z
      hh3(491)=hh3(491) + hh3(881)
      hh3(491)=hh3(491)*z
      hh3(497)= - 2./3.0_prec+ 1./5.0_prec*y
      hh3(497)=hh3(497)*y
      hh3(497)=hh3(497) + 1.
      hh3(497)=hh3(497)*y
      hh3(497)=hh3(497) - 2./3.
      hh3(497)=hh3(497)*y
      hh3(491)=hh3(497) + hh3(491) + 1./5.
      hh3(491)=hh3(491)*z
      hh3(497)=1./3.0_prec+ 1./5.0_prec*hh3(879)
      hh3(497)=hh3(497)*y
      hh3(497)=hh3(497) - 1./3.
      hh3(497)=hh3(497)*y
      hh3(497)=hh3(497) + 1./5.
      hh3(497)=hh3(497)*y
      hh3(491)=hh3(491) + hh3(497) - 1./15.
      hh3(491)=hh3(546)*hh3(491)*hh3(494)
      hh3(489)=hh3(489) + hh3(491)
      hh3(489)=hh3(489)*hh3(613)
      hh3(491)= - hh3(265)*hh3(567)
      hh3(497)=hh3(226)*hh3(619)
      hh3(491)=hh3(497) + hh3(491)
      hh3(491)=hh3(572)*hh3(491)
      hh3(497)= - hh3(670)*hh3(764)
      hh3(497)=hh3(497) + hh3(657)
      hh3(500)=6.0_prec*hh3(1)
      hh3(497)=hh3(497)*hh3(500)
      hh3(502)=hh3(563)*hh3(613)
      hh3(497)=hh3(497) - hh3(502)
      hh3(497)=hh3(184)*hh3(497)
      hh3(505)=hh3(577)*hh3(244)
      hh3(508)=hh3(512)*hh3(505)
      hh3(510)=hh3(227)*hh3(563)
      hh3(508)=hh3(508) - hh3(510)
      hh3(488)=8.0_prec*hh3(497) + hh3(488) + hh3(489) + hh3(491) + 96.0_prec*&
     & hh3(508)
      hh3(488)=hh3(492)*hh3(488)
      hh3(489)=hh3(197)*hh3(567)*hh3(592)
      hh3(491)=hh3(202) + hh3(267) + hh3(274)
      hh3(491)=96.0_prec*hh3(491)
      hh3(491)=hh3(608)*hh3(491)
      hh3(488)=96.0_prec*hh3(489) + hh3(491) + hh3(488)
      hh3(488)=hh3(195)*hh3(488)
      hh3(489)=hh3(576) - hh3(498)
      hh3(489)=hh3(489)*z
      hh3(491)=hh3(507)*hh3(513)
      hh3(489)=hh3(489) + hh3(491) + hh3(509)
      hh3(489)=hh3(489)*z
      hh3(491)=hh3(507)*hh3(525)
      hh3(489)=hh3(489) + hh3(491) - hh3(518)
      hh3(489)=hh3(489)*z
      hh3(491)=hh3(507)*hh3(536)
      hh3(489)=hh3(489) + hh3(491) + hh3(523)
      hh3(489)=hh3(489)*z
      hh3(491)= - hh3(506)*hh3(519)
      hh3(489)=hh3(489) + hh3(491) + hh3(526)
      hh3(489)=hh3(489)*z
      hh3(491)= - hh3(506)*hh3(499)
      hh3(489)=hh3(489) - hh3(585) + hh3(491) + hh3(495)
      hh3(489)= - hh3(489)*hh3(494)
      hh3(491)=hh3(514)*hh3(549)
      hh3(494)=hh3(241)*hh3(548)
      hh3(489)=hh3(494) + hh3(489) + hh3(491)
      hh3(489)=hh3(493)*hh3(489)
      hh3(491)=hh3(177)*hh3(501)
      hh3(493)=hh3(180)*hh3(598)
      hh3(494)=hh3(627) - hh3(581)
      hh3(494)=hh3(548)*hh3(494)
      hh3(495)=hh3(119)*hh3(637)
      hh3(489)=hh3(495) + hh3(493) + hh3(491) + hh3(489) + hh3(494) + &
     & hh3(547)
      hh3(491)=hh3(177)*hh3(533)
      hh3(493)= - hh3(180)*hh3(582)
      hh3(491)=hh3(493) + hh3(491) - hh3(579) + hh3(589)
      hh3(493)=hh3(638)*hh3(180)
      hh3(493)= - hh3(493) + hh3(607) - hh3(584)
      hh3(494)=hh3(638) + hh3(615)
      hh3(495)= - 4.0_prec*hh3(494) - hh3(623)
      hh3(495)=hh3(5)*hh3(495)
      hh3(495)=12.0_prec*hh3(493) + hh3(495)
      hh3(495)=hh3(5)*hh3(495)
      hh3(491)=24.0_prec*hh3(491) + hh3(495)
      hh3(491)=hh3(5)*hh3(491)
      hh3(495)= - hh3(561)*hh3(747)
      hh3(497)= - 12.0_prec*hh3(588)
      hh3(497)=hh3(605)*hh3(497)
      hh3(498)=hh3(659)*hh3(753)
      hh3(499)= - hh3(617) - hh3(530)
      hh3(499)=hh3(499)*hh3(874)
      hh3(506)=24.0_prec*hh3(650)
      hh3(507)=hh3(506)*hh3(535)
      hh3(508)= - hh3(649) + hh3(664) - hh3(668)
      hh3(508)=hh3(508)*hh3(621)
      hh3(489)=hh3(499) + hh3(495) + hh3(498) + hh3(491) + hh3(508) + &
     & hh3(507) + hh3(497) + 24.0_prec*hh3(489)
      hh3(489)=hh3(1)*hh3(489)
      hh3(491)=hh3(287)*hh3(563)
      hh3(489)=hh3(489) - 24.0_prec*hh3(491)
      hh3(491)=2.0_prec*hh3(494) + hh3(623)
      hh3(491)=hh3(5)*hh3(491)
      hh3(494)=hh3(650)*hh3(556)
      hh3(495)= - hh3(118)*hh3(654)
      hh3(491)=hh3(494) + hh3(495) - 2.0_prec*hh3(493) + hh3(491) + hh3(641)
      hh3(491)=hh3(1)*hh3(491)
      hh3(493)=hh3(563)*hh3(629)
      hh3(491)=60.0_prec*hh3(491) + hh3(493)
      hh3(491)=hh3(491)*hh3(613)
      hh3(493)=hh3(312) + hh3(283)
      hh3(493)= - hh3(673) - 1440.0_prec*hh3(493)
      hh3(493)=hh3(563)*hh3(493)
      hh3(494)= - hh3(244)*hh3(1)*hh3(675)
      hh3(489)=hh3(494) + 60.0_prec*hh3(489) + hh3(491) + hh3(493)
      hh3(489)=hh3(489)*hh3(492)
      hh3(491)=hh3(622) + hh3(640)
      hh3(493)=hh3(247)*hh3(491)
      hh3(494)= - hh3(237)*hh3(650)
      hh3(495)=hh3(248)*hh3(672)
      hh3(497)=hh3(642) - hh3(672)
      hh3(498)=hh3(249)*hh3(497)
      hh3(499)=hh3(294)*hh3(616)
      hh3(493)=hh3(498) + hh3(495) + hh3(499) + hh3(494) + hh3(493)
      hh3(494)=1440.0_prec*hh3(592)
      hh3(493)=hh3(494)*hh3(493)
      hh3(494)=hh3(636)*hh3(500)
      hh3(494)=hh3(494) + hh3(502)
      hh3(494)=hh3(494)*hh3(492)
      hh3(495)=hh3(247)*hh3(608)
      hh3(494)=hh3(494) + 12.0_prec*hh3(495)
      hh3(494)=hh3(189)*hh3(494)
      hh3(495)= - hh3(605)*hh3(500)
      hh3(495)=hh3(495) + hh3(502)
      hh3(495)=hh3(495)*hh3(492)
      hh3(498)=hh3(608)*hh3(189)
      hh3(495)=hh3(495) - 12.0_prec*hh3(498)
      hh3(495)=hh3(7)*hh3(495)
      hh3(494)=hh3(494) + hh3(495)
      hh3(495)=hh3(302) - hh3(9) - hh3(594) + hh3(631) + hh3(313) - &
     & hh3(304)
      hh3(499)=1440.0_prec*hh3(604)
      hh3(495)=hh3(495)*hh3(514)*hh3(499)
      hh3(499)=hh3(491)*hh3(592)
      hh3(498)=hh3(499) + hh3(498)
      hh3(498)=hh3(246)*hh3(498)
      hh3(489)=1440.0_prec*hh3(498) + hh3(489) + hh3(493) + hh3(495) + 120.0_prec*&
     & hh3(494)
      hh3(489)=hh3(275)*hh3(489)
      hh3(493)= - hh3(24)*hh3(544)
      hh3(493)=hh3(587) + hh3(493) - hh3(501)
      hh3(494)= - 3.0_prec*hh3(614) + hh3(623)
      hh3(494)=hh3(5)*hh3(494)
      hh3(494)= - 6.0_prec*hh3(522) + hh3(494)
      hh3(494)=hh3(5)*hh3(494)
      hh3(495)=hh3(659)*hh3(520)
      hh3(498)=hh3(652)*hh3(588)
      hh3(499)= - hh3(586)*hh3(535)
      hh3(493)=hh3(527) + hh3(495) + 6.0_prec*hh3(493) + hh3(494) + hh3(499)&
     &  + hh3(498)
      hh3(494)=hh3(497)*hh3(613)
      hh3(493)=12.0_prec*hh3(505) + 2.0_prec*hh3(493) + hh3(494)
      hh3(493)=hh3(493)*hh3(534)
      hh3(493)= - hh3(537) + hh3(493)
      hh3(493)=hh3(493)*hh3(492)
      hh3(494)=hh3(497)*hh3(600)
      hh3(495)=hh3(247)*hh3(647)
      hh3(493)= - 180.0_prec*hh3(495) + hh3(493) - 12.0_prec*hh3(494)
      hh3(493)=hh3(189)*hh3(493)
      hh3(494)=hh3(857)*hh3(646)
      hh3(494)= - 2.0_prec*hh3(558) + hh3(494)
      hh3(494)=hh3(492)*hh3(512)*hh3(494)
      hh3(495)=hh3(200)*hh3(634)
      hh3(494)=hh3(494) - 36.0_prec*hh3(495)
      hh3(494)=hh3(485)*hh3(494)
      hh3(495)=2.0_prec*hh3(559) + hh3(599)
      hh3(495)=hh3(5)*hh3(495)
      hh3(498)= - hh3(603)*hh3(764)
      hh3(495)=hh3(498) + 2.0_prec*hh3(632) + hh3(495)
      hh3(495)=hh3(495)*hh3(500)
      hh3(498)= - hh3(1)*hh3(613)*hh3(619)
      hh3(495)=hh3(495) + hh3(498)
      hh3(495)=hh3(495)*hh3(583)
      hh3(498)= - 3.0_prec*hh3(559) - hh3(599)
      hh3(498)=hh3(5)*hh3(498)
      hh3(498)= - hh3(516) + hh3(498)
      hh3(498)=hh3(5)*hh3(498)
      hh3(499)= - hh3(619)*hh3(810)
      hh3(498)=hh3(499) - 6.0_prec*hh3(578) + hh3(498)
      hh3(499)=hh3(603)*hh3(613)
      hh3(498)=2.0_prec*hh3(498) + hh3(499)
      hh3(498)=hh3(498)*hh3(534)
      hh3(499)=hh3(628)*hh3(610)*hh3(645)
      hh3(498)=8.0_prec*hh3(499) + hh3(498)
      hh3(498)=hh3(498)*hh3(492)
      hh3(495)=hh3(498) + hh3(495)
      hh3(495)=hh3(187)*hh3(495)
      hh3(493)=hh3(495) + hh3(493) + hh3(494)
      hh3(494)=hh3(705) - hh3(591) - hh3(596)
      hh3(495)= - 3.0_prec*hh3(729) - hh3(682)
      hh3(495)=hh3(5)*hh3(495)
      hh3(495)= - 6.0_prec*hh3(717) + hh3(495)
      hh3(495)=hh3(5)*hh3(495)
      hh3(498)= - hh3(104)*hh3(823)
      hh3(499)= - hh3(752)*hh3(520)
      hh3(494)= - hh3(517) + hh3(499) - hh3(885) + hh3(498) + 6.0_prec*&
     & hh3(494) + hh3(495)
      hh3(495)=hh3(511)*hh3(613)
      hh3(498)=hh3(99)*hh3(731)
      hh3(494)= - 12.0_prec*hh3(498) + 2.0_prec*hh3(494) + hh3(495)
      hh3(494)=hh3(494)*hh3(540)
      hh3(495)=hh3(3)*hh3(531)
      hh3(498)=hh3(6)*hh3(719)*hh3(768)
      hh3(495)=hh3(495) + hh3(498)
      hh3(498)=hh3(3)*hh3(728)
      hh3(498)=hh3(498) - hh3(878)
      hh3(498)=3.0_prec*hh3(498) + hh3(555)
      hh3(498)=hh3(498)*hh3(764)
      hh3(495)=3.0_prec*hh3(495) + hh3(498)
      hh3(495)=hh3(495)*hh3(764)
      hh3(495)=hh3(495) - hh3(597)
      hh3(494)=2.0_prec*hh3(495) + hh3(494)
      hh3(494)=hh3(494)*hh3(492)
      hh3(495)=hh3(644)*hh3(504)
      hh3(498)=hh3(38)*hh3(495)
      hh3(494)=hh3(494) - 180.0_prec*hh3(498)
      hh3(494)=hh3(134)*hh3(494)
      hh3(498)= - hh3(861)*hh3(565)
      hh3(498)= - hh3(866) + hh3(498)
      hh3(498)=hh3(4)*hh3(498)
      hh3(499)=hh3(854)*hh3(772)
      hh3(499)= - hh3(793) + hh3(499)
      hh3(500)=hh3(532) - hh3(756)
      hh3(500)=3.0_prec*hh3(500) - 4.0_prec*hh3(541)
      hh3(500)=hh3(500)*hh3(764)
      hh3(499)=3.0_prec*hh3(499) + hh3(500)
      hh3(499)=hh3(1)*hh3(499)
      hh3(498)=45.0_prec*hh3(498) + hh3(499)
      hh3(499)= - hh3(580)*hh3(613)
      hh3(498)=2.0_prec*hh3(498) + hh3(499)
      hh3(499)=hh3(527) + hh3(561)
      hh3(500)= - hh3(650)*hh3(613)
      hh3(499)=2.0_prec*hh3(499) + hh3(500)
      hh3(499)=hh3(499)*hh3(601)
      hh3(498)=hh3(499) + 2.0_prec*hh3(498) - hh3(528)
      hh3(498)=hh3(492)*hh3(498)
      hh3(499)=hh3(249) - hh3(248)
      hh3(499)=360.0_prec*hh3(499)
      hh3(499)=hh3(543)*hh3(499)
      hh3(500)=hh3(506)*hh3(600)
      hh3(501)=hh3(192)*hh3(861)*hh3(628)*hh3(504)
      hh3(498)=360.0_prec*hh3(651) + 16.0_prec*hh3(501) + hh3(500) + hh3(499) + &
     & hh3(498)
      hh3(498)=hh3(7)*hh3(498)
      hh3(494)=hh3(494) + hh3(498)
      hh3(498)=hh3(545)*hh3(492)
      hh3(499)=hh3(495)*hh3(134)
      hh3(498)=hh3(498) + 60.0_prec*hh3(499)
      hh3(499)=hh3(111) + hh3(49) + hh3(33)
      hh3(499)= - 24.0_prec*hh3(499)
      hh3(498)=hh3(498)*hh3(499)
      hh3(499)=hh3(643)*hh3(602)
      hh3(499)=hh3(499) + hh3(648)
      hh3(500)=hh3(211) + hh3(215) + hh3(223) + hh3(205)
      hh3(500)=48.0_prec*hh3(259) + 48.0_prec*hh3(500)
      hh3(499)=hh3(499)*hh3(500)
      hh3(500)= - hh3(662) + 6.0_prec*hh3(657)
      hh3(500)=hh3(500)*hh3(602)
      hh3(500)=hh3(500) + hh3(648)
      hh3(500)=48.0_prec*hh3(500)
      hh3(501)= - hh3(221) - hh3(209) - hh3(232)
      hh3(500)=hh3(500)*hh3(501)
      hh3(501)= - hh3(662) + 6.0_prec*hh3(503)
      hh3(501)=hh3(501)*hh3(602)
      hh3(502)=hh3(624) - hh3(563)
      hh3(502)=hh3(502)*hh3(593)
      hh3(501)=hh3(502) - hh3(501)
      hh3(502)=hh3(269) + hh3(235) + hh3(218)
      hh3(502)=48.0_prec*hh3(502)
      hh3(501)=hh3(501)*hh3(502)
      hh3(502)=hh3(626)*hh3(620)
      hh3(502)=hh3(502) - hh3(611)
      hh3(503)= - hh3(253) + hh3(255) + hh3(264)
      hh3(503)= - 192.0_prec*hh3(503)
      hh3(502)=hh3(502)*hh3(503)
      hh3(503)=hh3(670)*hh3(620)
      hh3(503)=hh3(503) - hh3(611)
      hh3(504)=hh3(201) + hh3(229) + hh3(206) + hh3(210)
      hh3(504)=192.0_prec*hh3(504)
      hh3(503)=hh3(503)*hh3(504)
      hh3(497)= - hh3(304)*hh3(497)
      hh3(504)= - hh3(313)*hh3(672)
      hh3(505)= - hh3(460)*hh3(616)
      hh3(497)=hh3(504) + hh3(505) + hh3(497)
      hh3(492)=hh3(492)*hh3(497)
      hh3(497)= - hh3(351) + hh3(316) + hh3(450) - hh3(369) + hh3(423)&
     &  - hh3(336) + hh3(322) - hh3(441) + hh3(346) + hh3(416)
      hh3(497)=hh3(497)*hh3(538)
      hh3(492)=hh3(497) + hh3(492)
      hh3(492)=hh3(595)*hh3(492)
      hh3(491)= - hh3(491)*hh3(612)
      hh3(497)= - hh3(189)*hh3(543)
      hh3(491)=hh3(491) + hh3(497)
      hh3(491)=hh3(294)*hh3(491)
      hh3(495)=hh3(110)*hh3(495)
      hh3(488)=2.0_prec*hh3(489) + 1440.0_prec*hh3(495) + hh3(492) + 2880.0_prec*hh3(491)&
     &  + 2.0_prec*hh3(488) + hh3(503) + hh3(498) + hh3(502) + hh3(501) + &
     & hh3(490) + hh3(500) + hh3(499) + 8.0_prec*hh3(494) + 16.0_prec*hh3(493) + 48.&
     & *hh3(496)

        ggge31L = Q2*hh3(488)
!       write(*,*)'ggge31L =',ggge31L

      END 


==> ancillary/Ato3jet/src/gggeps4_1L.f95 <==
      FUNCTION ggge41L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh4(3148),ggge41L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh4(1)=G([0.0_prec,xmuR2])
      hh4(2)=1/(z**2 + 2.0_prec*y*z + y**2)
      hh4(3)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 3.0_prec*y**2*z)
      hh4(4)=1/( - 9720.0_prec*y*z + 9720.0_prec*y*z**2 + 29160.0_prec*y**2*z - 19440.0_prec*&
     & y**2*z**2 - 29160.0_prec*y**3*z + 9720.0_prec*y**3*z**2 + 9720.0_prec*y**4*z)
      hh4(5)=G([0.0_prec, - Q2])
      hh4(6)=G([0.0_prec,y])
      hh4(7)=G([0.0_prec,0.0_prec,y])
      hh4(8)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh4(9)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(10)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(11)=1/( - 9720.0_prec*y*z + 29160.0_prec*y*z**2 - 29160.0_prec*y*z**3 + 9720.0_prec*y&
     & *z**4 + 9720.0_prec*y**2*z - 19440.0_prec*y**2*z**2 + 9720.0_prec*y**2*z**3)
      hh4(12)=G([0.0_prec,z])
      hh4(13)=G([0.0_prec,0.0_prec,z])
      hh4(14)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh4(15)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(16)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(17)=1/( - 810.0_prec*y*z + 810.0_prec*y*z**2 + 2430.0_prec*y**2*z - 1620.0_prec*y**2*&
     & z**2 - 2430.0_prec*y**3*z + 810.0_prec*y**3*z**2 + 810.0_prec*y**4*z)
      hh4(18)=1/( - 810.0_prec*y*z + 2430.0_prec*y*z**2 - 2430.0_prec*y*z**3 + 810.0_prec*y*&
     & z**4 + 810.0_prec*y**2*z - 1620.0_prec*y**2*z**2 + 810.0_prec*y**2*z**3)
      hh4(19)=1/( - 360.0_prec*y*z + 360.0_prec*y*z**2 + 360.0_prec*y**2*z)
      hh4(20)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,z + y,y])
      hh4(21)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh4(22)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(23)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(24)=G([ - 1.0_prec+ z + y,z + y,y])
      hh4(25)=G([ - z,y])
      hh4(26)=G([ - 1.0_prec+ z + y,y])
      hh4(27)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(28)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(29)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(30)=G([z + y, - 1.0_prec+ z + y,y])
      hh4(31)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(32)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(33)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(34)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(35)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(36)=G([z + y,z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(37)=G([z + y,z + y,z + y,z + y,z + y,y])
      hh4(38)=G([z + y,z + y,z + y,z + y,y])
      hh4(39)=G([z + y,z + y,z + y,z + y,0.0_prec,y])
      hh4(40)=G([z + y,z + y,z + y,y])
      hh4(41)=G([z + y,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(42)=G([z + y,z + y,z + y,0.0_prec,z + y,y])
      hh4(43)=G([z + y,z + y,z + y,0.0_prec,y])
      hh4(44)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(45)=G([z + y,z + y,y])
      hh4(46)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(47)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(48)=G([z + y,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(49)=G([z + y,z + y,0.0_prec,z + y,z + y,y])
      hh4(50)=G([z + y,z + y,0.0_prec,z + y,y])
      hh4(51)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(52)=G([z + y,z + y,0.0_prec,y])
      hh4(53)=G([z + y,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(54)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(55)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(56)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(57)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(58)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(59)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(60)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(61)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(62)=G([z + y,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(63)=G([z + y,0.0_prec,z + y,z + y,z + y,y])
      hh4(64)=G([z + y,0.0_prec,z + y,z + y,y])
      hh4(65)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(66)=G([z + y,0.0_prec,z + y,y])
      hh4(67)=G([z + y,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(68)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(69)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(70)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(71)=G([z + y,0.0_prec,y])
      hh4(72)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(73)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(74)=G([z + y,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(75)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(76)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(77)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(78)=G([z + y,0.0_prec,0.0_prec,y])
      hh4(79)=G([z + y,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(80)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(81)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(82)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(83)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh4(84)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(85)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(86)=G([z + y,z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(87)=G([z + y,z + y,z + y,z + y,z + y,z + y,y])
      hh4(88)=G([z + y,z + y,z + y,z + y,z + y,0.0_prec,y])
      hh4(89)=G([z + y,z + y,z + y,z + y,0.0_prec,z + y,y])
      hh4(90)=G([z + y,z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(91)=G([z + y,z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(92)=G([z + y,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(93)=G([z + y,z + y,z + y,0.0_prec,z + y,z + y,y])
      hh4(94)=G([z + y,z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(95)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(96)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(97)=G([z + y,z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(98)=G([z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(99)=G([z + y,z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(100)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(101)=G([z + y,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(102)=G([z + y,z + y,0.0_prec,z + y,z + y,z + y,y])
      hh4(103)=G([z + y,z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(104)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(105)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(106)=G([z + y,z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(107)=G([z + y,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(108)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(109)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(110)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(111)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(112)=G([z + y,z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(113)=G([z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(114)=G([z + y,z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(115)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(116)=G([z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(117)=G([z + y,z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(118)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(119)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(120)=G([z + y,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(121)=G([z + y,0.0_prec,z + y,z + y,z + y,z + y,y])
      hh4(122)=G([z + y,0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh4(123)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh4(124)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(125)=G([z + y,0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(126)=G([z + y,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(127)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh4(128)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(129)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(130)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(131)=G([z + y,0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(132)=G([z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(133)=G([z + y,0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(134)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(135)=G([z + y,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(136)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh4(137)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(138)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(139)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(140)=G([z + y,0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(141)=G([z + y,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(142)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(143)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(144)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(145)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(146)=G([z + y,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(147)=G([z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(148)=G([z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(149)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(150)=G([z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(151)=G([z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(152)=G([z + y,1.0_prec,0.0_prec,y])
      hh4(153)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(154)=G([z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(155)=G([z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(156)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh4(157)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(158)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(159)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(160)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(161)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(162)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh4(163)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(164)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(165)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(166)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(167)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(168)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(169)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(170)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(171)=G([0.0_prec,z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(172)=G([0.0_prec,z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(173)=G([0.0_prec,z + y,z + y,z + y,z + y,z + y,y])
      hh4(174)=G([0.0_prec,z + y,z + y,z + y,z + y,y])
      hh4(175)=G([0.0_prec,z + y,z + y,z + y,z + y,0.0_prec,y])
      hh4(176)=G([0.0_prec,z + y,z + y,z + y,y])
      hh4(177)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,z + y,y])
      hh4(178)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh4(179)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(180)=G([0.0_prec,z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(181)=G([0.0_prec,z + y,z + y,y])
      hh4(182)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(183)=G([0.0_prec,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(184)=G([0.0_prec,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(185)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,z + y,y])
      hh4(186)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh4(187)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(188)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(189)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(190)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(191)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(192)=G([0.0_prec,z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(193)=G([0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(194)=G([0.0_prec,z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(195)=G([0.0_prec,z + y,y])
      hh4(196)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(197)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(198)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(199)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(200)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(201)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(202)=G([0.0_prec,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(203)=G([0.0_prec,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(204)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,z + y,y])
      hh4(205)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh4(206)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(207)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(208)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(209)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(210)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(211)=G([0.0_prec,z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(212)=G([0.0_prec,z + y,0.0_prec,y])
      hh4(213)=G([0.0_prec,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(214)=G([0.0_prec,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(215)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(216)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(217)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(218)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(219)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(220)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(221)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(222)=G([0.0_prec,z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(223)=G([0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(224)=G([0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(225)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(226)=G([0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(227)=G([0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(228)=G([1.0_prec,0.0_prec,y])
      hh4(229)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh4(230)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(231)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(232)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(233)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(234)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(235)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(236)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(237)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(238)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(239)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(240)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(241)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(242)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(243)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(244)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(245)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(246)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(247)=G([0.0_prec,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(248)=G([0.0_prec,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(249)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,z + y,y])
      hh4(250)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh4(251)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh4(252)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(253)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(254)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh4(255)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(256)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(257)=G([0.0_prec,0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(258)=G([0.0_prec,0.0_prec,z + y,y])
      hh4(259)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(260)=G([0.0_prec,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(261)=G([0.0_prec,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(262)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh4(263)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(264)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(265)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(266)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(267)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(268)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(269)=G([0.0_prec,0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(270)=G([0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(271)=G([0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(272)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(273)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(274)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(275)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(276)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(277)=G([0.0_prec,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(278)=G([0.0_prec,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(279)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh4(280)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(281)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(282)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(283)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(284)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(285)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(286)=G([0.0_prec,0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(287)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(288)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(289)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(290)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(291)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(292)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(293)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(294)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(295)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(296)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(297)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(298)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(299)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(300)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(301)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(302)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(303)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(304)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(305)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(306)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(307)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(308)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(309)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(310)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(311)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(312)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(313)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(314)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(315)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh4(316)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(317)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(318)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(319)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(320)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(321)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(322)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(323)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(324)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(325)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(326)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(327)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(328)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(329)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(330)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(331)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(332)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(333)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(334)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(335)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(336)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(337)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(338)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(339)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(340)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(341)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(342)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(343)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(344)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(345)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(346)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(347)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(348)=1/( - 135.0_prec*y*z + 135.0_prec*y*z**2 + 405.0_prec*y**2*z - 270.0_prec*y**2*&
     & z**2 - 405.0_prec*y**3*z + 135.0_prec*y**3*z**2 + 135.0_prec*y**4*z)
      hh4(349)=1/( - 135.0_prec*y*z + 405.0_prec*y*z**2 - 405.0_prec*y*z**3 + 135.0_prec*y*z**4&
     &  + 135.0_prec*y**2*z - 270.0_prec*y**2*z**2 + 135.0_prec*y**2*z**3)
      hh4(350)=1/( - 45.0_prec*y*z + 45.0_prec*y*z**2 + 45.0_prec*y**2*z)
      hh4(351)=1/( - 15.0_prec*y*z + 15.0_prec*y*z**2 + 15.0_prec*y**2*z)
      hh4(352)=1/( - 9.0_prec*y*z + 9.0_prec*y*z**2 + 27.0_prec*y**2*z - 18.0_prec*y**2*z**2 - &
     & 27.0_prec*y**3*z + 9.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh4(353)=1/( - 9.0_prec*y*z + 27.0_prec*y*z**2 - 27.0_prec*y*z**3 + 9.0_prec*y*z**4 + 9.0_prec*&
     & y**2*z - 18.0_prec*y**2*z**2 + 9.0_prec*y**2*z**3)
      hh4(354)=G([1.0_prec,z])
      hh4(355)=G([1.0_prec,y])
      hh4(356)=G([1.0_prec- z,1.0_prec- z,y])
      hh4(357)=G([1.0_prec- z,y])
      hh4(358)=G([1.0_prec- z,0.0_prec,y])
      hh4(359)=G([1.0_prec- y,0.0_prec,z])
      hh4(360)=G([ - z,1.0_prec- z,y])
      hh4(361)=G([ - y,1.0_prec- y,z])
      hh4(362)=G([0.0_prec,1.0_prec- z,y])
      hh4(363)=G([0.0_prec,1.0_prec- y,z])
      hh4(364)=G([ - y,z])
      hh4(365)=G([1.0_prec,0.0_prec,z])
      hh4(366)=G([1.0_prec,1.0_prec,z])
      hh4(367)=G([0.0_prec,1.0_prec,y])
      hh4(368)=G([0.0_prec,1.0_prec,z])
      hh4(369)=1/( - 3.0_prec*y*z + 3.0_prec*y*z**2 + 9.0_prec*y**2*z - 6.0_prec*y**2*z**2 - 9.&
     & *y**3*z + 3.0_prec*y**3*z**2 + 3.0_prec*y**4*z)
      hh4(370)=1/( - 3.0_prec*y*z + 9.0_prec*y*z**2 - 9.0_prec*y*z**3 + 3.0_prec*y*z**4 + 3.0_prec*&
     & y**2*z - 6.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3)
      hh4(371)=1/( - y*z + y*z**2 + y**2*z)
      hh4(372)=1/(y*z - 2.0_prec*y*z**2 + y*z**3 - 2.0_prec*y**2*z + 2.0_prec*y**2*z**2&
     &  + y**3*z)
      hh4(373)=G([1.0_prec,1.0_prec,y])
      hh4(374)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh4(375)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh4(376)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(377)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(378)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(379)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(380)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(381)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(382)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(383)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(384)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(385)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(386)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(387)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(388)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(389)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(390)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(391)=G([1.0_prec- y,1.0_prec- y,z])
      hh4(392)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(393)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(394)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(395)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(396)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(397)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(398)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(399)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(400)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(401)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(402)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(403)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(404)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(405)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh4(406)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(407)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(408)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(409)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(410)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(411)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(412)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(413)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(414)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(415)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(416)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(417)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(418)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(419)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(420)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(421)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(422)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(423)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(424)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(425)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(426)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(427)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(428)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(429)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(430)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(431)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(432)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(433)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh4(434)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(435)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(436)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(437)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(438)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(439)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(440)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(441)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(442)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(443)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(444)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(445)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(446)=G([0.0_prec,1.0_prec- y, - y,z])
      hh4(447)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(448)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(449)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(450)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(451)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh4(452)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(453)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(454)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(455)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(456)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(457)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(458)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(459)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(460)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(461)=G([0.0_prec, - y,1.0_prec- y,z])
      hh4(462)=G([0.0_prec, - y,z])
      hh4(463)=G([1.0_prec- y, - y,z])
      hh4(464)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh4(465)=G([1.0_prec- y,1.0_prec- y, - y,z])
      hh4(466)=G([1.0_prec- y,0.0_prec, - y,z])
      hh4(467)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(468)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(469)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh4(470)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh4(471)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh4(472)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(473)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(474)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(475)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(476)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(477)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(478)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(479)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(480)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(481)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(482)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(483)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(484)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(485)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh4(486)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(487)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(488)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(489)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(490)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(491)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(492)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(493)=G([0.0_prec,0.0_prec, - y,z])
      hh4(494)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh4(495)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(496)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(497)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(498)=G([0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(499)=G([0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh4(500)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(501)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(502)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(503)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(504)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(505)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh4(506)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(507)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(508)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(509)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(510)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(511)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh4(512)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(513)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(514)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(515)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(516)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(517)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(518)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(519)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(520)=1/(3.0_prec*y*z - 6.0_prec*y*z**2 + 3.0_prec*y*z**3 - 6.0_prec*y**2*z + 6.0_prec*y**2*&
     & z**2 + 3.0_prec*y**3*z)
      hh4(521)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(522)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(523)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh4(524)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(525)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(526)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(527)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh4(528)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(529)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(530)=G([0.0_prec, - z,1.0_prec- z,y])
      hh4(531)=G([0.0_prec, - z,y])
      hh4(532)=G([1.0_prec- z, - z,y])
      hh4(533)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh4(534)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh4(535)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(536)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh4(537)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh4(538)=1/(45.0_prec*y*z - 90.0_prec*y*z**2 + 45.0_prec*y*z**3 - 90.0_prec*y**2*z + 90.0_prec*&
     & y**2*z**2 + 45.0_prec*y**3*z)
      hh4(539)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(540)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(541)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(542)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(543)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(544)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(545)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(546)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(547)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(548)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(549)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(550)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(551)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(552)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(553)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(554)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(555)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(556)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(557)=G([0.0_prec,1.0_prec- z, - z,y])
      hh4(558)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(559)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(560)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(561)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(562)=G([1.0_prec- z,1.0_prec- z, - z,y])
      hh4(563)=G([1.0_prec- z,0.0_prec, - z,y])
      hh4(564)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(565)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(566)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(567)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(568)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(569)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(570)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(571)=G([0.0_prec,0.0_prec, - z,y])
      hh4(572)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(573)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(574)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(575)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(576)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(577)=1/(90.0_prec*y*z - 180.0_prec*y*z**2 + 90.0_prec*y*z**3 - 180.0_prec*y**2*z + &
     & 180.0_prec*y**2*z**2 + 90.0_prec*y**3*z)
      hh4(578)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(579)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(580)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(581)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(582)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(583)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(584)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(585)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(586)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(587)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(588)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(589)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(590)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(591)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(592)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(593)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(594)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(595)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(596)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(597)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(598)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(599)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(600)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(601)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(602)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(603)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(604)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(605)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(606)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(607)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(608)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(609)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(610)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(611)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(612)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(613)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(614)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(615)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(616)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(617)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(618)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(619)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(620)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh4(621)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(622)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(623)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(624)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(625)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(626)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(627)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh4(628)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh4(629)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh4(630)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(631)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(632)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(633)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(634)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(635)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(636)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(637)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(638)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(639)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(640)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(641)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh4(642)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(643)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(644)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(645)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(646)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(647)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(648)=G([0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(649)=G([0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh4(650)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(651)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(652)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(653)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(654)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(655)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(656)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(657)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(658)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(659)=1/(360.0_prec*y*z - 720.0_prec*y*z**2 + 360.0_prec*y*z**3 - 720.0_prec*y**2*z + &
     & 720.0_prec*y**2*z**2 + 360.0_prec*y**3*z)
      hh4(660)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(661)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(662)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(663)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(664)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(665)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(666)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(667)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(668)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(669)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(670)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(671)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(672)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(673)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(674)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(675)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(676)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(677)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(678)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(679)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(680)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(681)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(682)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(683)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(684)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(685)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(686)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(687)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(688)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(689)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(690)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(691)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(692)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(693)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(694)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(695)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(696)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(697)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(698)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(699)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(700)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(701)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(702)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(703)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(704)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(705)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(706)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(707)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(708)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(709)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(710)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(711)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(712)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(713)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(714)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(715)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(716)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(717)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(718)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(719)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(720)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(721)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(722)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(723)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(724)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(725)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(726)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(727)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(728)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(729)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(730)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(731)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(732)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(733)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(734)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(735)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(736)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(737)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(738)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(739)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(740)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(741)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(742)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(743)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(744)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(745)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(746)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(747)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(748)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(749)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(750)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(751)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(752)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(753)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(754)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(755)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(756)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(757)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(758)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(759)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(760)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(761)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(762)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(763)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(764)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(765)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(766)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(767)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(768)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(769)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(770)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(771)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(772)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(773)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(774)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(775)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(776)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(777)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(778)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(779)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(780)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(781)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(782)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(783)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(784)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(785)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(786)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(787)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(788)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(789)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(790)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(791)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(792)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(793)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(794)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(795)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(796)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(797)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh4(798)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(799)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(800)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(801)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(802)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(803)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(804)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(805)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(806)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh4(807)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(808)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(809)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(810)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(811)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(812)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(813)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(814)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh4(815)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(816)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(817)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(818)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(819)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(820)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(821)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(822)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(823)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(824)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(825)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(826)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(827)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(828)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(829)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(830)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(831)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh4(832)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(833)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(834)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(835)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(836)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(837)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(838)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(839)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(840)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh4(841)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(842)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(843)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(844)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(845)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(846)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(847)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(848)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh4(849)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(850)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(851)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(852)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(853)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(854)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(855)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(856)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(857)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(858)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(859)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(860)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(861)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(862)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(863)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(864)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(865)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(866)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(867)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh4(868)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(869)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(870)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(871)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(872)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(873)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(874)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(875)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(876)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(877)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(878)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(879)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(880)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(881)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(882)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(883)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh4(884)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(885)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(886)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(887)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(888)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(889)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(890)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(891)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(892)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(893)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh4(894)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(895)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(896)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(897)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(898)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(899)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(900)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh4(901)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(902)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(903)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(904)=G([0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(905)=G([0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(906)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(907)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(908)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(909)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(910)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(911)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh4(912)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(913)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh4(914)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(915)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(916)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(917)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(918)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(919)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(920)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(921)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(922)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(923)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(924)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(925)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(926)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(927)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(928)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(929)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(930)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(931)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(932)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(933)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(934)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(935)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(936)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(937)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(938)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(939)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(940)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(941)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(942)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(943)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(944)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(945)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(946)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(947)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(948)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(949)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(950)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(951)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(952)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(953)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(954)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh4(955)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh4(956)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh4(957)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(958)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh4(959)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh4(960)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh4(961)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(962)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh4(963)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh4(964)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh4(965)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(966)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh4(967)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh4(968)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh4(969)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(970)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(971)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(972)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(973)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(974)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(975)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(976)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(977)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(978)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(979)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(980)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(981)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(982)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(983)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(984)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(985)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(986)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(987)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(988)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(989)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(990)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(991)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(992)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(993)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(994)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(995)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(996)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(997)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(998)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(999)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(1000)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(1001)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(1002)=1/( - 9720.0_prec*y*z**3 + 9720.0_prec*y*z**4 - 19440.0_prec*y**2*z**2 + &
     & 29160.0_prec*y**2*z**3 - 9720.0_prec*y**3*z + 29160.0_prec*y**3*z**2 + 9720.0_prec*y**4*&
     & z)
      hh4(1003)=1/( - 810.0_prec*y*z**3 + 810.0_prec*y*z**4 - 1620.0_prec*y**2*z**2 + &
     & 2430.0_prec*y**2*z**3 - 810.0_prec*y**3*z + 2430.0_prec*y**3*z**2 + 810.0_prec*y**4*z)
      hh4(1004)=1/( - 360.0_prec*y*z**3 + 1080.0_prec*y*z**4 - 1080.0_prec*y*z**5 + 360.0_prec*&
     & y*z**6 - 720.0_prec*y**2*z**2 + 3240.0_prec*y**2*z**3 - 5040.0_prec*y**2*z**4 + &
     & 3240.0_prec*y**2*z**5 - 720.0_prec*y**2*z**6 - 360.0_prec*y**3*z + 3240.0_prec*y**3*z**2&
     &  - 7920.0_prec*y**3*z**3 + 7920.0_prec*y**3*z**4 - 3240.0_prec*y**3*z**5 + 360.0_prec*&
     & y**3*z**6 + 1080.0_prec*y**4*z - 5040.0_prec*y**4*z**2 + 7920.0_prec*y**4*z**3 - &
     & 5040.0_prec*y**4*z**4 + 1080.0_prec*y**4*z**5 - 1080.0_prec*y**5*z + 3240.0_prec*y**5*&
     & z**2 - 3240.0_prec*y**5*z**3 + 1080.0_prec*y**5*z**4 + 360.0_prec*y**6*z - 720.0_prec*&
     & y**6*z**2 + 360.0_prec*y**6*z**3)
      hh4(1005)=1/( - 135.0_prec*y*z**3 + 135.0_prec*y*z**4 - 270.0_prec*y**2*z**2 + 405.&
     & *y**2*z**3 - 135.0_prec*y**3*z + 405.0_prec*y**3*z**2 + 135.0_prec*y**4*z)
      hh4(1006)=1/( - 90.0_prec*y*z**3 + 270.0_prec*y*z**4 - 270.0_prec*y*z**5 + 90.0_prec*y*&
     & z**6 - 180.0_prec*y**2*z**2 + 810.0_prec*y**2*z**3 - 1260.0_prec*y**2*z**4 + 810.0_prec*&
     & y**2*z**5 - 180.0_prec*y**2*z**6 - 90.0_prec*y**3*z + 810.0_prec*y**3*z**2 - 1980.&
     & *y**3*z**3 + 1980.0_prec*y**3*z**4 - 810.0_prec*y**3*z**5 + 90.0_prec*y**3*z**6 + &
     & 270.0_prec*y**4*z - 1260.0_prec*y**4*z**2 + 1980.0_prec*y**4*z**3 - 1260.0_prec*y**4*&
     & z**4 + 270.0_prec*y**4*z**5 - 270.0_prec*y**5*z + 810.0_prec*y**5*z**2 - 810.0_prec*y**5&
     & *z**3 + 270.0_prec*y**5*z**4 + 90.0_prec*y**6*z - 180.0_prec*y**6*z**2 + 90.0_prec*y**6*&
     & z**3)
      hh4(1007)=1/( - 15.0_prec*y*z**3 + 45.0_prec*y*z**4 - 45.0_prec*y*z**5 + 15.0_prec*y*z**6&
     &  - 30.0_prec*y**2*z**2 + 135.0_prec*y**2*z**3 - 210.0_prec*y**2*z**4 + 135.0_prec*y**2*&
     & z**5 - 30.0_prec*y**2*z**6 - 15.0_prec*y**3*z + 135.0_prec*y**3*z**2 - 330.0_prec*y**3*&
     & z**3 + 330.0_prec*y**3*z**4 - 135.0_prec*y**3*z**5 + 15.0_prec*y**3*z**6 + 45.0_prec*&
     & y**4*z - 210.0_prec*y**4*z**2 + 330.0_prec*y**4*z**3 - 210.0_prec*y**4*z**4 + 45.0_prec*&
     & y**4*z**5 - 45.0_prec*y**5*z + 135.0_prec*y**5*z**2 - 135.0_prec*y**5*z**3 + 45.0_prec*&
     & y**5*z**4 + 15.0_prec*y**6*z - 30.0_prec*y**6*z**2 + 15.0_prec*y**6*z**3)
      hh4(1008)=1/( - 9.0_prec*y*z**3 + 9.0_prec*y*z**4 - 18.0_prec*y**2*z**2 + 27.0_prec*y**2*&
     & z**3 - 9.0_prec*y**3*z + 27.0_prec*y**3*z**2 + 9.0_prec*y**4*z)
      hh4(1009)=1/( - 3.0_prec*y*z**3 + 9.0_prec*y*z**4 - 9.0_prec*y*z**5 + 3.0_prec*y*z**6 - 6.&
     & *y**2*z**2 + 27.0_prec*y**2*z**3 - 42.0_prec*y**2*z**4 + 27.0_prec*y**2*z**5 - 6.0_prec*&
     & y**2*z**6 - 3.0_prec*y**3*z + 27.0_prec*y**3*z**2 - 66.0_prec*y**3*z**3 + 66.0_prec*y**3&
     & *z**4 - 27.0_prec*y**3*z**5 + 3.0_prec*y**3*z**6 + 9.0_prec*y**4*z - 42.0_prec*y**4*z**2&
     &  + 66.0_prec*y**4*z**3 - 42.0_prec*y**4*z**4 + 9.0_prec*y**4*z**5 - 9.0_prec*y**5*z + 27.&
     & *y**5*z**2 - 27.0_prec*y**5*z**3 + 9.0_prec*y**5*z**4 + 3.0_prec*y**6*z - 6.0_prec*y**6*&
     & z**2 + 3.0_prec*y**6*z**3)
      hh4(1010)=1/( - y*z**3 + 3.0_prec*y*z**4 - 3.0_prec*y*z**5 + y*z**6 - 2.0_prec*y**2&
     & *z**2 + 9.0_prec*y**2*z**3 - 14.0_prec*y**2*z**4 + 9.0_prec*y**2*z**5 - 2.0_prec*y**2*&
     & z**6 - y**3*z + 9.0_prec*y**3*z**2 - 22.0_prec*y**3*z**3 + 22.0_prec*y**3*z**4 - 9.&
     & *y**3*z**5 + y**3*z**6 + 3.0_prec*y**4*z - 14.0_prec*y**4*z**2 + 22.0_prec*y**4*&
     & z**3 - 14.0_prec*y**4*z**4 + 3.0_prec*y**4*z**5 - 3.0_prec*y**5*z + 9.0_prec*y**5*z**2&
     &  - 9.0_prec*y**5*z**3 + 3.0_prec*y**5*z**4 + y**6*z - 2.0_prec*y**6*z**2 + y**6*&
     & z**3)
      hh4(1011)=hh4(252) + hh4(55)
      hh4(1011)=3.0_prec*hh4(76) + 3.0_prec*hh4(1011)
      hh4(1012)=z - 2.
      hh4(1013)=hh4(1012)*z
      hh4(1014)=hh4(1013) + 1.
      hh4(1015)=hh4(1011)*hh4(1014)
      hh4(1016)=5.0_prec*z
      hh4(1017)=hh4(1016) - 3.
      hh4(1018)=2.0_prec*hh4(45)
      hh4(1019)=hh4(1017)*hh4(1018)
      hh4(1020)=11.0_prec*z
      hh4(1021)=hh4(1020) - 16.
      hh4(1022)=hh4(1021)*z
      hh4(1022)=hh4(1022) + 9.
      hh4(1023)=hh4(1022)*hh4(78)
      hh4(1019)=hh4(1019) - hh4(1023)
      hh4(1023)=3.0_prec*hh4(188)
      hh4(1024)=hh4(1014)*hh4(1023)
      hh4(1025)=hh4(1016)*hh4(71)
      hh4(1026)=3.0_prec*hh4(71)
      hh4(1025)=hh4(1025) - hh4(1026)
      hh4(1025)=2.0_prec*hh4(1025)
      hh4(1015)= - hh4(1015) + hh4(1025) + hh4(1019) - hh4(1024)
      hh4(1015)=hh4(1015)*hh4(253)
      hh4(1027)= - 3.0_prec*hh4(174) + 3.0_prec*hh4(46)
      hh4(1028)=hh4(1014)*hh4(1027)
      hh4(1029)=3.0_prec*hh4(186)
      hh4(1030)= - hh4(1029) + 3.0_prec*hh4(62)
      hh4(1031)=hh4(1030) + 11.0_prec*hh4(170)
      hh4(1031)=hh4(1031)*z
      hh4(1030)=hh4(1030) + 8.0_prec*hh4(170)
      hh4(1031)=hh4(1031) - 2.0_prec*hh4(1030)
      hh4(1031)=hh4(1031)*z
      hh4(1032)=hh4(62) - hh4(186)
      hh4(1033)=3.0_prec*hh4(170)
      hh4(1034)=hh4(1032) + hh4(1033)
      hh4(1035)=3.0_prec*hh4(1034)
      hh4(1028)=hh4(1035) + hh4(1031) + hh4(1028)
      hh4(1031)=hh4(1022)*hh4(188)
      hh4(1031)=hh4(1031) - hh4(1028)
      hh4(1031)=hh4(1031)*hh4(12)
      hh4(1028)=hh4(1028)*hh4(25)
      hh4(1036)=hh4(186) - hh4(147)
      hh4(1037)= - hh4(84) + hh4(215) + hh4(88) + hh4(137)
      hh4(1038)=3.0_prec*hh4(1037)
      hh4(1039)= - hh4(1038) - 11.0_prec*hh4(1036)
      hh4(1039)=hh4(1039)*z
      hh4(1038)= - hh4(1038) - 8.0_prec*hh4(1036)
      hh4(1039)=hh4(1039) - 2.0_prec*hh4(1038)
      hh4(1039)=hh4(1039)*z
      hh4(1040)=hh4(287) - hh4(182)
      hh4(1041)= - hh4(1022)*hh4(1040)
      hh4(1042)=3.0_prec*hh4(196)
      hh4(1043)=hh4(1014)*hh4(1042)
      hh4(1041)=hh4(1041) - hh4(1043)
      hh4(1043)=hh4(1041)*hh4(45)
      hh4(1044)=hh4(12) + hh4(25)
      hh4(1045)=hh4(1017)*hh4(1044)
      hh4(1046)=2.0_prec*hh4(1045)
      hh4(1047)=3.0_prec*hh4(182)
      hh4(1048)=hh4(1014)*hh4(1047)
      hh4(1049)=hh4(1046) + hh4(1048)
      hh4(1049)=hh4(1049)*hh4(78)
      hh4(1050)=2.0_prec*hh4(25)
      hh4(1051)=hh4(1017)*hh4(1050)
      hh4(1052)=z*hh4(71)*hh4(1021)
      hh4(1052)=hh4(1052) + 9.0_prec*hh4(71)
      hh4(1051)=hh4(1051) + hh4(1052)
      hh4(1053)=3.0_prec*hh4(78)
      hh4(1054)=hh4(1014)*hh4(1053)
      hh4(1055)=hh4(1051) + hh4(1054)
      hh4(1055)=hh4(1055)*hh4(287)
      hh4(1056)=hh4(1022)*hh4(12)
      hh4(1057)=hh4(1022)*hh4(25)
      hh4(1056)=hh4(1056) + hh4(1057)
      hh4(1058)=2.0_prec*hh4(1017)
      hh4(1059)=hh4(1056) - hh4(1058)
      hh4(1060)=3.0_prec*hh4(253)
      hh4(1061)=hh4(1014)*hh4(1060)
      hh4(1062)= - hh4(1061) + hh4(1059)
      hh4(1063)=hh4(1062)*hh4(69)
      hh4(1064)=3.0_prec*z
      hh4(1065)=hh4(1064)*hh4(71)
      hh4(1066)=hh4(1026) + 5.
      hh4(1065)= - hh4(1065) + 2.0_prec*hh4(1066)
      hh4(1065)=hh4(1065)*z
      hh4(1067)=hh4(1065) + hh4(1057)
      hh4(1068)=3.0_prec*hh4(45)
      hh4(1069)=hh4(1014)*hh4(1068)
      hh4(1070)=hh4(71) + 2.
      hh4(1071)=3.0_prec*hh4(1070)
      hh4(1069)=hh4(1069) + hh4(1071)
      hh4(1072)=hh4(1067) - hh4(1069)
      hh4(1073)=hh4(1072)*hh4(299)
      hh4(1074)=hh4(1022)*hh4(45)
      hh4(1074)=hh4(1074) + hh4(1054)
      hh4(1075)=hh4(1051) + hh4(1074)
      hh4(1076)=hh4(1075)*hh4(259)
      hh4(1077)=hh4(242) + hh4(28)
      hh4(1078)=hh4(76) + hh4(252)
      hh4(1079)=hh4(166) - hh4(55) + hh4(1077) - hh4(1078)
      hh4(1080)=hh4(1079)*hh4(1059)
      hh4(1081)=3.0_prec*hh4(12)
      hh4(1082)=hh4(1014)*hh4(1081)
      hh4(1083)=hh4(1082) + hh4(1022)
      hh4(1084)=3.0_prec*hh4(25)
      hh4(1085)=hh4(1014)*hh4(1084)
      hh4(1086)=hh4(1083) + hh4(1085)
      hh4(1087)=hh4(190) + hh4(77) - hh4(245) - hh4(57) - hh4(31) + &
     & hh4(68) + hh4(291) - hh4(165) + hh4(216) + hh4(267) - hh4(169)&
     &  + hh4(42) + hh4(49) - hh4(200) + hh4(63) + hh4(75) + hh4(39) + &
     & hh4(263) + hh4(54) - hh4(72)
      hh4(1088)=hh4(1087)*hh4(1086)
      hh4(1089)=hh4(183) + hh4(146) + hh4(346) + hh4(168) + hh4(140) + &
     & hh4(107) + hh4(202) + hh4(155) - hh4(103) + hh4(322) + hh4(286)&
     &  + hh4(304) - hh4(143) - hh4(262) + hh4(117) - hh4(109) - &
     & hh4(290) + hh4(325) - hh4(138) + hh4(92) - hh4(308) - hh4(254)&
     &  - hh4(142) - hh4(319) - hh4(108) - hh4(344) + hh4(119) - &
     & hh4(341) + hh4(194) - hh4(105) - hh4(144) + hh4(120) + hh4(133)&
     &  + hh4(211) + hh4(114) - hh4(347) - hh4(95) - hh4(123) - &
     & hh4(328) - hh4(110) + hh4(125) - hh4(314) + hh4(288) - hh4(292)&
     &  + hh4(224) - hh4(90) - hh4(96) - hh4(185) + hh4(240) + hh4(247)&
     &  - hh4(219) + hh4(310) + hh4(148) + hh4(330) + hh4(131) - &
     & hh4(187) - hh4(111) - hh4(175) + hh4(118) - hh4(217) + hh4(274)&
     &  - hh4(122) - hh4(302) - hh4(89) - hh4(281) + hh4(101) - &
     & hh4(335) + hh4(336) + hh4(340) + hh4(151)
      hh4(1090)=hh4(331) + hh4(297) + hh4(307)
      hh4(1091)=3.0_prec*hh4(1090)
      hh4(1092)= - hh4(1091) - 3.0_prec*hh4(1089)
      hh4(1092)=hh4(1092)*hh4(1014)
      hh4(1093)=hh4(1014)*hh4(25)
      hh4(1094)=hh4(1014)*hh4(12)
      hh4(1093)=hh4(1093) + hh4(1094)
      hh4(1095)=hh4(67) + hh4(53) + hh4(41) + hh4(74) + hh4(289) + &
     & hh4(261) + hh4(214) + hh4(184) + hh4(79) + hh4(278)
      hh4(1096)=3.0_prec*hh4(1095)
      hh4(1096)=hh4(1096)*hh4(1093)
      hh4(1097)=2.0_prec*hh4(305)
      hh4(1098)=hh4(1017)*hh4(1097)
      hh4(1099)=2.0_prec*hh4(160)
      hh4(1100)=hh4(1099)*hh4(1045)
      hh4(1101)=hh4(1051)*hh4(182)
      hh4(1102)=hh4(1056)*hh4(35)
      hh4(1103)=hh4(1057) - hh4(1058)
      hh4(1103)=hh4(1103)*hh4(188)
      hh4(1104)=hh4(1067) - hh4(1071)
      hh4(1105)=hh4(1104)*hh4(196)
      hh4(1106)=hh4(174) - hh4(46)
      hh4(1107)=hh4(1106) - hh4(226)
      hh4(1108)=hh4(1107)*hh4(1022)
      hh4(1109)=hh4(1085) - hh4(1022)
      hh4(1110)= - hh4(235) - hh4(320) - hh4(232) - hh4(303) + hh4(239)&
     &  + hh4(234)
      hh4(1111)= - hh4(1110)*hh4(1109)
      hh4(1029)= - hh4(1037) - hh4(1029) + 3.0_prec*hh4(147)
      hh4(1112)=3.0_prec*hh4(1029)
      hh4(1113)=hh4(1058)*hh4(149)
      hh4(1015)=hh4(1092) - hh4(1096) + hh4(1031) - hh4(1080) - &
     & hh4(1028) + hh4(1088) - hh4(1112) + hh4(1073) + hh4(1063) + &
     & hh4(1055) + hh4(1103) - hh4(1102) - hh4(1101) - hh4(1039) + &
     & hh4(1100) + hh4(1015) - hh4(1043) + hh4(1098) + hh4(1108) + &
     & hh4(1111) - hh4(1049) + hh4(1113) - hh4(1105) - hh4(1076)
      hh4(1028)=XN**2
      hh4(1031)=hh4(1028) - 1.
      hh4(1039)=hh4(1031)*hh4(1028)
      hh4(1015)=hh4(1015)*hh4(1039)
      hh4(1043)=hh4(1077) + hh4(166) - hh4(69)
      hh4(1011)=hh4(1023) - 3.0_prec*hh4(1043) + hh4(1011)
      hh4(1049)=3.0_prec*hh4(35)
      hh4(1055)=hh4(1011) - hh4(1049)
      hh4(1055)=hh4(1055)*hh4(1014)
      hh4(1063)=5.0_prec*hh4(71)
      hh4(1073)=hh4(1063) - hh4(1033)
      hh4(1076)=hh4(1064)*hh4(170)
      hh4(1076)=hh4(1076) + 2.0_prec*hh4(1073)
      hh4(1076)=hh4(1076)*z
      hh4(1077)=2.0_prec*hh4(162)
      hh4(1080)=hh4(1017)*hh4(1077)
      hh4(1088)=2.0_prec*hh4(71)
      hh4(1092)=hh4(1088) - hh4(170)
      hh4(1096)=3.0_prec*hh4(1092)
      hh4(1076)=hh4(1076) - hh4(1080) - hh4(1096)
      hh4(1080)=2.0_prec*hh4(30)
      hh4(1098)=hh4(1017)*hh4(1080)
      hh4(1100)=hh4(1022)*hh4(160)
      hh4(1019)=hh4(1100) - hh4(1055) - hh4(1098) + hh4(1019) + &
     & hh4(1076)
      hh4(1055)=hh4(1031)*hh4(159)
      hh4(1019)= - hh4(1019)*hh4(1055)
      hh4(1098)=hh4(1072)*hh4(1031)
      hh4(1100)=hh4(197) - hh4(272)
      hh4(1101)=hh4(1098)*hh4(1100)
      hh4(1102)=hh4(1093)*hh4(1031)
      hh4(1103)=hh4(203) + hh4(48) + hh4(36)
      hh4(1105)= - 3.0_prec*hh4(1103)
      hh4(1105)=hh4(1102)*hh4(1105)
      hh4(1108)=hh4(1109)*hh4(1031)
      hh4(1111)=hh4(236) + hh4(233) - hh4(329)
      hh4(1113)= - hh4(1108)*hh4(1111)
      hh4(1114)=hh4(1014)*hh4(1031)
      hh4(1115)=hh4(173) + hh4(145) - hh4(171) - hh4(312) - hh4(97) + &
     & hh4(342) + hh4(249) - hh4(213) - hh4(141) - hh4(333) - hh4(86)&
     &  + hh4(338) - hh4(199) + hh4(94) - hh4(257) - hh4(180) - &
     & hh4(156) + hh4(124) - hh4(277)
      hh4(1116)=3.0_prec*hh4(1115)
      hh4(1116)=hh4(1114)*hh4(1116)
      hh4(1117)=hh4(1022)*hh4(1031)
      hh4(1118)= - hh4(317)*hh4(1117)
      hh4(1019)=hh4(1118) + hh4(1019) + hh4(1116) + hh4(1113) + &
     & hh4(1105) + hh4(1101)
      hh4(1019)=hh4(1028)*hh4(1019)
      hh4(1101)=hh4(1017)*hh4(1031)
      hh4(1105)=2.0_prec*hh4(1028)
      hh4(1105)=hh4(1105)*hh4(230)
      hh4(1113)=hh4(1101)*hh4(1105)
      hh4(1015)=hh4(1019) + hh4(1015) + hh4(1113)
      hh4(1019)=Cg1**2
      hh4(1015)=hh4(1019)*hh4(1015)
      hh4(1113)=hh4(1019)*hh4(1028)
      hh4(1116)=2.0_prec*hh4(1113)
      hh4(1118)=hh4(1031)*hh4(1116)
      hh4(1119)=hh4(1045)*hh4(1118)
      hh4(1120)=hh4(1113)*hh4(159)
      hh4(1121)=hh4(1117)*hh4(1120)
      hh4(1122)=hh4(1119) - hh4(1121)
      hh4(1122)=hh4(243)*hh4(1122)
      hh4(1123)=hh4(1022)*hh4(162)
      hh4(1051)=hh4(1123) - hh4(1051)
      hh4(1123)=3.0_prec*hh4(160)
      hh4(1124)=hh4(1014)*hh4(1123)
      hh4(1125)=hh4(1022)*hh4(30)
      hh4(1074)=hh4(1124) + hh4(1051) + hh4(1125) - hh4(1074)
      hh4(1074)=hh4(1074)*hh4(1031)
      hh4(1125)= - hh4(1074)*hh4(1113)
      hh4(1126)=3.0_prec*hh4(1113)
      hh4(1127)=hh4(1114)*hh4(1126)
      hh4(1128)= - hh4(243)*hh4(1127)
      hh4(1125)=hh4(1125) + hh4(1128)
      hh4(1125)=hh4(161)*hh4(1125)
      hh4(1128)=hh4(1031)*hh4(1113)
      hh4(1129)=hh4(1059)*hh4(1128)
      hh4(1130)=3.0_prec*hh4(159)
      hh4(1131)=hh4(1113)*hh4(1130)
      hh4(1132)=hh4(1114)*hh4(1131)
      hh4(1129)=hh4(1129) + hh4(1132)
      hh4(1133)= - hh4(22)*hh4(1129)
      hh4(1134)=3.0_prec*hh4(161)
      hh4(1135)=hh4(1113)*hh4(1134)
      hh4(1136)=hh4(1114)*hh4(1135)
      hh4(1121)=hh4(1121) + hh4(1136)
      hh4(1137)=3.0_prec*hh4(287)
      hh4(1138)=hh4(1014)*hh4(1137)
      hh4(1048)=hh4(1138) - hh4(1048)
      hh4(1046)=hh4(1046) - hh4(1048)
      hh4(1138)=3.0_prec*hh4(259)
      hh4(1139)=hh4(1014)*hh4(1138)
      hh4(1140)=hh4(1022)*hh4(253)
      hh4(1140)=hh4(1046) + hh4(1140) + hh4(1139)
      hh4(1140)=hh4(1140)*hh4(1128)
      hh4(1140)=hh4(1140) - hh4(1121)
      hh4(1141)= - hh4(212)*hh4(1140)
      hh4(1015)=hh4(1141) + hh4(1133) + hh4(1125) + hh4(1122) + &
     & hh4(1015)
      hh4(1122)=hh4(1079) - hh4(69)
      hh4(1125)=hh4(1122)*hh4(1086)
      hh4(1024)=hh4(1076) - hh4(1024)
      hh4(1024)=hh4(1024)*hh4(12)
      hh4(1133)= - hh4(1014)*hh4(1106)
      hh4(1141)=2.0_prec*hh4(1036)
      hh4(1142)=hh4(1036)*z
      hh4(1143)=hh4(1141) - hh4(1142)
      hh4(1143)=hh4(1143)*z
      hh4(1133)= - hh4(1036) + hh4(1133) + hh4(1143)
      hh4(1046)=hh4(1046)*hh4(45)
      hh4(1076)=hh4(1076)*hh4(25)
      hh4(1144)=hh4(1072)*hh4(259)
      hh4(1075)=hh4(1075)*hh4(253)
      hh4(1145)=2.0_prec*hh4(315)
      hh4(1146)=hh4(1145) + 2.0_prec*hh4(152)
      hh4(1147)= - hh4(1017)*hh4(1146)
      hh4(1148)=hh4(149) + hh4(305)
      hh4(1149)=hh4(1022)*hh4(1148)
      hh4(1150)=hh4(160) - hh4(78)
      hh4(1151)=hh4(1059)*hh4(1150)
      hh4(1104)= - hh4(1104)*hh4(1040)
      hh4(1152)=hh4(299) - hh4(196)
      hh4(1153)= - hh4(1109)*hh4(1152)
      hh4(1154)=hh4(1087) + hh4(1110)
      hh4(1155)=3.0_prec*hh4(226)
      hh4(1156)= - hh4(1155) + 3.0_prec*hh4(1154)
      hh4(1156)=hh4(1156)*hh4(1014)
      hh4(1045)=hh4(1045)*hh4(1080)
      hh4(1157)=hh4(1085) + hh4(1022)
      hh4(1157)=hh4(1157)*hh4(188)
      hh4(1158)=hh4(1093)*hh4(1049)
      hh4(1024)= - hh4(1104) - hh4(1144) + hh4(1158) + hh4(1046) + &
     & hh4(1076) + hh4(1153) - hh4(1157) - hh4(1045) - hh4(1156) + &
     & hh4(1075) + 3.0_prec*hh4(1133) + hh4(1125) + hh4(1024) + hh4(1151) + &
     & hh4(1149) + hh4(1147)
      hh4(1024)=hh4(1024)*hh4(1039)
      hh4(1045)=3.0_prec*hh4(30)
      hh4(1046)=hh4(1014)*hh4(1045)
      hh4(1075)=3.0_prec*hh4(162)
      hh4(1075)=hh4(1014)*hh4(1075)
      hh4(1046)=hh4(1046) + hh4(1075) + hh4(1072)
      hh4(1046)=hh4(1046)*hh4(1031)
      hh4(1076)=hh4(1046)*hh4(161)
      hh4(1074)=hh4(1074)*hh4(159)
      hh4(1104)=hh4(1086)*hh4(1031)
      hh4(1125)=hh4(1104)*hh4(22)
      hh4(1133)=3.0_prec*hh4(317)
      hh4(1144)=hh4(1114)*hh4(1133)
      hh4(1147)=3.0_prec*hh4(1114)
      hh4(1147)=hh4(1111)*hh4(1147)
      hh4(1149)=hh4(1100)*hh4(1108)
      hh4(1074)=hh4(1149) - hh4(1076) - hh4(1125) - hh4(1144) + &
     & hh4(1147) - hh4(1074)
      hh4(1074)=hh4(1074)*hh4(1028)
      hh4(1076)=hh4(1028)*hh4(230)
      hh4(1125)=hh4(1117)*hh4(1076)
      hh4(1024)= - hh4(1074) + hh4(1125) + hh4(1024)
      hh4(1024)=hh4(1024)*hh4(1019)
      hh4(1074)=hh4(1056)*hh4(1128)
      hh4(1074)=hh4(1074) + hh4(1132)
      hh4(1125)=hh4(1074)*hh4(243)
      hh4(1062)=hh4(1062)*hh4(1128)
      hh4(1062)=hh4(1062) + hh4(1132)
      hh4(1144)=hh4(1062)*hh4(212)
      hh4(1024)=hh4(1024) + hh4(1125) - hh4(1144)
      hh4(1067)= - hh4(1071) + hh4(1067) + hh4(1075)
      hh4(1067)=hh4(1067)*hh4(12)
      hh4(1075)=hh4(1086)*hh4(45)
      hh4(1125)=z*hh4(71)
      hh4(1144)=hh4(1088) - hh4(1125)
      hh4(1147)=hh4(1144)*z
      hh4(1149)=hh4(1014)*hh4(162)
      hh4(1149)=hh4(1149) + hh4(1147) - hh4(71)
      hh4(1057)=hh4(1057) + 3.0_prec*hh4(1149)
      hh4(1057)=hh4(1057)*hh4(25)
      hh4(1149)=hh4(1109)*hh4(253)
      hh4(1093)=hh4(1093)*hh4(1045)
      hh4(1151)=3.0_prec*hh4(315)
      hh4(1153)=hh4(1151) + 3.0_prec*hh4(152)
      hh4(1156)=hh4(1014)*hh4(1153)
      hh4(1157)=hh4(1022)*hh4(228)
      hh4(1048)=hh4(1157) - hh4(1048) - hh4(1149) + hh4(1156) + &
     & hh4(1139) - hh4(1075) + hh4(1093) + hh4(1057) + hh4(1067) - &
     & hh4(1052) + hh4(1124) - hh4(1054)
      hh4(1052)=hh4(1048)*hh4(1128)
      hh4(1054)=hh4(1108)*hh4(1120)
      hh4(1057)=hh4(212)*hh4(1127)
      hh4(1052)=hh4(1052) + hh4(1054) - hh4(1057) - hh4(1136)
      hh4(1054)=hh4(1109)*hh4(12)
      hh4(1057)=hh4(25)**2
      hh4(1067)=3.0_prec*hh4(1057)
      hh4(1075)=3.0_prec*hh4(228)
      hh4(1093)=hh4(1075) + hh4(1067)
      hh4(1093)=hh4(1014)*hh4(1093)
      hh4(1054)= - hh4(1069) + hh4(1065) + hh4(1054) + hh4(1093) + &
     & hh4(1061)
      hh4(1054)=hh4(1054)*hh4(1128)
      hh4(1054)=hh4(1054) - hh4(1132)
      hh4(1061)=hh4(1083)*hh4(1031)
      hh4(1065)=hh4(1061)*hh4(1116)
      hh4(1069)=hh4(1113)*hh4(5)
      hh4(1083)=hh4(1114)*hh4(1069)
      hh4(1093)=hh4(1065) + hh4(1083)
      hh4(1093)=hh4(5)*hh4(1093)
      hh4(1093)= - 10.0_prec*hh4(1054) + hh4(1093)
      hh4(1093)=hh4(5)*hh4(1093)
      hh4(1093)= - 40.0_prec*hh4(1052) + hh4(1093)
      hh4(1093)=hh4(5)*hh4(1093)
      hh4(1086)= - hh4(1086)*hh4(1150)
      hh4(1072)=hh4(1072)*hh4(253)
      hh4(1124)=3.0_prec*hh4(299)
      hh4(1042)=hh4(1124) - hh4(1042)
      hh4(1132)=3.0_prec*hh4(305)
      hh4(1136)=hh4(1132) + 3.0_prec*hh4(149)
      hh4(1011)=hh4(1011) - hh4(1042) - hh4(1136)
      hh4(1011)=hh4(1011)*hh4(1014)
      hh4(1139)=hh4(315) + hh4(152)
      hh4(1149)=hh4(1022)*hh4(1139)
      hh4(1156)=hh4(182) + hh4(259) - hh4(287)
      hh4(1109)= - hh4(1109)*hh4(1156)
      hh4(1051)=hh4(1051)*hh4(1044)
      hh4(1059)=hh4(1059)*hh4(45)
      hh4(1056)=hh4(1056)*hh4(30)
      hh4(1157)=2.0_prec*hh4(228)
      hh4(1158)=hh4(1017)*hh4(1157)
      hh4(1011)= - hh4(1086) + hh4(1025) - hh4(1158) - hh4(1059) - &
     & hh4(1072) - hh4(1011) + hh4(1056) + hh4(1051) + hh4(1109) + &
     & hh4(1149)
      hh4(1011)=hh4(1011)*hh4(1039)
      hh4(1025)=hh4(1028)*hh4(159)
      hh4(1051)=hh4(1046)*hh4(1025)
      hh4(1056)= - 3.0_prec*hh4(197) + 3.0_prec*hh4(272)
      hh4(1059)= - hh4(1028)*hh4(1056)
      hh4(1072)=3.0_prec*hh4(230)
      hh4(1072)=hh4(1072)*hh4(1028)
      hh4(1086)=3.0_prec*hh4(1028)
      hh4(1109)=hh4(22)*hh4(1086)
      hh4(1059)=hh4(1109) + hh4(1072) + hh4(1059)
      hh4(1059)=hh4(1114)*hh4(1059)
      hh4(1109)=hh4(1028)*hh4(212)
      hh4(1149)=hh4(1104)*hh4(1109)
      hh4(1158)=hh4(243)*hh4(1102)*hh4(1086)
      hh4(1159)=hh4(1028)*hh4(161)
      hh4(1160)=hh4(1108)*hh4(1159)
      hh4(1011)=hh4(1051) - hh4(1149) + hh4(1160) + hh4(1158) + &
     & hh4(1011) + hh4(1059)
      hh4(1011)=hh4(1011)*hh4(1019)
      hh4(1051)=120.0_prec*hh4(1011)
      hh4(1059)= - hh4(1051) + hh4(1093)
      hh4(1059)=hh4(5)*hh4(1059)
      hh4(1059)= - 240.0_prec*hh4(1024) + hh4(1059)
      hh4(1059)=hh4(5)*hh4(1059)
      hh4(1093)=2.0_prec*hh4(1054)
      hh4(1149)=hh4(1061)*hh4(1113)
      hh4(1158)=hh4(1149) + hh4(1083)
      hh4(1158)=hh4(1158)*hh4(5)
      hh4(1158)=hh4(1158) - hh4(1093)
      hh4(1160)=hh4(1158)*hh4(5)
      hh4(1160)= - hh4(1160) + 2.0_prec*hh4(1052)
      hh4(1161)=hh4(1113)*zeta3
      hh4(1162)=7.0_prec*hh4(1161)
      hh4(1163)=hh4(1114)*hh4(1162)
      hh4(1163)=hh4(1163) - hh4(1160)
      hh4(1164)=280.0_prec*zeta3
      hh4(1163)=hh4(1163)*hh4(1164)
      hh4(1165)=720.0_prec*hh4(1113)
      hh4(1166)=hh4(121) + hh4(179) - hh4(222)
      hh4(1167)=hh4(1165)*hh4(1166)
      hh4(1168)=hh4(1114)*hh4(1167)
      hh4(1015)=hh4(1163) + 240.0_prec*hh4(1015) + hh4(1059) + hh4(1168)
      hh4(1059)=3.0_prec*hh4(19)
      hh4(1015)=hh4(1015)*hh4(1059)
      hh4(1078)=hh4(1078) + hh4(55)
      hh4(1163)=z - 1.
      hh4(1168)=hh4(1163)*hh4(1078)
      hh4(1169)=hh4(1012)*hh4(45)
      hh4(1170)=2.0_prec*z
      hh4(1171)=hh4(1170) - 3.
      hh4(1172)=hh4(1171)*hh4(78)
      hh4(1169)=hh4(1169) + hh4(1172)
      hh4(1172)=hh4(1163)*hh4(188)
      hh4(1168)=hh4(1168) + hh4(1169) + hh4(1172) - hh4(1144)
      hh4(1168)=hh4(1168)*hh4(253)
      hh4(1173)= - hh4(1163)*hh4(1106)
      hh4(1032)=hh4(1032) + 2.0_prec*hh4(170)
      hh4(1032)=hh4(1032)*z
      hh4(1173)= - hh4(1034) + hh4(1173) + hh4(1032)
      hh4(1174)=hh4(1171)*hh4(188)
      hh4(1174)=hh4(1174) - hh4(1173)
      hh4(1174)=hh4(1174)*hh4(12)
      hh4(1175)=hh4(1170)*hh4(71)
      hh4(1175)=hh4(1175) - hh4(1026)
      hh4(1176)=hh4(1163)*hh4(78)
      hh4(1177)=hh4(1012)*hh4(25)
      hh4(1178)=hh4(1175) + hh4(1176) - hh4(1177)
      hh4(1179)=hh4(1178)*hh4(287)
      hh4(1180)=hh4(1171)*hh4(45)
      hh4(1178)=hh4(1180) + hh4(1178)
      hh4(1181)=hh4(1178)*hh4(259)
      hh4(1182)=hh4(1171)*hh4(12)
      hh4(1183)=hh4(1171)*hh4(25)
      hh4(1182)=hh4(1182) + hh4(1183)
      hh4(1184)=hh4(1182) + hh4(1012)
      hh4(1185)=hh4(1079)*hh4(1184)
      hh4(1173)=hh4(1173)*hh4(25)
      hh4(1186)=hh4(1012)*hh4(12)
      hh4(1186)=hh4(1186) + hh4(1177)
      hh4(1187)=hh4(1163)*hh4(182)
      hh4(1188)=hh4(1186) - hh4(1187)
      hh4(1188)=hh4(1188)*hh4(78)
      hh4(1189)=hh4(1186)*hh4(160)
      hh4(1190)=hh4(1182)*hh4(35)
      hh4(1191)=hh4(71) + 1.
      hh4(1191)=hh4(1191)*z
      hh4(1192)=hh4(1191) - hh4(1070)
      hh4(1193)=hh4(1192) - hh4(1183)
      hh4(1194)=hh4(1193)*hh4(196)
      hh4(1195)=hh4(1183) + hh4(1012)
      hh4(1195)=hh4(1195)*hh4(188)
      hh4(1177)=hh4(1175) - hh4(1177)
      hh4(1196)=hh4(1177)*hh4(182)
      hh4(1197)=hh4(1163)*hh4(253)
      hh4(1198)= - hh4(1197) + hh4(1184)
      hh4(1199)=hh4(1198)*hh4(69)
      hh4(1200)=hh4(1163)*hh4(45)
      hh4(1201)=hh4(1193) + hh4(1200)
      hh4(1202)=hh4(1201)*hh4(299)
      hh4(1203)= - hh4(1171)*hh4(1040)
      hh4(1204)=hh4(1163)*hh4(196)
      hh4(1203)=hh4(1203) - hh4(1204)
      hh4(1204)=hh4(1203)*hh4(45)
      hh4(1205)=hh4(1163)*hh4(12)
      hh4(1206)=hh4(1163)*hh4(25)
      hh4(1207)=hh4(1205) + hh4(1206)
      hh4(1208)=hh4(1095)*hh4(1207)
      hh4(1209)=hh4(1207) + hh4(1171)
      hh4(1210)=hh4(1087)*hh4(1209)
      hh4(1211)=hh4(1107)*hh4(1171)
      hh4(1212)=hh4(1206) - hh4(1171)
      hh4(1213)= - hh4(1110)*hh4(1212)
      hh4(1214)=hh4(1148)*hh4(1012)
      hh4(1089)=hh4(1090) + hh4(1089)
      hh4(1215)=hh4(1163)*hh4(1089)
      hh4(1037)=hh4(1037) + hh4(1141)
      hh4(1037)=hh4(1037)*z
      hh4(1168)= - hh4(1210) - hh4(1174) + hh4(1208) + hh4(1181) + &
     & hh4(1204) + hh4(1202) - hh4(1199) - hh4(1179) + hh4(1196) - &
     & hh4(1195) + hh4(1214) + hh4(1215) - hh4(1037) - hh4(1029) + &
     & hh4(1189) - hh4(1211) - hh4(1213) - hh4(1188) + hh4(1190) + &
     & hh4(1168) - hh4(1194) + hh4(1185) + hh4(1173)
      hh4(1168)= - hh4(1168)*hh4(1039)
      hh4(1173)=hh4(1012)*hh4(162)
      hh4(1174)=hh4(170) - hh4(71)
      hh4(1174)=hh4(1174)*z
      hh4(1173)=hh4(1092) + hh4(1173) + hh4(1174)
      hh4(1179)=hh4(188) + hh4(1078)
      hh4(1043)=hh4(1179) - hh4(1043)
      hh4(1181)=hh4(1043) - hh4(35)
      hh4(1185)=hh4(1163)*hh4(1181)
      hh4(1188)=hh4(1012)*hh4(30)
      hh4(1189)=hh4(1171)*hh4(160)
      hh4(1169)= - hh4(1173) - hh4(1189) - hh4(1188) + hh4(1185) + &
     & hh4(1169)
      hh4(1169)=hh4(1169)*hh4(1055)
      hh4(1185)=hh4(1201)*hh4(1031)
      hh4(1188)= - hh4(1185)*hh4(1100)
      hh4(1189)=hh4(1207)*hh4(1031)
      hh4(1190)= - hh4(1189)*hh4(1103)
      hh4(1194)=hh4(1212)*hh4(1031)
      hh4(1195)= - hh4(1194)*hh4(1111)
      hh4(1196)=hh4(1163)*hh4(1028)
      hh4(1199)=hh4(1196) - hh4(1163)
      hh4(1202)=hh4(1199)*hh4(1115)
      hh4(1204)=hh4(1171)*hh4(1031)
      hh4(1208)= - hh4(317)*hh4(1204)
      hh4(1169)=hh4(1208) + hh4(1169) + hh4(1202) + hh4(1195) + &
     & hh4(1190) + hh4(1188)
      hh4(1169)=hh4(1028)*hh4(1169)
      hh4(1188)=hh4(1012)*hh4(1031)
      hh4(1190)= - hh4(1188)*hh4(1076)
      hh4(1168)=hh4(1169) + hh4(1168) + hh4(1190)
      hh4(1168)=hh4(1019)*hh4(1168)
      hh4(1169)=hh4(1186)*hh4(1128)
      hh4(1190)=hh4(1204)*hh4(1120)
      hh4(1195)= - hh4(1169) - hh4(1190)
      hh4(1195)=hh4(243)*hh4(1195)
      hh4(1202)=hh4(1171)*hh4(162)
      hh4(1177)=hh4(1177) - hh4(1202)
      hh4(1202)=hh4(1163)*hh4(160)
      hh4(1176)=hh4(1202) - hh4(1176)
      hh4(1202)=hh4(1171)*hh4(30)
      hh4(1180)=hh4(1176) - hh4(1177) + hh4(1202) - hh4(1180)
      hh4(1180)=hh4(1180)*hh4(1031)
      hh4(1202)= - hh4(1180)*hh4(1113)
      hh4(1208)=hh4(1113)*hh4(1199)
      hh4(1210)= - hh4(243)*hh4(1208)
      hh4(1202)=hh4(1202) + hh4(1210)
      hh4(1202)=hh4(161)*hh4(1202)
      hh4(1210)=hh4(1184)*hh4(1128)
      hh4(1211)=hh4(1120)*hh4(1199)
      hh4(1210)=hh4(1210) + hh4(1211)
      hh4(1213)= - hh4(22)*hh4(1210)
      hh4(1214)=hh4(1113)*hh4(161)
      hh4(1215)=hh4(1214)*hh4(1199)
      hh4(1190)=hh4(1190) + hh4(1215)
      hh4(1216)=hh4(1163)*hh4(287)
      hh4(1187)=hh4(1216) - hh4(1187)
      hh4(1216)=hh4(1163)*hh4(259)
      hh4(1216)=hh4(1187) - hh4(1216)
      hh4(1217)=hh4(1171)*hh4(253)
      hh4(1217)= - hh4(1216) + hh4(1217) - hh4(1186)
      hh4(1217)=hh4(1217)*hh4(1128)
      hh4(1217)=hh4(1217) - hh4(1190)
      hh4(1218)= - hh4(212)*hh4(1217)
      hh4(1168)=hh4(1218) + hh4(1213) + hh4(1202) + hh4(1195) + &
     & hh4(1168)
      hh4(1172)=hh4(1172) - hh4(1173)
      hh4(1172)=hh4(1172)*hh4(12)
      hh4(1187)=hh4(1187) + hh4(1186)
      hh4(1187)=hh4(1187)*hh4(45)
      hh4(1173)=hh4(1173)*hh4(25)
      hh4(1178)=hh4(1178)*hh4(253)
      hh4(1195)=hh4(1122)*hh4(1209)
      hh4(1202)= - hh4(1193)*hh4(1040)
      hh4(1213)=hh4(1184)*hh4(1150)
      hh4(1218)= - hh4(1212)*hh4(1152)
      hh4(1219)=hh4(1171)*hh4(1148)
      hh4(1220)=hh4(1012)*hh4(1139)
      hh4(1221)=hh4(1207)*hh4(35)
      hh4(1222)=hh4(1206) + hh4(1171)
      hh4(1222)=hh4(1222)*hh4(188)
      hh4(1186)=hh4(1186)*hh4(30)
      hh4(1223)=hh4(1201)*hh4(259)
      hh4(1154)=hh4(1107) + hh4(1154)
      hh4(1224)= - hh4(1154)*hh4(1163)
      hh4(1172)= - hh4(1172) + hh4(1036) - hh4(1142) + hh4(1195) + &
     & hh4(1223) + hh4(1178) + hh4(1224) - hh4(1187) + hh4(1173) + &
     & hh4(1218) + hh4(1186) + hh4(1219) + hh4(1220) + hh4(1221) - &
     & hh4(1222) + hh4(1213) + hh4(1202)
      hh4(1172)=hh4(1172)*hh4(1039)
      hh4(1173)=hh4(1180)*hh4(159)
      hh4(1178)=hh4(1163)*hh4(162)
      hh4(1180)=hh4(1193) - hh4(1178)
      hh4(1186)=hh4(1163)*hh4(30)
      hh4(1186)= - hh4(1200) + hh4(1186) - hh4(1180)
      hh4(1186)=hh4(1186)*hh4(1031)
      hh4(1187)=hh4(1186)*hh4(161)
      hh4(1193)=hh4(1209)*hh4(1031)
      hh4(1195)=hh4(1193)*hh4(22)
      hh4(1202)=hh4(1100)*hh4(1194)
      hh4(1213)= - hh4(317) + hh4(1111)
      hh4(1218)=hh4(1199)*hh4(1213)
      hh4(1173)= - hh4(1218) + hh4(1187) + hh4(1195) + hh4(1173) - &
     & hh4(1202)
      hh4(1173)=hh4(1173)*hh4(1028)
      hh4(1187)=hh4(1204)*hh4(1076)
      hh4(1172)=hh4(1173) + hh4(1187) + hh4(1172)
      hh4(1172)=hh4(1172)*hh4(1019)
      hh4(1173)=hh4(1182)*hh4(1128)
      hh4(1173)=hh4(1173) + hh4(1211)
      hh4(1187)=hh4(1173)*hh4(243)
      hh4(1195)=hh4(1198)*hh4(1128)
      hh4(1195)=hh4(1195) + hh4(1211)
      hh4(1198)=hh4(1195)*hh4(212)
      hh4(1172)=hh4(1172) + hh4(1187) - hh4(1198)
      hh4(1178)= - hh4(1183) - hh4(1178) + hh4(1125) - hh4(71)
      hh4(1178)=hh4(1178)*hh4(25)
      hh4(1180)=hh4(1180)*hh4(12)
      hh4(1183)=hh4(1209)*hh4(45)
      hh4(1187)=hh4(1207)*hh4(30)
      hh4(1198)=hh4(1212)*hh4(253)
      hh4(1202)=hh4(1171)*hh4(228)
      hh4(1218)=hh4(1163)*hh4(152)
      hh4(1219)=hh4(1163)*hh4(315)
      hh4(1175)= - hh4(1187) - hh4(1202) - hh4(1218) - hh4(1219) + &
     & hh4(1198) - hh4(1176) + hh4(1175) + hh4(1183) + hh4(1178) + &
     & hh4(1180) + hh4(1216)
      hh4(1176)=hh4(1175)*hh4(1128)
      hh4(1178)=hh4(1194)*hh4(1120)
      hh4(1180)=hh4(1113)*hh4(212)
      hh4(1183)=hh4(1180)*hh4(1199)
      hh4(1176)=hh4(1176) - hh4(1178) + hh4(1183) + hh4(1215)
      hh4(1178)=hh4(1212)*hh4(12)
      hh4(1183)=hh4(1057)*hh4(1163)
      hh4(1187)=hh4(1163)*hh4(228)
      hh4(1178)=hh4(1192) - hh4(1178) - hh4(1183) - hh4(1187) + &
     & hh4(1200) - hh4(1197)
      hh4(1178)=hh4(1178)*hh4(1128)
      hh4(1178)=hh4(1178) + hh4(1211)
      hh4(1183)=hh4(1199)*hh4(1069)
      hh4(1192)=hh4(1205) + hh4(1171)
      hh4(1192)=hh4(1192)*hh4(1031)
      hh4(1197)=6.0_prec*hh4(1113)
      hh4(1198)=hh4(1192)*hh4(1197)
      hh4(1198)=hh4(1198) + hh4(1183)
      hh4(1198)=hh4(5)*hh4(1198)
      hh4(1198)=30.0_prec*hh4(1178) + hh4(1198)
      hh4(1198)=hh4(5)*hh4(1198)
      hh4(1198)=120.0_prec*hh4(1176) + hh4(1198)
      hh4(1198)=hh4(5)*hh4(1198)
      hh4(1200)=hh4(1148) + hh4(1152)
      hh4(1202)=hh4(1043) - hh4(1200)
      hh4(1202)=hh4(1202)*hh4(1163)
      hh4(1215)=hh4(1171)*hh4(1139)
      hh4(1212)= - hh4(1212)*hh4(1156)
      hh4(1177)= - hh4(1177)*hh4(1044)
      hh4(1209)= - hh4(1209)*hh4(1150)
      hh4(1184)=hh4(1184)*hh4(45)
      hh4(1201)=hh4(1201)*hh4(253)
      hh4(1182)=hh4(1182)*hh4(30)
      hh4(1216)=hh4(1012)*hh4(228)
      hh4(1144)=hh4(1201) - hh4(1202) - hh4(1209) + hh4(1182) - &
     & hh4(1184) + hh4(1216) + hh4(1144) + hh4(1177) + hh4(1212) + &
     & hh4(1215)
      hh4(1144)=hh4(1144)*hh4(1039)
      hh4(1177)= - hh4(1100) - hh4(22)
      hh4(1177)=hh4(1028)*hh4(1177)
      hh4(1182)=hh4(1177) - hh4(1076)
      hh4(1184)= - hh4(1199)*hh4(1182)
      hh4(1201)=hh4(1186)*hh4(1025)
      hh4(1202)=hh4(1028)*hh4(243)
      hh4(1209)=hh4(1189)*hh4(1202)
      hh4(1212)=hh4(1194)*hh4(1159)
      hh4(1215)=hh4(1193)*hh4(1109)
      hh4(1144)=hh4(1212) + hh4(1209) - hh4(1215) + hh4(1201) + &
     & hh4(1144) + hh4(1184)
      hh4(1144)=hh4(1144)*hh4(1019)
      hh4(1184)= - 360.0_prec*hh4(1144) + hh4(1198)
      hh4(1184)=hh4(5)*hh4(1184)
      hh4(1184)= - 720.0_prec*hh4(1172) + hh4(1184)
      hh4(1184)=hh4(5)*hh4(1184)
      hh4(1198)=hh4(1192)*hh4(1126)
      hh4(1198)=hh4(1198) + hh4(1183)
      hh4(1198)=hh4(1198)*hh4(5)
      hh4(1198)=hh4(1198) + 6.0_prec*hh4(1178)
      hh4(1198)=hh4(1198)*hh4(5)
      hh4(1198)=hh4(1198) + 6.0_prec*hh4(1176)
      hh4(1201)=hh4(1199)*hh4(1162)
      hh4(1201)=hh4(1201) + hh4(1198)
      hh4(1201)=hh4(1201)*hh4(1164)
      hh4(1209)=hh4(1199)*hh4(1167)
      hh4(1168)=hh4(1201) + 720.0_prec*hh4(1168) + hh4(1184) + hh4(1209)
      hh4(1168)=hh4(19)*hh4(1168)
      hh4(1184)=hh4(1189)*hh4(1069)
      hh4(1201)=hh4(1184) + 2.0_prec*hh4(1173)
      hh4(1201)=hh4(1201)*hh4(5)
      hh4(1169)=hh4(1169) + hh4(1190)
      hh4(1190)=hh4(1201) + 2.0_prec*hh4(1169)
      hh4(1201)=hh4(167) + hh4(59)
      hh4(1209)= - hh4(1190)*hh4(1201)
      hh4(1212)=hh4(1193)*hh4(1116)
      hh4(1212)=hh4(1212) + hh4(1183)
      hh4(1212)=hh4(1212)*hh4(5)
      hh4(1215)=hh4(1212) + 2.0_prec*hh4(1195)
      hh4(1216)=hh4(9) + hh4(265)
      hh4(1218)=hh4(1216) + hh4(176)
      hh4(1220)=hh4(1215)*hh4(1218)
      hh4(1221)=hh4(1194)*hh4(1116)
      hh4(1221)=hh4(1221) - hh4(1183)
      hh4(1221)=hh4(1221)*hh4(5)
      hh4(1185)=hh4(1185)*hh4(1116)
      hh4(1185)=hh4(1185) - hh4(1221)
      hh4(1222)= - hh4(273)*hh4(1185)
      hh4(1223)=hh4(1204)*hh4(1116)
      hh4(1223)=hh4(1223) + hh4(1183)
      hh4(1223)=hh4(1223)*hh4(5)
      hh4(1224)=hh4(1188)*hh4(1116)
      hh4(1223)=hh4(1223) + hh4(1224)
      hh4(1225)= - hh4(115)*hh4(1223)
      hh4(1209)=hh4(1225) + hh4(1222) + hh4(1220) + hh4(1209)
      hh4(1220)=360.0_prec*hh4(19)
      hh4(1209)=hh4(1220)*hh4(1209)
      hh4(1222)=hh4(1204)*hh4(1113)
      hh4(1222)=hh4(1222) + hh4(1183)
      hh4(1225)=hh4(150) + hh4(270) + hh4(132)
      hh4(1226)=hh4(116) + hh4(1225)
      hh4(1227)= - hh4(1222)*hh4(1226)
      hh4(1228)=hh4(1193)*hh4(1113)
      hh4(1228)=hh4(1228) + hh4(1183)
      hh4(1229)=hh4(284) + hh4(178)
      hh4(1230)= - hh4(37) + hh4(34) + hh4(157)
      hh4(1231)=hh4(1230) - hh4(1229)
      hh4(1232)= - hh4(1228)*hh4(1231)
      hh4(1233)=hh4(1184) + hh4(1173)
      hh4(1234)= - hh4(47)*hh4(1233)
      hh4(1235)=hh4(1194)*hh4(1113)
      hh4(1235)=hh4(1235) - hh4(1183)
      hh4(1236)= - hh4(296)*hh4(1235)
      hh4(1237)=hh4(318) + hh4(301) - hh4(294)
      hh4(1238)=hh4(268) + hh4(332) + hh4(104) + hh4(208) - hh4(269) + &
     & hh4(279) + hh4(128) + hh4(285) - hh4(334) + hh4(264) + hh4(136)&
     &  + hh4(210) + hh4(251) + hh4(293) + hh4(87) - hh4(85) - hh4(91)&
     &  + hh4(177) + hh4(266) - hh4(135) - hh4(1237)
      hh4(1239)=hh4(1199)*hh4(1238)
      hh4(1240)= - hh4(248)*hh4(1189)
      hh4(1239)=hh4(1240) + hh4(1239)
      hh4(1239)=hh4(1239)*hh4(1113)
      hh4(1227)=hh4(1236) + hh4(1234) + hh4(1239) + hh4(1232) + &
     & hh4(1227)
      hh4(1232)=720.0_prec*hh4(19)
      hh4(1227)=hh4(1232)*hh4(1227)
      hh4(1234)=z - 3.
      hh4(1236)=hh4(1234)*z
      hh4(1239)=hh4(1236) + 3.
      hh4(1239)=hh4(1239)*z
      hh4(1239)=hh4(1239) - 1.
      hh4(1240)=27.0_prec*hh4(16)
      hh4(1241)=hh4(1239)*hh4(1240)
      hh4(1242)=hh4(1239)*hh4(1081)
      hh4(1243)= - hh4(1242) + 2.0_prec*hh4(1239)
      hh4(1244)=9.0_prec*hh4(13)
      hh4(1245)=hh4(1239)*hh4(1244)
      hh4(1241)=hh4(1245) + hh4(1241) + 2.0_prec*hh4(1243)
      hh4(1246)=hh4(11)*hh4(1241)
      hh4(1247)=XN*hh4(11)
      hh4(1248)= - hh4(1241)*hh4(1247)
      hh4(1249)=3.0_prec*XNF
      hh4(1250)=z*XNF
      hh4(1251)=hh4(1249) - hh4(1250)
      hh4(1252)=hh4(1251)*z
      hh4(1253)=hh4(1252) - hh4(1249)
      hh4(1253)=hh4(1253)*z
      hh4(1253)=hh4(1253) + XNF
      hh4(1254)= - hh4(1244) - 19.0_prec+ 15.0_prec*hh4(12)
      hh4(1255)= - hh4(1253)*hh4(1254)
      hh4(1256)=hh4(1255)*hh4(11)
      hh4(1248)= - hh4(1256) + hh4(1248)
      hh4(1248)=XN*hh4(1248)
      hh4(1246)=hh4(1246) + hh4(1248)
      hh4(1246)=XN*hh4(1246)
      hh4(1246)=hh4(1256) + hh4(1246)
      hh4(1248)=hh4(1019)*XN
      hh4(1246)=hh4(1246)*hh4(1248)
      hh4(1256)=hh4(1028)*hh4(11)
      hh4(1257)=hh4(1256) - hh4(11)
      hh4(1258)=hh4(1064) - 7.
      hh4(1258)=hh4(1258)*z
      hh4(1258)=hh4(1258) + 5.
      hh4(1258)=hh4(1258)*z
      hh4(1258)=hh4(1258) - 1.
      hh4(1259)=hh4(1257)*hh4(1258)
      hh4(1260)=54.0_prec*hh4(14)
      hh4(1260)=hh4(1113)*hh4(1260)
      hh4(1261)= - hh4(1259)*hh4(1260)
      hh4(1262)=hh4(1113)*hh4(15)
      hh4(1263)=81.0_prec*hh4(1262)
      hh4(1264)=hh4(1239)*hh4(1256)
      hh4(1265)=hh4(1239)*hh4(11)
      hh4(1264)=hh4(1264) - hh4(1265)
      hh4(1266)= - hh4(1264)*hh4(1263)
      hh4(1246)=hh4(1266) + hh4(1246) + hh4(1261)
      hh4(1261)=6.0_prec*hh4(12)
      hh4(1266)=hh4(1258)*hh4(1261)
      hh4(1245)=hh4(1266) + hh4(1245) + hh4(1239)
      hh4(1266)=hh4(1245)*hh4(1247)
      hh4(1267)=hh4(1253)*hh4(11)
      hh4(1266)=hh4(1266) + hh4(1267)
      hh4(1266)=hh4(1266)*XN
      hh4(1268)=hh4(1245)*hh4(11)
      hh4(1266)=hh4(1266) - hh4(1268)
      hh4(1266)=hh4(1266)*XN
      hh4(1266)=hh4(1266) - hh4(1267)
      hh4(1268)=hh4(1266)*hh4(1248)
      hh4(1269)=3.0_prec*hh4(14)
      hh4(1270)=hh4(1113)*hh4(1269)
      hh4(1271)=hh4(1264)*hh4(1270)
      hh4(1268)=hh4(1271) + hh4(1268)
      hh4(1271)=hh4(1264)*hh4(1069)
      hh4(1272)=hh4(1239)*hh4(12)
      hh4(1273)=hh4(1272) + 3.0_prec*hh4(1239)
      hh4(1274)= - hh4(1273)*hh4(1257)
      hh4(1275)=hh4(1274)*hh4(1197)
      hh4(1275)=hh4(1275) - hh4(1271)
      hh4(1275)=hh4(5)*hh4(1275)
      hh4(1242)=hh4(1242) + 2.0_prec*hh4(1258)
      hh4(1276)=hh4(1239)*hh4(13)
      hh4(1276)=hh4(1276) + hh4(1242)
      hh4(1277)= - hh4(1276)*hh4(1257)
      hh4(1278)=30.0_prec*hh4(1113)
      hh4(1279)=hh4(1277)*hh4(1278)
      hh4(1275)=hh4(1279) + hh4(1275)
      hh4(1275)=hh4(5)*hh4(1275)
      hh4(1275)= - 40.0_prec*hh4(1268) + hh4(1275)
      hh4(1275)=hh4(5)*hh4(1275)
      hh4(1279)=18.0_prec*hh4(13)
      hh4(1280)=hh4(1258)*hh4(1279)
      hh4(1280)=hh4(1280) - hh4(1243)
      hh4(1281)=hh4(1280)*hh4(1247)
      hh4(1282)=hh4(1081) - 5.
      hh4(1283)= - hh4(1253)*hh4(1282)
      hh4(1284)=hh4(1283)*hh4(11)
      hh4(1281)=hh4(1281) - hh4(1284)
      hh4(1281)=hh4(1281)*XN
      hh4(1285)=hh4(1280)*hh4(11)
      hh4(1281)=hh4(1281) - hh4(1285)
      hh4(1281)=hh4(1281)*XN
      hh4(1281)=hh4(1281) + hh4(1284)
      hh4(1281)=hh4(1281)*hh4(1248)
      hh4(1284)=9.0_prec*hh4(1113)
      hh4(1285)=hh4(1284)*hh4(15)
      hh4(1286)=27.0_prec*hh4(14)
      hh4(1287)=hh4(1113)*hh4(1286)
      hh4(1285)=hh4(1285) + hh4(1287)
      hh4(1288)= - hh4(1264)*hh4(1285)
      hh4(1288)= - hh4(1281) + hh4(1288)
      hh4(1275)=40.0_prec*hh4(1288) + hh4(1275)
      hh4(1288)=3.0_prec*hh4(5)
      hh4(1275)=hh4(1275)*hh4(1288)
      hh4(1246)=80.0_prec*hh4(1246) + hh4(1275)
      hh4(1246)=hh4(1246)*hh4(1288)
      hh4(1275)=243.0_prec*hh4(16)
      hh4(1289)=hh4(1275) - hh4(1279)
      hh4(1290)=hh4(1289)*hh4(1239)
      hh4(1243)= - hh4(1290) + 4.0_prec*hh4(1243)
      hh4(1290)= - hh4(11)*hh4(1243)
      hh4(1243)=hh4(1243)*hh4(1247)
      hh4(1291)= - 45.0_prec*hh4(13) - 65.0_prec+ 57.0_prec*hh4(12)
      hh4(1292)=hh4(1291)*hh4(11)
      hh4(1293)=hh4(1253)*hh4(1292)
      hh4(1243)= - hh4(1293) + hh4(1243)
      hh4(1243)=XN*hh4(1243)
      hh4(1243)=hh4(1290) + hh4(1243)
      hh4(1243)=XN*hh4(1243)
      hh4(1243)=hh4(1293) + hh4(1243)
      hh4(1243)=hh4(1243)*hh4(1248)
      hh4(1290)= - hh4(1239)*hh4(1247)
      hh4(1290)= - hh4(1267) + hh4(1290)
      hh4(1290)=XN*hh4(1290)
      hh4(1265)=hh4(1265) + hh4(1290)
      hh4(1265)=XN*hh4(1265)
      hh4(1265)=hh4(1267) + hh4(1265)
      hh4(1267)=hh4(1248)*hh4(1286)
      hh4(1265)=hh4(1265)*hh4(1267)
      hh4(1286)=162.0_prec*hh4(1262)
      hh4(1259)= - hh4(1259)*hh4(1286)
      hh4(1243)=hh4(1259) + hh4(1243) + hh4(1265)
      hh4(1259)=2.0_prec*XN
      hh4(1265)=hh4(1259)*hh4(1019)
      hh4(1266)= - hh4(1266)*hh4(1265)
      hh4(1290)=hh4(1274)*hh4(1126)
      hh4(1290)=hh4(1290) - hh4(1271)
      hh4(1290)=hh4(5)*hh4(1290)
      hh4(1293)=hh4(1277)*hh4(1197)
      hh4(1290)=hh4(1293) + hh4(1290)
      hh4(1290)=hh4(5)*hh4(1290)
      hh4(1266)=hh4(1266) + hh4(1290)
      hh4(1290)=2520.0_prec*zeta3
      hh4(1266)=hh4(1266)*hh4(1290)
      hh4(1243)=hh4(1266) + 80.0_prec*hh4(1243) + hh4(1246)
      hh4(1246)=4.0_prec*hh4(1113)
      hh4(1266)=hh4(1193)*hh4(1246)
      hh4(1266)=hh4(1266) + hh4(1183)
      hh4(1266)=hh4(1266)*hh4(5)
      hh4(1293)=hh4(1266) + 12.0_prec*hh4(1195)
      hh4(1293)=hh4(1293)*hh4(5)
      hh4(1293)=hh4(1293) - 24.0_prec*hh4(1217)
      hh4(1293)=hh4(1293)*hh4(5)
      hh4(1294)=hh4(1171)*hh4(259)
      hh4(1295)=hh4(1012)*hh4(253)
      hh4(1296)=hh4(1163)*hh4(299)
      hh4(1203)=hh4(1203) + hh4(1294) + hh4(1295) + hh4(1296)
      hh4(1203)=hh4(1203)*hh4(1128)
      hh4(1294)=hh4(1204)*hh4(1214)
      hh4(1295)=hh4(1188)*hh4(1120)
      hh4(1294)=hh4(1294) + hh4(1295)
      hh4(1295)= - hh4(1113)*hh4(1100)
      hh4(1296)= - hh4(1199)*hh4(1295)
      hh4(1203)=hh4(1203) + hh4(1296) - hh4(1294)
      hh4(1296)=56.0_prec*zeta3
      hh4(1297)=hh4(1228)*hh4(1296)
      hh4(1293)=hh4(1293) + hh4(1297) - 24.0_prec*hh4(1203)
      hh4(1298)=hh4(1293)*hh4(19)
      hh4(1299)=24.0_prec*hh4(19)
      hh4(1300)=hh4(1299)*hh4(273)
      hh4(1301)=hh4(1300)*hh4(1113)
      hh4(1302)=hh4(1199)*hh4(1301)
      hh4(1298)=hh4(1302) - hh4(1298)
      hh4(1302)=30.0_prec*hh4(7)
      hh4(1303)=hh4(1302) + 30.0_prec*hh4(195)
      hh4(1298)= - hh4(1298)*hh4(1303)
      hh4(1304)=hh4(1193)*hh4(1126)
      hh4(1304)=hh4(1304) + hh4(1183)
      hh4(1304)=hh4(1304)*hh4(5)
      hh4(1305)=hh4(1304) + 6.0_prec*hh4(1195)
      hh4(1305)=hh4(1305)*hh4(5)
      hh4(1306)=14.0_prec*zeta3
      hh4(1307)=hh4(1113)*hh4(1306)
      hh4(1308)=hh4(1307)*hh4(1199)
      hh4(1305)=hh4(1305) + hh4(1308) - 6.0_prec*hh4(1217)
      hh4(1309)=hh4(52) + hh4(66)
      hh4(1310)=hh4(1305)*hh4(1309)
      hh4(1304)=hh4(1304) + 6.0_prec*hh4(1210)
      hh4(1304)=hh4(1304)*hh4(5)
      hh4(1311)=6.0_prec*hh4(1169)
      hh4(1304)=hh4(1308) + hh4(1304) + hh4(1311)
      hh4(1312)= - hh4(29)*hh4(1304)
      hh4(1310)=hh4(1312) + hh4(1310)
      hh4(1312)=120.0_prec*hh4(19)
      hh4(1310)=hh4(1312)*hh4(1310)
      hh4(1168)=3.0_prec*hh4(1243) + hh4(1168) + hh4(1227) + hh4(1209) + &
     & hh4(1310) + hh4(1298)
      hh4(1047)=hh4(1137) - hh4(1047)
      hh4(1137)=hh4(1047) + hh4(196)
      hh4(1137)=hh4(1137)*hh4(45)
      hh4(1027)=hh4(1137) - hh4(1089) - hh4(1097) - hh4(1155) - 2.0_prec*&
     & hh4(149) - hh4(1027)
      hh4(1137)=2.0_prec+ hh4(1084) + hh4(1081)
      hh4(1155)=hh4(1079)*hh4(1137)
      hh4(1049)=hh4(1049) + hh4(1095) + hh4(1099)
      hh4(1099)=hh4(1044)*hh4(1049)
      hh4(1209)=hh4(1106) - hh4(1034)
      hh4(1227)=hh4(1209) + hh4(1023)
      hh4(1227)=hh4(1227)*hh4(12)
      hh4(1018)=hh4(1018) + hh4(1053)
      hh4(1053)=hh4(1179) + hh4(1018)
      hh4(1179)=hh4(1088) + hh4(1053)
      hh4(1179)=hh4(1179)*hh4(253)
      hh4(1243)=hh4(1050) - hh4(1026)
      hh4(1298)=hh4(1243) - hh4(78)
      hh4(1298)=hh4(1298)*hh4(287)
      hh4(1310)=hh4(1070) - hh4(1084)
      hh4(1313)=hh4(1310)*hh4(196)
      hh4(1243)=hh4(1243)*hh4(182)
      hh4(1314)= - hh4(253) + hh4(1137)
      hh4(1315)=hh4(1314)*hh4(69)
      hh4(1316)=hh4(1310) + hh4(45)
      hh4(1317)=hh4(1316)*hh4(299)
      hh4(1318)=hh4(1068) - hh4(1050)
      hh4(1319)=hh4(78) + hh4(1318) + hh4(1026)
      hh4(1320)=hh4(1319)*hh4(259)
      hh4(1209)=hh4(1209)*hh4(25)
      hh4(1321)=hh4(1044) + 3.
      hh4(1322)=hh4(1087)*hh4(1321)
      hh4(1323)=hh4(25) - 3.
      hh4(1324)= - hh4(1110)*hh4(1323)
      hh4(1325)=2.0_prec*hh4(1044)
      hh4(1326)=hh4(1325) - hh4(182)
      hh4(1326)=hh4(1326)*hh4(78)
      hh4(1327)=hh4(1084) + 2.
      hh4(1327)=hh4(1327)*hh4(188)
      hh4(1099)= - hh4(1029) + hh4(1322) + hh4(1209) - hh4(1155) - &
     & hh4(1320) - hh4(1317) + hh4(1315) + hh4(1243) + hh4(1327) + &
     & hh4(1227) + hh4(1324) - hh4(1099) - hh4(1179) - hh4(1298) + &
     & hh4(1326) + hh4(1313) + hh4(1027)
      hh4(1099)=hh4(1099)*hh4(1039)
      hh4(1018)= - hh4(1123) + hh4(1018) - hh4(1080)
      hh4(1123)=hh4(1092) - hh4(1077)
      hh4(1155)=hh4(1123) + hh4(1181) + hh4(1018)
      hh4(1155)=hh4(1155)*hh4(1055)
      hh4(1179)=hh4(1316)*hh4(1031)
      hh4(1181)= - hh4(1179)*hh4(1100)
      hh4(1209)=hh4(1044)*hh4(1031)
      hh4(1227)= - hh4(1209)*hh4(1103)
      hh4(1243)=hh4(1323)*hh4(1031)
      hh4(1298)= - hh4(1243)*hh4(1111)
      hh4(1313)=hh4(1115) - hh4(1133)
      hh4(1315)=hh4(1031)*hh4(1313)
      hh4(1155)=hh4(1155) + hh4(1315) + hh4(1298) + hh4(1227) + &
     & hh4(1181)
      hh4(1155)=hh4(1028)*hh4(1155)
      hh4(1181)= - hh4(1031)*hh4(1105)
      hh4(1099)=hh4(1155) + hh4(1099) + hh4(1181)
      hh4(1099)=hh4(1019)*hh4(1099)
      hh4(1155)=hh4(162) - hh4(71)
      hh4(1181)=3.0_prec*hh4(1155)
      hh4(1227)= - hh4(1318) + hh4(1181) + hh4(1150) + hh4(1045)
      hh4(1227)=hh4(1227)*hh4(1031)
      hh4(1298)= - hh4(1227)*hh4(1113)
      hh4(1315)= - hh4(243)*hh4(1128)
      hh4(1298)=hh4(1298) + hh4(1315)
      hh4(1298)=hh4(161)*hh4(1298)
      hh4(1315)=hh4(1040) - hh4(259)
      hh4(1317)=hh4(1325) - hh4(1060) + hh4(1315)
      hh4(1317)=hh4(1317)*hh4(1128)
      hh4(1130)=hh4(1128)*hh4(1130)
      hh4(1318)=hh4(1128)*hh4(161)
      hh4(1320)=hh4(1130) + hh4(1318)
      hh4(1317)=hh4(1317) + hh4(1320)
      hh4(1322)=hh4(212)*hh4(1317)
      hh4(1324)=hh4(1209)*hh4(1116)
      hh4(1130)=hh4(1324) + hh4(1130)
      hh4(1130)= - hh4(243)*hh4(1130)
      hh4(1326)=hh4(1137)*hh4(1128)
      hh4(1327)=hh4(1128)*hh4(159)
      hh4(1326)=hh4(1326) + hh4(1327)
      hh4(1328)= - hh4(22)*hh4(1326)
      hh4(1099)=hh4(1322) + hh4(1328) + hh4(1298) + hh4(1130) + &
     & hh4(1099)
      hh4(1130)=hh4(1154) - hh4(1136) - hh4(1146)
      hh4(1136)=hh4(1310)*hh4(1040)
      hh4(1080)=hh4(1080) + hh4(35)
      hh4(1146)= - hh4(1044)*hh4(1080)
      hh4(1298)=hh4(1123) + hh4(188)
      hh4(1298)=hh4(1298)*hh4(12)
      hh4(1322)=hh4(1040) + hh4(1325)
      hh4(1322)=hh4(1322)*hh4(45)
      hh4(1325)= - hh4(1137)*hh4(1150)
      hh4(1328)= - hh4(1323)*hh4(1152)
      hh4(1329)=hh4(1316)*hh4(259)
      hh4(1123)=hh4(1123)*hh4(25)
      hh4(1319)=hh4(1319)*hh4(253)
      hh4(1330)=hh4(1122)*hh4(1321)
      hh4(1331)=hh4(25) + 3.
      hh4(1331)=hh4(1331)*hh4(188)
      hh4(1123)=hh4(1298) + hh4(1322) + hh4(1036) - hh4(1329) - &
     & hh4(1328) + hh4(1123) - hh4(1319) - hh4(1330) + hh4(1325) + &
     & hh4(1331) + hh4(1146) + hh4(1136) + hh4(1130)
      hh4(1123)=hh4(1123)*hh4(1039)
      hh4(1136)=hh4(1227)*hh4(159)
      hh4(1146)=hh4(1321)*hh4(1031)
      hh4(1227)=hh4(1146)*hh4(22)
      hh4(1298)=hh4(162) + hh4(30) - hh4(1316)
      hh4(1298)=hh4(1298)*hh4(1031)
      hh4(1319)=hh4(1298)*hh4(161)
      hh4(1322)=hh4(1031)*hh4(1213)
      hh4(1325)=hh4(1100)*hh4(1243)
      hh4(1136)= - hh4(1325) + hh4(1319) + hh4(1227) + hh4(1136) - &
     & hh4(1322)
      hh4(1136)=hh4(1136)*hh4(1028)
      hh4(1227)=hh4(1031)*hh4(1072)
      hh4(1123)=hh4(1136) - hh4(1123) + hh4(1227)
      hh4(1123)=hh4(1123)*hh4(1019)
      hh4(1136)=hh4(1209)*hh4(1126)
      hh4(1136)=hh4(1136) + hh4(1327)
      hh4(1227)=hh4(1136)*hh4(243)
      hh4(1314)=hh4(1314)*hh4(1128)
      hh4(1314)=hh4(1314) + hh4(1327)
      hh4(1319)=hh4(1314)*hh4(212)
      hh4(1123)= - hh4(1319) + hh4(1123) + hh4(1227)
      hh4(1153)=hh4(1157) + hh4(1153) + hh4(1200)
      hh4(1181)=hh4(1045) + hh4(1181) + hh4(1050)
      hh4(1181)=hh4(1044)*hh4(1181)
      hh4(1227)= - hh4(1323)*hh4(1156)
      hh4(1319)=hh4(1321)*hh4(1150)
      hh4(1137)=hh4(1137)*hh4(45)
      hh4(1316)=hh4(1316)*hh4(253)
      hh4(1043)= - hh4(1088) + hh4(1316) - hh4(1043) - hh4(1137) + &
     & hh4(1319) + hh4(1227) + hh4(1181) + hh4(1153)
      hh4(1043)=hh4(1043)*hh4(1039)
      hh4(1137)= - hh4(1031)*hh4(1177)
      hh4(1177)=hh4(1209)*hh4(1202)
      hh4(1181)=hh4(1243)*hh4(1159)
      hh4(1227)=hh4(1146)*hh4(1109)
      hh4(1316)=hh4(1298)*hh4(1025)
      hh4(1319)=hh4(1076)*hh4(1031)
      hh4(1043)=hh4(1316) + hh4(1177) + hh4(1181) - hh4(1227) + &
     & hh4(1043) + hh4(1319) + hh4(1137)
      hh4(1043)=hh4(1043)*hh4(1019)
      hh4(1137)= - hh4(152) + hh4(1040) - hh4(1150) - hh4(259) - &
     & hh4(315)
      hh4(1177)=hh4(1137) - hh4(1075)
      hh4(1181)=hh4(1310) - hh4(162)
      hh4(1181)=hh4(1181)*hh4(12)
      hh4(1155)=hh4(1155) + hh4(1084)
      hh4(1155)=hh4(1155)*hh4(25)
      hh4(1227)=hh4(1321)*hh4(45)
      hh4(1310)=hh4(1044)*hh4(30)
      hh4(1316)=hh4(1323)*hh4(253)
      hh4(1155)=hh4(1026) - hh4(1310) + hh4(1227) - hh4(1155) + &
     & hh4(1181) + hh4(1316) + hh4(1177)
      hh4(1181)=hh4(1155) + hh4(212)
      hh4(1181)=hh4(1128)*hh4(1181)
      hh4(1227)=hh4(1243)*hh4(1120)
      hh4(1181)=hh4(1318) - hh4(1227) + hh4(1181)
      hh4(1227)=hh4(253) - hh4(45)
      hh4(1310)=hh4(1057) + hh4(228)
      hh4(1316)=hh4(1323)*hh4(12)
      hh4(1316)= - hh4(1316) - hh4(1227) + hh4(1070) - hh4(1310)
      hh4(1316)=hh4(1316)*hh4(1128)
      hh4(1316)=hh4(1316) + hh4(1327)
      hh4(1321)=hh4(12) + 3.
      hh4(1322)=hh4(1321)*hh4(1031)
      hh4(1323)=hh4(1322)*hh4(1197)
      hh4(1325)=hh4(1069)*hh4(1031)
      hh4(1323)=hh4(1323) + hh4(1325)
      hh4(1323)=hh4(5)*hh4(1323)
      hh4(1323)=30.0_prec*hh4(1316) + hh4(1323)
      hh4(1323)=hh4(5)*hh4(1323)
      hh4(1323)=120.0_prec*hh4(1181) + hh4(1323)
      hh4(1323)=hh4(5)*hh4(1323)
      hh4(1323)= - 360.0_prec*hh4(1043) + hh4(1323)
      hh4(1323)=hh4(5)*hh4(1323)
      hh4(1323)= - 720.0_prec*hh4(1123) + hh4(1323)
      hh4(1323)=hh4(5)*hh4(1323)
      hh4(1328)=hh4(1322)*hh4(1126)
      hh4(1328)=hh4(1328) + hh4(1325)
      hh4(1328)=hh4(1328)*hh4(5)
      hh4(1329)=hh4(1328) + 6.0_prec*hh4(1316)
      hh4(1329)=hh4(1329)*hh4(5)
      hh4(1329)=hh4(1329) + 6.0_prec*hh4(1181)
      hh4(1330)=zeta3*hh4(1128)
      hh4(1330)=7.0_prec*hh4(1330) + hh4(1329)
      hh4(1330)=hh4(1330)*hh4(1164)
      hh4(1166)=720.0_prec*hh4(1166)
      hh4(1166)=hh4(1128)*hh4(1166)
      hh4(1099)=hh4(1330) + 720.0_prec*hh4(1099) + hh4(1323) + hh4(1166)
      hh4(1099)=hh4(19)*hh4(1099)
      hh4(1166)=hh4(1209)*hh4(1069)
      hh4(1323)=hh4(1136) + hh4(1166)
      hh4(1330)= - hh4(47)*hh4(1323)
      hh4(1331)=3.0_prec*hh4(1128)
      hh4(1332)=hh4(1331) + hh4(1325)
      hh4(1333)= - hh4(1332)*hh4(1226)
      hh4(1334)=hh4(1146)*hh4(1113)
      hh4(1334)=hh4(1334) + hh4(1325)
      hh4(1335)= - hh4(1334)*hh4(1231)
      hh4(1336)=hh4(1031)*hh4(1238)
      hh4(1337)= - hh4(248)*hh4(1209)
      hh4(1336)=hh4(1337) + hh4(1336)
      hh4(1336)=hh4(1336)*hh4(1113)
      hh4(1337)=hh4(1243)*hh4(1113)
      hh4(1337)=hh4(1337) - hh4(1325)
      hh4(1338)= - hh4(296)*hh4(1337)
      hh4(1330)=hh4(1338) + hh4(1330) + hh4(1336) + hh4(1335) + &
     & hh4(1333)
      hh4(1330)=hh4(1232)*hh4(1330)
      hh4(1240)=hh4(1014)*hh4(1240)
      hh4(1333)= - hh4(1082) + 2.0_prec*hh4(1014)
      hh4(1335)=hh4(1014)*hh4(1244)
      hh4(1240)=hh4(1335) + hh4(1240) + 2.0_prec*hh4(1333)
      hh4(1336)=hh4(11)*hh4(1240)
      hh4(1338)= - hh4(1240)*hh4(1247)
      hh4(1339)=2.0_prec*XNF
      hh4(1340)=hh4(1339) - hh4(1250)
      hh4(1341)=hh4(1340)*z
      hh4(1342)=hh4(1341) - XNF
      hh4(1343)= - hh4(1342)*hh4(1254)
      hh4(1344)=hh4(1343)*hh4(11)
      hh4(1338)= - hh4(1344) + hh4(1338)
      hh4(1338)=XN*hh4(1338)
      hh4(1336)=hh4(1336) + hh4(1338)
      hh4(1336)=XN*hh4(1336)
      hh4(1336)=hh4(1344) + hh4(1336)
      hh4(1336)=hh4(1336)*hh4(1248)
      hh4(1338)=hh4(1064) - 4.
      hh4(1338)=hh4(1338)*z
      hh4(1338)=hh4(1338) + 1.
      hh4(1344)=hh4(1257)*hh4(1338)
      hh4(1345)= - hh4(1344)*hh4(1260)
      hh4(1256)=hh4(1014)*hh4(1256)
      hh4(1346)=hh4(1014)*hh4(11)
      hh4(1256)=hh4(1256) - hh4(1346)
      hh4(1347)= - hh4(1256)*hh4(1263)
      hh4(1336)=hh4(1347) + hh4(1336) + hh4(1345)
      hh4(1345)=hh4(1338)*hh4(1261)
      hh4(1335)=hh4(1345) + hh4(1335) + hh4(1014)
      hh4(1345)=hh4(1335)*hh4(1247)
      hh4(1347)=hh4(1342)*hh4(11)
      hh4(1345)=hh4(1345) + hh4(1347)
      hh4(1345)=hh4(1345)*XN
      hh4(1348)=hh4(1335)*hh4(11)
      hh4(1345)=hh4(1345) - hh4(1348)
      hh4(1345)=hh4(1345)*XN
      hh4(1345)=hh4(1345) - hh4(1347)
      hh4(1348)=hh4(1345)*hh4(1248)
      hh4(1349)=hh4(1256)*hh4(1270)
      hh4(1348)=hh4(1349) + hh4(1348)
      hh4(1349)=hh4(1256)*hh4(1069)
      hh4(1350)=3.0_prec*hh4(1014)
      hh4(1351)=hh4(1350) + hh4(1094)
      hh4(1352)= - hh4(1351)*hh4(1257)
      hh4(1353)=hh4(1352)*hh4(1197)
      hh4(1353)=hh4(1353) - hh4(1349)
      hh4(1353)=hh4(5)*hh4(1353)
      hh4(1354)=hh4(1082) + 2.0_prec*hh4(1338)
      hh4(1355)=hh4(1014)*hh4(13)
      hh4(1355)=hh4(1355) + hh4(1354)
      hh4(1356)= - hh4(1355)*hh4(1257)
      hh4(1357)=hh4(1356)*hh4(1278)
      hh4(1353)=hh4(1357) + hh4(1353)
      hh4(1353)=hh4(5)*hh4(1353)
      hh4(1353)= - 40.0_prec*hh4(1348) + hh4(1353)
      hh4(1353)=hh4(5)*hh4(1353)
      hh4(1357)=hh4(1338)*hh4(1279)
      hh4(1357)=hh4(1357) - hh4(1333)
      hh4(1358)=hh4(1357)*hh4(1247)
      hh4(1359)= - hh4(1342)*hh4(1282)
      hh4(1360)=hh4(1359)*hh4(11)
      hh4(1358)=hh4(1358) - hh4(1360)
      hh4(1358)=hh4(1358)*XN
      hh4(1361)=hh4(1357)*hh4(11)
      hh4(1358)=hh4(1358) - hh4(1361)
      hh4(1358)=hh4(1358)*XN
      hh4(1358)=hh4(1358) + hh4(1360)
      hh4(1358)=hh4(1358)*hh4(1248)
      hh4(1360)= - hh4(1256)*hh4(1285)
      hh4(1360)= - hh4(1358) + hh4(1360)
      hh4(1353)=40.0_prec*hh4(1360) + hh4(1353)
      hh4(1353)=hh4(1353)*hh4(1288)
      hh4(1336)=80.0_prec*hh4(1336) + hh4(1353)
      hh4(1336)=hh4(1336)*hh4(1288)
      hh4(1289)=hh4(1289)*hh4(1014)
      hh4(1289)= - hh4(1289) + 4.0_prec*hh4(1333)
      hh4(1333)= - hh4(11)*hh4(1289)
      hh4(1289)=hh4(1289)*hh4(1247)
      hh4(1292)=hh4(1342)*hh4(1292)
      hh4(1289)= - hh4(1292) + hh4(1289)
      hh4(1289)=XN*hh4(1289)
      hh4(1289)=hh4(1333) + hh4(1289)
      hh4(1289)=XN*hh4(1289)
      hh4(1289)=hh4(1292) + hh4(1289)
      hh4(1289)=hh4(1289)*hh4(1248)
      hh4(1292)= - hh4(1014)*hh4(1247)
      hh4(1292)= - hh4(1347) + hh4(1292)
      hh4(1292)=XN*hh4(1292)
      hh4(1292)=hh4(1346) + hh4(1292)
      hh4(1292)=XN*hh4(1292)
      hh4(1292)=hh4(1347) + hh4(1292)
      hh4(1292)=hh4(1292)*hh4(1267)
      hh4(1333)= - hh4(1344)*hh4(1286)
      hh4(1289)=hh4(1333) + hh4(1289) + hh4(1292)
      hh4(1292)= - hh4(1345)*hh4(1265)
      hh4(1333)=hh4(1352)*hh4(1126)
      hh4(1333)=hh4(1333) - hh4(1349)
      hh4(1333)=hh4(5)*hh4(1333)
      hh4(1344)=hh4(1356)*hh4(1197)
      hh4(1333)=hh4(1344) + hh4(1333)
      hh4(1333)=hh4(5)*hh4(1333)
      hh4(1292)=hh4(1292) + hh4(1333)
      hh4(1292)=hh4(1292)*hh4(1290)
      hh4(1289)=hh4(1292) + 80.0_prec*hh4(1289) + hh4(1336)
      hh4(1292)=hh4(1146)*hh4(1126)
      hh4(1292)=hh4(1292) + hh4(1325)
      hh4(1292)=hh4(1292)*hh4(5)
      hh4(1333)=hh4(1292) + 6.0_prec*hh4(1314)
      hh4(1333)=hh4(1333)*hh4(5)
      hh4(1336)=hh4(1128)*hh4(1306)
      hh4(1333)=hh4(1333) + hh4(1336) + 6.0_prec*hh4(1317)
      hh4(1344)=hh4(1333)*hh4(1309)
      hh4(1292)=hh4(1292) + 6.0_prec*hh4(1326)
      hh4(1292)=hh4(1292)*hh4(5)
      hh4(1320)=hh4(1320) + hh4(1324)
      hh4(1324)=6.0_prec*hh4(1320)
      hh4(1292)=hh4(1336) + hh4(1292) + hh4(1324)
      hh4(1345)= - hh4(29)*hh4(1292)
      hh4(1344)=hh4(1345) + hh4(1344)
      hh4(1344)=hh4(1312)*hh4(1344)
      hh4(1345)=hh4(1166) + 2.0_prec*hh4(1136)
      hh4(1345)=hh4(1345)*hh4(5)
      hh4(1345)=hh4(1345) + 2.0_prec*hh4(1320)
      hh4(1346)= - hh4(1345)*hh4(1201)
      hh4(1347)=hh4(1146)*hh4(1116)
      hh4(1347)=hh4(1347) + hh4(1325)
      hh4(1347)=hh4(1347)*hh4(5)
      hh4(1353)=hh4(1347) + 2.0_prec*hh4(1314)
      hh4(1360)=hh4(1353)*hh4(1218)
      hh4(1179)=hh4(1179)*hh4(1116)
      hh4(1361)=hh4(1243)*hh4(1116)
      hh4(1361)=hh4(1361) - hh4(1325)
      hh4(1361)=hh4(1361)*hh4(5)
      hh4(1179)=hh4(1179) - hh4(1361)
      hh4(1362)= - hh4(273)*hh4(1179)
      hh4(1363)=6.0_prec*hh4(1128)
      hh4(1364)=hh4(1363) + hh4(1325)
      hh4(1365)=hh4(1364)*hh4(5)
      hh4(1366)=4.0_prec*hh4(1128)
      hh4(1365)=hh4(1365) + hh4(1366)
      hh4(1367)= - hh4(115)*hh4(1365)
      hh4(1346)=hh4(1367) + hh4(1362) + hh4(1360) + hh4(1346)
      hh4(1346)=hh4(1220)*hh4(1346)
      hh4(1360)=hh4(1146)*hh4(1246)
      hh4(1360)=hh4(1360) + hh4(1325)
      hh4(1360)=hh4(1360)*hh4(5)
      hh4(1362)=hh4(1360) + 12.0_prec*hh4(1314)
      hh4(1362)=hh4(1362)*hh4(5)
      hh4(1362)=hh4(1362) + 24.0_prec*hh4(1317)
      hh4(1362)=hh4(1362)*hh4(5)
      hh4(1367)=2.0_prec*hh4(253)
      hh4(1047)= - hh4(1047) + hh4(1152) + hh4(1367) + hh4(1138)
      hh4(1047)=hh4(1128)*hh4(1047)
      hh4(1138)=2.0_prec*hh4(159)
      hh4(1134)=hh4(1134) + hh4(1138)
      hh4(1134)=hh4(1128)*hh4(1134)
      hh4(1368)= - hh4(1128)*hh4(1100)
      hh4(1368)=hh4(1047) - hh4(1368) - hh4(1134)
      hh4(1369)=hh4(1334)*hh4(1296)
      hh4(1362)=hh4(1362) + hh4(1369) - 24.0_prec*hh4(1368)
      hh4(1370)=hh4(1362)*hh4(19)
      hh4(1300)=hh4(1128)*hh4(1300)
      hh4(1300)=hh4(1300) - hh4(1370)
      hh4(1300)= - hh4(1300)*hh4(1303)
      hh4(1099)=3.0_prec*hh4(1289) + hh4(1099) + hh4(1330) + hh4(1346) + &
     & hh4(1344) + hh4(1300)
      hh4(1099)=y*hh4(1099)
      hh4(1099)=2.0_prec*hh4(1168) + hh4(1099)
      hh4(1099)=y*hh4(1099)
      hh4(1168)=2.0_prec*hh4(1062)
      hh4(1289)=hh4(1104)*hh4(1113)
      hh4(1300)=hh4(1289) + hh4(1083)
      hh4(1300)=hh4(1300)*hh4(5)
      hh4(1330)=hh4(1168) + hh4(1300)
      hh4(1330)=hh4(1330)*hh4(5)
      hh4(1344)=hh4(1114)*hh4(1307)
      hh4(1330)=hh4(1330) + hh4(1344) - 2.0_prec*hh4(1140)
      hh4(1346)=hh4(1330)*hh4(1309)
      hh4(1370)=hh4(1113)*hh4(1288)
      hh4(1371)=hh4(1102)*hh4(1370)
      hh4(1372)=hh4(1371) + 2.0_prec*hh4(1074)
      hh4(1372)=hh4(1372)*hh4(5)
      hh4(1119)=hh4(1121) - hh4(1119)
      hh4(1121)=2.0_prec*hh4(1119)
      hh4(1372)=hh4(1372) + hh4(1121)
      hh4(1373)= - hh4(1372)*hh4(1201)
      hh4(1374)=hh4(1104)*hh4(1116)
      hh4(1375)=hh4(1114)*hh4(1370)
      hh4(1374)=hh4(1374) + hh4(1375)
      hh4(1374)=hh4(1374)*hh4(5)
      hh4(1168)=hh4(1168) + hh4(1374)
      hh4(1376)=hh4(1168)*hh4(1218)
      hh4(1377)=2.0_prec*hh4(1129)
      hh4(1300)=hh4(1377) + hh4(1300)
      hh4(1300)=hh4(1300)*hh4(5)
      hh4(1300)=hh4(1300) + hh4(1121) + hh4(1344)
      hh4(1378)= - hh4(29)*hh4(1300)
      hh4(1379)=hh4(1108)*hh4(1116)
      hh4(1379)=hh4(1379) - hh4(1375)
      hh4(1379)=hh4(1379)*hh4(5)
      hh4(1098)=hh4(1098)*hh4(1116)
      hh4(1098)=hh4(1098) + hh4(1379)
      hh4(1380)=hh4(273)*hh4(1098)
      hh4(1381)=hh4(1117)*hh4(1116)
      hh4(1381)=hh4(1381) + hh4(1375)
      hh4(1381)=hh4(1381)*hh4(5)
      hh4(1382)=hh4(1101)*hh4(1246)
      hh4(1381)=hh4(1381) - hh4(1382)
      hh4(1383)= - hh4(115)*hh4(1381)
      hh4(1346)=hh4(1383) + hh4(1378) + hh4(1380) + hh4(1376) + &
     & hh4(1373) + hh4(1346)
      hh4(1346)=hh4(1220)*hh4(1346)
      hh4(1373)=hh4(1117)*hh4(1113)
      hh4(1376)=hh4(1373) + hh4(1375)
      hh4(1378)= - hh4(1376)*hh4(1226)
      hh4(1289)=hh4(1289) + hh4(1375)
      hh4(1380)= - hh4(1289)*hh4(1231)
      hh4(1383)=hh4(1371) + hh4(1074)
      hh4(1384)= - hh4(47)*hh4(1383)
      hh4(1385)=hh4(1108)*hh4(1113)
      hh4(1385)=hh4(1385) - hh4(1375)
      hh4(1386)= - hh4(296)*hh4(1385)
      hh4(1378)=hh4(1386) + hh4(1384) + hh4(1380) + hh4(1378)
      hh4(1378)=hh4(1232)*hh4(1378)
      hh4(1380)=hh4(1104)*hh4(1246)
      hh4(1380)=hh4(1380) + hh4(1375)
      hh4(1380)=hh4(1380)*hh4(5)
      hh4(1384)=hh4(1380) + 12.0_prec*hh4(1062)
      hh4(1384)=hh4(1384)*hh4(5)
      hh4(1384)=hh4(1384) - 24.0_prec*hh4(1140)
      hh4(1384)=hh4(1384)*hh4(5)
      hh4(1124)=hh4(1014)*hh4(1124)
      hh4(1017)=hh4(1017)*hh4(1367)
      hh4(1367)=hh4(1022)*hh4(259)
      hh4(1017)= - hh4(1017) + hh4(1367) + hh4(1124) + hh4(1041)
      hh4(1017)=hh4(1017)*hh4(1128)
      hh4(1041)=hh4(1117)*hh4(1214)
      hh4(1124)=hh4(1113)*hh4(1138)
      hh4(1138)=hh4(1101)*hh4(1124)
      hh4(1041)=hh4(1041) - hh4(1138)
      hh4(1138)=hh4(1113)*hh4(1114)
      hh4(1367)= - hh4(1138)*hh4(1056)
      hh4(1017)=hh4(1017) + hh4(1367) - hh4(1041)
      hh4(1367)=hh4(1289)*hh4(1296)
      hh4(1384)=hh4(1384) + hh4(1367) - 24.0_prec*hh4(1017)
      hh4(1386)=hh4(1384)*hh4(19)
      hh4(1387)=72.0_prec*hh4(1113)
      hh4(1388)=hh4(1114)*hh4(1387)
      hh4(1389)=hh4(273)*hh4(19)
      hh4(1390)=hh4(1388)*hh4(1389)
      hh4(1386)=hh4(1390) - hh4(1386)
      hh4(1386)= - hh4(1386)*hh4(1303)
      hh4(1390)=19.0_prec*z
      hh4(1391)=hh4(1390) - 60.
      hh4(1391)=hh4(1391)*z
      hh4(1391)=hh4(1391) + 72.
      hh4(1391)=hh4(1391)*z
      hh4(1391)=hh4(1391) - 40.
      hh4(1391)=hh4(1391)*z
      hh4(1391)=hh4(1391) + 9.
      hh4(1392)=hh4(1391)*hh4(1279)
      hh4(1393)=73.0_prec*z
      hh4(1394)=hh4(1393) - 266.
      hh4(1395)=hh4(1394)*z
      hh4(1395)=hh4(1395) + 348.
      hh4(1395)=hh4(1395)*z
      hh4(1395)=hh4(1395) - 214.
      hh4(1395)=hh4(1395)*z
      hh4(1395)=hh4(1395) + 35.
      hh4(1396)=hh4(1395)*hh4(1081)
      hh4(1397)=7.0_prec*z
      hh4(1398)=hh4(1397) - 17.
      hh4(1399)=hh4(1398)*hh4(1016)
      hh4(1399)=hh4(1399) + 27.
      hh4(1399)=hh4(1399)*z
      hh4(1399)=hh4(1399) + 7.
      hh4(1399)=hh4(1399)*z
      hh4(1399)=hh4(1399) - 2.
      hh4(1400)=4.0_prec*hh4(1399)
      hh4(1392)= - hh4(1400) + hh4(1392) + hh4(1396)
      hh4(1396)=hh4(1392)*hh4(1247)
      hh4(1401)= - hh4(1250) + 14.0_prec*XNF
      hh4(1402)=hh4(1401)*z
      hh4(1402)=hh4(1402) - 36.0_prec*XNF
      hh4(1402)=hh4(1402)*z
      hh4(1402)=hh4(1402) + 34.0_prec*XNF
      hh4(1402)=hh4(1402)*z
      hh4(1403)=11.0_prec*XNF
      hh4(1402)=hh4(1402) - hh4(1403)
      hh4(1404)=z**2
      hh4(1405)=hh4(1340)*hh4(1404)
      hh4(1405)=hh4(1405) - hh4(1339)
      hh4(1405)=hh4(1405)*z
      hh4(1405)=hh4(1405) + XNF
      hh4(1406)=hh4(1405)*hh4(1081)
      hh4(1406)=hh4(1402) + hh4(1406)
      hh4(1407)=hh4(1406)*hh4(11)
      hh4(1396)=hh4(1396) + hh4(1407)
      hh4(1396)=hh4(1396)*XN
      hh4(1408)=hh4(1392)*hh4(11)
      hh4(1396)=hh4(1396) - hh4(1408)
      hh4(1396)=hh4(1396)*XN
      hh4(1396)=hh4(1396) - hh4(1407)
      hh4(1396)=hh4(1396)*hh4(1248)
      hh4(1407)=z - 4.
      hh4(1408)=hh4(1407)*z
      hh4(1409)=hh4(1408) + 6.
      hh4(1409)=hh4(1409)*z
      hh4(1409)=hh4(1409) - 4.
      hh4(1409)=hh4(1409)*z
      hh4(1409)=hh4(1409) + 1.
      hh4(1410)= - hh4(1409)*hh4(1257)
      hh4(1411)=hh4(1410)*hh4(1260)
      hh4(1411)=hh4(1411) - hh4(1396)
      hh4(1261)=hh4(1391)*hh4(1261)
      hh4(1261)=hh4(1261) + hh4(1395)
      hh4(1412)=hh4(1409)*hh4(1279)
      hh4(1412)=hh4(1412) + hh4(1261)
      hh4(1413)=hh4(1412)*hh4(1247)
      hh4(1414)=hh4(1405)*hh4(11)
      hh4(1413)=hh4(1413) + hh4(1414)
      hh4(1413)=hh4(1413)*XN
      hh4(1415)=hh4(1412)*hh4(11)
      hh4(1413)=hh4(1413) - hh4(1415)
      hh4(1413)=hh4(1413)*XN
      hh4(1413)=hh4(1413) - hh4(1414)
      hh4(1415)=5.0_prec*XN
      hh4(1415)=hh4(1415)*hh4(1019)
      hh4(1416)= - hh4(1413)*hh4(1415)
      hh4(1417)=hh4(1410)*hh4(1069)
      hh4(1418)=hh4(1409)*hh4(1081)
      hh4(1418)=hh4(1418) + hh4(1391)
      hh4(1419)= - hh4(1418)*hh4(1257)
      hh4(1420)=hh4(1419)*hh4(1116)
      hh4(1421)=hh4(1420) + hh4(1417)
      hh4(1421)=hh4(1421)*hh4(1288)
      hh4(1416)=hh4(1416) + hh4(1421)
      hh4(1416)=hh4(1416)*hh4(1288)
      hh4(1416)=20.0_prec*hh4(1411) + hh4(1416)
      hh4(1416)=hh4(5)*hh4(1416)
      hh4(1421)=hh4(1020)*XNF
      hh4(1422)=hh4(1421) - 82.0_prec*XNF
      hh4(1422)=hh4(1422)*z
      hh4(1422)=hh4(1422) + 180.0_prec*XNF
      hh4(1422)=hh4(1422)*z
      hh4(1422)=hh4(1422) - 158.0_prec*XNF
      hh4(1422)=hh4(1422)*z
      hh4(1423)=49.0_prec*XNF
      hh4(1422)=hh4(1422) + hh4(1423)
      hh4(1424)=hh4(1402)*hh4(1081)
      hh4(1425)=hh4(1405)*hh4(1244)
      hh4(1424)=hh4(1424) + hh4(1425) + hh4(1422)
      hh4(1425)=hh4(1424)*hh4(11)
      hh4(1426)=hh4(1399)*hh4(1081)
      hh4(1427)= - 130.0_prec+ 53.0_prec*z
      hh4(1427)=hh4(1427)*z
      hh4(1427)=hh4(1427) + 45.
      hh4(1427)=hh4(1427)*z
      hh4(1427)=hh4(1427) + 7.
      hh4(1427)=hh4(1427)*z
      hh4(1427)=hh4(1427) - 2.
      hh4(1426)= - hh4(1426) + 2.0_prec*hh4(1427)
      hh4(1428)=hh4(1395)*hh4(1244)
      hh4(1426)=hh4(1428) + 4.0_prec*hh4(1426)
      hh4(1428)=hh4(1426)*hh4(1247)
      hh4(1428)=hh4(1428) + hh4(1425)
      hh4(1428)=hh4(1428)*XN
      hh4(1429)=hh4(1426)*hh4(11)
      hh4(1428)=hh4(1428) - hh4(1429)
      hh4(1428)=hh4(1428)*XN
      hh4(1425)=hh4(1428) - hh4(1425)
      hh4(1425)=hh4(1425)*hh4(1248)
      hh4(1428)= - hh4(1391)*hh4(1257)
      hh4(1429)=hh4(1428)*hh4(1260)
      hh4(1425)=hh4(1425) - hh4(1429)
      hh4(1429)=hh4(1410)*hh4(1286)
      hh4(1429)=hh4(1429) - hh4(1425)
      hh4(1416)=20.0_prec*hh4(1429) + hh4(1416)
      hh4(1416)=hh4(1416)*hh4(1288)
      hh4(1429)=hh4(1402)*hh4(1244)
      hh4(1430)=hh4(1422)*hh4(1081)
      hh4(1431)=49.0_prec*hh4(1250)
      hh4(1432)= - hh4(1431) + 326.0_prec*XNF
      hh4(1432)=hh4(1432)*z
      hh4(1432)=hh4(1432) - 684.0_prec*XNF
      hh4(1432)=hh4(1432)*z
      hh4(1432)=hh4(1432) + 586.0_prec*XNF
      hh4(1432)=hh4(1432)*z
      hh4(1433)=179.0_prec*XNF
      hh4(1432)=hh4(1432) - hh4(1433)
      hh4(1429)=hh4(1432) + hh4(1429) + hh4(1430)
      hh4(1430)=hh4(1429)*hh4(11)
      hh4(1434)=hh4(1427)*hh4(1081)
      hh4(1435)= - 79.0_prec+ 32.0_prec*z
      hh4(1435)=hh4(1435)*hh4(1016)
      hh4(1435)=hh4(1435) + 144.
      hh4(1435)=hh4(1435)*z
      hh4(1435)=hh4(1435) + 14.
      hh4(1435)=hh4(1435)*z
      hh4(1435)=hh4(1435) - 4.
      hh4(1434)=hh4(1434) - hh4(1435)
      hh4(1436)=hh4(1409)*hh4(1275)
      hh4(1279)=hh4(1399)*hh4(1279)
      hh4(1279)=hh4(1436) - hh4(1279) + 4.0_prec*hh4(1434)
      hh4(1434)=hh4(1259)*hh4(11)
      hh4(1436)= - hh4(1279)*hh4(1434)
      hh4(1436)= - hh4(1430) + hh4(1436)
      hh4(1436)=XN*hh4(1436)
      hh4(1437)=2.0_prec*hh4(11)
      hh4(1438)=hh4(1279)*hh4(1437)
      hh4(1436)=hh4(1438) + hh4(1436)
      hh4(1436)=XN*hh4(1436)
      hh4(1430)=hh4(1430) + hh4(1436)
      hh4(1430)=hh4(1430)*hh4(1248)
      hh4(1436)=hh4(1395)*hh4(1247)
      hh4(1436)=hh4(1436) + hh4(1414)
      hh4(1436)=hh4(1436)*XN
      hh4(1438)=hh4(1395)*hh4(11)
      hh4(1436)=hh4(1436) - hh4(1438)
      hh4(1436)=hh4(1436)*XN
      hh4(1436)=hh4(1436) - hh4(1414)
      hh4(1438)= - hh4(1436)*hh4(1267)
      hh4(1439)=hh4(1428)*hh4(1286)
      hh4(1430)=hh4(1439) + hh4(1430) + hh4(1438)
      hh4(1416)=40.0_prec*hh4(1430) + hh4(1416)
      hh4(1416)=hh4(1416)*hh4(1288)
      hh4(1430)= - hh4(1413)*hh4(1248)
      hh4(1438)=hh4(1419)*hh4(1113)
      hh4(1417)=hh4(1438) + hh4(1417)
      hh4(1417)=hh4(1417)*hh4(1288)
      hh4(1417)=hh4(1430) + hh4(1417)
      hh4(1417)=hh4(1417)*hh4(1288)
      hh4(1396)= - hh4(1396) + hh4(1417)
      hh4(1396)=hh4(1396)*hh4(1290)
      hh4(1417)=hh4(1422)*hh4(1244)
      hh4(1422)=hh4(1432)*hh4(1081)
      hh4(1430)=179.0_prec*hh4(1250)
      hh4(1432)= - hh4(1430) + 1138.0_prec*XNF
      hh4(1432)=hh4(1432)*z
      hh4(1432)=hh4(1432) - 2340.0_prec*XNF
      hh4(1432)=hh4(1432)*z
      hh4(1432)=hh4(1432) + 1982.0_prec*XNF
      hh4(1432)=hh4(1432)*z
      hh4(1438)=601.0_prec*XNF
      hh4(1417)= - hh4(1438) - hh4(1422) + hh4(1432) - hh4(1417)
      hh4(1417)=hh4(1417)*hh4(11)
      hh4(1422)=hh4(1435)*hh4(1081)
      hh4(1432)=482.0_prec*z
      hh4(1435)=hh4(1432) - 1195.
      hh4(1435)=hh4(1435)*z
      hh4(1435)=hh4(1435) + 450.
      hh4(1435)=hh4(1435)*z
      hh4(1435)=hh4(1435) + 28.
      hh4(1435)=hh4(1435)*z
      hh4(1422)=hh4(1435) - hh4(1422) - 8.
      hh4(1435)=hh4(1391)*hh4(1275)
      hh4(1439)=36.0_prec*hh4(13)
      hh4(1427)=hh4(1427)*hh4(1439)
      hh4(1422)=hh4(1427) + hh4(1435) + 4.0_prec*hh4(1422)
      hh4(1427)= - hh4(1422)*hh4(1434)
      hh4(1427)=hh4(1417) + hh4(1427)
      hh4(1427)=XN*hh4(1427)
      hh4(1422)=hh4(1422)*hh4(1437)
      hh4(1422)=hh4(1422) + hh4(1427)
      hh4(1422)=XN*hh4(1422)
      hh4(1427)=81.0_prec*hh4(15)
      hh4(1435)= - hh4(1436)*hh4(1427)
      hh4(1417)=hh4(1435) - hh4(1417) + hh4(1422)
      hh4(1417)=hh4(1248)*hh4(1417)
      hh4(1422)=4.0_prec*XN
      hh4(1399)=hh4(1399)*hh4(1422)
      hh4(1399)= - hh4(1402) + hh4(1399)
      hh4(1399)=hh4(1399)*hh4(1247)
      hh4(1400)= - hh4(11)*hh4(1400)
      hh4(1399)=hh4(1400) + hh4(1399)
      hh4(1399)=XN*hh4(1399)
      hh4(1400)=hh4(11)*hh4(1402)
      hh4(1399)=hh4(1400) + hh4(1399)
      hh4(1399)=hh4(1399)*hh4(1267)
      hh4(1399)=hh4(1399) + hh4(1417)
      hh4(1400)=hh4(1114)*hh4(1238)
      hh4(1402)= - hh4(248)*hh4(1102)
      hh4(1400)=hh4(1402) + hh4(1400)
      hh4(1402)=2160.0_prec*hh4(19)
      hh4(1400)=hh4(1402)*hh4(1400)*hh4(1113)
      hh4(1015)=hh4(1099) + hh4(1015) + hh4(1396) + 40.0_prec*hh4(1399) + &
     & hh4(1416) + hh4(1400) + hh4(1378) + hh4(1346) + hh4(1386)
      hh4(1015)=y*hh4(1015)
      hh4(1032)=hh4(1032) - hh4(1030)
      hh4(1032)=hh4(1032)*z
      hh4(1030)=hh4(1032) + hh4(1030)
      hh4(1030)=hh4(1030)*z
      hh4(1032)= - hh4(1239)*hh4(1106)
      hh4(1030)=hh4(1030) + hh4(1032) - hh4(1034)
      hh4(1032)=hh4(1408) + 4.
      hh4(1099)=hh4(1032)*hh4(1170)
      hh4(1099)=hh4(1099) - 3.
      hh4(1346)=hh4(1099)*hh4(188)
      hh4(1346)=hh4(1346) - hh4(1030)
      hh4(1346)=hh4(1346)*hh4(12)
      hh4(1078)=hh4(1078)*hh4(1239)
      hh4(1378)=hh4(1099)*hh4(78)
      hh4(1386)=z - 5.
      hh4(1386)=hh4(1386)*z
      hh4(1396)=hh4(1386) + 4.
      hh4(1396)=hh4(1396)*z
      hh4(1396)=hh4(1396) - 2.
      hh4(1399)=hh4(1396)*hh4(45)
      hh4(1378)=hh4(1378) + hh4(1399)
      hh4(1063)=hh4(1063) - hh4(1125)
      hh4(1063)=hh4(1063)*z
      hh4(1399)=4.0_prec*hh4(71)
      hh4(1063)=hh4(1063) - hh4(1399)
      hh4(1063)=hh4(1063)*z
      hh4(1063)=hh4(1063) + hh4(1088)
      hh4(1400)=hh4(1239)*hh4(188)
      hh4(1078)=hh4(1078) + hh4(1378) + hh4(1400) - hh4(1063)
      hh4(1078)=hh4(1078)*hh4(253)
      hh4(1030)=hh4(1030)*hh4(25)
      hh4(1037)=hh4(1037) + hh4(1038)
      hh4(1037)=hh4(1037)*z
      hh4(1037)=hh4(1037) - hh4(1038)
      hh4(1037)=hh4(1037)*z
      hh4(1038)=hh4(1099)*hh4(182)
      hh4(1402)=hh4(1099)*hh4(287)
      hh4(1416)=hh4(1239)*hh4(196)
      hh4(1038)=hh4(1402) + hh4(1416) - hh4(1038)
      hh4(1402)=hh4(1038)*hh4(45)
      hh4(1416)=hh4(1099)*hh4(12)
      hh4(1417)=hh4(1099)*hh4(25)
      hh4(1416)=hh4(1416) + hh4(1417)
      hh4(1435)=hh4(1416)*hh4(35)
      hh4(1436)=hh4(1416) + hh4(1396)
      hh4(1440)=hh4(1239)*hh4(253)
      hh4(1441)=hh4(1440) - hh4(1436)
      hh4(1442)=hh4(1441)*hh4(69)
      hh4(1066)=hh4(1066) - hh4(1191)
      hh4(1066)=hh4(1066)*z
      hh4(1066)=hh4(1066) - hh4(1026) - 4.
      hh4(1066)=hh4(1066)*z
      hh4(1066)=hh4(1066) + hh4(1070)
      hh4(1191)=hh4(1239)*hh4(45)
      hh4(1443)=hh4(1066) - hh4(1191)
      hh4(1444)= - hh4(1417) - hh4(1443)
      hh4(1445)=hh4(1444)*hh4(299)
      hh4(1446)=hh4(1099)*hh4(45)
      hh4(1447)=hh4(1239)*hh4(78)
      hh4(1446)=hh4(1446) + hh4(1447)
      hh4(1448)=hh4(1399) - hh4(1125)
      hh4(1448)=hh4(1448)*z
      hh4(1448)=hh4(1448) - hh4(1399)
      hh4(1448)=hh4(1448)*hh4(1170)
      hh4(1448)=hh4(1448) + hh4(1026)
      hh4(1449)=hh4(1396)*hh4(25)
      hh4(1450)=hh4(1448) + hh4(1449)
      hh4(1451)=hh4(1446) - hh4(1450)
      hh4(1452)=hh4(1451)*hh4(259)
      hh4(1453)=hh4(1066) + hh4(1417)
      hh4(1454)=hh4(1453)*hh4(196)
      hh4(1455)=hh4(1079)*hh4(1436)
      hh4(1456)=hh4(1239)*hh4(25)
      hh4(1457)=hh4(1272) + hh4(1456)
      hh4(1458)=hh4(1457) + hh4(1099)
      hh4(1459)=hh4(1087)*hh4(1458)
      hh4(1447)=hh4(1450) - hh4(1447)
      hh4(1447)=hh4(1447)*hh4(287)
      hh4(1460)=hh4(1396)*hh4(12)
      hh4(1449)=hh4(1460) + hh4(1449)
      hh4(1460)=hh4(1239)*hh4(182)
      hh4(1460)=hh4(1449) - hh4(1460)
      hh4(1461)=hh4(1460)*hh4(78)
      hh4(1462)=hh4(1417) + hh4(1396)
      hh4(1462)=hh4(1462)*hh4(188)
      hh4(1463)=hh4(1449)*hh4(160)
      hh4(1464)=hh4(1450)*hh4(182)
      hh4(1095)=hh4(1095)*hh4(1457)
      hh4(1107)=hh4(1107)*hh4(1099)
      hh4(1089)=hh4(1089)*hh4(1239)
      hh4(1465)=hh4(1456) - hh4(1099)
      hh4(1466)= - hh4(1110)*hh4(1465)
      hh4(1467)=hh4(1148)*hh4(1396)
      hh4(1030)=hh4(1459) + hh4(1346) - hh4(1455) - hh4(1095) - &
     & hh4(1454) - hh4(1452) - hh4(1445) - hh4(1442) + hh4(1464) + &
     & hh4(1402) - hh4(1447) + hh4(1461) + hh4(1462) - hh4(1078) - &
     & hh4(1089) + hh4(1466) - hh4(1467) + hh4(1029) - hh4(1435) + &
     & hh4(1107) - hh4(1030) + hh4(1037) - hh4(1463)
      hh4(1030)=hh4(1030)*hh4(1039)
      hh4(1037)=hh4(1073) + hh4(1174)
      hh4(1037)=hh4(1037)*z
      hh4(1033)=hh4(1037) + hh4(1033) - hh4(1399)
      hh4(1033)=hh4(1033)*z
      hh4(1037)=hh4(1396)*hh4(162)
      hh4(1033)=hh4(1092) + hh4(1037) + hh4(1033)
      hh4(1037)=hh4(1099)*hh4(160)
      hh4(1073)=hh4(188) - hh4(1122)
      hh4(1078)=hh4(1073) - hh4(35)
      hh4(1089)=hh4(1078)*hh4(1239)
      hh4(1095)=hh4(1396)*hh4(30)
      hh4(1037)=hh4(1089) - hh4(1095) - hh4(1037) + hh4(1378) - &
     & hh4(1033)
      hh4(1037)=hh4(1037)*hh4(1055)
      hh4(1089)=hh4(1444)*hh4(1031)
      hh4(1095)= - hh4(1089)*hh4(1100)
      hh4(1107)=hh4(1457)*hh4(1031)
      hh4(1174)= - hh4(1107)*hh4(1103)
      hh4(1346)=hh4(1465)*hh4(1031)
      hh4(1378)= - hh4(1346)*hh4(1111)
      hh4(1399)=hh4(1239)*hh4(1031)
      hh4(1115)=hh4(1399)*hh4(1115)
      hh4(1402)=hh4(1099)*hh4(1031)
      hh4(1435)= - hh4(317)*hh4(1402)
      hh4(1037)=hh4(1435) + hh4(1037) + hh4(1115) + hh4(1378) + &
     & hh4(1174) + hh4(1095)
      hh4(1037)=hh4(1028)*hh4(1037)
      hh4(1095)=hh4(1396)*hh4(1031)
      hh4(1115)= - hh4(1095)*hh4(1076)
      hh4(1030)=hh4(1037) + hh4(1030) + hh4(1115)
      hh4(1030)=hh4(1019)*hh4(1030)
      hh4(1037)=hh4(1449)*hh4(1128)
      hh4(1115)=hh4(1402)*hh4(1120)
      hh4(1174)= - hh4(1037) - hh4(1115)
      hh4(1174)=hh4(243)*hh4(1174)
      hh4(1378)=hh4(1099)*hh4(162)
      hh4(1378)=hh4(1450) + hh4(1378)
      hh4(1435)=hh4(1099)*hh4(30)
      hh4(1442)=hh4(1239)*hh4(160)
      hh4(1435)= - hh4(1446) + hh4(1378) + hh4(1442) + hh4(1435)
      hh4(1435)=hh4(1435)*hh4(1031)
      hh4(1442)= - hh4(1435)*hh4(1113)
      hh4(1445)=hh4(1113)*hh4(1399)
      hh4(1446)= - hh4(243)*hh4(1445)
      hh4(1442)=hh4(1442) + hh4(1446)
      hh4(1442)=hh4(161)*hh4(1442)
      hh4(1446)=hh4(1436)*hh4(1128)
      hh4(1447)=hh4(1399)*hh4(1120)
      hh4(1446)=hh4(1446) + hh4(1447)
      hh4(1450)= - hh4(22)*hh4(1446)
      hh4(1452)=hh4(1399)*hh4(1214)
      hh4(1115)=hh4(1115) + hh4(1452)
      hh4(1454)=hh4(1239)*hh4(287)
      hh4(1454)=hh4(1454) + hh4(1460)
      hh4(1455)=hh4(1099)*hh4(253)
      hh4(1459)=hh4(1239)*hh4(259)
      hh4(1455)=hh4(1454) - hh4(1459) - hh4(1455)
      hh4(1455)=hh4(1455)*hh4(1128)
      hh4(1455)=hh4(1455) + hh4(1115)
      hh4(1459)=hh4(212)*hh4(1455)
      hh4(1030)=hh4(1459) + hh4(1450) + hh4(1442) + hh4(1174) + &
     & hh4(1030)
      hh4(1174)=hh4(1436)*hh4(1150)
      hh4(1442)=hh4(1453)*hh4(1040)
      hh4(1400)=hh4(1033) - hh4(1400)
      hh4(1400)=hh4(1400)*hh4(12)
      hh4(1450)=hh4(1444)*hh4(259)
      hh4(1451)=hh4(1451)*hh4(253)
      hh4(1033)=hh4(1033)*hh4(25)
      hh4(1453)=hh4(1122)*hh4(1458)
      hh4(1459)=3.0_prec*hh4(1036)
      hh4(1142)=hh4(1459) - hh4(1142)
      hh4(1142)=hh4(1142)*z
      hh4(1142)=hh4(1142) - hh4(1459)
      hh4(1142)=hh4(1142)*z
      hh4(1460)= - hh4(1465)*hh4(1152)
      hh4(1461)=hh4(1396)*hh4(1139)
      hh4(1148)=hh4(1099)*hh4(1148)
      hh4(1462)=hh4(1457)*hh4(35)
      hh4(1463)=hh4(1456) + hh4(1099)
      hh4(1463)=hh4(1463)*hh4(188)
      hh4(1449)=hh4(1449)*hh4(30)
      hh4(1454)=hh4(1454)*hh4(45)
      hh4(1154)= - hh4(1154)*hh4(1239)
      hh4(1033)=hh4(1142) + hh4(1400) + hh4(1460) + hh4(1461) + &
     & hh4(1148) + hh4(1462) - hh4(1463) + hh4(1154) + hh4(1450) + &
     & hh4(1451) + hh4(1033) + hh4(1449) - hh4(1454) + hh4(1453) + &
     & hh4(1036) + hh4(1442) + hh4(1174)
      hh4(1033)=hh4(1033)*hh4(1039)
      hh4(1142)=hh4(1435)*hh4(159)
      hh4(1148)=hh4(1458)*hh4(1031)
      hh4(1154)=hh4(1148)*hh4(22)
      hh4(1174)=hh4(1239)*hh4(162)
      hh4(1174)=hh4(1174) + hh4(1417)
      hh4(1066)=hh4(1174) + hh4(1066)
      hh4(1400)=hh4(1239)*hh4(30)
      hh4(1191)=hh4(1066) + hh4(1400) - hh4(1191)
      hh4(1191)=hh4(1191)*hh4(1031)
      hh4(1400)=hh4(1191)*hh4(161)
      hh4(1417)=hh4(1213)*hh4(1399)
      hh4(1435)=hh4(1100)*hh4(1346)
      hh4(1142)= - hh4(1417) + hh4(1400) + hh4(1154) + hh4(1142) - &
     & hh4(1435)
      hh4(1142)=hh4(1142)*hh4(1028)
      hh4(1154)=hh4(1402)*hh4(1076)
      hh4(1033)=hh4(1142) + hh4(1154) + hh4(1033)
      hh4(1033)=hh4(1033)*hh4(1019)
      hh4(1142)=hh4(1416)*hh4(1128)
      hh4(1142)=hh4(1142) + hh4(1447)
      hh4(1154)=hh4(1142)*hh4(243)
      hh4(1400)=hh4(1441)*hh4(1128)
      hh4(1400)=hh4(1400) - hh4(1447)
      hh4(1417)=hh4(1400)*hh4(212)
      hh4(1033)=hh4(1033) + hh4(1154) + hh4(1417)
      hh4(1154)=hh4(1073) - hh4(1200)
      hh4(1154)=hh4(1154)*hh4(1239)
      hh4(1200)=hh4(1378)*hh4(1044)
      hh4(1378)= - hh4(1458)*hh4(1150)
      hh4(1417)=hh4(1436)*hh4(45)
      hh4(1435)=hh4(1444)*hh4(253)
      hh4(1416)=hh4(1416)*hh4(30)
      hh4(1436)= - hh4(1465)*hh4(1315)
      hh4(1139)=hh4(1099)*hh4(1139)
      hh4(1441)=hh4(1396)*hh4(228)
      hh4(1063)=hh4(1154) - hh4(1200) + hh4(1417) - hh4(1435) + &
     & hh4(1378) - hh4(1416) - hh4(1139) - hh4(1441) - hh4(1063) + &
     & hh4(1436)
      hh4(1063)=hh4(1063)*hh4(1039)
      hh4(1139)=hh4(1399)*hh4(1182)
      hh4(1154)=hh4(1148)*hh4(1109)
      hh4(1200)=hh4(1191)*hh4(1025)
      hh4(1378)=hh4(1107)*hh4(1202)
      hh4(1416)=hh4(1346)*hh4(1159)
      hh4(1063)= - hh4(1416) - hh4(1378) + hh4(1154) - hh4(1200) + &
     & hh4(1063) + hh4(1139)
      hh4(1063)=hh4(1063)*hh4(1019)
      hh4(1139)=hh4(1458)*hh4(45)
      hh4(1066)=hh4(1066)*hh4(12)
      hh4(1125)=hh4(1125) - hh4(1026)
      hh4(1125)=hh4(1125)*z
      hh4(1125)=hh4(1125) + hh4(1026)
      hh4(1125)=hh4(1125)*z
      hh4(1125)=hh4(1174) - hh4(1125) + hh4(71)
      hh4(1125)=hh4(1125)*hh4(25)
      hh4(1137)=hh4(1137)*hh4(1239)
      hh4(1154)=hh4(1457)*hh4(30)
      hh4(1174)=hh4(1465)*hh4(253)
      hh4(1200)=hh4(1099)*hh4(228)
      hh4(1066)= - hh4(1139) + hh4(1154) - hh4(1174) + hh4(1066) - &
     & hh4(1137) + hh4(1125) + hh4(1200) + hh4(1448)
      hh4(1125)=hh4(1066)*hh4(1128)
      hh4(1137)=hh4(1399)*hh4(1180)
      hh4(1139)=hh4(1346)*hh4(1120)
      hh4(1125)= - hh4(1125) + hh4(1452) + hh4(1137) - hh4(1139)
      hh4(1137)=hh4(1465)*hh4(12)
      hh4(1139)=hh4(1239)*hh4(1310)
      hh4(1137)= - hh4(1137) - hh4(1139) - hh4(1440) - hh4(1443)
      hh4(1137)=hh4(1137)*hh4(1128)
      hh4(1137)=hh4(1137) + hh4(1447)
      hh4(1139)=hh4(1399)*hh4(1069)
      hh4(1154)=hh4(1272) + hh4(1099)
      hh4(1154)=hh4(1154)*hh4(1031)
      hh4(1174)=hh4(1154)*hh4(1197)
      hh4(1174)=hh4(1174) + hh4(1139)
      hh4(1174)=hh4(5)*hh4(1174)
      hh4(1174)=30.0_prec*hh4(1137) + hh4(1174)
      hh4(1174)=hh4(5)*hh4(1174)
      hh4(1174)=120.0_prec*hh4(1125) + hh4(1174)
      hh4(1174)=hh4(5)*hh4(1174)
      hh4(1174)=360.0_prec*hh4(1063) + hh4(1174)
      hh4(1174)=hh4(5)*hh4(1174)
      hh4(1174)= - 720.0_prec*hh4(1033) + hh4(1174)
      hh4(1174)=hh4(5)*hh4(1174)
      hh4(1200)=hh4(1154)*hh4(1126)
      hh4(1200)=hh4(1200) + hh4(1139)
      hh4(1200)=hh4(1200)*hh4(5)
      hh4(1200)=hh4(1200) + 6.0_prec*hh4(1137)
      hh4(1200)=hh4(1200)*hh4(5)
      hh4(1200)=hh4(1200) + 6.0_prec*hh4(1125)
      hh4(1378)=hh4(1399)*hh4(1162)
      hh4(1378)=hh4(1378) + hh4(1200)
      hh4(1378)=hh4(1378)*hh4(1164)
      hh4(1416)=hh4(1399)*hh4(1167)
      hh4(1030)=hh4(1378) + 720.0_prec*hh4(1030) + hh4(1174) + hh4(1416)
      hh4(1174)=2.0_prec*hh4(19)
      hh4(1030)=hh4(1030)*hh4(1174)
      hh4(1378)=hh4(1107)*hh4(1069)
      hh4(1416)=hh4(1378) + 2.0_prec*hh4(1142)
      hh4(1416)=hh4(1416)*hh4(5)
      hh4(1037)=hh4(1037) + hh4(1115)
      hh4(1115)=hh4(1416) + 2.0_prec*hh4(1037)
      hh4(1416)= - hh4(1115)*hh4(1201)
      hh4(1417)=hh4(1148)*hh4(1116)
      hh4(1417)=hh4(1417) + hh4(1139)
      hh4(1417)=hh4(1417)*hh4(5)
      hh4(1435)= - hh4(1417) + 2.0_prec*hh4(1400)
      hh4(1436)= - hh4(1435)*hh4(1218)
      hh4(1440)=hh4(1346)*hh4(1116)
      hh4(1440)=hh4(1440) - hh4(1139)
      hh4(1440)=hh4(1440)*hh4(5)
      hh4(1089)=hh4(1089)*hh4(1116)
      hh4(1089)=hh4(1089) - hh4(1440)
      hh4(1441)= - hh4(273)*hh4(1089)
      hh4(1442)=hh4(1402)*hh4(1116)
      hh4(1442)=hh4(1442) + hh4(1139)
      hh4(1442)=hh4(1442)*hh4(5)
      hh4(1443)=hh4(1095)*hh4(1116)
      hh4(1442)=hh4(1442) + hh4(1443)
      hh4(1443)= - hh4(115)*hh4(1442)
      hh4(1416)=hh4(1443) + hh4(1441) + hh4(1436) + hh4(1416)
      hh4(1416)=hh4(1232)*hh4(1416)
      hh4(1436)=hh4(1402)*hh4(1113)
      hh4(1436)=hh4(1436) + hh4(1139)
      hh4(1441)= - hh4(1436)*hh4(1226)
      hh4(1443)=hh4(1148)*hh4(1113)
      hh4(1443)=hh4(1443) + hh4(1139)
      hh4(1444)= - hh4(1443)*hh4(1231)
      hh4(1448)=hh4(1142) + hh4(1378)
      hh4(1449)= - hh4(47)*hh4(1448)
      hh4(1450)=hh4(1346)*hh4(1113)
      hh4(1450)=hh4(1450) - hh4(1139)
      hh4(1451)= - hh4(296)*hh4(1450)
      hh4(1452)=hh4(1399)*hh4(1238)
      hh4(1453)= - hh4(248)*hh4(1107)
      hh4(1452)=hh4(1453) + hh4(1452)
      hh4(1452)=hh4(1452)*hh4(1113)
      hh4(1441)=hh4(1451) + hh4(1449) + hh4(1452) + hh4(1444) + &
     & hh4(1441)
      hh4(1444)=1440.0_prec*hh4(19)
      hh4(1441)=hh4(1444)*hh4(1441)
      hh4(1444)=hh4(1148)*hh4(1246)
      hh4(1444)=hh4(1444) + hh4(1139)
      hh4(1444)=hh4(1444)*hh4(5)
      hh4(1449)= - hh4(1444) + 12.0_prec*hh4(1400)
      hh4(1449)=hh4(1449)*hh4(5)
      hh4(1449)=hh4(1449) - 24.0_prec*hh4(1455)
      hh4(1449)=hh4(1449)*hh4(5)
      hh4(1451)=hh4(1099)*hh4(259)
      hh4(1452)=hh4(1239)*hh4(299)
      hh4(1453)=hh4(1396)*hh4(253)
      hh4(1038)=hh4(1452) + hh4(1451) + hh4(1453) - hh4(1038)
      hh4(1038)=hh4(1038)*hh4(1128)
      hh4(1451)=hh4(1402)*hh4(1214)
      hh4(1452)=hh4(1095)*hh4(1120)
      hh4(1451)=hh4(1451) + hh4(1452)
      hh4(1452)= - hh4(1399)*hh4(1295)
      hh4(1038)=hh4(1038) + hh4(1452) - hh4(1451)
      hh4(1452)=hh4(1443)*hh4(1296)
      hh4(1449)=hh4(1449) - hh4(1452) + 24.0_prec*hh4(1038)
      hh4(1453)=hh4(1449)*hh4(19)
      hh4(1454)=hh4(1399)*hh4(1301)
      hh4(1453)=hh4(1454) + hh4(1453)
      hh4(1454)=60.0_prec*hh4(7)
      hh4(1458)= - 60.0_prec*hh4(195) - hh4(1454)
      hh4(1453)=hh4(1453)*hh4(1458)
      hh4(1458)=109.0_prec*z
      hh4(1460)=hh4(1458) - 381.
      hh4(1460)=hh4(1460)*z
      hh4(1460)=hh4(1460) + 380.
      hh4(1460)=hh4(1460)*z
      hh4(1460)=hh4(1460) - 106.
      hh4(1460)=hh4(1460)*z
      hh4(1460)=hh4(1460) - 3.
      hh4(1460)=hh4(1460)*z
      hh4(1460)=hh4(1460) + 1.
      hh4(1461)=hh4(1460)*hh4(1081)
      hh4(1386)=hh4(1386) + 10.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) - 10.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) + 5.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) - 1.
      hh4(1462)=hh4(1386)*hh4(16)
      hh4(1463)=163.0_prec*z
      hh4(1464)=hh4(1463) - 570.
      hh4(1464)=hh4(1464)*z
      hh4(1464)=hh4(1464) + 569.
      hh4(1464)=hh4(1464)*z
      hh4(1464)=hh4(1464) - 160.
      hh4(1464)=hh4(1464)*z
      hh4(1464)=hh4(1464) - 3.
      hh4(1464)=hh4(1464)*z
      hh4(1464)=hh4(1464) + 1.
      hh4(1461)= - hh4(1461) - 81.0_prec*hh4(1462) + 2.0_prec*hh4(1464)
      hh4(1462)=hh4(1393) - 255.
      hh4(1462)=hh4(1462)*z
      hh4(1462)=hh4(1462) + 254.
      hh4(1462)=hh4(1462)*z
      hh4(1462)=hh4(1462) - 70.
      hh4(1462)=hh4(1462)*z
      hh4(1462)=hh4(1462) - 3.
      hh4(1462)=hh4(1462)*z
      hh4(1462)=hh4(1462) + 1.
      hh4(1465)=hh4(1462)*hh4(1244)
      hh4(1461)=hh4(1465) + 2.0_prec*hh4(1461)
      hh4(1465)= - hh4(1461)*hh4(1437)
      hh4(1466)=hh4(1461)*hh4(1434)
      hh4(1467)=hh4(1252) - hh4(1339)
      hh4(1467)=hh4(1467)*z
      hh4(1467)=hh4(1467) - hh4(1339)
      hh4(1467)=hh4(1467)*z
      hh4(1467)=hh4(1467) + hh4(1249)
      hh4(1467)=hh4(1467)*z
      hh4(1467)=hh4(1467) - XNF
      hh4(1291)= - hh4(1467)*hh4(1291)
      hh4(1468)=hh4(1291)*hh4(11)
      hh4(1466)=hh4(1468) + hh4(1466)
      hh4(1466)=XN*hh4(1466)
      hh4(1465)=hh4(1465) + hh4(1466)
      hh4(1465)=XN*hh4(1465)
      hh4(1465)= - hh4(1468) + hh4(1465)
      hh4(1465)=hh4(1465)*hh4(1248)
      hh4(1466)=37.0_prec*z
      hh4(1468)=hh4(1466) - 183.
      hh4(1468)=hh4(1468)*z
      hh4(1468)=hh4(1468) + 350.
      hh4(1468)=hh4(1468)*z
      hh4(1468)=hh4(1468) - 346.
      hh4(1468)=hh4(1468)*z
      hh4(1468)=hh4(1468) + 165.
      hh4(1468)=hh4(1468)*z
      hh4(1468)=hh4(1468) - 23.
      hh4(1469)=hh4(1468)*hh4(1247)
      hh4(1470)=hh4(1467)*hh4(11)
      hh4(1469)=hh4(1469) + hh4(1470)
      hh4(1469)=hh4(1469)*XN
      hh4(1471)=hh4(1468)*hh4(11)
      hh4(1469)=hh4(1469) - hh4(1471)
      hh4(1469)=hh4(1469)*XN
      hh4(1469)=hh4(1469) - hh4(1470)
      hh4(1471)= - hh4(1469)*hh4(1267)
      hh4(1472)=324.0_prec*hh4(1262)
      hh4(1473)=8.0_prec*z
      hh4(1474)=hh4(1473)*hh4(1407)
      hh4(1474)=hh4(1474) + 51.
      hh4(1474)=hh4(1474)*z
      hh4(1474)=hh4(1474) - 41.
      hh4(1474)=hh4(1474)*z
      hh4(1474)=hh4(1474) + 17.
      hh4(1474)=hh4(1474)*z
      hh4(1474)=hh4(1474) - 3.
      hh4(1475)= - hh4(1474)*hh4(1257)
      hh4(1476)=hh4(1475)*hh4(1472)
      hh4(1465)=hh4(1476) + hh4(1465) + hh4(1471)
      hh4(1471)=12.0_prec*hh4(12)
      hh4(1471)=hh4(1474)*hh4(1471)
      hh4(1471)=hh4(1471) + hh4(1468)
      hh4(1476)=12.0_prec*hh4(13)
      hh4(1477)=hh4(1386)*hh4(1476)
      hh4(1477)=hh4(1471) + hh4(1477)
      hh4(1478)=hh4(1477)*hh4(1247)
      hh4(1478)=hh4(1478) + hh4(1470)
      hh4(1478)=hh4(1478)*XN
      hh4(1479)=hh4(1477)*hh4(11)
      hh4(1478)=hh4(1478) - hh4(1479)
      hh4(1478)=hh4(1478)*XN
      hh4(1478)=hh4(1478) - hh4(1470)
      hh4(1479)= - hh4(1478)*hh4(1415)
      hh4(1480)= - hh4(1386)*hh4(1257)
      hh4(1481)=hh4(1480)*hh4(1069)
      hh4(1482)=hh4(1386)*hh4(12)
      hh4(1482)=hh4(1482) + hh4(1474)
      hh4(1483)= - hh4(1482)*hh4(1257)
      hh4(1484)=hh4(1483)*hh4(1197)
      hh4(1484)=hh4(1484) + hh4(1481)
      hh4(1485)=2.0_prec*hh4(5)
      hh4(1484)=hh4(1484)*hh4(1485)
      hh4(1479)=hh4(1479) + hh4(1484)
      hh4(1479)=hh4(1479)*hh4(1288)
      hh4(1484)=hh4(1468)*hh4(1081)
      hh4(1439)=hh4(1474)*hh4(1439)
      hh4(1439)= - hh4(1439) - hh4(1484) + 2.0_prec*hh4(1462)
      hh4(1484)=hh4(1439)*hh4(1247)
      hh4(1282)=hh4(1467)*hh4(1282)
      hh4(1486)=hh4(1282)*hh4(11)
      hh4(1484)=hh4(1484) - hh4(1486)
      hh4(1484)=hh4(1484)*XN
      hh4(1487)=hh4(1439)*hh4(11)
      hh4(1484)=hh4(1484) - hh4(1487)
      hh4(1484)=hh4(1484)*XN
      hh4(1484)=hh4(1484) + hh4(1486)
      hh4(1484)=hh4(1484)*hh4(1248)
      hh4(1486)=hh4(1113)*hh4(14)
      hh4(1487)=36.0_prec*hh4(1486)
      hh4(1488)=hh4(1487)*hh4(1480)
      hh4(1488)=hh4(1488) + hh4(1484)
      hh4(1479)=20.0_prec*hh4(1488) + hh4(1479)
      hh4(1479)=hh4(5)*hh4(1479)
      hh4(1489)=hh4(1462)*hh4(1081)
      hh4(1489)= - hh4(1489) + 2.0_prec*hh4(1460)
      hh4(1490)=hh4(1468)*hh4(1244)
      hh4(1489)=hh4(1490) + 2.0_prec*hh4(1489)
      hh4(1490)=hh4(1489)*hh4(1247)
      hh4(1254)= - hh4(1467)*hh4(1254)
      hh4(1491)=hh4(1254)*hh4(11)
      hh4(1490)=hh4(1490) + hh4(1491)
      hh4(1490)=hh4(1490)*XN
      hh4(1492)=hh4(1489)*hh4(11)
      hh4(1490)=hh4(1490) - hh4(1492)
      hh4(1490)=hh4(1490)*XN
      hh4(1490)=hh4(1490) - hh4(1491)
      hh4(1490)=hh4(1490)*hh4(1248)
      hh4(1491)=108.0_prec*hh4(1486)
      hh4(1492)=hh4(1491)*hh4(1475)
      hh4(1490)=hh4(1490) - hh4(1492)
      hh4(1492)=108.0_prec*hh4(1262)
      hh4(1480)=hh4(1480)*hh4(1492)
      hh4(1480)=hh4(1480) - hh4(1490)
      hh4(1479)=20.0_prec*hh4(1480) + hh4(1479)
      hh4(1479)=hh4(1479)*hh4(1288)
      hh4(1465)=40.0_prec*hh4(1465) + hh4(1479)
      hh4(1465)=hh4(1465)*hh4(1288)
      hh4(1479)=hh4(1148)*hh4(1126)
      hh4(1479)=hh4(1479) + hh4(1139)
      hh4(1479)=hh4(1479)*hh4(5)
      hh4(1480)= - hh4(1479) + 6.0_prec*hh4(1400)
      hh4(1480)=hh4(1480)*hh4(5)
      hh4(1493)=hh4(1399)*hh4(1307)
      hh4(1480)= - hh4(1480) + hh4(1493) + 6.0_prec*hh4(1455)
      hh4(1494)=240.0_prec*hh4(1309)
      hh4(1494)=hh4(1480)*hh4(19)*hh4(1494)
      hh4(1464)=hh4(1464)*hh4(1081)
      hh4(1495)=488.0_prec*z
      hh4(1496)=hh4(1495) - 1707.
      hh4(1496)=hh4(1496)*z
      hh4(1496)=hh4(1496) + 1705.
      hh4(1496)=hh4(1496)*z
      hh4(1496)=hh4(1496) - 482.
      hh4(1496)=hh4(1496)*z
      hh4(1496)=hh4(1496) - 6.
      hh4(1496)=hh4(1496)*z
      hh4(1464)=hh4(1496) - hh4(1464) + 2.
      hh4(1275)=hh4(1474)*hh4(1275)
      hh4(1244)=hh4(1460)*hh4(1244)
      hh4(1244)=hh4(1244) + hh4(1275) + 2.0_prec*hh4(1464)
      hh4(1275)=hh4(11)*hh4(1244)
      hh4(1244)= - hh4(1244)*hh4(1422)
      hh4(1460)=211.0_prec+ 171.0_prec*hh4(13)
      hh4(1460)=hh4(1460)*hh4(1467)
      hh4(1464)=hh4(1467)*hh4(12)
      hh4(1460)=hh4(1460) - 195.0_prec*hh4(1464)
      hh4(1244)= - hh4(1460) + hh4(1244)
      hh4(1244)=hh4(1244)*hh4(1247)
      hh4(1244)=4.0_prec*hh4(1275) + hh4(1244)
      hh4(1244)=XN*hh4(1244)
      hh4(1275)=hh4(11)*hh4(1460)
      hh4(1427)= - hh4(1469)*hh4(1427)
      hh4(1244)=hh4(1427) + hh4(1275) + hh4(1244)
      hh4(1244)=hh4(1248)*hh4(1244)
      hh4(1275)=5.0_prec*hh4(1470)
      hh4(1427)=hh4(1462)*hh4(1434)
      hh4(1427)=hh4(1275) + hh4(1427)
      hh4(1427)=XN*hh4(1427)
      hh4(1434)= - hh4(1462)*hh4(1437)
      hh4(1427)=hh4(1434) + hh4(1427)
      hh4(1427)=XN*hh4(1427)
      hh4(1275)= - hh4(1275) + hh4(1427)
      hh4(1275)=hh4(1275)*hh4(1267)
      hh4(1244)=hh4(1275) + hh4(1244)
      hh4(1275)=hh4(1478)*hh4(1248)
      hh4(1427)=hh4(1483)*hh4(1126)
      hh4(1427)=hh4(1427) + hh4(1481)
      hh4(1427)=hh4(1427)*hh4(1485)
      hh4(1427)= - hh4(1275) + hh4(1427)
      hh4(1427)=hh4(1427)*hh4(1288)
      hh4(1427)=hh4(1484) + hh4(1427)
      hh4(1427)=hh4(1427)*hh4(1290)
      hh4(1434)=hh4(1479) + 6.0_prec*hh4(1446)
      hh4(1434)=hh4(1434)*hh4(5)
      hh4(1437)=6.0_prec*hh4(1037)
      hh4(1434)=hh4(1493) + hh4(1434) + hh4(1437)
      hh4(1460)=hh4(1434)*hh4(29)*hh4(19)
      hh4(1015)=hh4(1015) - 240.0_prec*hh4(1460) + hh4(1030) + hh4(1427) + 40.&
     & *hh4(1244) + hh4(1465) + hh4(1441) + hh4(1416) + hh4(1494) + &
     & hh4(1453)
      hh4(1015)=y*hh4(1015)
      hh4(1030)=hh4(1013) + 3.
      hh4(1030)=hh4(1030)*z
      hh4(1030)=hh4(1030) - 2.
      hh4(1030)=hh4(1030)*z
      hh4(1030)=hh4(1030) + 1.
      hh4(1027)= - hh4(1030)*hh4(1027)
      hh4(1244)=hh4(1034)*z
      hh4(1416)=2.0_prec*hh4(1034)
      hh4(1244)=hh4(1244) - hh4(1416)
      hh4(1244)=hh4(1244)*z
      hh4(1035)=hh4(1244) + hh4(1035)
      hh4(1035)=hh4(1035)*z
      hh4(1035)=hh4(1035) - hh4(1416)
      hh4(1035)=hh4(1035)*z
      hh4(1106)= - hh4(1030)*hh4(1106)
      hh4(1034)=hh4(1035) + hh4(1106) + hh4(1034)
      hh4(1023)=hh4(1030)*hh4(1023)
      hh4(1023)=hh4(1023) - hh4(1034)
      hh4(1023)=hh4(1023)*hh4(12)
      hh4(1034)=hh4(1034)*hh4(25)
      hh4(1035)=hh4(1029)*z
      hh4(1106)=2.0_prec*hh4(1029)
      hh4(1035)=hh4(1035) - hh4(1106)
      hh4(1035)=hh4(1035)*z
      hh4(1035)=hh4(1035) + hh4(1112)
      hh4(1035)=hh4(1035)*z
      hh4(1035)=hh4(1035) - hh4(1106)
      hh4(1035)=hh4(1035)*z
      hh4(1053)=hh4(1053)*hh4(1030)
      hh4(1106)=hh4(1147) - hh4(1026)
      hh4(1106)=hh4(1106)*z
      hh4(1088)=hh4(1106) + hh4(1088)
      hh4(1088)=hh4(1088)*z
      hh4(1088)=hh4(1088) - hh4(71)
      hh4(1106)=2.0_prec*hh4(1088)
      hh4(1053)=hh4(1053) - hh4(1106)
      hh4(1053)=hh4(1053)*hh4(253)
      hh4(1112)=3.0_prec*hh4(1088)
      hh4(1147)=hh4(1030)*hh4(1050)
      hh4(1244)=hh4(1112) + hh4(1147)
      hh4(1244)=hh4(1244)*hh4(182)
      hh4(1416)=hh4(1030)*hh4(1084)
      hh4(1427)=hh4(1416) + 2.0_prec*hh4(1030)
      hh4(1441)=hh4(1030)*hh4(1081)
      hh4(1441)=hh4(1427) + hh4(1441)
      hh4(1453)=hh4(1030)*hh4(253)
      hh4(1460)=hh4(1453) - hh4(1441)
      hh4(1462)=hh4(1460)*hh4(69)
      hh4(1465)=hh4(1070)*z
      hh4(1469)=2.0_prec*hh4(1070)
      hh4(1465)=hh4(1465) - hh4(1469)
      hh4(1465)=hh4(1465)*z
      hh4(1071)=hh4(1465) + hh4(1071)
      hh4(1071)=hh4(1071)*z
      hh4(1071)=hh4(1071) - hh4(1469)
      hh4(1071)=hh4(1071)*z
      hh4(1070)=hh4(1071) + hh4(1070)
      hh4(1071)=hh4(1030)*hh4(45)
      hh4(1465)=hh4(1071) + hh4(1070)
      hh4(1469)= - hh4(1416) + hh4(1465)
      hh4(1478)=hh4(1469)*hh4(299)
      hh4(1479)=hh4(1070) - hh4(1416)
      hh4(1484)=hh4(1479)*hh4(196)
      hh4(1494)=hh4(1030)*hh4(78)
      hh4(1494)=hh4(1494) - hh4(1147)
      hh4(1496)=hh4(1494) - hh4(1112)
      hh4(1496)=hh4(1496)*hh4(287)
      hh4(1497)=hh4(1030)*hh4(1068)
      hh4(1494)=hh4(1494) + hh4(1497)
      hh4(1497)=hh4(1494) - hh4(1112)
      hh4(1498)=hh4(1497)*hh4(259)
      hh4(1079)=hh4(1079)*hh4(1441)
      hh4(1499)=hh4(1030)*hh4(12)
      hh4(1500)=hh4(1030)*hh4(25)
      hh4(1501)=hh4(1499) + hh4(1500)
      hh4(1049)=hh4(1049)*hh4(1501)
      hh4(1502)=2.0_prec*hh4(1501)
      hh4(1503)=hh4(1030)*hh4(182)
      hh4(1504)=hh4(1502) - hh4(1503)
      hh4(1504)=hh4(1504)*hh4(78)
      hh4(1427)=hh4(1427)*hh4(188)
      hh4(1505)=3.0_prec*hh4(1030)
      hh4(1506)=hh4(1501) + hh4(1505)
      hh4(1087)=hh4(1087)*hh4(1506)
      hh4(1507)=hh4(1505) - hh4(1500)
      hh4(1508)= - hh4(1110)*hh4(1507)
      hh4(1023)=hh4(1035) - hh4(1023) + hh4(1049) + hh4(1034) + &
     & hh4(1079) + hh4(1498) - hh4(1496) - hh4(1484) + hh4(1478) + &
     & hh4(1053) - hh4(1504) - hh4(1427) + hh4(1508) - hh4(1244) + &
     & hh4(1462) - hh4(1087) + hh4(1029) + hh4(1027)
      hh4(1023)= - hh4(1023)*hh4(1039)
      hh4(1027)=hh4(1469)*hh4(1031)
      hh4(1029)= - hh4(1027)*hh4(1100)
      hh4(1034)=hh4(1031)*hh4(1030)
      hh4(1035)=hh4(1034)*hh4(1313)
      hh4(1018)= - hh4(1077) + hh4(1018) + hh4(1078)
      hh4(1018)=hh4(1018)*hh4(1030)
      hh4(1049)=hh4(1092)*z
      hh4(1053)=2.0_prec*hh4(1092)
      hh4(1049)=hh4(1049) - hh4(1053)
      hh4(1049)=hh4(1049)*z
      hh4(1049)=hh4(1049) + hh4(1096)
      hh4(1049)=hh4(1049)*z
      hh4(1049)=hh4(1049) - hh4(1053)
      hh4(1049)=hh4(1049)*z
      hh4(1049)=hh4(1049) + hh4(1092)
      hh4(1018)=hh4(1018) + hh4(1049)
      hh4(1018)=hh4(1018)*hh4(1055)
      hh4(1053)=hh4(1501)*hh4(1031)
      hh4(1055)= - hh4(1053)*hh4(1103)
      hh4(1078)=hh4(1507)*hh4(1031)
      hh4(1079)=hh4(1078)*hh4(1111)
      hh4(1018)=hh4(1018) + hh4(1035) + hh4(1079) + hh4(1055) + &
     & hh4(1029)
      hh4(1018)=hh4(1028)*hh4(1018)
      hh4(1029)= - hh4(1034)*hh4(1105)
      hh4(1018)=hh4(1018) + hh4(1023) + hh4(1029)
      hh4(1018)=hh4(1019)*hh4(1018)
      hh4(1023)=hh4(1053)*hh4(1116)
      hh4(1029)=hh4(1034)*hh4(1131)
      hh4(1035)= - hh4(1023) - hh4(1029)
      hh4(1035)=hh4(243)*hh4(1035)
      hh4(1055)= - hh4(1045) - hh4(160)
      hh4(1055)=hh4(1030)*hh4(1055)
      hh4(1079)=hh4(1030)*hh4(162)
      hh4(1087)=hh4(1079) + hh4(1088)
      hh4(1087)=3.0_prec*hh4(1087)
      hh4(1055)=hh4(1494) - hh4(1087) + hh4(1055)
      hh4(1055)=hh4(1055)*hh4(1031)
      hh4(1092)=hh4(1055)*hh4(1113)
      hh4(1096)=hh4(1113)*hh4(1034)
      hh4(1103)= - hh4(243)*hh4(1096)
      hh4(1092)=hh4(1092) + hh4(1103)
      hh4(1092)=hh4(161)*hh4(1092)
      hh4(1103)=hh4(1441)*hh4(1128)
      hh4(1105)=hh4(1034)*hh4(1120)
      hh4(1103)=hh4(1103) + hh4(1105)
      hh4(1131)= - hh4(22)*hh4(1103)
      hh4(1244)=hh4(1034)*hh4(1214)
      hh4(1029)=hh4(1029) + hh4(1244)
      hh4(1313)=hh4(1030)*hh4(287)
      hh4(1313)=hh4(1502) + hh4(1313) - hh4(1503)
      hh4(1427)=hh4(259) + hh4(1060)
      hh4(1427)=hh4(1030)*hh4(1427)
      hh4(1427)=hh4(1427) - hh4(1313)
      hh4(1427)=hh4(1427)*hh4(1128)
      hh4(1427)=hh4(1427) - hh4(1029)
      hh4(1462)= - hh4(212)*hh4(1427)
      hh4(1018)=hh4(1462) + hh4(1131) + hh4(1092) + hh4(1035) + &
     & hh4(1018)
      hh4(1035)=hh4(1479)*hh4(1040)
      hh4(1040)= - hh4(1130)*hh4(1030)
      hh4(1092)=hh4(1313)*hh4(45)
      hh4(1130)= - hh4(1441)*hh4(1150)
      hh4(1077)=hh4(1030)*hh4(1077)
      hh4(1049)=hh4(1077) - hh4(1049)
      hh4(1077)=hh4(1030)*hh4(188)
      hh4(1077)=hh4(1077) - hh4(1049)
      hh4(1077)=hh4(1077)*hh4(12)
      hh4(1131)=hh4(1469)*hh4(259)
      hh4(1049)=hh4(1049)*hh4(25)
      hh4(1313)=hh4(1497)*hh4(253)
      hh4(1122)=hh4(1122)*hh4(1506)
      hh4(1080)= - hh4(1501)*hh4(1080)
      hh4(1143)=hh4(1143) - hh4(1459)
      hh4(1143)=hh4(1143)*z
      hh4(1141)=hh4(1143) + hh4(1141)
      hh4(1141)=hh4(1141)*z
      hh4(1143)= - hh4(1507)*hh4(1152)
      hh4(1459)=hh4(1505) + hh4(1500)
      hh4(1459)=hh4(1459)*hh4(188)
      hh4(1035)= - hh4(1141) - hh4(1040) + hh4(1077) + hh4(1459) - &
     & hh4(1131) + hh4(1036) + hh4(1130) + hh4(1143) + hh4(1092) - &
     & hh4(1049) - hh4(1313) - hh4(1122) + hh4(1035) + hh4(1080)
      hh4(1035)=hh4(1035)*hh4(1039)
      hh4(1036)=hh4(1055)*hh4(159)
      hh4(1040)=hh4(1079) + hh4(1416)
      hh4(1049)=hh4(1040) - hh4(1070)
      hh4(1055)=hh4(1030)*hh4(30)
      hh4(1055)=hh4(1049) + hh4(1055) - hh4(1071)
      hh4(1055)=hh4(1055)*hh4(1031)
      hh4(1070)=hh4(1055)*hh4(161)
      hh4(1071)=hh4(1506)*hh4(1031)
      hh4(1077)=hh4(1071)*hh4(22)
      hh4(1079)=hh4(1213)*hh4(1034)
      hh4(1080)=hh4(1100)*hh4(1078)
      hh4(1036)=hh4(1079) - hh4(1070) - hh4(1077) + hh4(1036) - &
     & hh4(1080)
      hh4(1036)=hh4(1036)*hh4(1028)
      hh4(1070)=hh4(1034)*hh4(1072)
      hh4(1035)= - hh4(1036) + hh4(1070) - hh4(1035)
      hh4(1035)=hh4(1035)*hh4(1019)
      hh4(1036)=hh4(1053)*hh4(1126)
      hh4(1036)=hh4(1036) + hh4(1105)
      hh4(1070)=hh4(1036)*hh4(243)
      hh4(1077)=hh4(1460)*hh4(1128)
      hh4(1077)=hh4(1077) - hh4(1105)
      hh4(1079)=hh4(1077)*hh4(212)
      hh4(1035)=hh4(1035) + hh4(1070) + hh4(1079)
      hh4(1070)=hh4(1087) + hh4(1147)
      hh4(1070)= - hh4(1070)*hh4(1044)
      hh4(1073)= - hh4(1073) + hh4(1153)
      hh4(1073)=hh4(1073)*hh4(1030)
      hh4(1079)=hh4(1441)*hh4(45)
      hh4(1080)=hh4(1469)*hh4(253)
      hh4(1087)= - hh4(1507)*hh4(1156)
      hh4(1092)= - hh4(1506)*hh4(1150)
      hh4(1045)=hh4(1501)*hh4(1045)
      hh4(1045)= - hh4(1045) - hh4(1073) - hh4(1106) + hh4(1092) + &
     & hh4(1079) - hh4(1080) + hh4(1070) + hh4(1087)
      hh4(1045)=hh4(1045)*hh4(1039)
      hh4(1070)=hh4(1034)*hh4(1182)
      hh4(1073)=hh4(1055)*hh4(1025)
      hh4(1079)=hh4(1053)*hh4(1202)
      hh4(1080)=hh4(1078)*hh4(1159)
      hh4(1087)=hh4(1071)*hh4(1109)
      hh4(1045)= - hh4(1073) - hh4(1079) + hh4(1080) + hh4(1087) + &
     & hh4(1045) + hh4(1070)
      hh4(1045)=hh4(1045)*hh4(1019)
      hh4(1049)=hh4(1049)*hh4(12)
      hh4(1040)=hh4(1040) + hh4(1088)
      hh4(1040)=hh4(1040)*hh4(25)
      hh4(1070)=hh4(1506)*hh4(45)
      hh4(1073)= - hh4(1177)*hh4(1030)
      hh4(1079)=hh4(1501)*hh4(30)
      hh4(1080)=hh4(1507)*hh4(253)
      hh4(1040)= - hh4(1070) + hh4(1079) + hh4(1080) + hh4(1049) + &
     & hh4(1073) + hh4(1040) + hh4(1112)
      hh4(1049)=hh4(1040)*hh4(1128)
      hh4(1070)=hh4(1034)*hh4(1180)
      hh4(1073)=hh4(1078)*hh4(1120)
      hh4(1049)=hh4(1049) - hh4(1244) - hh4(1070) - hh4(1073)
      hh4(1070)=hh4(1507)*hh4(12)
      hh4(1073)=hh4(1030)*hh4(1310)
      hh4(1070)=hh4(1070) - hh4(1073) - hh4(1453) + hh4(1465)
      hh4(1070)=hh4(1070)*hh4(1128)
      hh4(1070)=hh4(1070) + hh4(1105)
      hh4(1073)=hh4(1034)*hh4(1069)
      hh4(1079)=hh4(1505) + hh4(1499)
      hh4(1079)=hh4(1079)*hh4(1031)
      hh4(1080)=hh4(1079)*hh4(1197)
      hh4(1080)=hh4(1080) + hh4(1073)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1080)=30.0_prec*hh4(1070) + hh4(1080)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1080)= - 120.0_prec*hh4(1049) + hh4(1080)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1080)=360.0_prec*hh4(1045) + hh4(1080)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1080)= - 720.0_prec*hh4(1035) + hh4(1080)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1087)=hh4(1079)*hh4(1126)
      hh4(1087)=hh4(1087) + hh4(1073)
      hh4(1087)=hh4(1087)*hh4(5)
      hh4(1087)=hh4(1087) + 6.0_prec*hh4(1070)
      hh4(1087)=hh4(1087)*hh4(5)
      hh4(1087)=hh4(1087) - 6.0_prec*hh4(1049)
      hh4(1088)=hh4(1034)*hh4(1162)
      hh4(1088)=hh4(1088) + hh4(1087)
      hh4(1088)=hh4(1088)*hh4(1164)
      hh4(1092)=hh4(1034)*hh4(1167)
      hh4(1018)=hh4(1088) + 720.0_prec*hh4(1018) + hh4(1080) + hh4(1092)
      hh4(1018)=hh4(19)*hh4(1018)
      hh4(1080)=hh4(359) + hh4(13)
      hh4(1088)=25.0_prec*z
      hh4(1092)=hh4(1088) - 36.
      hh4(1092)=hh4(1092)*z
      hh4(1092)=hh4(1092) + 15.
      hh4(1100)=hh4(1092)*hh4(1080)
      hh4(1106)=6.0_prec*z
      hh4(1109)=hh4(1106) - 13.
      hh4(1109)=hh4(1109)*z
      hh4(1112)=hh4(1109) + 5.
      hh4(1122)=2.0_prec*hh4(12)
      hh4(1130)=hh4(1112)*hh4(1122)
      hh4(1100)=hh4(1100) + hh4(1130)
      hh4(1130)=5.0_prec*hh4(410) + 5.0_prec*hh4(486)
      hh4(1131)=hh4(1014)*hh4(1130)
      hh4(1131)=hh4(1131) + hh4(1100)
      hh4(1141)=hh4(1092)*hh4(361)
      hh4(1143)=hh4(1131) - hh4(1141)
      hh4(1147)=hh4(466) + hh4(446)
      hh4(1150)=5.0_prec*hh4(1147)
      hh4(1153)=hh4(1014)*hh4(1150)
      hh4(1162)=2.0_prec*hh4(364)
      hh4(1167)=hh4(1112)*hh4(1162)
      hh4(1177)=hh4(1092)*hh4(462)
      hh4(1153)=hh4(1153) + hh4(1177) + hh4(1167) - hh4(1143)
      hh4(1153)=hh4(1153)*hh4(1031)
      hh4(1167)=hh4(1153)*hh4(1113)
      hh4(1177)=hh4(396) + hh4(14)
      hh4(1180)=5.0_prec*hh4(1177)
      hh4(1180)=hh4(1113)*hh4(1180)
      hh4(1182)=hh4(1114)*hh4(1180)
      hh4(1202)=hh4(1113)*hh4(363)
      hh4(1213)=hh4(1092)*hh4(1031)
      hh4(1244)=hh4(1213)*hh4(1202)
      hh4(1182)=hh4(1182) + hh4(1244)
      hh4(1244)=5.0_prec*hh4(493)
      hh4(1244)=hh4(1113)*hh4(1244)
      hh4(1310)=hh4(1114)*hh4(1244)
      hh4(1167)=hh4(1167) - hh4(1182) + hh4(1310)
      hh4(1310)=2.0_prec*hh4(1167)
      hh4(1313)=5.0_prec*hh4(462)
      hh4(1416)=hh4(1014)*hh4(1313)
      hh4(1441)=hh4(1092)*hh4(364)
      hh4(1416)=hh4(1441) + hh4(1416)
      hh4(1441)=5.0_prec*hh4(361)
      hh4(1453)=hh4(1014)*hh4(1441)
      hh4(1459)=hh4(1453) + hh4(1416)
      hh4(1460)=5.0_prec*hh4(1080)
      hh4(1462)=hh4(1014)*hh4(1460)
      hh4(1465)=hh4(1092)*hh4(12)
      hh4(1462)=hh4(1462) + hh4(1465)
      hh4(1469)=hh4(1462) + 2.0_prec*hh4(1112)
      hh4(1478)=hh4(1469) - hh4(1459)
      hh4(1478)=hh4(1478)*hh4(1031)
      hh4(1479)=hh4(1478)*hh4(1113)
      hh4(1484)=5.0_prec*hh4(363)
      hh4(1494)=hh4(1113)*hh4(1484)
      hh4(1496)=hh4(1114)*hh4(1494)
      hh4(1479)=hh4(1479) + hh4(1496)
      hh4(1497)=2.0_prec*hh4(1479)
      hh4(1498)=5.0_prec*hh4(12)
      hh4(1502)=hh4(1014)*hh4(1498)
      hh4(1503)=hh4(1502) + hh4(1092)
      hh4(1504)=5.0_prec*hh4(364)
      hh4(1506)=hh4(1014)*hh4(1504)
      hh4(1506)=hh4(1503) - hh4(1506)
      hh4(1507)=hh4(1506)*hh4(1031)
      hh4(1508)=hh4(1507)*hh4(1113)
      hh4(1509)=5./3.0_prec*hh4(5)
      hh4(1509)=hh4(1113)*hh4(1509)
      hh4(1510)=hh4(1114)*hh4(1509)
      hh4(1511)= - hh4(1508) - hh4(1510)
      hh4(1511)=hh4(5)*hh4(1511)
      hh4(1511)= - hh4(1497) + hh4(1511)
      hh4(1511)=hh4(5)*hh4(1511)
      hh4(1512)=70./3.0_prec*zeta3
      hh4(1512)=hh4(1113)*hh4(1512)
      hh4(1513)=hh4(1114)*hh4(1512)
      hh4(1514)=10.0_prec*hh4(433)
      hh4(1515)=hh4(1514)*hh4(1138)
      hh4(1511)=hh4(1515) - hh4(1513) + hh4(1310) + hh4(1511)
      hh4(1511)=hh4(372)*hh4(1511)
      hh4(1515)=hh4(1081)*hh4(1163)
      hh4(1516)=hh4(1020) - 9.
      hh4(1517)=hh4(1515) + hh4(1516)
      hh4(1518)=3.0_prec*hh4(364)
      hh4(1519)=hh4(1518)*hh4(1163)
      hh4(1519)=hh4(1517) - hh4(1519)
      hh4(1520)=hh4(1519)*hh4(1031)
      hh4(1521)=hh4(1520)*hh4(1113)
      hh4(1522)=hh4(1521) + hh4(1183)
      hh4(1522)=hh4(1522)*hh4(5)
      hh4(1523)=3.0_prec*hh4(462)
      hh4(1524)=hh4(1523)*hh4(1163)
      hh4(1525)=hh4(1516)*hh4(364)
      hh4(1524)=hh4(1525) + hh4(1524)
      hh4(1525)=3.0_prec*hh4(361)
      hh4(1526)=hh4(1525)*hh4(1163)
      hh4(1527)=hh4(1526) + hh4(1524)
      hh4(1528)=3.0_prec*hh4(1080)
      hh4(1529)=hh4(1163)*hh4(1528)
      hh4(1530)=hh4(1516)*hh4(12)
      hh4(1529)=hh4(1529) + hh4(1530)
      hh4(1531)=4.0_prec*z
      hh4(1532)=hh4(1531) - 3.
      hh4(1533)=2.0_prec*hh4(1532)
      hh4(1534)=hh4(1529) + hh4(1533)
      hh4(1535)=hh4(1534) - hh4(1527)
      hh4(1535)=hh4(1535)*hh4(1031)
      hh4(1536)=hh4(1535)*hh4(1113)
      hh4(1537)=3.0_prec*hh4(363)
      hh4(1538)=hh4(1537)*hh4(1208)
      hh4(1536)=hh4(1536) + hh4(1538)
      hh4(1539)=2.0_prec*hh4(1536)
      hh4(1522)=hh4(1522) + hh4(1539)
      hh4(1522)=hh4(1522)*hh4(5)
      hh4(1540)=hh4(1516)*hh4(1080)
      hh4(1541)=hh4(1532)*hh4(1122)
      hh4(1540)=hh4(1540) + hh4(1541)
      hh4(1541)=hh4(410) + hh4(486)
      hh4(1542)=3.0_prec*hh4(1541)
      hh4(1543)=hh4(1163)*hh4(1542)
      hh4(1543)=hh4(1543) + hh4(1540)
      hh4(1544)=hh4(1516)*hh4(361)
      hh4(1545)=hh4(1543) - hh4(1544)
      hh4(1546)=3.0_prec*hh4(1147)
      hh4(1547)=hh4(1163)*hh4(1546)
      hh4(1548)=hh4(1532)*hh4(1162)
      hh4(1549)=hh4(1516)*hh4(462)
      hh4(1547)=hh4(1547) + hh4(1549) + hh4(1548) - hh4(1545)
      hh4(1547)=hh4(1547)*hh4(1031)
      hh4(1548)=hh4(1547)*hh4(1113)
      hh4(1549)=3.0_prec*hh4(396)
      hh4(1550)=hh4(1113)*hh4(1549)
      hh4(1550)=hh4(1270) + hh4(1550)
      hh4(1550)=hh4(1199)*hh4(1550)
      hh4(1551)=hh4(1516)*hh4(1031)
      hh4(1552)=hh4(1551)*hh4(1202)
      hh4(1550)=hh4(1550) + hh4(1552)
      hh4(1552)=3.0_prec*hh4(493)
      hh4(1553)=hh4(1208)*hh4(1552)
      hh4(1548)=hh4(1548) - hh4(1550) + hh4(1553)
      hh4(1553)=2.0_prec*hh4(1548)
      hh4(1554)=6.0_prec*hh4(433)
      hh4(1555)=hh4(1208)*hh4(1554)
      hh4(1555)=hh4(1555) + hh4(1553)
      hh4(1522)=hh4(1522) - hh4(1555) + hh4(1308)
      hh4(1556)= - hh4(372)*hh4(1522)
      hh4(1557)=hh4(1528) + hh4(1541) + hh4(1122)
      hh4(1523)= - hh4(1557) + hh4(1147) + hh4(1523) + hh4(1525) + &
     & hh4(1162)
      hh4(1523)=hh4(1523)*hh4(1031)
      hh4(1558)=hh4(1523)*hh4(1113)
      hh4(1559)=hh4(1128)*hh4(1537)
      hh4(1560)=hh4(1128)*hh4(14)
      hh4(1561)=hh4(1128)*hh4(396)
      hh4(1559)=hh4(1561) + hh4(1559) + hh4(1560)
      hh4(1562)=hh4(1128)*hh4(493)
      hh4(1558)=hh4(1558) + hh4(1562) - hh4(1559)
      hh4(1562)=2.0_prec*hh4(1558)
      hh4(1081)=hh4(1080) + hh4(1081)
      hh4(1563)= - hh4(462) + hh4(1081) - hh4(1518)
      hh4(1564)=hh4(361) - 2.
      hh4(1565)=hh4(1564) - hh4(1563)
      hh4(1565)=hh4(1565)*hh4(1031)
      hh4(1566)=hh4(1565)*hh4(1113)
      hh4(1567)=hh4(1128)*hh4(363)
      hh4(1566)=hh4(1566) - hh4(1567)
      hh4(1568)=2.0_prec*hh4(1566)
      hh4(1569)=hh4(1321) - hh4(364)
      hh4(1570)=hh4(1569)*hh4(1031)
      hh4(1571)=hh4(1570)*hh4(1113)
      hh4(1572)=1./3.0_prec*hh4(5)
      hh4(1573)=hh4(1128)*hh4(1572)
      hh4(1574)= - hh4(1571) - hh4(1573)
      hh4(1574)=hh4(5)*hh4(1574)
      hh4(1574)=hh4(1568) + hh4(1574)
      hh4(1574)=hh4(5)*hh4(1574)
      hh4(1575)=14./3.0_prec*zeta3
      hh4(1576)=hh4(1128)*hh4(1575)
      hh4(1577)=2.0_prec*hh4(433)
      hh4(1578)=hh4(1577)*hh4(1128)
      hh4(1574)=hh4(1578) - hh4(1576) + hh4(1562) + hh4(1574)
      hh4(1578)=y*hh4(372)
      hh4(1574)=hh4(1574)*hh4(1578)
      hh4(1556)=hh4(1556) + hh4(1574)
      hh4(1556)=y*hh4(1556)
      hh4(1511)=hh4(1511) + hh4(1556)
      hh4(1511)=y*hh4(1511)
      hh4(1556)=35.0_prec*z
      hh4(1574)=hh4(1556) - 71.
      hh4(1574)=hh4(1574)*z
      hh4(1574)=hh4(1574) + 53.
      hh4(1579)=hh4(1574)*z
      hh4(1579)=hh4(1579) - 15.
      hh4(1580)=hh4(1579)*hh4(1080)
      hh4(1581)=hh4(1064) - 16.
      hh4(1581)=hh4(1581)*z
      hh4(1581)=hh4(1581) + 20.
      hh4(1581)=hh4(1581)*z
      hh4(1581)=hh4(1581) - 5.
      hh4(1582)=hh4(1581)*hh4(1122)
      hh4(1580)=hh4(1580) + hh4(1582)
      hh4(1582)=hh4(1239)*hh4(1130)
      hh4(1582)=hh4(1582) + hh4(1580)
      hh4(1583)=hh4(1579)*hh4(361)
      hh4(1584)=hh4(1582) - hh4(1583)
      hh4(1150)=hh4(1239)*hh4(1150)
      hh4(1585)=hh4(1581)*hh4(1162)
      hh4(1586)=hh4(1579)*hh4(462)
      hh4(1150)=hh4(1150) + hh4(1586) + hh4(1585) - hh4(1584)
      hh4(1150)=hh4(1150)*hh4(1031)
      hh4(1585)=hh4(1150)*hh4(1113)
      hh4(1586)=hh4(1399)*hh4(1180)
      hh4(1587)=hh4(1579)*hh4(1031)
      hh4(1588)=hh4(1587)*hh4(1202)
      hh4(1586)=hh4(1586) + hh4(1588)
      hh4(1244)=hh4(1399)*hh4(1244)
      hh4(1244)=hh4(1585) + hh4(1244) - hh4(1586)
      hh4(1585)=2.0_prec*hh4(1244)
      hh4(1588)=hh4(1239)*hh4(1313)
      hh4(1589)=hh4(1579)*hh4(364)
      hh4(1588)=hh4(1589) + hh4(1588)
      hh4(1589)=hh4(1239)*hh4(1441)
      hh4(1590)=hh4(1589) + hh4(1588)
      hh4(1591)=hh4(1239)*hh4(1460)
      hh4(1592)=hh4(1579)*hh4(12)
      hh4(1591)=hh4(1591) + hh4(1592)
      hh4(1593)=hh4(1591) + 2.0_prec*hh4(1581)
      hh4(1594)=hh4(1593) - hh4(1590)
      hh4(1594)=hh4(1594)*hh4(1031)
      hh4(1595)=hh4(1594)*hh4(1113)
      hh4(1596)=hh4(1399)*hh4(1494)
      hh4(1595)=hh4(1595) + hh4(1596)
      hh4(1597)=2.0_prec*hh4(1595)
      hh4(1598)=hh4(1239)*hh4(1498)
      hh4(1599)=hh4(1598) + hh4(1579)
      hh4(1600)=hh4(1239)*hh4(1504)
      hh4(1600)=hh4(1599) - hh4(1600)
      hh4(1601)=hh4(1600)*hh4(1031)
      hh4(1602)=hh4(1601)*hh4(1113)
      hh4(1603)=1./3.0_prec*z
      hh4(1604)=hh4(1603) - 1.
      hh4(1605)=hh4(1604)*z
      hh4(1606)=hh4(1605) + 1.
      hh4(1606)=hh4(1606)*z
      hh4(1606)=hh4(1606) - 1./3.
      hh4(1607)=hh4(1606)*hh4(1031)
      hh4(1608)=5.0_prec*hh4(5)
      hh4(1609)=hh4(1113)*hh4(1608)
      hh4(1610)=hh4(1607)*hh4(1609)
      hh4(1611)= - hh4(1602) - hh4(1610)
      hh4(1611)=hh4(5)*hh4(1611)
      hh4(1611)= - hh4(1597) + hh4(1611)
      hh4(1611)=hh4(5)*hh4(1611)
      hh4(1612)=70.0_prec*zeta3
      hh4(1613)=hh4(1113)*hh4(1612)
      hh4(1614)=hh4(1607)*hh4(1613)
      hh4(1615)=hh4(1514)*hh4(1445)
      hh4(1611)=hh4(1615) - hh4(1614) + hh4(1585) + hh4(1611)
      hh4(1611)=hh4(372)*hh4(1611)
      hh4(1511)=hh4(1611) + hh4(1511)
      hh4(1511)=y*hh4(1511)
      hh4(1611)=hh4(1064) - 10.
      hh4(1611)=hh4(1611)*z
      hh4(1615)=hh4(1611) + 15.
      hh4(1615)=hh4(1615)*z
      hh4(1615)=hh4(1615) - 10.
      hh4(1615)=hh4(1615)*z
      hh4(1615)=hh4(1615) + 3.
      hh4(1616)=hh4(1615)*hh4(1541)
      hh4(1617)=27.0_prec*z
      hh4(1618)=hh4(1617) - 68.
      hh4(1618)=hh4(1618)*z
      hh4(1618)=hh4(1618) + 71.
      hh4(1618)=hh4(1618)*z
      hh4(1618)=hh4(1618) - 36.
      hh4(1618)=hh4(1618)*z
      hh4(1618)=hh4(1618) + 9.
      hh4(1619)=hh4(1618)*hh4(1080)
      hh4(1620)=hh4(1016) - 18.
      hh4(1620)=hh4(1620)*z
      hh4(1620)=hh4(1620) + 15.
      hh4(1620)=hh4(1620)*z
      hh4(1620)=hh4(1620) - 3.
      hh4(1621)=hh4(1620)*hh4(1122)
      hh4(1616)= - hh4(1621) + hh4(1616) + hh4(1619)
      hh4(1622)=hh4(1615)*hh4(1147)
      hh4(1623)=hh4(1620)*hh4(1162)
      hh4(1624)=hh4(1618)*hh4(462)
      hh4(1625)=hh4(1618)*hh4(361)
      hh4(1622)= - hh4(1623) + hh4(1622) + hh4(1624) + hh4(1625) - &
     & hh4(1616)
      hh4(1622)=hh4(1622)*hh4(1031)
      hh4(1623)=hh4(1622)*hh4(1113)
      hh4(1624)=hh4(1113)*hh4(396)
      hh4(1624)=hh4(1624) + hh4(1486)
      hh4(1626)=hh4(1615)*hh4(1031)
      hh4(1627)=hh4(1626)*hh4(1624)
      hh4(1628)=hh4(1618)*hh4(1031)
      hh4(1629)=hh4(1628)*hh4(1202)
      hh4(1627)=hh4(1627) + hh4(1629)
      hh4(1629)=hh4(1113)*hh4(493)
      hh4(1630)=hh4(1626)*hh4(1629)
      hh4(1623)=hh4(1623) + hh4(1630) - hh4(1627)
      hh4(1630)=2.0_prec*hh4(1623)
      hh4(1631)=hh4(1113)*hh4(1577)
      hh4(1632)=hh4(1626)*hh4(1631)
      hh4(1632)=hh4(1632) + hh4(1630)
      hh4(1633)=hh4(1615)*hh4(1080)
      hh4(1634)=hh4(1618)*hh4(12)
      hh4(1633)=hh4(1633) + hh4(1634)
      hh4(1635)= - 2.0_prec*hh4(1620) + hh4(1633)
      hh4(1636)=hh4(1615)*hh4(462)
      hh4(1637)=hh4(1618)*hh4(364)
      hh4(1636)=hh4(1636) + hh4(1637)
      hh4(1637)=hh4(1635) - hh4(1636)
      hh4(1638)=hh4(1615)*hh4(361)
      hh4(1639)=hh4(1638) - hh4(1637)
      hh4(1639)=hh4(1639)*hh4(1031)
      hh4(1640)=hh4(1639)*hh4(1113)
      hh4(1641)=hh4(1626)*hh4(1202)
      hh4(1640)=hh4(1640) - hh4(1641)
      hh4(1642)=2.0_prec*hh4(1640)
      hh4(1643)=hh4(1615)*hh4(12)
      hh4(1644)=hh4(1643) + hh4(1618)
      hh4(1645)=hh4(1615)*hh4(364)
      hh4(1646)=hh4(1644) - hh4(1645)
      hh4(1647)=hh4(1646)*hh4(1031)
      hh4(1648)=hh4(1647)*hh4(1113)
      hh4(1649)=z - 10./3.
      hh4(1649)=hh4(1649)*z
      hh4(1650)=hh4(1649) + 5.
      hh4(1650)=hh4(1650)*z
      hh4(1650)=hh4(1650) - 10./3.
      hh4(1650)=hh4(1650)*z
      hh4(1650)=hh4(1650) + 1.
      hh4(1651)=hh4(1650)*hh4(1031)
      hh4(1652)=hh4(1651)*hh4(1069)
      hh4(1653)= - hh4(1648) - hh4(1652)
      hh4(1653)=hh4(5)*hh4(1653)
      hh4(1653)=hh4(1642) + hh4(1653)
      hh4(1653)=hh4(5)*hh4(1653)
      hh4(1654)=hh4(1651)*hh4(1307)
      hh4(1653)= - hh4(1654) + hh4(1653) + hh4(1632)
      hh4(1653)=hh4(372)*hh4(1653)
      hh4(1511)=hh4(1653) + hh4(1511)
      hh4(1511)=y*hh4(1511)
      hh4(1653)=hh4(1236) + 5.
      hh4(1653)=hh4(1653)*z
      hh4(1653)=hh4(1653) - 5.
      hh4(1653)=hh4(1653)*z
      hh4(1653)=hh4(1653) + 3.
      hh4(1653)=hh4(1653)*z
      hh4(1653)=hh4(1653) - 1.
      hh4(1655)=hh4(1653)*hh4(1541)
      hh4(1656)=9.0_prec*z
      hh4(1657)=hh4(1656)*hh4(1234)
      hh4(1657)=hh4(1657) + 35.
      hh4(1657)=hh4(1657)*z
      hh4(1657)=hh4(1657) - 25.
      hh4(1657)=hh4(1657)*z
      hh4(1657)=hh4(1657) + 11.
      hh4(1657)=hh4(1657)*z
      hh4(1657)=hh4(1657) - 3.
      hh4(1658)=hh4(1657)*hh4(1080)
      hh4(1659)=hh4(1531)*hh4(1012)
      hh4(1660)=hh4(1659) + 5.
      hh4(1660)=hh4(1660)*z
      hh4(1660)=hh4(1660) - 1.
      hh4(1661)=hh4(1660)*hh4(1122)
      hh4(1655)=hh4(1661) + hh4(1655) + hh4(1658)
      hh4(1662)=hh4(1653)*hh4(1147)
      hh4(1663)=hh4(1657)*hh4(462)
      hh4(1664)=hh4(1657)*hh4(361)
      hh4(1162)=hh4(1660)*hh4(1162)
      hh4(1162)=hh4(1162) + hh4(1662) + hh4(1663) + hh4(1664) - &
     & hh4(1655)
      hh4(1162)=hh4(1162)*hh4(1031)
      hh4(1662)=hh4(1162)*hh4(1113)
      hh4(1663)=hh4(1031)*hh4(1653)
      hh4(1665)=hh4(1663)*hh4(1624)
      hh4(1666)=hh4(1657)*hh4(1031)
      hh4(1667)=hh4(1666)*hh4(1202)
      hh4(1665)=hh4(1665) + hh4(1667)
      hh4(1629)=hh4(1663)*hh4(1629)
      hh4(1629)=hh4(1662) - hh4(1665) + hh4(1629)
      hh4(1662)=2.0_prec*hh4(1629)
      hh4(1667)=hh4(1663)*hh4(1631)
      hh4(1667)=hh4(1667) + hh4(1662)
      hh4(1668)=hh4(1653)*hh4(1080)
      hh4(1669)=hh4(1657)*hh4(12)
      hh4(1668)=hh4(1668) + hh4(1669)
      hh4(1670)=2.0_prec*hh4(1660) + hh4(1668)
      hh4(1671)=hh4(1657)*hh4(364)
      hh4(1672)=hh4(1653)*hh4(462)
      hh4(1671)=hh4(1672) + hh4(1671)
      hh4(1672)=hh4(1670) - hh4(1671)
      hh4(1673)=hh4(1653)*hh4(361)
      hh4(1674)=hh4(1673) - hh4(1672)
      hh4(1674)=hh4(1674)*hh4(1031)
      hh4(1675)=hh4(1674)*hh4(1113)
      hh4(1676)=hh4(1663)*hh4(1202)
      hh4(1675)=hh4(1675) - hh4(1676)
      hh4(1677)=2.0_prec*hh4(1675)
      hh4(1678)=hh4(1653)*hh4(12)
      hh4(1679)=hh4(1678) + hh4(1657)
      hh4(1680)=hh4(1653)*hh4(364)
      hh4(1681)=hh4(1679) - hh4(1680)
      hh4(1682)=hh4(1681)*hh4(1031)
      hh4(1683)=hh4(1682)*hh4(1113)
      hh4(1684)=hh4(1605) + 5./3.
      hh4(1684)=hh4(1684)*z
      hh4(1684)=hh4(1684) - 5./3.
      hh4(1684)=hh4(1684)*z
      hh4(1684)=hh4(1684) + 1.
      hh4(1684)=hh4(1684)*z
      hh4(1684)=hh4(1684) - 1./3.
      hh4(1685)=hh4(1684)*hh4(1031)
      hh4(1686)=hh4(1685)*hh4(1069)
      hh4(1687)= - hh4(1683) - hh4(1686)
      hh4(1687)=hh4(5)*hh4(1687)
      hh4(1687)=hh4(1677) + hh4(1687)
      hh4(1687)=hh4(5)*hh4(1687)
      hh4(1688)=hh4(1685)*hh4(1307)
      hh4(1687)= - hh4(1688) + hh4(1687) + hh4(1667)
      hh4(1687)=hh4(372)*hh4(1687)
      hh4(1689)=hh4(1213)*hh4(1116)
      hh4(1690)=hh4(1114)*hh4(1609)
      hh4(1689)=hh4(1689) + hh4(1690)
      hh4(1689)=hh4(1689)*hh4(5)
      hh4(1691)=hh4(1112)*hh4(1031)
      hh4(1692)=hh4(1691)*hh4(1246)
      hh4(1689)=hh4(1689) + hh4(1692)
      hh4(1693)=hh4(1689)*hh4(372)
      hh4(1694)=hh4(1551)*hh4(1116)
      hh4(1695)=hh4(1370)*hh4(1199)
      hh4(1694)=hh4(1694) + hh4(1695)
      hh4(1694)=hh4(1694)*hh4(5)
      hh4(1696)=hh4(1532)*hh4(1031)
      hh4(1697)=hh4(1696)*hh4(1246)
      hh4(1694)=hh4(1694) + hh4(1697)
      hh4(1698)=hh4(1694)*hh4(372)
      hh4(1699)=hh4(1365)*hh4(1578)
      hh4(1698)=hh4(1698) + hh4(1699)
      hh4(1698)=hh4(1698)*y
      hh4(1693)=hh4(1693) + hh4(1698)
      hh4(1693)=hh4(1693)*y
      hh4(1698)=hh4(1587)*hh4(1116)
      hh4(1699)=hh4(1399)*hh4(1609)
      hh4(1698)=hh4(1698) + hh4(1699)
      hh4(1698)=hh4(1698)*hh4(5)
      hh4(1700)=hh4(1581)*hh4(1031)
      hh4(1701)=hh4(1700)*hh4(1246)
      hh4(1698)=hh4(1698) + hh4(1701)
      hh4(1702)=hh4(1698)*hh4(372)
      hh4(1693)=hh4(1702) + hh4(1693)
      hh4(1693)=hh4(1693)*y
      hh4(1702)=hh4(1628)*hh4(1116)
      hh4(1703)=hh4(1626)*hh4(1069)
      hh4(1702)=hh4(1702) + hh4(1703)
      hh4(1702)=hh4(1702)*hh4(5)
      hh4(1704)=hh4(1620)*hh4(1031)
      hh4(1705)=hh4(1704)*hh4(1246)
      hh4(1702)=hh4(1702) - hh4(1705)
      hh4(1706)=hh4(1702)*hh4(372)
      hh4(1693)=hh4(1706) + hh4(1693)
      hh4(1693)=hh4(1693)*y
      hh4(1706)=hh4(1666)*hh4(1116)
      hh4(1707)=hh4(1663)*hh4(1069)
      hh4(1706)=hh4(1706) + hh4(1707)
      hh4(1706)=hh4(1706)*hh4(5)
      hh4(1708)=hh4(1660)*hh4(1031)
      hh4(1709)=hh4(1708)*hh4(1246)
      hh4(1706)=hh4(1706) + hh4(1709)
      hh4(1710)=hh4(1706)*hh4(372)
      hh4(1693)=hh4(1693) + hh4(1710)
      hh4(1710)=hh4(1693)*hh4(355)
      hh4(1511)=hh4(1710) + hh4(1687) + hh4(1511)
      hh4(1687)=3.0_prec*hh4(520)
      hh4(1711)=hh4(1687)*hh4(363)
      hh4(1712)=hh4(1711)*hh4(1208)
      hh4(1713)=hh4(1113)*hh4(520)
      hh4(1535)=hh4(1535)*hh4(1713)
      hh4(1535)=hh4(1535) + hh4(1712)
      hh4(1714)=hh4(1288)*hh4(1713)
      hh4(1715)=hh4(1714)*hh4(1199)
      hh4(1716)=2.0_prec*hh4(520)
      hh4(1717)=hh4(1113)*hh4(1716)
      hh4(1718)=hh4(1520)*hh4(1717)
      hh4(1718)=hh4(1718) + hh4(1715)
      hh4(1718)=hh4(5)*hh4(1718)
      hh4(1565)= - hh4(1565)*hh4(1713)
      hh4(1719)=hh4(363)*hh4(520)
      hh4(1720)=hh4(1128)*hh4(1719)
      hh4(1565)=hh4(1565) + hh4(1720)
      hh4(1721)=hh4(1570)*hh4(1717)
      hh4(1722)=hh4(5)*hh4(520)
      hh4(1723)=hh4(1128)*hh4(1722)
      hh4(1721)=hh4(1721) + hh4(1723)
      hh4(1721)=hh4(5)*hh4(1721)
      hh4(1565)=2.0_prec*hh4(1565) + hh4(1721)
      hh4(1565)=y*hh4(1565)
      hh4(1535)=hh4(1565) + 2.0_prec*hh4(1535) + hh4(1718)
      hh4(1535)=y*hh4(1535)
      hh4(1565)=5.0_prec*hh4(520)
      hh4(1718)=hh4(1113)*hh4(1565)
      hh4(1721)=hh4(363)*hh4(1718)
      hh4(1724)=hh4(1114)*hh4(1721)
      hh4(1478)=hh4(1478)*hh4(1713)
      hh4(1478)=hh4(1478) + hh4(1724)
      hh4(1725)=hh4(1608)*hh4(1713)
      hh4(1726)=hh4(1114)*hh4(1725)
      hh4(1727)=hh4(1507)*hh4(1717)
      hh4(1727)=hh4(1727) + hh4(1726)
      hh4(1727)=hh4(5)*hh4(1727)
      hh4(1478)=hh4(1535) + 2.0_prec*hh4(1478) + hh4(1727)
      hh4(1478)=y*hh4(1478)
      hh4(1535)=hh4(1399)*hh4(1721)
      hh4(1594)=hh4(1594)*hh4(1713)
      hh4(1594)=hh4(1594) + hh4(1535)
      hh4(1721)=hh4(1399)*hh4(1725)
      hh4(1727)=hh4(1601)*hh4(1717)
      hh4(1727)=hh4(1727) + hh4(1721)
      hh4(1727)=hh4(5)*hh4(1727)
      hh4(1478)=hh4(1478) + 2.0_prec*hh4(1594) + hh4(1727)
      hh4(1478)=y*hh4(1478)
      hh4(1594)=hh4(1113)*hh4(1719)
      hh4(1727)=hh4(1626)*hh4(1594)
      hh4(1639)= - hh4(1639)*hh4(1713)
      hh4(1639)=hh4(1639) + hh4(1727)
      hh4(1722)=hh4(1113)*hh4(1722)
      hh4(1728)=hh4(1626)*hh4(1722)
      hh4(1729)=hh4(1647)*hh4(1717)
      hh4(1729)=hh4(1729) + hh4(1728)
      hh4(1729)=hh4(5)*hh4(1729)
      hh4(1478)=hh4(1478) + 2.0_prec*hh4(1639) + hh4(1729)
      hh4(1478)=y*hh4(1478)
      hh4(1639)=hh4(1551)*hh4(1713)
      hh4(1729)=hh4(1639) + hh4(1715)
      hh4(1730)=hh4(1128)*hh4(1687)
      hh4(1730)=hh4(1730) + hh4(1723)
      hh4(1731)=hh4(1730)*y
      hh4(1731)=hh4(1731) + hh4(1729)
      hh4(1731)=hh4(1731)*y
      hh4(1732)=hh4(1213)*hh4(1713)
      hh4(1733)=hh4(1732) + hh4(1726)
      hh4(1731)=hh4(1731) + hh4(1733)
      hh4(1731)=hh4(1731)*y
      hh4(1734)=hh4(1587)*hh4(1713)
      hh4(1735)=hh4(1734) + hh4(1721)
      hh4(1731)=hh4(1731) + hh4(1735)
      hh4(1731)=hh4(1731)*y
      hh4(1736)=hh4(1628)*hh4(1713)
      hh4(1737)=hh4(1736) + hh4(1728)
      hh4(1731)=hh4(1731) + hh4(1737)
      hh4(1731)=hh4(1731)*y
      hh4(1738)=hh4(1666)*hh4(1713)
      hh4(1739)=hh4(1663)*hh4(1722)
      hh4(1740)=hh4(1738) + hh4(1739)
      hh4(1731)=hh4(1731) + hh4(1740)
      hh4(1741)=2.0_prec*hh4(355)
      hh4(1742)=hh4(1731)*hh4(1741)
      hh4(1743)=hh4(1663)*hh4(1594)
      hh4(1674)= - hh4(1674)*hh4(1713)
      hh4(1674)=hh4(1674) + hh4(1743)
      hh4(1744)=hh4(1682)*hh4(1717)
      hh4(1744)=hh4(1744) + hh4(1739)
      hh4(1744)=hh4(5)*hh4(1744)
      hh4(1478)= - hh4(1742) + hh4(1478) + 2.0_prec*hh4(1674) + hh4(1744)
      hh4(1674)=hh4(1008)*hh4(1031)
      hh4(1744)=hh4(1113)*hh4(1674)
      hh4(1745)=hh4(1531) - 5.
      hh4(1745)=hh4(1745)*hh4(1170)
      hh4(1745)=hh4(1745) + 3.
      hh4(1746)= - hh4(1745)*hh4(1744)
      hh4(1747)=hh4(1713)*hh4(1199)
      hh4(1748)=hh4(1746) + hh4(1747)
      hh4(1749)=hh4(1170) - 1.
      hh4(1750)= - hh4(1749)*hh4(1674)
      hh4(1751)=hh4(1750)*hh4(1197)
      hh4(1752)=hh4(1128)*hh4(520)
      hh4(1751)=hh4(1751) + hh4(1752)
      hh4(1753)=3.0_prec*y
      hh4(1744)=hh4(1753)*hh4(1744)
      hh4(1744)=hh4(1751) - hh4(1744)
      hh4(1744)=hh4(1744)*y
      hh4(1744)=hh4(1744) + 3.0_prec*hh4(1748)
      hh4(1744)=hh4(1744)*y
      hh4(1754)=hh4(1016)*hh4(1012)
      hh4(1754)=hh4(1754) + 6.
      hh4(1754)=hh4(1754)*z
      hh4(1754)=hh4(1754) - 1.
      hh4(1755)= - hh4(1754)*hh4(1674)
      hh4(1756)=hh4(1755)*hh4(1197)
      hh4(1757)=hh4(1114)*hh4(1718)
      hh4(1756)=hh4(1756) + hh4(1757)
      hh4(1744)=hh4(1744) + hh4(1756)
      hh4(1744)=hh4(1744)*y
      hh4(1758)=hh4(1170) - 5.
      hh4(1759)=hh4(1758)*hh4(1170)
      hh4(1759)=hh4(1759) + 9.
      hh4(1759)=hh4(1759)*z
      hh4(1759)=hh4(1759) - 3.
      hh4(1759)=hh4(1759)*hh4(1170)
      hh4(1759)=hh4(1759) + 1.
      hh4(1760)= - hh4(1759)*hh4(1674)
      hh4(1761)=hh4(1760)*hh4(1126)
      hh4(1762)=hh4(1399)*hh4(1718)
      hh4(1763)=hh4(1761) + hh4(1762)
      hh4(1744)=hh4(1744) + hh4(1763)
      hh4(1744)=hh4(1744)*y
      hh4(1764)=hh4(1008)*z
      hh4(1765)=hh4(1764)*hh4(1031)
      hh4(1766)=hh4(1758)*z
      hh4(1767)=hh4(1766) + 6.
      hh4(1767)=hh4(1767)*z
      hh4(1767)=hh4(1767) - 3.
      hh4(1767)=hh4(1767)*z
      hh4(1767)=hh4(1767) + 1.
      hh4(1768)= - hh4(1767)*hh4(1765)
      hh4(1769)=hh4(1768)*hh4(1197)
      hh4(1770)=hh4(1626)*hh4(1713)
      hh4(1769)=hh4(1769) + hh4(1770)
      hh4(1744)=hh4(1744) + hh4(1769)
      hh4(1744)=hh4(1744)*y
      hh4(1771)=hh4(1663)*hh4(1713)
      hh4(1772)=hh4(1404)*hh4(1028)
      hh4(1773)=hh4(1772)*hh4(1008)
      hh4(1774)=hh4(1404)*hh4(1008)
      hh4(1773)=hh4(1773) - hh4(1774)
      hh4(1775)= - hh4(1030)*hh4(1773)
      hh4(1776)=hh4(1775)*hh4(1126)
      hh4(1777)=hh4(1771) + hh4(1776)
      hh4(1744)=hh4(1744) + hh4(1777)
      hh4(1778)=hh4(1744)*hh4(355)
      hh4(1779)=hh4(1674)*hh4(1284)
      hh4(1780)=hh4(1674)*hh4(1069)
      hh4(1779)=hh4(1779) + hh4(1780)
      hh4(1781)=hh4(1779)*hh4(1753)
      hh4(1751)=hh4(1751)*hh4(5)
      hh4(1751)=hh4(1781) - hh4(1751)
      hh4(1781)=hh4(1570)*hh4(1713)
      hh4(1782)=hh4(1390) - 9.
      hh4(1783)= - hh4(1782)*hh4(1674)
      hh4(1784)=hh4(1783)*hh4(1197)
      hh4(1785)= - hh4(1784) - hh4(1781) + hh4(1751)
      hh4(1785)=y*hh4(1785)
      hh4(1748)=hh4(1748)*hh4(1288)
      hh4(1786)=74.0_prec*z
      hh4(1787)=hh4(1786)*hh4(1163)
      hh4(1787)=hh4(1787) + 17.
      hh4(1788)= - hh4(1787)*hh4(1674)
      hh4(1789)=hh4(1788)*hh4(1126)
      hh4(1748)=hh4(1748) + hh4(1789)
      hh4(1790)=hh4(1520)*hh4(1713)
      hh4(1785)=hh4(1785) - hh4(1790) - hh4(1748)
      hh4(1785)=y*hh4(1785)
      hh4(1756)=hh4(1756)*hh4(5)
      hh4(1791)=15.0_prec*z
      hh4(1792)=hh4(1791) - 22.
      hh4(1792)=hh4(1792)*hh4(1064)
      hh4(1792)=hh4(1792) + 31.
      hh4(1792)=hh4(1792)*z
      hh4(1792)=hh4(1792) - 4.
      hh4(1793)= - hh4(1792)*hh4(1674)
      hh4(1794)=hh4(1793)*hh4(1197)
      hh4(1756)=hh4(1756) + hh4(1794)
      hh4(1795)=hh4(1507)*hh4(1713)
      hh4(1785)=hh4(1785) - hh4(1795) - hh4(1756)
      hh4(1785)=y*hh4(1785)
      hh4(1763)=hh4(1763)*hh4(5)
      hh4(1796)=hh4(1466) - 66.
      hh4(1796)=hh4(1796)*z
      hh4(1796)=hh4(1796) + 45.
      hh4(1796)=hh4(1796)*z
      hh4(1796)=hh4(1796) - 12.
      hh4(1796)=hh4(1796)*hh4(1170)
      hh4(1796)=hh4(1796) + 3.
      hh4(1797)= - hh4(1796)*hh4(1674)
      hh4(1798)=hh4(1797)*hh4(1126)
      hh4(1763)=hh4(1763) + hh4(1798)
      hh4(1799)=hh4(1601)*hh4(1713)
      hh4(1785)=hh4(1785) - hh4(1799) - hh4(1763)
      hh4(1785)=y*hh4(1785)
      hh4(1769)=hh4(1769)*hh4(5)
      hh4(1800)=hh4(1390) - 37.
      hh4(1800)=hh4(1800)*z
      hh4(1800)=hh4(1800) + 31.
      hh4(1800)=hh4(1800)*z
      hh4(1800)=hh4(1800) - 12.
      hh4(1800)=hh4(1800)*z
      hh4(1800)=hh4(1800) + 3.
      hh4(1765)= - hh4(1800)*hh4(1765)
      hh4(1801)=hh4(1765)*hh4(1197)
      hh4(1769)=hh4(1769) + hh4(1801)
      hh4(1802)=hh4(1647)*hh4(1713)
      hh4(1785)=hh4(1785) - hh4(1802) - hh4(1769)
      hh4(1785)=y*hh4(1785)
      hh4(1777)=hh4(1777)*hh4(5)
      hh4(1803)=hh4(1656)*hh4(1012)
      hh4(1803)=hh4(1803) + 17.
      hh4(1803)=hh4(1803)*z
      hh4(1803)=hh4(1803) - 8.
      hh4(1803)=hh4(1803)*z
      hh4(1803)=hh4(1803) + 3.
      hh4(1804)= - hh4(1803)*hh4(1773)
      hh4(1805)=hh4(1804)*hh4(1126)
      hh4(1777)=hh4(1777) + hh4(1805)
      hh4(1806)=hh4(1682)*hh4(1713)
      hh4(1785)=hh4(1778) + hh4(1785) - hh4(1806) - hh4(1777)
      hh4(1807)=8.0_prec*hh4(1)
      hh4(1785)=hh4(1785)*hh4(1807)
      hh4(1808)=hh4(1113)*hh4(1687)
      hh4(1809)=hh4(1808)*hh4(1199)
      hh4(1810)=y*hh4(520)
      hh4(1811)=hh4(1128)*hh4(1810)
      hh4(1811)=hh4(1811) + hh4(1809)
      hh4(1811)=hh4(1811)*y
      hh4(1811)=hh4(1811) + hh4(1757)
      hh4(1811)=hh4(1811)*y
      hh4(1811)=hh4(1811) + hh4(1762)
      hh4(1811)=hh4(1811)*y
      hh4(1811)=hh4(1770) + hh4(1811)
      hh4(1811)=hh4(1811)*y
      hh4(1811)=hh4(1811) + hh4(1771)
      hh4(1812)=Pi**2
      hh4(1813)=hh4(1811)*hh4(1812)
      hh4(1478)=hh4(1785) + 6.0_prec*hh4(1478) - hh4(1813)
      hh4(1478)=hh4(1)*hh4(1478)
      hh4(1785)=5./3.0_prec*hh4(12)
      hh4(1785)=hh4(1014)*hh4(1785)
      hh4(1814)= - 12.0_prec+ 25./3.0_prec*z
      hh4(1814)=hh4(1814)*z
      hh4(1814)=hh4(1814) + 5.
      hh4(1815)=hh4(1785) + hh4(1814)
      hh4(1816)=hh4(1014)*hh4(364)
      hh4(1817)= - hh4(1815) + 5./3.0_prec*hh4(1816)
      hh4(1817)= - hh4(1817)*hh4(1128)
      hh4(1817)=hh4(1817) + hh4(1510)
      hh4(1817)=hh4(372)*hh4(1817)
      hh4(1818)=hh4(1163)*hh4(364)
      hh4(1818)=hh4(1818) - hh4(1205)
      hh4(1819)= - 3.0_prec+ 11./3.0_prec*z
      hh4(1820)=hh4(1818) - hh4(1819)
      hh4(1820)= - hh4(1820)*hh4(1128)
      hh4(1820)=hh4(1820) + hh4(1183)
      hh4(1820)=hh4(372)*hh4(1820)
      hh4(1821)=1./3.0_prec*hh4(12)
      hh4(1822)=hh4(1821) + 1.
      hh4(1823)= - hh4(1822) + 1./3.0_prec*hh4(364)
      hh4(1823)= - hh4(1823)*hh4(1128)
      hh4(1823)=hh4(1823) + hh4(1573)
      hh4(1823)=hh4(1823)*hh4(1578)
      hh4(1820)=hh4(1820) + hh4(1823)
      hh4(1820)=y*hh4(1820)
      hh4(1817)=hh4(1817) + hh4(1820)
      hh4(1817)=y*hh4(1817)
      hh4(1498)=hh4(1606)*hh4(1498)
      hh4(1574)=hh4(1574)*hh4(1603)
      hh4(1574)=hh4(1574) - 5.
      hh4(1820)=hh4(1498) + hh4(1574)
      hh4(1823)=hh4(1606)*hh4(1504)
      hh4(1823)=hh4(1823) - hh4(1820)
      hh4(1823)= - hh4(1823)*hh4(1128)
      hh4(1823)=hh4(1823) + hh4(1610)
      hh4(1823)=hh4(372)*hh4(1823)
      hh4(1817)=hh4(1823) + hh4(1817)
      hh4(1817)=y*hh4(1817)
      hh4(1823)=hh4(1650)*hh4(12)
      hh4(1824)=hh4(1656) - 68./3.
      hh4(1824)=hh4(1824)*z
      hh4(1824)=hh4(1824) + 71./3.
      hh4(1824)=hh4(1824)*z
      hh4(1824)=hh4(1824) - 12.
      hh4(1824)=hh4(1824)*z
      hh4(1824)=hh4(1824) + 3.
      hh4(1825)=hh4(1823) + hh4(1824)
      hh4(1826)=hh4(1650)*hh4(364)
      hh4(1827)=hh4(1825) - hh4(1826)
      hh4(1827)=hh4(1827)*hh4(1128)
      hh4(1827)=hh4(1827) + hh4(1652)
      hh4(1827)=hh4(372)*hh4(1827)
      hh4(1817)=hh4(1827) + hh4(1817)
      hh4(1817)=y*hh4(1817)
      hh4(1827)=5./3.0_prec*hh4(372)
      hh4(1827)=hh4(1827)*hh4(1138)
      hh4(1828)=hh4(1113)*hh4(372)
      hh4(1829)=hh4(1828)*hh4(1199)
      hh4(1830)=1./3.0_prec*hh4(1578)
      hh4(1830)=hh4(1128)*hh4(1830)
      hh4(1830)=hh4(1830) + hh4(1829)
      hh4(1830)=hh4(1830)*y
      hh4(1827)=hh4(1827) + hh4(1830)
      hh4(1827)=hh4(1827)*y
      hh4(1830)=5.0_prec*hh4(372)
      hh4(1830)=hh4(1113)*hh4(1830)
      hh4(1831)=hh4(1607)*hh4(1830)
      hh4(1827)=hh4(1831) + hh4(1827)
      hh4(1827)=hh4(1827)*y
      hh4(1831)=hh4(1651)*hh4(1828)
      hh4(1827)=hh4(1827) + hh4(1831)
      hh4(1827)=hh4(1827)*y
      hh4(1831)=hh4(1685)*hh4(1828)
      hh4(1827)=hh4(1831) + hh4(1827)
      hh4(1831)=hh4(1827)*hh4(355)
      hh4(1832)=hh4(1064)*hh4(1234)
      hh4(1833)=hh4(1832) + 35./3.
      hh4(1833)=hh4(1833)*z
      hh4(1833)=hh4(1833) - 25./3.
      hh4(1833)=hh4(1833)*z
      hh4(1833)=hh4(1833) + 11./3.
      hh4(1833)=hh4(1833)*z
      hh4(1833)=hh4(1833) - 1.
      hh4(1834)=hh4(1684)*hh4(12)
      hh4(1835)=hh4(1834) + hh4(1833)
      hh4(1836)=hh4(1684)*hh4(364)
      hh4(1837)=hh4(1835) - hh4(1836)
      hh4(1837)=hh4(1837)*hh4(1128)
      hh4(1837)=hh4(1837) + hh4(1686)
      hh4(1837)=hh4(372)*hh4(1837)
      hh4(1817)= - hh4(1831) + hh4(1837) + hh4(1817)
      hh4(1817)=hh4(1817)*hh4(1812)
      hh4(1837)=hh4(1782)*hh4(1031)
      hh4(1838)=hh4(1837)*hh4(1126)
      hh4(1839)=hh4(1749)*hh4(1031)
      hh4(1840)=hh4(1839)*hh4(1069)
      hh4(1838)=hh4(1838) + hh4(1840)
      hh4(1838)=hh4(1838)*hh4(1485)
      hh4(1841)=XN*z
      hh4(1842)=37.0_prec*hh4(1841)
      hh4(1843)=hh4(1842) - hh4(1250)
      hh4(1843)=hh4(1843)*XN
      hh4(1843)=hh4(1843) - hh4(1466)
      hh4(1843)=hh4(1843)*XN
      hh4(1843)=hh4(1843) + hh4(1250)
      hh4(1844)=hh4(1843)*hh4(1248)
      hh4(1838)=hh4(1844) - hh4(1838)
      hh4(1838)=hh4(1838)*hh4(1288)
      hh4(1845)=5.0_prec*hh4(1250)
      hh4(1846)= - hh4(1845) + 146.0_prec*hh4(1841)
      hh4(1846)=hh4(1846)*XN
      hh4(1847)=hh4(1846) - 146.0_prec*z
      hh4(1847)=hh4(1847)*XN
      hh4(1847)=hh4(1847) + hh4(1845)
      hh4(1848)=hh4(1847)*hh4(1248)
      hh4(1838)=hh4(1838) - hh4(1848)
      hh4(1849)=hh4(1325) + 27.0_prec*hh4(1128)
      hh4(1850)=hh4(5)**2
      hh4(1851)=hh4(1849)*hh4(1850)
      hh4(1852)=hh4(1851) + hh4(1336)
      hh4(1853)=hh4(1852)*hh4(1753)
      hh4(1854)=84.0_prec*zeta3
      hh4(1854)=hh4(1113)*hh4(1854)
      hh4(1855)=hh4(1839)*hh4(1854)
      hh4(1855)=hh4(1855) + hh4(1853) - hh4(1838)
      hh4(1855)=hh4(1855)*y
      hh4(1856)=hh4(1745)*hh4(1031)
      hh4(1857)=hh4(1856)*hh4(1069)
      hh4(1858)=hh4(1787)*hh4(1031)
      hh4(1859)=hh4(1858)*hh4(1126)
      hh4(1859)=hh4(1857) + hh4(1859)
      hh4(1859)=hh4(1859)*hh4(5)
      hh4(1860)=56.0_prec*z
      hh4(1861)=hh4(1860) - 1.
      hh4(1862)=hh4(1861)*z
      hh4(1862)=hh4(1862) - 24.
      hh4(1863)=hh4(1862)*XN
      hh4(1864)=hh4(1170)*XNF
      hh4(1865)=hh4(1864) - XNF
      hh4(1866)=hh4(1865)*z
      hh4(1863)=hh4(1863) - hh4(1866)
      hh4(1863)=hh4(1863)*XN
      hh4(1863)=hh4(1863) - hh4(1862)
      hh4(1863)=hh4(1863)*XN
      hh4(1863)=hh4(1863) + hh4(1866)
      hh4(1866)=hh4(1863)*hh4(1265)
      hh4(1859)=hh4(1866) - hh4(1859)
      hh4(1859)=hh4(1859)*hh4(1288)
      hh4(1867)=13.0_prec*hh4(1250)
      hh4(1868)=5.0_prec*XNF
      hh4(1869)=hh4(1867) - hh4(1868)
      hh4(1870)=hh4(1869)*z
      hh4(1871)=59.0_prec*z
      hh4(1872)=hh4(1871) - 22.
      hh4(1872)=hh4(1872)*hh4(1016)
      hh4(1873)=XN*hh4(1872)
      hh4(1873)=hh4(1870) - hh4(1873)
      hh4(1873)=hh4(1873)*XN
      hh4(1873)=hh4(1873) + hh4(1872)
      hh4(1873)=hh4(1873)*XN
      hh4(1870)=hh4(1873) - hh4(1870)
      hh4(1873)=hh4(1870)*hh4(1265)
      hh4(1859)=hh4(1859) + hh4(1873)
      hh4(1873)=42.0_prec*zeta3
      hh4(1873)=hh4(1113)*hh4(1873)
      hh4(1874)=hh4(1856)*hh4(1873)
      hh4(1855)=hh4(1855) + hh4(1874) - hh4(1859)
      hh4(1855)=hh4(1855)*y
      hh4(1874)=hh4(1792)*hh4(1031)
      hh4(1875)=hh4(1874)*hh4(1126)
      hh4(1876)=hh4(1754)*hh4(1031)
      hh4(1877)=hh4(1876)*hh4(1069)
      hh4(1875)=hh4(1875) + hh4(1877)
      hh4(1875)=hh4(1875)*hh4(5)
      hh4(1878)=hh4(1250) - XNF
      hh4(1879)=hh4(1878)*hh4(1404)
      hh4(1880)=hh4(1088) + 3.
      hh4(1880)=hh4(1880)*z
      hh4(1880)=hh4(1880) - 34.
      hh4(1880)=hh4(1880)*z
      hh4(1880)=hh4(1880) + 8.
      hh4(1881)=hh4(1880)*XN
      hh4(1881)=hh4(1881) - hh4(1879)
      hh4(1881)=hh4(1881)*XN
      hh4(1881)=hh4(1881) - hh4(1880)
      hh4(1881)=hh4(1881)*XN
      hh4(1881)=hh4(1881) + hh4(1879)
      hh4(1882)=3.0_prec*XN
      hh4(1882)=hh4(1882)*hh4(1019)
      hh4(1883)=hh4(1881)*hh4(1882)
      hh4(1875)=hh4(1883) - hh4(1875)
      hh4(1875)=hh4(1875)*hh4(5)
      hh4(1786)=hh4(1786) - 55.
      hh4(1786)=hh4(1786)*z
      hh4(1786)=hh4(1786) - 6.
      hh4(1883)=hh4(1170)*XN
      hh4(1884)=hh4(1786)*hh4(1883)
      hh4(1885)= - hh4(1868) + 7.0_prec*hh4(1250)
      hh4(1886)=hh4(1885)*hh4(1404)
      hh4(1884)=hh4(1884) - hh4(1886)
      hh4(1884)=hh4(1884)*XN
      hh4(1786)=hh4(1786)*hh4(1170)
      hh4(1884)=hh4(1884) - hh4(1786)
      hh4(1884)=hh4(1884)*XN
      hh4(1884)=hh4(1884) + hh4(1886)
      hh4(1886)=hh4(1884)*hh4(1248)
      hh4(1875)=hh4(1875) - hh4(1886)
      hh4(1886)=hh4(1876)*hh4(1307)
      hh4(1886)= - hh4(1886) + hh4(1875)
      hh4(1855)= - hh4(1855) + 6.0_prec*hh4(1886)
      hh4(1855)=hh4(1855)*y
      hh4(1886)=hh4(1796)*hh4(1031)
      hh4(1887)=hh4(1886)*hh4(1126)
      hh4(1888)=hh4(1759)*hh4(1031)
      hh4(1889)=hh4(1888)*hh4(1069)
      hh4(1887)=hh4(1887) + hh4(1889)
      hh4(1887)=hh4(1887)*hh4(5)
      hh4(1890)=hh4(1864) - hh4(1249)
      hh4(1891)=z**3
      hh4(1892)=hh4(1890)*hh4(1891)
      hh4(1860)=hh4(1860) + 9.
      hh4(1860)=hh4(1860)*z
      hh4(1860)=hh4(1860) - 156.
      hh4(1860)=hh4(1860)*z
      hh4(1860)=hh4(1860) + 84.
      hh4(1860)=hh4(1860)*z
      hh4(1860)=hh4(1860) - 6.
      hh4(1893)=hh4(1860)*XN
      hh4(1893)=hh4(1893) - hh4(1892)
      hh4(1893)=hh4(1893)*XN
      hh4(1893)=hh4(1893) - hh4(1860)
      hh4(1893)=hh4(1893)*XN
      hh4(1893)=hh4(1893) + hh4(1892)
      hh4(1894)=hh4(1893)*hh4(1265)
      hh4(1887)=hh4(1894) - hh4(1887)
      hh4(1887)=hh4(1887)*hh4(1288)
      hh4(1871)=hh4(1871) - 66.
      hh4(1871)=hh4(1871)*hh4(1016)
      hh4(1871)=hh4(1871) - 72.
      hh4(1871)=hh4(1871)*z
      hh4(1871)=hh4(1871) + 108.
      hh4(1895)=hh4(1871)*hh4(1841)
      hh4(1896)=15.0_prec*XNF
      hh4(1867)=hh4(1867) - hh4(1896)
      hh4(1867)=hh4(1867)*hh4(1891)
      hh4(1895)=hh4(1895) - hh4(1867)
      hh4(1895)=hh4(1895)*XN
      hh4(1871)=hh4(1871)*z
      hh4(1871)=hh4(1895) - hh4(1871)
      hh4(1871)=hh4(1871)*XN
      hh4(1867)=hh4(1871) + hh4(1867)
      hh4(1871)=hh4(1867)*hh4(1265)
      hh4(1871)=hh4(1887) - hh4(1871)
      hh4(1887)=hh4(1888)*hh4(1873)
      hh4(1855)=hh4(1855) - hh4(1887) + hh4(1871)
      hh4(1855)=hh4(1855)*y
      hh4(1887)=hh4(1028)*z
      hh4(1895)=hh4(1800)*hh4(1887)
      hh4(1897)=hh4(1800)*z
      hh4(1895)=hh4(1895) - hh4(1897)
      hh4(1898)=hh4(1895)*hh4(1126)
      hh4(1899)=hh4(1767)*hh4(1887)
      hh4(1900)=hh4(1767)*z
      hh4(1899)=hh4(1899) - hh4(1900)
      hh4(1901)=hh4(1899)*hh4(1069)
      hh4(1898)=hh4(1898) + hh4(1901)
      hh4(1898)=hh4(1898)*hh4(1485)
      hh4(1902)=z**4
      hh4(1903)=hh4(1340)*hh4(1902)
      hh4(1904)=hh4(1466) - 2.
      hh4(1905)=hh4(1904)*z
      hh4(1905)=hh4(1905) - 204.
      hh4(1905)=hh4(1905)*z
      hh4(1905)=hh4(1905) + 168.
      hh4(1905)=hh4(1905)*z
      hh4(1905)=hh4(1905) - 48.
      hh4(1906)=hh4(1905)*hh4(1841)
      hh4(1906)=hh4(1906) + hh4(1903)
      hh4(1906)=hh4(1906)*XN
      hh4(1907)=hh4(1905)*z
      hh4(1906)=hh4(1906) - hh4(1907)
      hh4(1906)=hh4(1906)*XN
      hh4(1906)=hh4(1906) - hh4(1903)
      hh4(1907)=hh4(1906)*hh4(1248)
      hh4(1898)=hh4(1907) - hh4(1898)
      hh4(1898)=hh4(1898)*hh4(1288)
      hh4(1908)=hh4(1393) - 110.
      hh4(1909)=hh4(1908)*z
      hh4(1909)=hh4(1909) - 36.
      hh4(1909)=hh4(1909)*z
      hh4(1909)=hh4(1909) + 108.
      hh4(1909)=hh4(1909)*z
      hh4(1909)=hh4(1909) - 36.
      hh4(1910)=hh4(1909)*hh4(1883)
      hh4(1911)=5.0_prec*hh4(1902)
      hh4(1911)=hh4(1911)*hh4(1340)
      hh4(1910)=hh4(1910) + hh4(1911)
      hh4(1910)=hh4(1910)*XN
      hh4(1909)=hh4(1909)*hh4(1170)
      hh4(1909)=hh4(1910) - hh4(1909)
      hh4(1909)=hh4(1909)*XN
      hh4(1909)=hh4(1909) - hh4(1911)
      hh4(1910)=hh4(1909)*hh4(1248)
      hh4(1898)=hh4(1898) - hh4(1910)
      hh4(1910)=hh4(1899)*hh4(1854)
      hh4(1855)=hh4(1855) - hh4(1910) + hh4(1898)
      hh4(1855)=hh4(1855)*y
      hh4(1910)=hh4(1772) - hh4(1404)
      hh4(1911)= - hh4(1803)*hh4(1910)
      hh4(1912)=hh4(1911)*hh4(1126)
      hh4(1913)= - hh4(1030)*hh4(1910)
      hh4(1914)=hh4(1913)*hh4(1069)
      hh4(1912)=hh4(1912) + hh4(1914)
      hh4(1912)=hh4(1912)*hh4(5)
      hh4(1915)=hh4(1531)*hh4(1163)
      hh4(1915)=hh4(1915) + 1.
      hh4(1916)= - hh4(1915)*hh4(1910)
      hh4(1917)=12.0_prec*hh4(1113)
      hh4(1918)=hh4(1916)*hh4(1917)
      hh4(1912)=hh4(1912) + hh4(1918)
      hh4(1918)=hh4(1912)*hh4(5)
      hh4(1919)=hh4(1913)*hh4(1307)
      hh4(1919)=hh4(1918) + hh4(1919)
      hh4(1855)=hh4(1855) + 3.0_prec*hh4(1919)
      hh4(1919)=hh4(1858)*hh4(1116)
      hh4(1919)=hh4(1857) + hh4(1919)
      hh4(1919)=hh4(1919)*hh4(1288)
      hh4(1866)=hh4(1866) - hh4(1919)
      hh4(1919)=hh4(1837)*hh4(1116)
      hh4(1919)=hh4(1919) + hh4(1840)
      hh4(1920)=6.0_prec*hh4(5)
      hh4(1919)=hh4(1919)*hh4(1920)
      hh4(1919)=hh4(1844) - hh4(1919)
      hh4(1921)=18.0_prec*hh4(1128)
      hh4(1922)=hh4(1921) + hh4(1325)
      hh4(1923)=hh4(1288)*y
      hh4(1924)=hh4(1922)*hh4(1923)
      hh4(1925)=hh4(1924) - hh4(1919)
      hh4(1925)=hh4(1925)*y
      hh4(1925)=hh4(1925) - hh4(1866)
      hh4(1925)=hh4(1925)*y
      hh4(1926)=hh4(1874)*hh4(1116)
      hh4(1926)=hh4(1926) + hh4(1877)
      hh4(1926)=hh4(1926)*hh4(5)
      hh4(1927)=hh4(1881)*hh4(1248)
      hh4(1926)=hh4(1927) - hh4(1926)
      hh4(1925)= - hh4(1925) + 6.0_prec*hh4(1926)
      hh4(1925)=hh4(1925)*y
      hh4(1928)=hh4(1886)*hh4(1116)
      hh4(1928)=hh4(1928) + hh4(1889)
      hh4(1928)=hh4(1928)*hh4(1288)
      hh4(1894)=hh4(1894) - hh4(1928)
      hh4(1925)=hh4(1925) + hh4(1894)
      hh4(1925)=hh4(1925)*y
      hh4(1928)=hh4(1895)*hh4(1116)
      hh4(1928)=hh4(1928) + hh4(1901)
      hh4(1928)=hh4(1928)*hh4(1920)
      hh4(1928)=hh4(1907) - hh4(1928)
      hh4(1925)=hh4(1925) + hh4(1928)
      hh4(1925)=hh4(1925)*y
      hh4(1929)=hh4(1911)*hh4(1116)
      hh4(1929)=hh4(1929) + hh4(1914)
      hh4(1929)=hh4(1929)*hh4(5)
      hh4(1930)=hh4(1916)*hh4(1246)
      hh4(1929)=hh4(1929) + hh4(1930)
      hh4(1925)=hh4(1925) + 3.0_prec*hh4(1929)
      hh4(1931)=3.0_prec*hh4(355)
      hh4(1932)=hh4(1925)*hh4(1931)
      hh4(1933)=hh4(1932) - hh4(1855)
      hh4(1934)=hh4(1837)*hh4(1113)
      hh4(1934)=hh4(1934) + hh4(1840)
      hh4(1935)=9.0_prec*hh4(1128)
      hh4(1936)=hh4(1935) + hh4(1325)
      hh4(1937)=hh4(1936)*y
      hh4(1938)=hh4(1937) + 2.0_prec*hh4(1934)
      hh4(1938)=hh4(1938)*y
      hh4(1939)=hh4(1858)*hh4(1113)
      hh4(1939)=hh4(1857) + hh4(1939)
      hh4(1938)=hh4(1938) + hh4(1939)
      hh4(1938)=hh4(1938)*y
      hh4(1940)=hh4(1874)*hh4(1113)
      hh4(1940)=hh4(1940) + hh4(1877)
      hh4(1938)=hh4(1938) + 2.0_prec*hh4(1940)
      hh4(1938)=hh4(1938)*y
      hh4(1941)=hh4(1886)*hh4(1113)
      hh4(1941)=hh4(1941) + hh4(1889)
      hh4(1938)=hh4(1938) + hh4(1941)
      hh4(1938)=hh4(1938)*y
      hh4(1942)=hh4(1895)*hh4(1113)
      hh4(1942)=hh4(1942) + hh4(1901)
      hh4(1938)=hh4(1938) + 2.0_prec*hh4(1942)
      hh4(1938)=hh4(1938)*y
      hh4(1943)=hh4(1911)*hh4(1113)
      hh4(1943)=hh4(1943) + hh4(1914)
      hh4(1938)=hh4(1938) - hh4(1943)
      hh4(1856)=hh4(1856)*hh4(1113)
      hh4(1839)=hh4(1839)*hh4(1116)
      hh4(1944)=hh4(1128)*y
      hh4(1839)=hh4(1839) + hh4(1944)
      hh4(1839)=hh4(1839)*y
      hh4(1839)=hh4(1856) + hh4(1839)
      hh4(1839)=hh4(1839)*y
      hh4(1856)=hh4(1876)*hh4(1116)
      hh4(1839)=hh4(1839) + hh4(1856)
      hh4(1839)=hh4(1839)*y
      hh4(1856)=hh4(1888)*hh4(1113)
      hh4(1839)=hh4(1856) + hh4(1839)
      hh4(1839)=hh4(1839)*y
      hh4(1856)=hh4(1899)*hh4(1116)
      hh4(1839)=hh4(1839) + hh4(1856)
      hh4(1839)=hh4(1839)*y
      hh4(1856)=hh4(1913)*hh4(1113)
      hh4(1839)=hh4(1839) - hh4(1856)
      hh4(1856)=hh4(1839)*hh4(355)
      hh4(1876)=hh4(1938) - hh4(1856)
      hh4(1888)=3.0_prec*hh4(1812)
      hh4(1899)= - hh4(1876)*hh4(1888)
      hh4(1899)=2.0_prec*hh4(1933) + hh4(1899)
      hh4(1913)=90.0_prec*hh4(1003)
      hh4(1899)=hh4(1899)*hh4(1913)
      hh4(1933)=hh4(1114)*hh4(1830)
      hh4(1945)=3.0_prec*hh4(372)
      hh4(1945)=hh4(1945)*hh4(1208)
      hh4(1946)=hh4(1128)*hh4(1578)
      hh4(1945)=hh4(1946) + hh4(1945)
      hh4(1945)=hh4(1945)*y
      hh4(1933)=hh4(1933) + hh4(1945)
      hh4(1933)=hh4(1933)*y
      hh4(1830)=hh4(1399)*hh4(1830)
      hh4(1830)=hh4(1830) + hh4(1933)
      hh4(1830)=hh4(1830)*y
      hh4(1933)=hh4(1626)*hh4(1828)
      hh4(1830)=hh4(1933) + hh4(1830)
      hh4(1830)=hh4(1830)*y
      hh4(1933)=hh4(1663)*hh4(1828)
      hh4(1830)=hh4(1830) + hh4(1933)
      hh4(1933)=4.0_prec*hh4(461)
      hh4(1945)=hh4(1830)*hh4(1933)
      hh4(1478)=hh4(1478) + hh4(1899) + hh4(1945) + 2.0_prec*hh4(1511) + &
     & hh4(1817)
      hh4(1478)=hh4(1)*hh4(1478)
      hh4(1511)=hh4(1213)*hh4(1113)
      hh4(1817)=hh4(1511) + hh4(1690)
      hh4(1899)=hh4(1817)*hh4(372)
      hh4(1945)=hh4(1551)*hh4(1113)
      hh4(1946)=hh4(1945) + hh4(1695)
      hh4(1947)=hh4(1946)*hh4(372)
      hh4(1948)=hh4(1332)*hh4(1578)
      hh4(1947)=hh4(1947) + hh4(1948)
      hh4(1947)=hh4(1947)*y
      hh4(1899)=hh4(1899) + hh4(1947)
      hh4(1899)=hh4(1899)*y
      hh4(1947)=hh4(1587)*hh4(1113)
      hh4(1948)=hh4(1947) + hh4(1699)
      hh4(1949)=hh4(1948)*hh4(372)
      hh4(1899)=hh4(1949) + hh4(1899)
      hh4(1899)=hh4(1899)*y
      hh4(1949)=hh4(1628)*hh4(1113)
      hh4(1950)=hh4(1949) + hh4(1703)
      hh4(1951)=hh4(1950)*hh4(372)
      hh4(1899)=hh4(1951) + hh4(1899)
      hh4(1899)=hh4(1899)*y
      hh4(1951)=hh4(1666)*hh4(1113)
      hh4(1952)=hh4(1951) + hh4(1707)
      hh4(1953)=hh4(1952)*hh4(372)
      hh4(1899)=hh4(1899) + hh4(1953)
      hh4(1953)=3.0_prec*hh4(1)
      hh4(1954)=hh4(1811)*hh4(1953)
      hh4(1955)=hh4(1899) - hh4(1954)
      hh4(1956)=810.0_prec*hh4(1003)
      hh4(1957)=hh4(1938)*hh4(1956)
      hh4(1957)=hh4(1957) - hh4(1955)
      hh4(1958)=4.0_prec*hh4(1)
      hh4(1959)=hh4(1958)*hh4(391)
      hh4(1960)=hh4(1957)*hh4(1959)
      hh4(1961)=hh4(1830)*hh4(1958)
      hh4(1962)=hh4(405)*hh4(1961)
      hh4(1478)=hh4(1960) + hh4(1478) + hh4(1962)
      hh4(1478)=hh4(373)*hh4(1478)
      hh4(1960)=hh4(1507)*hh4(1116)
      hh4(1960)=hh4(1960) + hh4(1690)
      hh4(1960)=hh4(1960)*hh4(5)
      hh4(1497)=hh4(1960) + hh4(1497)
      hh4(1960)= - hh4(372)*hh4(1497)
      hh4(1962)=hh4(1520)*hh4(1116)
      hh4(1962)=hh4(1962) + hh4(1695)
      hh4(1962)=hh4(1962)*hh4(5)
      hh4(1539)=hh4(1962) + hh4(1539)
      hh4(1962)= - hh4(372)*hh4(1539)
      hh4(1963)=hh4(1570)*hh4(1116)
      hh4(1963)=hh4(1963) + hh4(1325)
      hh4(1963)=hh4(1963)*hh4(5)
      hh4(1568)=hh4(1963) - hh4(1568)
      hh4(1963)= - hh4(1568)*hh4(1578)
      hh4(1962)=hh4(1962) + hh4(1963)
      hh4(1962)=y*hh4(1962)
      hh4(1960)=hh4(1960) + hh4(1962)
      hh4(1960)=y*hh4(1960)
      hh4(1962)=hh4(1601)*hh4(1116)
      hh4(1962)=hh4(1962) + hh4(1699)
      hh4(1962)=hh4(1962)*hh4(5)
      hh4(1597)=hh4(1962) + hh4(1597)
      hh4(1962)= - hh4(372)*hh4(1597)
      hh4(1960)=hh4(1962) + hh4(1960)
      hh4(1960)=y*hh4(1960)
      hh4(1962)=hh4(1647)*hh4(1116)
      hh4(1962)=hh4(1962) + hh4(1703)
      hh4(1962)=hh4(1962)*hh4(5)
      hh4(1642)=hh4(1962) - hh4(1642)
      hh4(1962)= - hh4(372)*hh4(1642)
      hh4(1960)=hh4(1962) + hh4(1960)
      hh4(1960)=y*hh4(1960)
      hh4(1962)=hh4(1899)*hh4(1741)
      hh4(1963)=hh4(1682)*hh4(1116)
      hh4(1963)=hh4(1963) + hh4(1707)
      hh4(1963)=hh4(1963)*hh4(5)
      hh4(1677)=hh4(1963) - hh4(1677)
      hh4(1963)= - hh4(372)*hh4(1677)
      hh4(1960)=hh4(1962) + hh4(1963) + hh4(1960)
      hh4(1963)=6.0_prec*hh4(355)
      hh4(1964)=hh4(1938)*hh4(1963)
      hh4(1965)=hh4(1925) + hh4(1964)
      hh4(1966)=hh4(1839)*hh4(1812)
      hh4(1967)=hh4(1966) + 2.0_prec*hh4(1965)
      hh4(1968)=270.0_prec*hh4(1003)
      hh4(1969)= - hh4(1967)*hh4(1968)
      hh4(1970)=2.0_prec*hh4(1)
      hh4(1744)=hh4(1744)*hh4(1970)
      hh4(1781)=hh4(1781) + hh4(1723)
      hh4(1781)=y*hh4(1781)
      hh4(1781)=hh4(1781) + hh4(1790) + hh4(1715)
      hh4(1781)=y*hh4(1781)
      hh4(1781)=hh4(1781) + hh4(1795) + hh4(1726)
      hh4(1781)=y*hh4(1781)
      hh4(1781)=hh4(1781) + hh4(1799) + hh4(1721)
      hh4(1781)=y*hh4(1781)
      hh4(1781)=hh4(1781) + hh4(1802) + hh4(1728)
      hh4(1781)=y*hh4(1781)
      hh4(1790)=hh4(1811)*hh4(355)
      hh4(1795)=hh4(1790) - hh4(1739)
      hh4(1781)=hh4(1781) + hh4(1806) - hh4(1795)
      hh4(1781)=3.0_prec*hh4(1781) - hh4(1744)
      hh4(1781)=hh4(1781)*hh4(1958)
      hh4(1799)=hh4(1827)*hh4(1812)
      hh4(1781)=hh4(1781) + hh4(1969) + 2.0_prec*hh4(1960) + hh4(1799)
      hh4(1781)=hh4(1)*hh4(1781)
      hh4(1802)=hh4(1570)*hh4(1126)
      hh4(1802)=hh4(1802) + hh4(1325)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1802)= - 6.0_prec*hh4(1566) + hh4(1802)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1806)= - hh4(1554)*hh4(1128)
      hh4(1802)=hh4(1806) + hh4(1336) - 6.0_prec*hh4(1558) + hh4(1802)
      hh4(1802)=y*hh4(1802)
      hh4(1522)=3.0_prec*hh4(1522) + hh4(1802)
      hh4(1522)=y*hh4(1522)
      hh4(1802)=hh4(1507)*hh4(1126)
      hh4(1802)=hh4(1802) + hh4(1690)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1802)=6.0_prec*hh4(1479) + hh4(1802)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1806)=hh4(1114)*hh4(1613)
      hh4(1827)=hh4(1114)*hh4(1278)
      hh4(1960)= - hh4(433)*hh4(1827)
      hh4(1522)=hh4(1522) + hh4(1960) + hh4(1806) - 6.0_prec*hh4(1167) + &
     & hh4(1802)
      hh4(1522)=y*hh4(1522)
      hh4(1802)=hh4(1601)*hh4(1126)
      hh4(1802)=hh4(1802) + hh4(1699)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1802)=6.0_prec*hh4(1595) + hh4(1802)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1960)=hh4(1399)*hh4(1613)
      hh4(1969)=hh4(1399)*hh4(1278)
      hh4(1971)= - hh4(433)*hh4(1969)
      hh4(1522)=hh4(1522) + hh4(1971) + hh4(1960) - 6.0_prec*hh4(1244) + &
     & hh4(1802)
      hh4(1522)=y*hh4(1522)
      hh4(1802)=hh4(1647)*hh4(1126)
      hh4(1802)=hh4(1802) + hh4(1703)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1802)= - 6.0_prec*hh4(1640) + hh4(1802)
      hh4(1802)=hh4(5)*hh4(1802)
      hh4(1971)=hh4(1626)*hh4(1307)
      hh4(1972)=hh4(1113)*hh4(1626)
      hh4(1973)= - hh4(1554)*hh4(1972)
      hh4(1522)=hh4(1522) + hh4(1973) + hh4(1971) - 6.0_prec*hh4(1623) + &
     & hh4(1802)
      hh4(1522)=y*hh4(1522)
      hh4(1802)=hh4(1365)*y
      hh4(1802)=hh4(1802) + hh4(1694)
      hh4(1802)=hh4(1802)*y
      hh4(1802)=hh4(1802) + hh4(1689)
      hh4(1802)=hh4(1802)*y
      hh4(1802)=hh4(1802) + hh4(1698)
      hh4(1802)=hh4(1802)*y
      hh4(1802)=hh4(1802) + hh4(1702)
      hh4(1802)=hh4(1802)*y
      hh4(1802)=hh4(1802) + hh4(1706)
      hh4(1973)=hh4(1802)*hh4(1931)
      hh4(1974)=hh4(1682)*hh4(1126)
      hh4(1974)=hh4(1974) + hh4(1707)
      hh4(1974)=hh4(5)*hh4(1974)
      hh4(1974)= - 6.0_prec*hh4(1675) + hh4(1974)
      hh4(1974)=hh4(5)*hh4(1974)
      hh4(1975)=hh4(1663)*hh4(1307)
      hh4(1976)=hh4(1663)*hh4(1113)
      hh4(1554)= - hh4(1554)*hh4(1976)
      hh4(1522)= - hh4(1973) + hh4(1522) + hh4(1554) + hh4(1975) - 6.0_prec*&
     & hh4(1629) + hh4(1974)
      hh4(1508)=hh4(1508) + hh4(1690)
      hh4(1521)=hh4(1521) + hh4(1695)
      hh4(1554)=hh4(1571) + hh4(1325)
      hh4(1571)= - y*hh4(1554)
      hh4(1571)=hh4(1571) - hh4(1521)
      hh4(1571)=y*hh4(1571)
      hh4(1571)=hh4(1571) - hh4(1508)
      hh4(1571)=y*hh4(1571)
      hh4(1602)=hh4(1602) + hh4(1699)
      hh4(1571)=hh4(1571) - hh4(1602)
      hh4(1571)=y*hh4(1571)
      hh4(1648)=hh4(1648) + hh4(1703)
      hh4(1571)=hh4(1571) - hh4(1648)
      hh4(1571)=y*hh4(1571)
      hh4(1683)=hh4(1683) + hh4(1707)
      hh4(1974)=hh4(1126)*hh4(1199)
      hh4(1977)=hh4(1974) + hh4(1944)
      hh4(1977)=hh4(1977)*y
      hh4(1978)=5.0_prec*hh4(1113)
      hh4(1979)=hh4(1114)*hh4(1978)
      hh4(1977)=hh4(1977) + hh4(1979)
      hh4(1977)=hh4(1977)*y
      hh4(1980)=hh4(1399)*hh4(1978)
      hh4(1977)=hh4(1977) + hh4(1980)
      hh4(1977)=hh4(1977)*y
      hh4(1977)=hh4(1972) + hh4(1977)
      hh4(1977)=hh4(1977)*y
      hh4(1977)=hh4(1977) + hh4(1976)
      hh4(1981)=hh4(1977)*hh4(355)
      hh4(1571)=hh4(1981) + hh4(1571) - hh4(1683)
      hh4(1571)=hh4(1571)*hh4(1812)
      hh4(1982)=hh4(1332)*y
      hh4(1983)=hh4(1982) + hh4(1946)
      hh4(1983)=hh4(1983)*y
      hh4(1983)=hh4(1983) + hh4(1817)
      hh4(1983)=hh4(1983)*y
      hh4(1983)=hh4(1983) + hh4(1948)
      hh4(1983)=hh4(1983)*y
      hh4(1983)=hh4(1983) + hh4(1950)
      hh4(1983)=hh4(1983)*y
      hh4(1983)=hh4(1983) + hh4(1952)
      hh4(1984)=12.0_prec*hh4(391)
      hh4(1985)=hh4(1983)*hh4(1984)
      hh4(1986)=12.0_prec*hh4(1977)
      hh4(1987)=hh4(405) + hh4(461)
      hh4(1988)= - hh4(1986)*hh4(1987)
      hh4(1522)=hh4(1985) + 2.0_prec*hh4(1522) + hh4(1571) + hh4(1988)
      hh4(1571)=60.0_prec*hh4(659)
      hh4(1522)=hh4(1522)*hh4(1571)
      hh4(1988)=hh4(1839)*hh4(1956)
      hh4(1988)=hh4(1988) - hh4(1830)
      hh4(1989)=hh4(1988)*hh4(1959)
      hh4(1522)=hh4(1522) + hh4(1781) + hh4(1989)
      hh4(1522)=hh4(375)*hh4(1522)
      hh4(1781)=hh4(1945) + hh4(1183)
      hh4(1781)=hh4(1781)*hh4(5)
      hh4(1697)=hh4(1781) + hh4(1697)
      hh4(1697)=hh4(1697)*hh4(5)
      hh4(1697)=hh4(1697) + hh4(1308)
      hh4(1781)=6.0_prec*hh4(505)
      hh4(1945)=hh4(1113)*hh4(1781)
      hh4(1989)=hh4(1945)*hh4(1199)
      hh4(1990)=hh4(1697) + hh4(1989)
      hh4(1991)=hh4(1936)*hh4(5)
      hh4(1992)=12.0_prec*hh4(1128)
      hh4(1991)=hh4(1991) + hh4(1992)
      hh4(1991)=hh4(1991)*hh4(5)
      hh4(1991)=hh4(1991) + hh4(1336)
      hh4(1993)=hh4(1128)*hh4(1781)
      hh4(1994)=hh4(1993) + hh4(1991)
      hh4(1994)=hh4(1994)*y
      hh4(1990)=hh4(1994) + 3.0_prec*hh4(1990)
      hh4(1990)=hh4(1990)*y
      hh4(1994)=hh4(1213)*hh4(1126)
      hh4(1994)=hh4(1994) + hh4(1690)
      hh4(1994)=hh4(1994)*hh4(5)
      hh4(1995)=hh4(1691)*hh4(1917)
      hh4(1994)=hh4(1994) + hh4(1995)
      hh4(1994)=hh4(1994)*hh4(5)
      hh4(1994)=hh4(1994) + hh4(1806)
      hh4(1995)=30.0_prec*hh4(505)
      hh4(1996)=hh4(1113)*hh4(1995)
      hh4(1997)=hh4(1114)*hh4(1996)
      hh4(1990)=hh4(1990) + hh4(1997) + hh4(1994)
      hh4(1990)=hh4(1990)*y
      hh4(1998)=hh4(1587)*hh4(1126)
      hh4(1998)=hh4(1998) + hh4(1699)
      hh4(1998)=hh4(1998)*hh4(5)
      hh4(1999)=hh4(1700)*hh4(1917)
      hh4(1998)=hh4(1998) + hh4(1999)
      hh4(1998)=hh4(1998)*hh4(5)
      hh4(1998)=hh4(1998) + hh4(1960)
      hh4(1996)=hh4(1399)*hh4(1996)
      hh4(1990)=hh4(1990) + hh4(1996) + hh4(1998)
      hh4(1990)=hh4(1990)*y
      hh4(2000)=hh4(1628)*hh4(1126)
      hh4(2000)=hh4(2000) + hh4(1703)
      hh4(2000)=hh4(2000)*hh4(5)
      hh4(2001)=hh4(1704)*hh4(1917)
      hh4(2000)=hh4(2000) - hh4(2001)
      hh4(2000)=hh4(2000)*hh4(5)
      hh4(2000)=hh4(2000) + hh4(1971)
      hh4(2002)=hh4(1626)*hh4(1945)
      hh4(1990)=hh4(1990) + hh4(2002) + hh4(2000)
      hh4(1990)=hh4(1990)*y
      hh4(2003)=hh4(1666)*hh4(1126)
      hh4(2003)=hh4(2003) + hh4(1707)
      hh4(2003)=hh4(2003)*hh4(5)
      hh4(2004)=hh4(1708)*hh4(1917)
      hh4(2003)=hh4(2003) + hh4(2004)
      hh4(2003)=hh4(2003)*hh4(5)
      hh4(2003)=hh4(2003) + hh4(1975)
      hh4(2004)=hh4(1973) + hh4(2003)
      hh4(1945)=hh4(1663)*hh4(1945)
      hh4(1990)=hh4(1990) + hh4(1945) + hh4(2004)
      hh4(2005)=12.0_prec*hh4(367)
      hh4(2006)=hh4(1983)*hh4(2005)
      hh4(2007)=12.0_prec*hh4(373)
      hh4(2008)=hh4(1983)*hh4(2007)
      hh4(2009)=hh4(1981) + hh4(1983)
      hh4(2010)=hh4(2009)*hh4(1812)
      hh4(2011)=hh4(1986)*hh4(494)
      hh4(1990)= - hh4(2010) + hh4(2008) - hh4(2006) - hh4(2011) + 2.0_prec*&
     & hh4(1990)
      hh4(1990)=hh4(1990)*hh4(1571)
      hh4(2006)=720.0_prec*hh4(659)
      hh4(2006)=hh4(1977)*hh4(2006)
      hh4(2011)= - hh4(374) + hh4(375)
      hh4(2011)=hh4(2006)*hh4(2011)
      hh4(2012)=hh4(1961)*hh4(367)
      hh4(1990)=hh4(1990) + hh4(2012) + hh4(2011)
      hh4(2011)=hh4(1693) + hh4(1962)
      hh4(2011)= - hh4(1799) + 2.0_prec*hh4(2011)
      hh4(1964)= - hh4(1964) + hh4(1925)
      hh4(2012)=hh4(1966) + 2.0_prec*hh4(1964)
      hh4(2013)= - hh4(2012)*hh4(1968)
      hh4(2014)=hh4(1790) + hh4(1731)
      hh4(2015)=3.0_prec*hh4(2014)
      hh4(2016)=hh4(2015) - hh4(1744)
      hh4(2016)=hh4(2016)*hh4(1958)
      hh4(2013)=hh4(2016) + hh4(2013) - hh4(2011)
      hh4(2013)=hh4(1)*hh4(2013)
      hh4(2016)=hh4(1753)*hh4(1851)
      hh4(2017)= - hh4(2016) + hh4(1838)
      hh4(2017)=hh4(2017)*y
      hh4(2017)=hh4(2017) + hh4(1859)
      hh4(2017)=hh4(2017)*y
      hh4(2017)=hh4(2017) + 6.0_prec*hh4(1875)
      hh4(2017)=hh4(2017)*y
      hh4(2017)=hh4(2017) + hh4(1871)
      hh4(2017)=hh4(2017)*y
      hh4(2017)=hh4(2017) + hh4(1898)
      hh4(2017)=hh4(2017)*y
      hh4(1912)=hh4(1912)*hh4(1288)
      hh4(1912)=hh4(2017) + hh4(1912)
      hh4(2017)=hh4(1912) + hh4(1932)
      hh4(2018)=36.0_prec*hh4(1938)
      hh4(2019)=hh4(2018)*hh4(373)
      hh4(2020)=hh4(1938)*hh4(1888)
      hh4(2021)= - hh4(2019) + 2.0_prec*hh4(2017) + hh4(2020)
      hh4(2021)=hh4(1002)*hh4(2021)
      hh4(1856)=hh4(1938) + hh4(1856)
      hh4(2022)=hh4(1)**2
      hh4(2023)=hh4(1005)*hh4(1856)*hh4(2022)
      hh4(2021)=hh4(2021) - hh4(2023)
      hh4(2023)=hh4(1958)*hh4(373)
      hh4(2024)=hh4(1988)*hh4(2023)
      hh4(2013)=hh4(2013) + hh4(2024) + hh4(1990) + 540.0_prec*hh4(2021)
      hh4(2013)=hh4(384)*hh4(2013)
      hh4(2021)=hh4(1616)*hh4(1128)
      hh4(2021)=hh4(2021) + hh4(1627)
      hh4(2024)=hh4(1635)*hh4(1031)
      hh4(2025)=hh4(2024)*hh4(1113)
      hh4(2025)=hh4(2025) + hh4(1641)
      hh4(2026)=2.0_prec*hh4(2025)
      hh4(2027)=hh4(1644)*hh4(1031)
      hh4(2028)=hh4(2027)*hh4(1113)
      hh4(2029)=hh4(2028) + hh4(1652)
      hh4(2029)=hh4(5)*hh4(2029)
      hh4(2029)=hh4(2026) + hh4(2029)
      hh4(2029)=hh4(5)*hh4(2029)
      hh4(2029)=hh4(1654) + 2.0_prec*hh4(2021) + hh4(2029)
      hh4(2029)=hh4(372)*hh4(2029)
      hh4(2030)=hh4(1517)*hh4(1031)
      hh4(2031)=hh4(2030)*hh4(1113)
      hh4(2032)=hh4(2031) + hh4(1183)
      hh4(2032)=hh4(2032)*hh4(5)
      hh4(2033)=hh4(1534)*hh4(1031)
      hh4(2034)=hh4(2033)*hh4(1113)
      hh4(2034)=hh4(2034) + hh4(1538)
      hh4(2035)=2.0_prec*hh4(2034)
      hh4(2032)=hh4(2032) + hh4(2035)
      hh4(2032)=hh4(2032)*hh4(5)
      hh4(1543)=hh4(1543)*hh4(1128)
      hh4(1543)=hh4(1543) + hh4(1550)
      hh4(2032)=hh4(2032) + hh4(1308) + 2.0_prec*hh4(1543)
      hh4(2036)=hh4(372)*hh4(2032)
      hh4(2037)=hh4(1557)*hh4(1128)
      hh4(2037)=hh4(2037) + hh4(1559)
      hh4(2038)=hh4(1322)*hh4(1113)
      hh4(2039)=hh4(2038) + hh4(1573)
      hh4(2039)=hh4(2039)*hh4(5)
      hh4(2040)=hh4(1081) + 2.
      hh4(2041)=hh4(2040)*hh4(1031)
      hh4(2042)=hh4(2041)*hh4(1113)
      hh4(2042)=hh4(2042) + hh4(1567)
      hh4(2043)=2.0_prec*hh4(2042)
      hh4(2044)=hh4(2043) + hh4(2039)
      hh4(2044)=hh4(5)*hh4(2044)
      hh4(2044)=hh4(1576) + 2.0_prec*hh4(2037) + hh4(2044)
      hh4(2044)=hh4(2044)*hh4(1578)
      hh4(2036)=hh4(2036) + hh4(2044)
      hh4(2036)=y*hh4(2036)
      hh4(2044)=hh4(1469)*hh4(1031)
      hh4(2045)=hh4(2044)*hh4(1113)
      hh4(2045)=hh4(2045) + hh4(1496)
      hh4(2046)=2.0_prec*hh4(2045)
      hh4(2047)=hh4(1503)*hh4(1031)
      hh4(2048)=hh4(2047)*hh4(1113)
      hh4(2049)=hh4(2048) + hh4(1510)
      hh4(2049)=hh4(5)*hh4(2049)
      hh4(2049)=hh4(2046) + hh4(2049)
      hh4(2049)=hh4(5)*hh4(2049)
      hh4(1131)=hh4(1131)*hh4(1128)
      hh4(1131)=hh4(1131) + hh4(1182)
      hh4(2049)=hh4(1513) + 2.0_prec*hh4(1131) + hh4(2049)
      hh4(2049)=hh4(372)*hh4(2049)
      hh4(2036)=hh4(2049) + hh4(2036)
      hh4(2036)=y*hh4(2036)
      hh4(2049)=hh4(1593)*hh4(1031)
      hh4(2050)=hh4(2049)*hh4(1113)
      hh4(2050)=hh4(2050) + hh4(1596)
      hh4(2051)=2.0_prec*hh4(2050)
      hh4(2052)=hh4(1599)*hh4(1031)
      hh4(2053)=hh4(2052)*hh4(1113)
      hh4(2054)=hh4(2053) + hh4(1610)
      hh4(2054)=hh4(5)*hh4(2054)
      hh4(2054)=hh4(2051) + hh4(2054)
      hh4(2054)=hh4(5)*hh4(2054)
      hh4(1582)=hh4(1582)*hh4(1128)
      hh4(1582)=hh4(1582) + hh4(1586)
      hh4(2054)=hh4(1614) + 2.0_prec*hh4(1582) + hh4(2054)
      hh4(2054)=hh4(372)*hh4(2054)
      hh4(2036)=hh4(2054) + hh4(2036)
      hh4(2036)=y*hh4(2036)
      hh4(2029)=hh4(2029) + hh4(2036)
      hh4(2029)=y*hh4(2029)
      hh4(2036)=hh4(1655)*hh4(1128)
      hh4(2036)=hh4(2036) + hh4(1665)
      hh4(2054)=hh4(1670)*hh4(1031)
      hh4(2055)=hh4(2054)*hh4(1113)
      hh4(2055)=hh4(2055) + hh4(1676)
      hh4(2056)=2.0_prec*hh4(2055)
      hh4(2057)=hh4(1679)*hh4(1031)
      hh4(2058)=hh4(2057)*hh4(1113)
      hh4(2059)=hh4(2058) + hh4(1686)
      hh4(2059)=hh4(5)*hh4(2059)
      hh4(2059)=hh4(2056) + hh4(2059)
      hh4(2059)=hh4(5)*hh4(2059)
      hh4(2059)=hh4(1688) + 2.0_prec*hh4(2036) + hh4(2059)
      hh4(2059)=hh4(372)*hh4(2059)
      hh4(2029)= - hh4(1710) + hh4(2059) + hh4(2029)
      hh4(2059)= - hh4(2033)*hh4(1713)
      hh4(2059)=hh4(2059) - hh4(1712)
      hh4(2060)= - hh4(2030)*hh4(1717)
      hh4(2060)=hh4(2060) - hh4(1715)
      hh4(2060)=hh4(5)*hh4(2060)
      hh4(2061)= - hh4(2041)*hh4(1713)
      hh4(2061)=hh4(2061) - hh4(1720)
      hh4(2062)= - hh4(1322)*hh4(1717)
      hh4(2062)=hh4(2062) - hh4(1723)
      hh4(2062)=hh4(5)*hh4(2062)
      hh4(2061)=2.0_prec*hh4(2061) + hh4(2062)
      hh4(2061)=y*hh4(2061)
      hh4(2059)=hh4(2061) + 2.0_prec*hh4(2059) + hh4(2060)
      hh4(2059)=y*hh4(2059)
      hh4(2060)= - hh4(2044)*hh4(1713)
      hh4(2060)=hh4(2060) - hh4(1724)
      hh4(2061)= - hh4(2047)*hh4(1717)
      hh4(2061)=hh4(2061) - hh4(1726)
      hh4(2061)=hh4(5)*hh4(2061)
      hh4(2059)=hh4(2059) + 2.0_prec*hh4(2060) + hh4(2061)
      hh4(2059)=y*hh4(2059)
      hh4(2060)= - hh4(2049)*hh4(1713)
      hh4(2060)=hh4(2060) - hh4(1535)
      hh4(2061)= - hh4(2052)*hh4(1717)
      hh4(2061)=hh4(2061) - hh4(1721)
      hh4(2061)=hh4(5)*hh4(2061)
      hh4(2059)=hh4(2059) + 2.0_prec*hh4(2060) + hh4(2061)
      hh4(2059)=y*hh4(2059)
      hh4(2060)= - hh4(2024)*hh4(1713)
      hh4(2060)=hh4(2060) - hh4(1727)
      hh4(2061)= - hh4(2027)*hh4(1717)
      hh4(2061)=hh4(2061) - hh4(1728)
      hh4(2061)=hh4(5)*hh4(2061)
      hh4(2059)=hh4(2059) + 2.0_prec*hh4(2060) + hh4(2061)
      hh4(2059)=y*hh4(2059)
      hh4(2060)= - hh4(2054)*hh4(1713)
      hh4(2060)=hh4(2060) - hh4(1743)
      hh4(2061)= - hh4(2057)*hh4(1717)
      hh4(2061)=hh4(2061) - hh4(1739)
      hh4(2061)=hh4(5)*hh4(2061)
      hh4(2059)=hh4(1742) + hh4(2059) + 2.0_prec*hh4(2060) + hh4(2061)
      hh4(2060)=hh4(2030)*hh4(1713)
      hh4(2061)=hh4(2060) + hh4(1715)
      hh4(2062)=hh4(1322)*hh4(1713)
      hh4(2063)=hh4(2062) + hh4(1723)
      hh4(2064)=hh4(2063)*y
      hh4(2064)=hh4(2064) + hh4(2061)
      hh4(2064)=hh4(2064)*y
      hh4(2065)=hh4(2047)*hh4(1713)
      hh4(2066)=hh4(2065) + hh4(1726)
      hh4(2064)=hh4(2064) + hh4(2066)
      hh4(2064)=hh4(2064)*y
      hh4(2067)=hh4(2052)*hh4(1713)
      hh4(2068)=hh4(2067) + hh4(1721)
      hh4(2064)=hh4(2064) + hh4(2068)
      hh4(2064)=hh4(2064)*y
      hh4(2069)=hh4(2027)*hh4(1713)
      hh4(2070)=hh4(2069) + hh4(1728)
      hh4(2064)=hh4(2064) + hh4(2070)
      hh4(2064)=hh4(2064)*y
      hh4(2071)=hh4(2057)*hh4(1713)
      hh4(1795)=hh4(2064) - hh4(1795) + hh4(2071)
      hh4(2064)=hh4(1795)*hh4(1807)
      hh4(2059)=hh4(2064) + 6.0_prec*hh4(2059) + hh4(1813)
      hh4(2059)=hh4(1)*hh4(2059)
      hh4(1815)=hh4(1815)*hh4(1031)
      hh4(2064)=hh4(1815)*hh4(1113)
      hh4(2072)= - hh4(2064) - hh4(1510)
      hh4(2072)=hh4(372)*hh4(2072)
      hh4(2073)=hh4(1819) + hh4(1205)
      hh4(2073)=hh4(2073)*hh4(1031)
      hh4(2074)=hh4(2073)*hh4(1113)
      hh4(2075)= - hh4(2074) - hh4(1183)
      hh4(2075)=hh4(372)*hh4(2075)
      hh4(1822)=hh4(1822)*hh4(1031)
      hh4(2076)=hh4(1822)*hh4(1113)
      hh4(2077)=hh4(2076) + hh4(1573)
      hh4(2078)= - hh4(2077)*hh4(1578)
      hh4(2075)=hh4(2075) + hh4(2078)
      hh4(2075)=y*hh4(2075)
      hh4(2072)=hh4(2072) + hh4(2075)
      hh4(2072)=y*hh4(2072)
      hh4(1820)=hh4(1820)*hh4(1031)
      hh4(2075)=hh4(1820)*hh4(1113)
      hh4(2078)= - hh4(2075) - hh4(1610)
      hh4(2078)=hh4(372)*hh4(2078)
      hh4(2072)=hh4(2078) + hh4(2072)
      hh4(2072)=y*hh4(2072)
      hh4(1825)=hh4(1825)*hh4(1031)
      hh4(2078)=hh4(1825)*hh4(1113)
      hh4(2079)= - hh4(2078) - hh4(1652)
      hh4(2079)=hh4(372)*hh4(2079)
      hh4(2072)=hh4(2079) + hh4(2072)
      hh4(2072)=y*hh4(2072)
      hh4(1835)=hh4(1835)*hh4(1031)
      hh4(2079)=hh4(1835)*hh4(1113)
      hh4(2080)= - hh4(2079) - hh4(1686)
      hh4(2080)=hh4(372)*hh4(2080)
      hh4(2072)=hh4(1831) + hh4(2080) + hh4(2072)
      hh4(2072)=hh4(2072)*hh4(1812)
      hh4(2029)=hh4(2059) + 2.0_prec*hh4(2029) + hh4(2072)
      hh4(2029)=hh4(1)*hh4(2029)
      hh4(1959)=hh4(1955)*hh4(1959)
      hh4(1959)=hh4(2029) + hh4(1959)
      hh4(1959)=hh4(367)*hh4(1959)
      hh4(2029)=y*hh4(19)
      hh4(2059)=hh4(1333)*hh4(2029)
      hh4(2072)=hh4(1305)*hh4(1174)
      hh4(2059)=hh4(2059) + hh4(2072)
      hh4(2059)=hh4(2059)*y
      hh4(2072)=hh4(1330)*hh4(1059)
      hh4(2059)=hh4(2059) + hh4(2072)
      hh4(2059)=hh4(2059)*y
      hh4(2072)=hh4(1480)*hh4(1174)
      hh4(2059)=hh4(2059) + hh4(2072)
      hh4(2059)=hh4(2059)*y
      hh4(2072)=hh4(1071)*hh4(1126)
      hh4(2072)=hh4(2072) + hh4(1073)
      hh4(2072)=hh4(2072)*hh4(5)
      hh4(2080)= - hh4(2072) + 6.0_prec*hh4(1077)
      hh4(2080)=hh4(2080)*hh4(5)
      hh4(2081)=hh4(1034)*hh4(1307)
      hh4(2080)=hh4(2080) - hh4(2081) + 6.0_prec*hh4(1427)
      hh4(2082)=hh4(2080)*hh4(19)
      hh4(2059)=hh4(2059) - hh4(2082)
      hh4(2082)=hh4(1289)*hh4(19)
      hh4(2083)=hh4(1228)*hh4(1174)
      hh4(2084)=hh4(1334)*hh4(2029)
      hh4(2083)=hh4(2083) + hh4(2084)
      hh4(2083)=hh4(2083)*y
      hh4(2082)=hh4(2082) + hh4(2083)
      hh4(2082)=hh4(2082)*y
      hh4(2083)=hh4(1443)*hh4(1174)
      hh4(2082)=hh4(2083) + hh4(2082)
      hh4(2082)=hh4(2082)*y
      hh4(2083)=hh4(1071)*hh4(1113)
      hh4(2083)=hh4(2083) + hh4(1073)
      hh4(2084)=hh4(2083)*hh4(19)
      hh4(2082)=hh4(2084) + hh4(2082)
      hh4(2084)=hh4(2082)*hh4(1812)
      hh4(2085)= - hh4(2084) + 2.0_prec*hh4(2059)
      hh4(2086)=hh4(1531) - 9.
      hh4(2087)=hh4(2086)*hh4(1031)
      hh4(2088)=hh4(2087)*hh4(1197)
      hh4(2089)=hh4(1188)*hh4(1069)
      hh4(2088)=hh4(2088) + hh4(2089)
      hh4(2088)=hh4(2088)*hh4(1485)
      hh4(2088)=hh4(2088) + hh4(1844)
      hh4(2090)=hh4(2088)*hh4(1288)
      hh4(2090)=hh4(2090) - hh4(1848)
      hh4(2016)=hh4(2090) + hh4(2016)
      hh4(2016)=hh4(2016)*y
      hh4(2091)=hh4(1390) - 64.
      hh4(2091)=hh4(2091)*z
      hh4(2091)=hh4(2091) + 62.
      hh4(2092)=hh4(2091)*hh4(1031)
      hh4(2093)=hh4(2092)*hh4(1126)
      hh4(1611)=hh4(1611) + 8.
      hh4(2094)=hh4(1611)*hh4(1031)
      hh4(2095)=hh4(2094)*hh4(1069)
      hh4(2093)=hh4(2093) + hh4(2095)
      hh4(2093)=hh4(2093)*hh4(5)
      hh4(1393)=hh4(1393) - 183.
      hh4(1393)=hh4(1393)*z
      hh4(1393)=hh4(1393) + 48.
      hh4(2096)=hh4(1393)*XN
      hh4(2096)=hh4(2096) + hh4(1252)
      hh4(2096)=hh4(2096)*XN
      hh4(2096)=hh4(2096) - hh4(1393)
      hh4(2096)=hh4(2096)*XN
      hh4(2096)=hh4(2096) - hh4(1252)
      hh4(2097)=hh4(2096)*hh4(1248)
      hh4(2093)=hh4(2093) + hh4(2097)
      hh4(2098)=hh4(2093)*hh4(1288)
      hh4(2099)=10.0_prec*hh4(1841)
      hh4(2100)=14.0_prec*z
      hh4(2101)=hh4(2100) - 51.
      hh4(2102)=hh4(2099)*hh4(2101)
      hh4(2103)=hh4(1896) + hh4(1250)
      hh4(2104)=hh4(2103)*z
      hh4(2102)=hh4(2102) + hh4(2104)
      hh4(2102)=hh4(2102)*XN
      hh4(2105)=10.0_prec*z
      hh4(2106)=hh4(2101)*hh4(2105)
      hh4(2102)=hh4(2102) - hh4(2106)
      hh4(2102)=hh4(2102)*XN
      hh4(2102)=hh4(2102) - hh4(2104)
      hh4(2104)=hh4(2102)*hh4(1248)
      hh4(2098)=hh4(2104) - hh4(2098)
      hh4(2016)=hh4(2016) - hh4(2098)
      hh4(2016)=hh4(2016)*y
      hh4(2104)=z - 10.
      hh4(2104)=hh4(2104)*z
      hh4(2104)=hh4(2104) + 17.
      hh4(2104)=hh4(2104)*z
      hh4(2104)=hh4(2104) - 10.
      hh4(2106)=hh4(2104)*hh4(1031)
      hh4(2107)=hh4(2106)*hh4(1284)
      hh4(2108)=z - 6.
      hh4(2109)=hh4(2108)*z
      hh4(2110)=hh4(2109) + 10.
      hh4(2110)=hh4(2110)*z
      hh4(2110)=hh4(2110) - 5.
      hh4(2111)=hh4(2110)*hh4(1031)
      hh4(2112)=hh4(2111)*hh4(1069)
      hh4(2107)=hh4(2107) + hh4(2112)
      hh4(2107)=hh4(2107)*hh4(5)
      hh4(2113)= - 133.0_prec+ 36.0_prec*z
      hh4(2113)=hh4(2113)*z
      hh4(2113)=hh4(2113) + 175.
      hh4(2113)=hh4(2113)*z
      hh4(2113)=hh4(2113) - 72.
      hh4(2114)=hh4(2113)*XN
      hh4(2115)=hh4(1878)*z
      hh4(2114)=hh4(2114) + hh4(2115)
      hh4(2114)=hh4(2114)*XN
      hh4(2114)=hh4(2114) - hh4(2113)
      hh4(2114)=hh4(2114)*XN
      hh4(2114)=hh4(2114) - hh4(2115)
      hh4(2116)=hh4(2114)*hh4(1248)
      hh4(2107)=hh4(2107) + hh4(2116)
      hh4(2117)=hh4(2107)*hh4(1288)
      hh4(2118)= - 7.0_prec*XNF + 6.0_prec*hh4(1250)
      hh4(2118)=hh4(2118)*z
      hh4(2118)=hh4(2118) - hh4(1868)
      hh4(2119)=hh4(2118)*z
      hh4(2120)=hh4(1064) + 85.
      hh4(2120)=hh4(2120)*z
      hh4(2120)=hh4(2120) - 127.
      hh4(2121)=hh4(2120)*hh4(1883)
      hh4(2121)=hh4(2119) - hh4(2121)
      hh4(2121)=hh4(2121)*XN
      hh4(2122)=hh4(2120)*hh4(1170)
      hh4(2121)=hh4(2121) + hh4(2122)
      hh4(2121)=hh4(2121)*XN
      hh4(2119)=hh4(2121) - hh4(2119)
      hh4(2121)=hh4(2119)*hh4(1248)
      hh4(2117)=hh4(2117) - hh4(2121)
      hh4(2016)=hh4(2016) + 2.0_prec*hh4(2117)
      hh4(2016)=hh4(2016)*y
      hh4(2121)=hh4(2109) + 24.
      hh4(2121)=hh4(2121)*hh4(1064)
      hh4(2121)=hh4(2121) - 82.
      hh4(2121)=hh4(2121)*z
      hh4(2121)=hh4(2121) + 36.
      hh4(2122)=hh4(2121)*hh4(1031)
      hh4(2123)=hh4(2122)*hh4(1126)
      hh4(2124)=hh4(2109) + 18.
      hh4(2124)=hh4(2124)*z
      hh4(2124)=hh4(2124) - 20.
      hh4(2124)=hh4(2124)*z
      hh4(2124)=hh4(2124) + 8.
      hh4(2125)=hh4(2124)*hh4(1031)
      hh4(2126)=hh4(2125)*hh4(1069)
      hh4(2123)=hh4(2123) + hh4(2126)
      hh4(2123)=hh4(2123)*hh4(5)
      hh4(2127)=hh4(1064) - 14.
      hh4(2127)=hh4(2127)*z
      hh4(2127)=hh4(2127) + 29.
      hh4(2128)=hh4(2127)*hh4(1106)
      hh4(2128)=hh4(2128) - 173.
      hh4(2128)=hh4(2128)*z
      hh4(2128)=hh4(2128) + 78.
      hh4(2129)=hh4(2128)*XN
      hh4(2129)=hh4(2129) - hh4(1250)
      hh4(2129)=hh4(2129)*XN
      hh4(2129)=hh4(2129) - hh4(2128)
      hh4(2129)=hh4(2129)*XN
      hh4(2129)=hh4(2129) + hh4(1250)
      hh4(2130)=hh4(2129)*hh4(1265)
      hh4(2123)=hh4(2123) + hh4(2130)
      hh4(2131)=hh4(2123)*hh4(1288)
      hh4(2132)=6.0_prec*XNF
      hh4(2133)=hh4(2132) - hh4(1250)
      hh4(2133)=hh4(2133)*z
      hh4(2132)=hh4(2133) - hh4(2132)
      hh4(2133)=hh4(2132)*hh4(1064)
      hh4(2133)=hh4(2133) + hh4(1868)
      hh4(2134)=hh4(2133)*z
      hh4(2135)=hh4(2109) - 18.
      hh4(2136)=hh4(2135)*hh4(1064)
      hh4(2136)=hh4(2136) + 70.
      hh4(2137)=hh4(2136)*hh4(1841)
      hh4(2137)=hh4(2134) + hh4(2137)
      hh4(2137)=hh4(2137)*XN
      hh4(2138)=hh4(2136)*z
      hh4(2137)=hh4(2137) - hh4(2138)
      hh4(2137)=hh4(2137)*XN
      hh4(2134)=hh4(2137) - hh4(2134)
      hh4(2137)=hh4(2134)*hh4(1265)
      hh4(2131)=hh4(2137) + hh4(2131)
      hh4(2016)=hh4(2016) + hh4(2131)
      hh4(2016)=hh4(2016)*y
      hh4(2137)=hh4(1832) + 20.
      hh4(2137)=hh4(2137)*z
      hh4(2137)=hh4(2137) - 17.
      hh4(2137)=hh4(2137)*z
      hh4(2137)=hh4(2137) + 7.
      hh4(2138)=hh4(2137)*hh4(1031)
      hh4(2139)=hh4(2138)*hh4(1126)
      hh4(2140)=hh4(1236) + 6.
      hh4(2140)=hh4(2140)*z
      hh4(2140)=hh4(2140) - 5.
      hh4(2140)=hh4(2140)*z
      hh4(2140)=hh4(2140) + 2.
      hh4(2141)=hh4(2140)*hh4(1031)
      hh4(2142)=hh4(2141)*hh4(1069)
      hh4(2139)=hh4(2139) + hh4(2142)
      hh4(2139)=hh4(2139)*hh4(1485)
      hh4(2143)=12.0_prec*z
      hh4(2144)=hh4(1758)*hh4(2143)
      hh4(2144)=hh4(2144) + 107.
      hh4(2144)=hh4(2144)*hh4(1170)
      hh4(2144)=hh4(2144) - 165.
      hh4(2144)=hh4(2144)*z
      hh4(2144)=hh4(2144) + 72.
      hh4(2145)=hh4(2144)*XN
      hh4(2146)=hh4(1890)*z
      hh4(2145)=hh4(2145) + hh4(2146)
      hh4(2145)=hh4(2145)*XN
      hh4(2145)=hh4(2145) - hh4(2144)
      hh4(2145)=hh4(2145)*XN
      hh4(2145)=hh4(2145) - hh4(2146)
      hh4(2146)=hh4(2145)*hh4(1248)
      hh4(2139)=hh4(2139) + hh4(2146)
      hh4(2147)=hh4(2139)*hh4(1288)
      hh4(2148)=hh4(1251)*hh4(1106)
      hh4(2148)=hh4(2148) - 17.0_prec*XNF
      hh4(2148)=hh4(2148)*hh4(1170)
      hh4(1896)=hh4(2148) + hh4(1896)
      hh4(2148)=hh4(1896)*z
      hh4(1832)=hh4(1832) + 7.
      hh4(1832)=hh4(1832)*hh4(1170)
      hh4(1832)=hh4(1832) - 3.
      hh4(2149)=hh4(1832)*hh4(1883)
      hh4(2149)=hh4(2148) + hh4(2149)
      hh4(2149)=hh4(2149)*XN
      hh4(2150)=hh4(1832)*hh4(1170)
      hh4(2149)=hh4(2149) - hh4(2150)
      hh4(2149)=hh4(2149)*XN
      hh4(2148)=hh4(2149) - hh4(2148)
      hh4(2149)=hh4(2148)*hh4(1248)
      hh4(2147)=hh4(2149) + hh4(2147)
      hh4(2016)=hh4(2016) - hh4(2147)
      hh4(2016)=hh4(2016)*y
      hh4(2149)=hh4(1034)*hh4(1284)
      hh4(2150)=hh4(2149) + hh4(1073)
      hh4(2150)=hh4(2150)*hh4(5)
      hh4(2151)=hh4(2143)*hh4(1012)
      hh4(2151)=hh4(2151) + 35.
      hh4(2151)=hh4(2151)*z
      hh4(2151)=hh4(2151) - 23.
      hh4(2151)=hh4(2151)*z
      hh4(2151)=hh4(2151) + 12.
      hh4(2152)=hh4(2151)*XN
      hh4(2152)=hh4(2152) + hh4(2115)
      hh4(2152)=hh4(2152)*XN
      hh4(2152)=hh4(2152) - hh4(2151)
      hh4(2152)=hh4(2152)*XN
      hh4(2115)=hh4(2152) - hh4(2115)
      hh4(2152)=hh4(2115)*hh4(1248)
      hh4(2153)=hh4(2150) + hh4(2152)
      hh4(2154)=hh4(2153)*hh4(1288)
      hh4(2155)=hh4(1340)*hh4(1106)
      hh4(1403)=hh4(2155) - hh4(1403)
      hh4(1403)=hh4(1403)*z
      hh4(1403)=hh4(1403) + hh4(1868)
      hh4(2155)=hh4(1403)*z
      hh4(2156)=hh4(1064)*hh4(1012)
      hh4(2156)=hh4(2156) + 4.
      hh4(2156)=hh4(2156)*z
      hh4(2156)=hh4(2156) - 1.
      hh4(2157)=hh4(2156)*hh4(1883)
      hh4(2157)=hh4(2155) + hh4(2157)
      hh4(2157)=hh4(2157)*XN
      hh4(2158)=hh4(2156)*hh4(1170)
      hh4(2157)=hh4(2157) - hh4(2158)
      hh4(2157)=hh4(2157)*XN
      hh4(2155)=hh4(2157) - hh4(2155)
      hh4(2157)=hh4(2155)*hh4(1248)
      hh4(2154)=hh4(2157) + hh4(2154)
      hh4(2016)=hh4(2016) + hh4(2154)
      hh4(2157)=hh4(2087)*hh4(1116)
      hh4(2157)=hh4(2157) + hh4(2089)
      hh4(2158)=hh4(1937) + 2.0_prec*hh4(2157)
      hh4(2158)=hh4(2158)*y
      hh4(2159)=hh4(2092)*hh4(1113)
      hh4(2159)=hh4(2159) + hh4(2095)
      hh4(2158)=hh4(2158) + hh4(2159)
      hh4(2158)=hh4(2158)*y
      hh4(2160)=hh4(2106)*hh4(1126)
      hh4(2160)=hh4(2160) + hh4(2112)
      hh4(2158)=hh4(2158) + 2.0_prec*hh4(2160)
      hh4(2158)=hh4(2158)*y
      hh4(2161)=hh4(2122)*hh4(1113)
      hh4(2161)=hh4(2161) + hh4(2126)
      hh4(2158)=hh4(2158) + hh4(2161)
      hh4(2158)=hh4(2158)*y
      hh4(2162)=hh4(2138)*hh4(1113)
      hh4(2162)=hh4(2162) + hh4(2142)
      hh4(2158)=hh4(2158) - 2.0_prec*hh4(2162)
      hh4(2158)=hh4(2158)*y
      hh4(2163)=hh4(1034)*hh4(1126)
      hh4(2164)=hh4(2163) + hh4(1073)
      hh4(2158)=hh4(2158) + hh4(2164)
      hh4(2165)=hh4(2158)*hh4(1888)
      hh4(2165)= - 2.0_prec*hh4(2016) + hh4(2165)
      hh4(2165)=hh4(4)*hh4(2165)
      hh4(2165)=9.0_prec*hh4(2165) + hh4(2085)
      hh4(2166)=4.0_prec*hh4(17)
      hh4(2086)=hh4(2086)*hh4(2166)
      hh4(2086)=hh4(2086) - hh4(577)
      hh4(2086)=hh4(2086)*hh4(1031)
      hh4(2166)=18.0_prec*hh4(1113)
      hh4(2167)=hh4(2086)*hh4(2166)
      hh4(2168)=18.0_prec*hh4(17)
      hh4(2169)=hh4(2168)*hh4(1012)
      hh4(2169)=hh4(2169) - hh4(577)
      hh4(2169)=hh4(2169)*hh4(1031)
      hh4(2170)=hh4(2169)*hh4(1069)
      hh4(2167)=hh4(2167) + hh4(2170)
      hh4(2167)=hh4(2167)*hh4(5)
      hh4(2171)=hh4(17)*z
      hh4(2172)=111.0_prec*hh4(2171)
      hh4(2173)=hh4(577)*hh4(366)
      hh4(2174)=hh4(2172) - 2.0_prec*hh4(2173)
      hh4(2175)=hh4(2174)*XN
      hh4(2176)=hh4(1064)*hh4(17)
      hh4(2177)=XNF*hh4(2176)
      hh4(2175)=hh4(2175) - hh4(2177)
      hh4(2175)=hh4(2175)*XN
      hh4(2174)=hh4(2175) - hh4(2174)
      hh4(2174)=hh4(2174)*XN
      hh4(2174)=hh4(2174) + hh4(2177)
      hh4(2174)=hh4(2174)*XN
      hh4(2175)=2.0_prec*hh4(368)
      hh4(2175)=hh4(2175)*hh4(1028)
      hh4(2178)=hh4(1028)*hh4(577)
      hh4(2179)=hh4(2178) - hh4(577)
      hh4(2180)=hh4(2179)*hh4(2175)
      hh4(2174)=hh4(2174) + hh4(2180)
      hh4(2181)=hh4(2174)*hh4(1019)
      hh4(2182)=hh4(17)*hh4(1031)
      hh4(2183)=hh4(2182)*hh4(2166)
      hh4(2184)=hh4(2182)*hh4(1069)
      hh4(2183)=hh4(2183) + hh4(2184)
      hh4(2185)=y*hh4(5)
      hh4(2186)=hh4(2183)*hh4(2185)
      hh4(2181)=hh4(2167) + hh4(2181) + 9.0_prec*hh4(2186)
      hh4(2186)=2.0_prec*y
      hh4(2181)=hh4(2181)*hh4(2186)
      hh4(2187)=hh4(2173)*hh4(1163)
      hh4(1393)=hh4(1393)*hh4(17)
      hh4(2188)=hh4(1393) - 2.0_prec*hh4(2187)
      hh4(2189)=hh4(2188)*XN
      hh4(2190)=hh4(1251)*hh4(2171)
      hh4(2189)=hh4(2189) + hh4(2190)
      hh4(2189)=hh4(2189)*XN
      hh4(2188)=hh4(2189) - hh4(2188)
      hh4(2188)=hh4(2188)*XN
      hh4(2188)=hh4(2188) - hh4(2190)
      hh4(2188)=hh4(2188)*XN
      hh4(2189)=hh4(1196)*hh4(577)
      hh4(2191)=hh4(1163)*hh4(577)
      hh4(2189)=hh4(2189) - hh4(2191)
      hh4(2192)=hh4(2189)*hh4(2175)
      hh4(2188)=hh4(2188) + hh4(2192)
      hh4(2193)=hh4(2188)*hh4(1019)
      hh4(2194)=3.0_prec*hh4(577)
      hh4(2195)=hh4(2194)*hh4(1163)
      hh4(2091)=hh4(2091)*hh4(17)
      hh4(2091)=hh4(2091) - hh4(2195)
      hh4(2091)=hh4(2091)*hh4(1031)
      hh4(2196)=hh4(2091)*hh4(1197)
      hh4(2197)=3.0_prec*hh4(17)
      hh4(1611)=hh4(1611)*hh4(2197)
      hh4(1611)=hh4(1611) - hh4(2191)
      hh4(1611)=hh4(1611)*hh4(1031)
      hh4(2198)=hh4(1611)*hh4(1069)
      hh4(2196)=hh4(2196) + hh4(2198)
      hh4(2196)=hh4(2196)*hh4(5)
      hh4(2193)=hh4(2193) + hh4(2196)
      hh4(2199)=hh4(1353)*hh4(350)
      hh4(2181)=hh4(2181) - hh4(2199) + 6.0_prec*hh4(2193)
      hh4(2181)=hh4(2181)*y
      hh4(2193)=hh4(1215)*hh4(350)
      hh4(2113)=hh4(2113)*hh4(2197)
      hh4(2199)=5.0_prec*hh4(366)
      hh4(2200)=hh4(1014)*hh4(2199)
      hh4(2201)=hh4(1064) - 5.
      hh4(2201)=hh4(2201)*z
      hh4(2202)=hh4(2201) + 4.
      hh4(2203)=2.0_prec*hh4(2202)
      hh4(2204)=hh4(2203) + hh4(2200)
      hh4(2205)=hh4(2204)*hh4(577)
      hh4(2206)=hh4(2113) - hh4(2205)
      hh4(2207)=hh4(2206)*XN
      hh4(2208)=hh4(2176)*hh4(1878)
      hh4(2207)=hh4(2207) + hh4(2208)
      hh4(2207)=hh4(2207)*XN
      hh4(2206)=hh4(2207) - hh4(2206)
      hh4(2206)=hh4(2206)*XN
      hh4(2206)=hh4(2206) - hh4(2208)
      hh4(2206)=hh4(2206)*XN
      hh4(2207)= - hh4(1014)*hh4(2179)
      hh4(2209)=5.0_prec*hh4(368)
      hh4(2209)=hh4(2209)*hh4(1028)
      hh4(2210)=hh4(2207)*hh4(2209)
      hh4(2206)=hh4(2206) - hh4(2210)
      hh4(2211)=2.0_prec*hh4(1019)
      hh4(2212)=hh4(2206)*hh4(2211)
      hh4(2213)=54.0_prec*hh4(17)
      hh4(2104)=hh4(2104)*hh4(2213)
      hh4(1556)=hh4(1556) - 68.
      hh4(1556)=hh4(1556)*z
      hh4(1556)=hh4(1556) + 35.
      hh4(2213)=hh4(1556)*hh4(577)
      hh4(2104)=hh4(2104) - hh4(2213)
      hh4(2104)=hh4(2104)*hh4(1031)
      hh4(2214)=hh4(2104)*hh4(1116)
      hh4(2215)=5.0_prec*hh4(577)
      hh4(2216)=hh4(1014)*hh4(2215)
      hh4(2110)=hh4(2110)*hh4(2168)
      hh4(2110)=hh4(2110) - hh4(2216)
      hh4(2110)=hh4(2110)*hh4(1031)
      hh4(2217)=hh4(2110)*hh4(1069)
      hh4(2214)=hh4(2214) + hh4(2217)
      hh4(2214)=hh4(2214)*hh4(5)
      hh4(2193)= - hh4(2193) + hh4(2212) + hh4(2214)
      hh4(2181)=hh4(2181) + 2.0_prec*hh4(2193)
      hh4(2181)=hh4(2181)*y
      hh4(2128)=hh4(2128)*hh4(2197)
      hh4(2193)=hh4(1239)*hh4(2199)
      hh4(2212)=hh4(1064) - 8.
      hh4(2212)=hh4(2212)*z
      hh4(2218)=hh4(2212) + 9.
      hh4(2218)=hh4(2218)*z
      hh4(2218)=hh4(2218) - 4.
      hh4(2219)=4.0_prec*hh4(2218)
      hh4(2220)=hh4(2219) + hh4(2193)
      hh4(2221)=hh4(2220)*hh4(577)
      hh4(2222)=hh4(2128) - hh4(2221)
      hh4(2223)=hh4(2222)*XN
      hh4(2223)=hh4(2223) - hh4(2177)
      hh4(2223)=hh4(2223)*XN
      hh4(2222)=hh4(2223) - hh4(2222)
      hh4(2222)=hh4(2222)*XN
      hh4(2222)=hh4(2222) + hh4(2177)
      hh4(2222)=hh4(2222)*XN
      hh4(2223)= - hh4(1239)*hh4(2179)
      hh4(2224)=hh4(2223)*hh4(2209)
      hh4(2222)=hh4(2222) - hh4(2224)
      hh4(2225)=hh4(2222)*hh4(2211)
      hh4(2226)=9.0_prec*hh4(17)
      hh4(2121)=hh4(2121)*hh4(2226)
      hh4(1088)=hh4(1088) - 71.
      hh4(1088)=hh4(1088)*z
      hh4(1088)=hh4(1088) + 71.
      hh4(1088)=hh4(1088)*z
      hh4(1088)=hh4(1088) - 25.
      hh4(2227)=hh4(1088)*hh4(577)
      hh4(2121)=hh4(2121) - hh4(2227)
      hh4(2121)=hh4(2121)*hh4(1031)
      hh4(2228)=hh4(2121)*hh4(1116)
      hh4(2229)=hh4(1239)*hh4(2215)
      hh4(2124)=hh4(2124)*hh4(2226)
      hh4(2124)=hh4(2124) - hh4(2229)
      hh4(2124)=hh4(2124)*hh4(1031)
      hh4(2230)=hh4(2124)*hh4(1069)
      hh4(2228)=hh4(2228) + hh4(2230)
      hh4(2228)=hh4(2228)*hh4(5)
      hh4(2225)=hh4(2225) + hh4(2228)
      hh4(2231)=hh4(1168)*hh4(350)
      hh4(2181)=hh4(2181) - hh4(2231) + 2.0_prec*hh4(2225)
      hh4(2181)=hh4(2181)*y
      hh4(2225)=hh4(1435)*hh4(350)
      hh4(2232)=hh4(1615)*hh4(366)
      hh4(2233)=hh4(1531) - 13.
      hh4(2233)=hh4(2233)*z
      hh4(2233)=hh4(2233) + 20.
      hh4(2233)=hh4(2233)*z
      hh4(2233)=hh4(2233) - 15.
      hh4(2233)=hh4(2233)*z
      hh4(2233)=hh4(2233) + 5.
      hh4(2234)=2.0_prec*hh4(2233)
      hh4(2235)=hh4(2232) + hh4(2234)
      hh4(2236)=2.0_prec*hh4(577)
      hh4(2237)=hh4(2235)*hh4(2236)
      hh4(2144)=hh4(2144)*hh4(2197)
      hh4(2237)=hh4(2237) + hh4(2144)
      hh4(2238)=hh4(2237)*XN
      hh4(2176)=hh4(1890)*hh4(2176)
      hh4(2238)=hh4(2238) + hh4(2176)
      hh4(2238)=hh4(2238)*XN
      hh4(2237)=hh4(2238) - hh4(2237)
      hh4(2237)=hh4(2237)*XN
      hh4(2237)=hh4(2237) - hh4(2176)
      hh4(2237)=hh4(2237)*XN
      hh4(2238)=hh4(1615)*hh4(2178)
      hh4(2239)=hh4(1615)*hh4(577)
      hh4(2238)=hh4(2238) - hh4(2239)
      hh4(2240)=hh4(2238)*hh4(2175)
      hh4(2237)=hh4(2237) - hh4(2240)
      hh4(2241)=hh4(2237)*hh4(1019)
      hh4(2137)=hh4(2137)*hh4(2168)
      hh4(2242)=hh4(1020) - 36.
      hh4(2242)=hh4(2242)*z
      hh4(2242)=hh4(2242) + 53.
      hh4(2242)=hh4(2242)*z
      hh4(2242)=hh4(2242) - 36.
      hh4(2242)=hh4(2242)*z
      hh4(2242)=hh4(2242) + 11.
      hh4(2243)=hh4(2242)*hh4(577)
      hh4(2137)=hh4(2243) + hh4(2137)
      hh4(2137)=hh4(2137)*hh4(1031)
      hh4(2244)=hh4(2137)*hh4(1116)
      hh4(2140)=hh4(2140)*hh4(2168)
      hh4(2140)=hh4(2239) + hh4(2140)
      hh4(2140)=hh4(2140)*hh4(1031)
      hh4(2168)=hh4(2140)*hh4(1069)
      hh4(2239)=hh4(2244) + hh4(2168)
      hh4(2239)=hh4(2239)*hh4(5)
      hh4(2225)= - hh4(2225) + hh4(2241) + hh4(2239)
      hh4(2181)=hh4(2181) - 2.0_prec*hh4(2225)
      hh4(2181)=hh4(2181)*y
      hh4(2225)=hh4(1653)*hh4(366)
      hh4(2241)=2.0_prec*hh4(1653)
      hh4(2244)=hh4(2225) + hh4(2241)
      hh4(2245)=hh4(2244)*hh4(2236)
      hh4(2151)=hh4(2151)*hh4(2197)
      hh4(2197)=hh4(2245) - hh4(2151)
      hh4(2245)=hh4(2197)*XN
      hh4(2245)=hh4(2245) - hh4(2208)
      hh4(2245)=hh4(2245)*XN
      hh4(2197)=hh4(2245) - hh4(2197)
      hh4(2197)=hh4(2197)*XN
      hh4(2197)=hh4(2197) + hh4(2208)
      hh4(2197)=hh4(2197)*XN
      hh4(2245)=hh4(1653)*hh4(2178)
      hh4(2246)=hh4(1653)*hh4(577)
      hh4(2245)=hh4(2245) - hh4(2246)
      hh4(2247)=hh4(2245)*hh4(2175)
      hh4(2197)=hh4(2197) - hh4(2247)
      hh4(2248)=hh4(2197)*hh4(1019)
      hh4(2226)=hh4(1030)*hh4(2226)
      hh4(2226)=hh4(2246) - hh4(2226)
      hh4(2226)=hh4(2226)*hh4(1031)
      hh4(2246)=hh4(2226)*hh4(1197)
      hh4(2249)=hh4(2226)*hh4(1069)
      hh4(2246)=hh4(2246) + hh4(2249)
      hh4(2246)=hh4(2246)*hh4(5)
      hh4(2248)=hh4(2248) + hh4(2246)
      hh4(2250)=hh4(1071)*hh4(1116)
      hh4(2250)=hh4(2250) + hh4(1073)
      hh4(2250)=hh4(2250)*hh4(5)
      hh4(2251)= - hh4(2250) + 2.0_prec*hh4(1077)
      hh4(2252)=hh4(2251)*hh4(350)
      hh4(2181)=hh4(2181) + hh4(2252) - 2.0_prec*hh4(2248)
      hh4(2248)=hh4(2110)*hh4(1113)
      hh4(2253)=hh4(1113)*hh4(350)
      hh4(2254)=hh4(2253)*hh4(1199)
      hh4(2255)=hh4(2248) - hh4(2254)
      hh4(2256)=9.0_prec*y
      hh4(2257)=hh4(2256)*hh4(2182)
      hh4(2257)=hh4(2257) + hh4(2169)
      hh4(2257)=hh4(2186)*hh4(1113)*hh4(2257)
      hh4(2258)=hh4(1611)*hh4(1197)
      hh4(2259)=hh4(1128)*hh4(350)
      hh4(2257)=hh4(2257) + hh4(2258) - hh4(2259)
      hh4(2257)=hh4(2257)*y
      hh4(2255)=hh4(2257) + 2.0_prec*hh4(2255)
      hh4(2255)=hh4(2255)*y
      hh4(2257)=hh4(2124)*hh4(1116)
      hh4(2258)=3.0_prec*hh4(350)
      hh4(2260)=hh4(1113)*hh4(2258)
      hh4(2261)=hh4(1114)*hh4(2260)
      hh4(2255)=hh4(2255) + hh4(2257) - hh4(2261)
      hh4(2255)=hh4(2255)*y
      hh4(2257)=hh4(2140)*hh4(1113)
      hh4(2262)=hh4(1399)*hh4(2253)
      hh4(2263)=hh4(2257) + hh4(2262)
      hh4(2255)=hh4(2255) - 2.0_prec*hh4(2263)
      hh4(2255)=hh4(2255)*y
      hh4(2263)=hh4(2226)*hh4(1116)
      hh4(2264)=hh4(1034)*hh4(2253)
      hh4(2255)=hh4(2255) - hh4(2263) - hh4(2264)
      hh4(2263)= - hh4(2255)*hh4(1812)
      hh4(2263)=6.0_prec*hh4(2181) + hh4(2263)
      hh4(2265)=hh4(2159)*hh4(348)
      hh4(2266)=hh4(538)*hh4(1199)
      hh4(2267)=hh4(2266)*hh4(1284)
      hh4(2268)=hh4(2266)*hh4(1069)
      hh4(2267)=hh4(2267) + hh4(2268)
      hh4(2265)=hh4(2265) - hh4(2267)
      hh4(2269)=6.0_prec*hh4(348)
      hh4(2270)=hh4(2157)*hh4(2269)
      hh4(2271)=hh4(348)*hh4(1936)*hh4(1753)
      hh4(2272)=hh4(538)*hh4(1031)
      hh4(2273)=hh4(2272)*hh4(1284)
      hh4(2274)=hh4(2272)*hh4(1069)
      hh4(2273)=hh4(2273) + hh4(2274)
      hh4(2270)= - hh4(2273) + hh4(2271) + hh4(2270)
      hh4(2270)=hh4(2270)*y
      hh4(2265)=hh4(2270) + 3.0_prec*hh4(2265)
      hh4(2265)=hh4(2265)*y
      hh4(2270)=hh4(2160)*hh4(2269)
      hh4(2271)= - hh4(1556)*hh4(2272)
      hh4(2275)=hh4(2271)*hh4(1113)
      hh4(2276)= - hh4(1014)*hh4(2272)
      hh4(2277)=hh4(2276)*hh4(1609)
      hh4(2275)=hh4(2275) + hh4(2277)
      hh4(2265)=hh4(2265) + hh4(2270) + hh4(2275)
      hh4(2265)=hh4(2265)*y
      hh4(2270)=3.0_prec*hh4(348)
      hh4(2278)=hh4(2161)*hh4(2270)
      hh4(2279)= - hh4(1088)*hh4(2272)
      hh4(2280)=hh4(2279)*hh4(1113)
      hh4(2281)= - hh4(1239)*hh4(2272)
      hh4(2282)=hh4(2281)*hh4(1609)
      hh4(2280)=hh4(2280) + hh4(2282)
      hh4(2265)=hh4(2265) + hh4(2278) + hh4(2280)
      hh4(2265)=hh4(2265)*y
      hh4(2278)=hh4(2162)*hh4(2269)
      hh4(2283)= - hh4(2242)*hh4(2272)
      hh4(2284)=hh4(2283)*hh4(1113)
      hh4(2285)= - hh4(1615)*hh4(2272)
      hh4(2286)=hh4(2285)*hh4(1069)
      hh4(2284)=hh4(2284) + hh4(2286)
      hh4(2265)=hh4(2265) - hh4(2278) + hh4(2284)
      hh4(2265)=hh4(2265)*y
      hh4(2278)=hh4(2164)*hh4(2270)
      hh4(2287)= - hh4(1653)*hh4(2272)
      hh4(2288)=hh4(2287)*hh4(1126)
      hh4(2289)=hh4(2287)*hh4(1069)
      hh4(2288)=hh4(2288) + hh4(2289)
      hh4(2265)=hh4(2265) + hh4(2278) + hh4(2288)
      hh4(2278)=hh4(1113)*hh4(352)
      hh4(2290)=hh4(2094)*hh4(2278)
      hh4(2290)=hh4(2290) - hh4(1747)
      hh4(2291)=hh4(1197)*hh4(352)
      hh4(2292)=hh4(1188)*hh4(2291)
      hh4(2293)=hh4(352)*hh4(1753)*hh4(1128)
      hh4(2292)=hh4(2293) - hh4(1752) + hh4(2292)
      hh4(2292)=y*hh4(2292)
      hh4(2292)=3.0_prec*hh4(2290) + hh4(2292)
      hh4(2292)=y*hh4(2292)
      hh4(2293)=hh4(2111)*hh4(2291)
      hh4(2292)=hh4(2292) - hh4(1757) + hh4(2293)
      hh4(2292)=y*hh4(2292)
      hh4(2293)=hh4(352)*hh4(2125)*hh4(1126)
      hh4(2292)=hh4(2292) - hh4(1762) + hh4(2293)
      hh4(2292)=y*hh4(2292)
      hh4(2291)= - hh4(2141)*hh4(2291)
      hh4(2291)=hh4(2292) - hh4(1770) + hh4(2291)
      hh4(2291)=y*hh4(2291)
      hh4(2163)=hh4(352)*hh4(2163)
      hh4(2163)=hh4(2291) - hh4(1771) + hh4(2163)
      hh4(2163)=hh4(2163)*hh4(1970)
      hh4(2163)= - 45.0_prec*hh4(2265) + hh4(2163)
      hh4(2163)=hh4(2163)*hh4(1958)
      hh4(2163)=15.0_prec*hh4(2263) + hh4(2163)
      hh4(2163)=hh4(1)*hh4(2163)
      hh4(2263)=27.0_prec*hh4(1113)
      hh4(2291)=hh4(2263)*hh4(1199)
      hh4(2291)=hh4(2291) + hh4(1183)
      hh4(2292)=hh4(2291)*hh4(5)
      hh4(2293)=hh4(1196)*hh4(366)
      hh4(2294)=hh4(1163)*hh4(366)
      hh4(2293)=hh4(2293) - hh4(2294)
      hh4(2295)=hh4(2293)*hh4(1028)
      hh4(2296)=hh4(1028)*hh4(368)
      hh4(2297)=hh4(1199)*hh4(2296)
      hh4(2295)=hh4(2295) - hh4(2297)
      hh4(2298)=6.0_prec*hh4(1019)
      hh4(2299)=hh4(2295)*hh4(2298)
      hh4(2299)=hh4(2299) + hh4(2292)
      hh4(2299)=hh4(2299)*hh4(5)
      hh4(2300)=9.0_prec*hh4(366)
      hh4(2301)=hh4(2300) + hh4(536)
      hh4(2302)=hh4(1163)*hh4(2301)
      hh4(2303)=hh4(2302)*hh4(1039)
      hh4(2304)=9.0_prec*hh4(368)
      hh4(2304)=hh4(2304)*hh4(1028)
      hh4(2305)=hh4(1199)*hh4(2304)
      hh4(2303)=hh4(2303) - hh4(2305)
      hh4(2305)=hh4(2303)*hh4(2298)
      hh4(2299)=hh4(2299) + hh4(2305) + hh4(1308)
      hh4(2305)=hh4(1031)*hh4(2296)
      hh4(2306)=hh4(1028)*hh4(366)
      hh4(2307)=hh4(2306) - hh4(366)
      hh4(2308)=hh4(2307)*hh4(1028)
      hh4(2308)=hh4(2308) - hh4(2305)
      hh4(2309)=hh4(2308)*hh4(2298)
      hh4(1849)=hh4(1849)*hh4(5)
      hh4(2309)=hh4(2309) + hh4(1849)
      hh4(2309)=hh4(2309)*hh4(5)
      hh4(2310)=hh4(1031)*hh4(2304)
      hh4(2311)=hh4(2301)*hh4(1039)
      hh4(2311)=hh4(2311) - hh4(2310)
      hh4(2312)=hh4(2311)*hh4(2298)
      hh4(2309)=hh4(2309) + hh4(2312) + hh4(1336)
      hh4(2309)=hh4(2309)*y
      hh4(2299)=hh4(2309) + 3.0_prec*hh4(2299)
      hh4(2299)=hh4(2299)*y
      hh4(2309)=hh4(1556)*hh4(1031)
      hh4(2312)=hh4(2309)*hh4(1126)
      hh4(2312)=hh4(2312) + hh4(1690)
      hh4(2312)=hh4(2312)*hh4(5)
      hh4(2313)=hh4(1114)*hh4(2209)
      hh4(2314)=hh4(2204)*hh4(1031)
      hh4(2315)=hh4(2314)*hh4(1028)
      hh4(2315)=hh4(2315) - hh4(2313)
      hh4(2316)=hh4(2315)*hh4(2298)
      hh4(2316)=hh4(2316) + hh4(2312)
      hh4(2316)=hh4(2316)*hh4(5)
      hh4(2317)=5.0_prec*hh4(536)
      hh4(2318)=hh4(1014)*hh4(2317)
      hh4(2319)=hh4(1556)*hh4(366)
      hh4(2318)=hh4(2319) + hh4(2318)
      hh4(2320)=hh4(2318)*hh4(1039)
      hh4(2321)=hh4(2309)*hh4(2296)
      hh4(2320)=hh4(2320) - hh4(2321)
      hh4(2322)=hh4(2320)*hh4(2298)
      hh4(2299)=hh4(2299) + hh4(2316) + hh4(2322) + hh4(1806)
      hh4(2299)=hh4(2299)*y
      hh4(2316)=hh4(1088)*hh4(1031)
      hh4(2323)=hh4(2316)*hh4(1126)
      hh4(2323)=hh4(2323) + hh4(1699)
      hh4(2323)=hh4(2323)*hh4(5)
      hh4(2324)=hh4(1399)*hh4(2209)
      hh4(2325)=hh4(2220)*hh4(1031)
      hh4(2326)=hh4(2325)*hh4(1028)
      hh4(2326)=hh4(2326) - hh4(2324)
      hh4(2327)=hh4(2326)*hh4(2298)
      hh4(2327)=hh4(2327) + hh4(2323)
      hh4(2327)=hh4(2327)*hh4(5)
      hh4(2328)=hh4(1239)*hh4(2317)
      hh4(2329)=hh4(1088)*hh4(366)
      hh4(2328)=hh4(2329) + hh4(2328)
      hh4(2330)=hh4(2328)*hh4(1039)
      hh4(2331)=hh4(2316)*hh4(2296)
      hh4(2330)=hh4(2330) - hh4(2331)
      hh4(2332)=hh4(2330)*hh4(2298)
      hh4(2299)=hh4(2299) + hh4(2327) + hh4(2332) + hh4(1960)
      hh4(2299)=hh4(2299)*y
      hh4(2327)=hh4(2242)*hh4(1031)
      hh4(2333)=hh4(2327)*hh4(1126)
      hh4(2333)=hh4(2333) + hh4(1703)
      hh4(2333)=hh4(2333)*hh4(5)
      hh4(2334)=hh4(2235)*hh4(1031)
      hh4(2335)=hh4(2334)*hh4(1028)
      hh4(2336)=hh4(1626)*hh4(2296)
      hh4(2335)=hh4(2335) - hh4(2336)
      hh4(2337)=hh4(2335)*hh4(2298)
      hh4(2337)=hh4(2337) + hh4(2333)
      hh4(2337)=hh4(2337)*hh4(5)
      hh4(2338)=hh4(1615)*hh4(536)
      hh4(2339)=hh4(2242)*hh4(366)
      hh4(2338)=hh4(2338) + hh4(2339)
      hh4(2340)=hh4(2338)*hh4(1039)
      hh4(2341)=hh4(2327)*hh4(2296)
      hh4(2340)=hh4(2340) - hh4(2341)
      hh4(2342)=hh4(2340)*hh4(2298)
      hh4(2299)=hh4(2299) + hh4(2337) + hh4(2342) + hh4(1971)
      hh4(2299)=hh4(2299)*y
      hh4(2337)=hh4(1663)*hh4(1284)
      hh4(2337)=hh4(2337) + hh4(1707)
      hh4(2337)=hh4(2337)*hh4(5)
      hh4(2342)=hh4(2244)*hh4(1031)
      hh4(2343)=hh4(2342)*hh4(1028)
      hh4(2344)=hh4(1663)*hh4(2296)
      hh4(2343)=hh4(2343) - hh4(2344)
      hh4(2345)=hh4(2343)*hh4(2298)
      hh4(2345)=hh4(2345) + hh4(2337)
      hh4(2345)=hh4(2345)*hh4(5)
      hh4(2346)=3.0_prec*hh4(366)
      hh4(2347)=hh4(536) + hh4(2346)
      hh4(2347)=hh4(1653)*hh4(2347)
      hh4(2348)=hh4(2347)*hh4(1039)
      hh4(2349)=3.0_prec*hh4(368)
      hh4(2350)=hh4(2349)*hh4(1028)
      hh4(2351)=hh4(1663)*hh4(2350)
      hh4(2348)=hh4(2348) - hh4(2351)
      hh4(2352)=hh4(2348)*hh4(2298)
      hh4(2299)=hh4(2299) + hh4(2345) + hh4(2352) + hh4(1975)
      hh4(2345)=hh4(1284)*hh4(1199)
      hh4(2352)=hh4(2345) + hh4(1183)
      hh4(1937)=hh4(1937) + 3.0_prec*hh4(2352)
      hh4(1937)=hh4(1937)*y
      hh4(2353)=hh4(2309)*hh4(1113)
      hh4(2354)=hh4(2353) + hh4(1690)
      hh4(1937)=hh4(1937) + hh4(2354)
      hh4(1937)=hh4(1937)*y
      hh4(2355)=hh4(2316)*hh4(1113)
      hh4(2356)=hh4(2355) + hh4(1699)
      hh4(1937)=hh4(1937) + hh4(2356)
      hh4(1937)=hh4(1937)*y
      hh4(2357)=hh4(2327)*hh4(1113)
      hh4(2357)=hh4(2357) + hh4(1703)
      hh4(1937)=hh4(1937) + hh4(2357)
      hh4(1937)=hh4(1937)*y
      hh4(2358)=hh4(1663)*hh4(1126)
      hh4(2359)=hh4(2358) + hh4(1707)
      hh4(1937)=hh4(1937) + hh4(2359)
      hh4(2360)=hh4(1937)*hh4(1812)
      hh4(2361)= - hh4(2360) + 2.0_prec*hh4(2299)
      hh4(2362)=hh4(2361)*hh4(1571)
      hh4(2363)=hh4(1334)*y
      hh4(2363)=hh4(2363) + 2.0_prec*hh4(1228)
      hh4(2363)=hh4(2363)*y
      hh4(2363)=hh4(2363) + hh4(1289)
      hh4(2363)=hh4(2363)*y
      hh4(2363)=hh4(2363) + 2.0_prec*hh4(1443)
      hh4(2363)=hh4(2363)*y
      hh4(2363)=hh4(2363) + hh4(2083)
      hh4(2364)=hh4(1116)*hh4(1199)
      hh4(2365)=hh4(2364) + hh4(1944)
      hh4(2366)=hh4(2365)*y
      hh4(2366)=hh4(2366) + hh4(1127)
      hh4(2367)=hh4(2366)*y
      hh4(2368)=hh4(1399)*hh4(1116)
      hh4(2367)=hh4(2367) + hh4(2368)
      hh4(2367)=hh4(2367)*y
      hh4(2367)=hh4(2367) + hh4(1096)
      hh4(2369)=hh4(2367)*hh4(1970)
      hh4(2370)= - hh4(2369) + 3.0_prec*hh4(2363)
      hh4(2371)=hh4(2022)*hh4(3)
      hh4(2372)=4.0_prec*hh4(2371)
      hh4(2370)=hh4(2370)*hh4(2372)
      hh4(2006)= - hh4(533)*hh4(2006)
      hh4(2006)=hh4(2006) + hh4(2370) + hh4(2362) + 60.0_prec*hh4(2165) + &
     & hh4(2163)
      hh4(2006)=hh4(8)*hh4(2006)
      hh4(1373)= - hh4(1373) - hh4(1083)
      hh4(1373)=hh4(5)*hh4(1373)
      hh4(1373)=hh4(1382) + hh4(1373)
      hh4(1373)=hh4(5)*hh4(1373)
      hh4(1373)=hh4(1373) - hh4(1344)
      hh4(1373)=hh4(1373)*hh4(1059)
      hh4(1382)= - hh4(1204)*hh4(1126)
      hh4(1382)=hh4(1382) - hh4(1183)
      hh4(1382)=hh4(5)*hh4(1382)
      hh4(2163)= - hh4(1188)*hh4(1197)
      hh4(1382)=hh4(2163) + hh4(1382)
      hh4(1382)=hh4(5)*hh4(1382)
      hh4(1382)=hh4(1382) - hh4(1308)
      hh4(1382)=hh4(1382)*hh4(1174)
      hh4(2163)= - hh4(1991)*hh4(2029)
      hh4(1382)=hh4(1382) + hh4(2163)
      hh4(1382)=y*hh4(1382)
      hh4(1373)=hh4(1373) + hh4(1382)
      hh4(1373)=y*hh4(1373)
      hh4(1382)= - hh4(1402)*hh4(1126)
      hh4(1382)=hh4(1382) - hh4(1139)
      hh4(1382)=hh4(5)*hh4(1382)
      hh4(2163)= - hh4(1095)*hh4(1197)
      hh4(1382)=hh4(2163) + hh4(1382)
      hh4(1382)=hh4(5)*hh4(1382)
      hh4(1382)=hh4(1382) - hh4(1493)
      hh4(1382)=hh4(1382)*hh4(1174)
      hh4(1373)=hh4(1382) + hh4(1373)
      hh4(1373)=y*hh4(1373)
      hh4(1382)=hh4(1034)*hh4(1917)
      hh4(2150)= - hh4(1382) - hh4(2150)
      hh4(2150)=hh4(5)*hh4(2150)
      hh4(2150)=hh4(2150) - hh4(2081)
      hh4(2150)=hh4(19)*hh4(2150)
      hh4(1373)=hh4(2150) + hh4(1373)
      hh4(2150)=hh4(1376)*hh4(19)
      hh4(2163)=hh4(1222)*hh4(1174)
      hh4(2165)=hh4(1332)*hh4(2029)
      hh4(2163)=hh4(2163) + hh4(2165)
      hh4(2163)=hh4(2163)*y
      hh4(2150)=hh4(2150) + hh4(2163)
      hh4(2150)=hh4(2150)*y
      hh4(2163)=hh4(1436)*hh4(1174)
      hh4(2150)=hh4(2150) + hh4(2163)
      hh4(2150)=hh4(2150)*y
      hh4(2163)=hh4(2164)*hh4(19)
      hh4(2150)=hh4(2150) + hh4(2163)
      hh4(2163)=hh4(2150)*hh4(1812)
      hh4(1373)=2.0_prec*hh4(1373) + hh4(2163)
      hh4(2163)=hh4(1556)*hh4(2178)
      hh4(2163)=hh4(2163) - hh4(2213)
      hh4(2165)=hh4(2163)*hh4(1116)
      hh4(2213)=hh4(2207)*hh4(1609)
      hh4(2165)=hh4(2165) - hh4(2213)
      hh4(2165)=hh4(2165)*hh4(5)
      hh4(2362)= - hh4(2202)*hh4(2179)
      hh4(2373)=hh4(2362)*hh4(1246)
      hh4(2373)=hh4(2165) - hh4(2373)
      hh4(2374)=hh4(350)*hh4(1223)
      hh4(2374)=hh4(2374) + hh4(2373)
      hh4(2375)=hh4(2189)*hh4(2166)
      hh4(2376)=hh4(2189)*hh4(1069)
      hh4(2377)=hh4(2375) + hh4(2376)
      hh4(2378)=hh4(2377)*hh4(1920)
      hh4(2379)=hh4(350)*hh4(1365)
      hh4(2380)=hh4(2166)*hh4(2179)
      hh4(2381)=hh4(2179)*hh4(1069)
      hh4(2380)=hh4(2380) + hh4(2381)
      hh4(2382)=y*hh4(2380)*hh4(1485)
      hh4(2378)=hh4(2382) + hh4(2378) + hh4(2379)
      hh4(2378)=y*hh4(2378)
      hh4(2374)=2.0_prec*hh4(2374) + hh4(2378)
      hh4(2374)=y*hh4(2374)
      hh4(2378)=hh4(1088)*hh4(2178)
      hh4(2227)=hh4(2378) - hh4(2227)
      hh4(2378)=hh4(2227)*hh4(1116)
      hh4(2379)=hh4(2223)*hh4(1609)
      hh4(2378)=hh4(2378) - hh4(2379)
      hh4(2378)=hh4(2378)*hh4(5)
      hh4(2382)= - hh4(2218)*hh4(2179)
      hh4(2383)=8.0_prec*hh4(1113)
      hh4(2384)=hh4(2382)*hh4(2383)
      hh4(2384)=hh4(2384) - hh4(2378)
      hh4(2385)=hh4(350)*hh4(1381)
      hh4(2374)=hh4(2374) - 2.0_prec*hh4(2384) + hh4(2385)
      hh4(2374)=y*hh4(2374)
      hh4(2385)=hh4(2242)*hh4(2178)
      hh4(2243)=hh4(2385) - hh4(2243)
      hh4(2385)=hh4(2243)*hh4(1116)
      hh4(2386)=hh4(2238)*hh4(1069)
      hh4(2385)=hh4(2385) + hh4(2386)
      hh4(2385)=hh4(2385)*hh4(5)
      hh4(2387)= - hh4(2233)*hh4(2179)
      hh4(2388)=hh4(2387)*hh4(1246)
      hh4(2388)=hh4(2388) - hh4(2385)
      hh4(2389)=hh4(350)*hh4(1442)
      hh4(2389)=hh4(2389) - hh4(2388)
      hh4(2374)=2.0_prec*hh4(2389) + hh4(2374)
      hh4(2374)=y*hh4(2374)
      hh4(2389)=hh4(2245)*hh4(1197)
      hh4(2390)=hh4(2245)*hh4(1069)
      hh4(2391)=hh4(2389) + hh4(2390)
      hh4(2391)=hh4(2391)*hh4(5)
      hh4(2392)=hh4(2245)*hh4(1246)
      hh4(2392)=hh4(2391) + hh4(2392)
      hh4(2393)=hh4(1034)*hh4(1197)
      hh4(2394)=hh4(2393) + hh4(1073)
      hh4(2395)=hh4(2394)*hh4(5)
      hh4(2396)=hh4(1034)*hh4(1246)
      hh4(2396)=hh4(2396) + hh4(2395)
      hh4(2397)=hh4(350)*hh4(2396)
      hh4(2374)=hh4(2374) + 2.0_prec*hh4(2392) + hh4(2397)
      hh4(2397)=hh4(2207)*hh4(1978)
      hh4(2254)=hh4(2397) - hh4(2254)
      hh4(2398)=hh4(2189)*hh4(1197)
      hh4(2399)=hh4(2179)*hh4(1113)
      hh4(2400)=hh4(2399)*hh4(2186)
      hh4(2259)=hh4(2259) + hh4(2400) + hh4(2398)
      hh4(2259)=hh4(2259)*y
      hh4(2254)= - hh4(2259) + 2.0_prec*hh4(2254)
      hh4(2254)=hh4(2254)*y
      hh4(2259)=10.0_prec*hh4(1113)
      hh4(2400)=hh4(2223)*hh4(2259)
      hh4(2254)=hh4(2254) + hh4(2400) - hh4(2261)
      hh4(2254)=hh4(2254)*y
      hh4(2401)=hh4(1113)*hh4(2238)
      hh4(2262)=hh4(2262) + hh4(2401)
      hh4(2254)=hh4(2254) - 2.0_prec*hh4(2262)
      hh4(2254)=hh4(2254)*y
      hh4(2262)=hh4(2245)*hh4(1116)
      hh4(2254)=hh4(2254) - hh4(2262) - hh4(2264)
      hh4(2402)=hh4(2254)*hh4(1812)
      hh4(2374)=6.0_prec*hh4(2374) + hh4(2402)
      hh4(2402)=hh4(2273)*y
      hh4(2402)=hh4(2402) + 3.0_prec*hh4(2267)
      hh4(2402)=hh4(2402)*y
      hh4(2402)=hh4(2402) - hh4(2275)
      hh4(2402)=hh4(2402)*y
      hh4(2402)=hh4(2402) - hh4(2280)
      hh4(2402)=hh4(2402)*y
      hh4(2402)=hh4(2402) - hh4(2284)
      hh4(2402)=hh4(2402)*y
      hh4(2402)=hh4(2402) - hh4(2288)
      hh4(2403)=hh4(1811)*hh4(1970)
      hh4(2404)= - hh4(2403) + 45.0_prec*hh4(2402)
      hh4(2405)= - hh4(2404)*hh4(1958)
      hh4(2374)=15.0_prec*hh4(2374) + hh4(2405)
      hh4(2374)=hh4(1)*hh4(2374)
      hh4(2291)=hh4(2291)*hh4(1850)
      hh4(2291)=hh4(2291) + hh4(1308)
      hh4(2405)=hh4(1852)*y
      hh4(2405)=hh4(2405) + 3.0_prec*hh4(2291)
      hh4(2405)=hh4(2405)*y
      hh4(2406)=hh4(2202)*hh4(1031)
      hh4(2407)=hh4(2406)*hh4(1917)
      hh4(2407)=hh4(2312) + hh4(2407)
      hh4(2407)=hh4(2407)*hh4(5)
      hh4(2407)=hh4(2407) + hh4(1806)
      hh4(2405)=hh4(2405) + hh4(2407)
      hh4(2405)=hh4(2405)*y
      hh4(2408)=hh4(2218)*hh4(1031)
      hh4(2409)=24.0_prec*hh4(1113)
      hh4(2410)=hh4(2408)*hh4(2409)
      hh4(2410)=hh4(2410) + hh4(2323)
      hh4(2410)=hh4(2410)*hh4(5)
      hh4(2410)=hh4(2410) + hh4(1960)
      hh4(2405)=hh4(2405) + hh4(2410)
      hh4(2405)=hh4(2405)*y
      hh4(2411)=hh4(2233)*hh4(1031)
      hh4(2412)=hh4(2411)*hh4(1917)
      hh4(2412)=hh4(2412) + hh4(2333)
      hh4(2412)=hh4(2412)*hh4(5)
      hh4(2412)=hh4(2412) + hh4(1971)
      hh4(2405)=hh4(2405) + hh4(2412)
      hh4(2405)=hh4(2405)*y
      hh4(2413)=hh4(1663)*hh4(1917)
      hh4(2414)=hh4(2337) + hh4(2413)
      hh4(2414)=hh4(2414)*hh4(5)
      hh4(2414)=hh4(2414) + hh4(1975)
      hh4(2405)=hh4(2405) + hh4(2414)
      hh4(2405)= - hh4(2360) + 2.0_prec*hh4(2405)
      hh4(2415)= - hh4(2405)*hh4(1571)
      hh4(2416)= - 2.0_prec*hh4(1222) - hh4(1982)
      hh4(2416)=y*hh4(2416)
      hh4(2416)=hh4(2416) - hh4(1376)
      hh4(2416)=y*hh4(2416)
      hh4(2416)= - 2.0_prec*hh4(1436) + hh4(2416)
      hh4(2416)=y*hh4(2416)
      hh4(2416)=hh4(2416) - hh4(2164)
      hh4(2369)=3.0_prec*hh4(2416) + hh4(2369)
      hh4(2369)=hh4(2369)*hh4(2372)
      hh4(1373)=hh4(2369) + hh4(2415) + 60.0_prec*hh4(1373) + hh4(2374)
      hh4(1373)=hh4(229)*hh4(1373)
      hh4(2369)=hh4(2030)*hh4(1116)
      hh4(2369)=hh4(2369) + hh4(1695)
      hh4(2369)=hh4(2369)*hh4(5)
      hh4(2035)=hh4(2035) + hh4(2369)
      hh4(2369)=hh4(2035)*hh4(372)
      hh4(2372)=hh4(1322)*hh4(1116)
      hh4(2372)=hh4(2372) + hh4(1325)
      hh4(2372)=hh4(2372)*hh4(5)
      hh4(2043)=hh4(2043) + hh4(2372)
      hh4(2374)=hh4(2043)*hh4(1578)
      hh4(2369)=hh4(2374) + hh4(2369)
      hh4(2369)=hh4(2369)*y
      hh4(2374)=hh4(2047)*hh4(1116)
      hh4(2374)=hh4(2374) + hh4(1690)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2046)=hh4(2046) + hh4(2374)
      hh4(2374)=hh4(2046)*hh4(372)
      hh4(2369)=hh4(2369) + hh4(2374)
      hh4(2369)=hh4(2369)*y
      hh4(2374)=hh4(2052)*hh4(1116)
      hh4(2374)=hh4(2374) + hh4(1699)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2051)=hh4(2051) + hh4(2374)
      hh4(2374)=hh4(2051)*hh4(372)
      hh4(2369)=hh4(2369) + hh4(2374)
      hh4(2369)=hh4(2369)*y
      hh4(2374)=hh4(2027)*hh4(1116)
      hh4(2374)=hh4(2374) + hh4(1703)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2026)=hh4(2026) + hh4(2374)
      hh4(2374)=hh4(2026)*hh4(372)
      hh4(2369)=hh4(2369) + hh4(2374)
      hh4(2369)=hh4(2369)*y
      hh4(2374)=hh4(2057)*hh4(1116)
      hh4(2374)=hh4(2374) + hh4(1707)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2056)=hh4(2056) + hh4(2374)
      hh4(2374)=hh4(2056)*hh4(372)
      hh4(1962)=hh4(2369) + hh4(2374) - hh4(1962)
      hh4(1795)= - hh4(2403) + 3.0_prec*hh4(1795)
      hh4(1795)=hh4(1795)*hh4(1958)
      hh4(1795)= - hh4(1795) - hh4(1799) + 2.0_prec*hh4(1962)
      hh4(1795)=hh4(1795)*hh4(1)
      hh4(1962)=hh4(1961)*hh4(391)
      hh4(1795)=hh4(1795) + hh4(1962)
      hh4(1328)=hh4(1328) + 6.0_prec*hh4(2042)
      hh4(1328)=hh4(1328)*hh4(5)
      hh4(1328)=hh4(1328) + hh4(1336) + 6.0_prec*hh4(2037)
      hh4(1962)=hh4(1328)*y
      hh4(1962)=hh4(1962) + 3.0_prec*hh4(2032)
      hh4(1962)=hh4(1962)*y
      hh4(2369)=hh4(2047)*hh4(1126)
      hh4(2369)=hh4(2369) + hh4(1690)
      hh4(2369)=hh4(2369)*hh4(5)
      hh4(2369)=hh4(2369) + 6.0_prec*hh4(2045)
      hh4(2369)=hh4(2369)*hh4(5)
      hh4(2369)=hh4(2369) + hh4(1806) + 6.0_prec*hh4(1131)
      hh4(1962)=hh4(1962) + hh4(2369)
      hh4(1962)=hh4(1962)*y
      hh4(2374)=hh4(2052)*hh4(1126)
      hh4(2374)=hh4(2374) + hh4(1699)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2374)=hh4(2374) + 6.0_prec*hh4(2050)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2374)=hh4(2374) + hh4(1960) + 6.0_prec*hh4(1582)
      hh4(1962)=hh4(1962) + hh4(2374)
      hh4(1962)=hh4(1962)*y
      hh4(2415)=hh4(2027)*hh4(1126)
      hh4(2415)=hh4(2415) + hh4(1703)
      hh4(2415)=hh4(2415)*hh4(5)
      hh4(2415)=hh4(2415) + 6.0_prec*hh4(2025)
      hh4(2415)=hh4(2415)*hh4(5)
      hh4(2415)=hh4(2415) + hh4(1971) + 6.0_prec*hh4(2021)
      hh4(1962)=hh4(1962) + hh4(2415)
      hh4(1962)=hh4(1962)*y
      hh4(2416)=hh4(2057)*hh4(1126)
      hh4(2416)=hh4(2416) + hh4(1707)
      hh4(2416)=hh4(2416)*hh4(5)
      hh4(2416)=hh4(2416) + 6.0_prec*hh4(2055)
      hh4(2416)=hh4(2416)*hh4(5)
      hh4(2416)=hh4(2416) + hh4(1975) + 6.0_prec*hh4(2036)
      hh4(1962)=hh4(1962) + hh4(2416) - hh4(1973)
      hh4(2031)=hh4(2031) + hh4(1695)
      hh4(2038)=hh4(2038) + hh4(1325)
      hh4(2417)=hh4(2038)*y
      hh4(2417)=hh4(2031) + hh4(2417)
      hh4(2417)=hh4(2417)*y
      hh4(2048)=hh4(2048) + hh4(1690)
      hh4(2417)=hh4(2417) + hh4(2048)
      hh4(2417)=hh4(2417)*y
      hh4(2053)=hh4(2053) + hh4(1699)
      hh4(2417)=hh4(2417) + hh4(2053)
      hh4(2417)=hh4(2417)*y
      hh4(2028)=hh4(2028) + hh4(1703)
      hh4(2417)=hh4(2028) + hh4(2417)
      hh4(2417)=hh4(2417)*y
      hh4(2058)=hh4(2058) + hh4(1707)
      hh4(2417)=hh4(2417) + hh4(2058) - hh4(1981)
      hh4(2418)=hh4(2417)*hh4(1812)
      hh4(1962)= - hh4(2418) + hh4(1985) + 2.0_prec*hh4(1962)
      hh4(1985)= - hh4(1962)*hh4(1571)
      hh4(2418)=hh4(1955)*hh4(1)
      hh4(2419)=hh4(1977)*hh4(1812)
      hh4(2420)= - hh4(2419) + 6.0_prec*hh4(1802)
      hh4(2421)=15.0_prec*hh4(659)
      hh4(2422)=hh4(2420)*hh4(2421)
      hh4(2423)=hh4(2418) - hh4(2422)
      hh4(2424)=4.0_prec*hh4(357)
      hh4(2425)=hh4(2423)*hh4(2424)
      hh4(1985)=hh4(2425) + hh4(1985) + hh4(1795)
      hh4(1985)=hh4(374)*hh4(1985)
      hh4(2425)=hh4(1991)*y
      hh4(2425)=hh4(2425) + 3.0_prec*hh4(1697)
      hh4(2425)=hh4(2425)*y
      hh4(2425)=hh4(2425) + hh4(1994)
      hh4(2425)=hh4(2425)*y
      hh4(2425)=hh4(2425) + hh4(1998)
      hh4(2425)=hh4(2425)*y
      hh4(2425)=hh4(2425) + hh4(2000)
      hh4(2425)=hh4(2425)*y
      hh4(2426)=hh4(2425) + hh4(2003)
      hh4(2427)= - hh4(355)*hh4(2426)
      hh4(2428)=hh4(1028)*hh4(379)
      hh4(2429)= - hh4(1014)*hh4(2428)
      hh4(2430)=hh4(1014)*hh4(379)
      hh4(2429)=hh4(2430) + hh4(2429)
      hh4(2429)=hh4(2429)*hh4(1978)
      hh4(2431)= - hh4(379)*hh4(1196)
      hh4(2432)=hh4(1163)*hh4(379)
      hh4(2431)=hh4(2432) + hh4(2431)
      hh4(2431)=hh4(2431)*hh4(1126)
      hh4(2433)=hh4(1113)*y
      hh4(2434)=hh4(2428) - hh4(379)
      hh4(2435)=hh4(2434)*hh4(2433)
      hh4(2431)=hh4(2431) - hh4(2435)
      hh4(2431)=y*hh4(2431)
      hh4(2429)=hh4(2429) + hh4(2431)
      hh4(2429)=y*hh4(2429)
      hh4(2431)= - hh4(1239)*hh4(2428)
      hh4(2436)=hh4(1239)*hh4(379)
      hh4(2431)=hh4(2436) + hh4(2431)
      hh4(2431)=hh4(2431)*hh4(1978)
      hh4(2429)=hh4(2431) + hh4(2429)
      hh4(2429)=y*hh4(2429)
      hh4(2431)= - hh4(1615)*hh4(2428)
      hh4(2437)=hh4(1615)*hh4(379)
      hh4(2431)=hh4(2437) + hh4(2431)
      hh4(2431)=hh4(2431)*hh4(1113)
      hh4(2429)=hh4(2431) + hh4(2429)
      hh4(2429)=y*hh4(2429)
      hh4(2428)= - hh4(1653)*hh4(2428)
      hh4(2431)=hh4(1653)*hh4(379)
      hh4(2428)=hh4(2431) + hh4(2428)
      hh4(2428)=hh4(2428)*hh4(1113)
      hh4(2428)=hh4(2428) + hh4(2429)
      hh4(2427)=6.0_prec*hh4(2428) + hh4(2427)
      hh4(2428)=hh4(1983)*hh4(1812)
      hh4(2429)=hh4(355)*hh4(2428)
      hh4(2438)= - hh4(373)*hh4(2420)
      hh4(2427)=hh4(2438) + 2.0_prec*hh4(2427) + hh4(2429)
      hh4(2427)=hh4(2427)*hh4(1571)
      hh4(2429)=hh4(1693)*hh4(1741)
      hh4(2438)= - hh4(1731)*hh4(1931)
      hh4(2439)=hh4(355)*hh4(2403)
      hh4(2438)=hh4(2438) + hh4(2439)
      hh4(2438)=hh4(2438)*hh4(1958)
      hh4(2439)= - hh4(355)*hh4(1799)
      hh4(2429)=hh4(2438) + hh4(2429) + hh4(2439)
      hh4(2429)=hh4(1)*hh4(2429)
      hh4(2023)=hh4(1955)*hh4(2023)
      hh4(2438)=180.0_prec*hh4(659)
      hh4(2439)=hh4(1983)*hh4(2438)
      hh4(2440)=hh4(1830)*hh4(1)
      hh4(2439)=hh4(2439) - hh4(2440)
      hh4(2441)=hh4(375)*hh4(2439)
      hh4(2023)= - 4.0_prec*hh4(2441) + hh4(2427) + hh4(2429) + hh4(2023)
      hh4(2023)=hh4(463)*hh4(2023)
      hh4(2427)=hh4(1053)*hh4(1069)
      hh4(2429)=hh4(2427) + 2.0_prec*hh4(1036)
      hh4(2429)=hh4(2429)*hh4(5)
      hh4(1023)=hh4(1023) + hh4(1029)
      hh4(1029)=hh4(2429) + 2.0_prec*hh4(1023)
      hh4(2429)= - hh4(1029)*hh4(1201)
      hh4(1218)= - hh4(2251)*hh4(1218)
      hh4(2441)=hh4(1078)*hh4(1116)
      hh4(2441)=hh4(2441) + hh4(1073)
      hh4(2441)=hh4(2441)*hh4(5)
      hh4(1027)=hh4(1027)*hh4(1116)
      hh4(1027)=hh4(1027) + hh4(2441)
      hh4(2442)= - hh4(273)*hh4(1027)
      hh4(2443)= - hh4(115)*hh4(2396)
      hh4(1218)=hh4(2443) + hh4(2442) + hh4(1218) + hh4(2429)
      hh4(1218)=hh4(1220)*hh4(1218)
      hh4(1226)= - hh4(2164)*hh4(1226)
      hh4(1231)= - hh4(2083)*hh4(1231)
      hh4(2429)=hh4(1036) + hh4(2427)
      hh4(2442)= - hh4(47)*hh4(2429)
      hh4(2443)=hh4(1078)*hh4(1113)
      hh4(2443)=hh4(2443) + hh4(1073)
      hh4(2444)=hh4(296)*hh4(2443)
      hh4(1238)=hh4(1034)*hh4(1238)
      hh4(2445)= - hh4(248)*hh4(1053)
      hh4(1238)=hh4(2445) + hh4(1238)
      hh4(1238)=hh4(1238)*hh4(1113)
      hh4(1226)=hh4(2444) + hh4(2442) + hh4(1238) + hh4(1231) + &
     & hh4(1226)
      hh4(1226)=hh4(1232)*hh4(1226)
      hh4(1231)=hh4(494)*hh4(1795)
      hh4(1232)= - hh4(1304)*hh4(1174)
      hh4(1238)= - hh4(1292)*hh4(2029)
      hh4(1232)=hh4(1232) + hh4(1238)
      hh4(1232)=y*hh4(1232)
      hh4(1238)= - hh4(1300)*hh4(1059)
      hh4(1232)=hh4(1238) + hh4(1232)
      hh4(1232)=y*hh4(1232)
      hh4(1238)= - hh4(1434)*hh4(1174)
      hh4(1232)=hh4(1238) + hh4(1232)
      hh4(1232)=y*hh4(1232)
      hh4(1238)=hh4(2072) + 6.0_prec*hh4(1103)
      hh4(1238)=hh4(1238)*hh4(5)
      hh4(1795)=6.0_prec*hh4(1023)
      hh4(1238)=hh4(2081) + hh4(1238) + hh4(1795)
      hh4(2072)= - hh4(19)*hh4(1238)
      hh4(1232)=hh4(2072) + hh4(1232)
      hh4(1232)=2.0_prec*hh4(1232) + hh4(2084)
      hh4(1374)=hh4(1377) + hh4(1374)
      hh4(1377)=hh4(350)*hh4(1374)
      hh4(1212)=hh4(1212) + 2.0_prec*hh4(1210)
      hh4(2072)=2.0_prec*hh4(350)
      hh4(2084)=hh4(1212)*hh4(2072)
      hh4(1347)=hh4(1347) + 2.0_prec*hh4(1326)
      hh4(2442)=y*hh4(350)
      hh4(2444)=hh4(1347)*hh4(2442)
      hh4(2084)=hh4(2084) + hh4(2444)
      hh4(2084)=y*hh4(2084)
      hh4(1377)=hh4(1377) + hh4(2084)
      hh4(1377)=y*hh4(1377)
      hh4(1417)=hh4(1417) + 2.0_prec*hh4(1446)
      hh4(2084)=hh4(1417)*hh4(2072)
      hh4(1377)=hh4(2084) + hh4(1377)
      hh4(1377)=y*hh4(1377)
      hh4(2084)=hh4(2250) + 2.0_prec*hh4(1103)
      hh4(2250)=hh4(350)*hh4(2084)
      hh4(1377)=hh4(2250) + hh4(1377)
      hh4(2250)=hh4(1113)*hh4(2072)
      hh4(2444)=hh4(2250)*hh4(1199)
      hh4(2445)=hh4(1128)*hh4(2442)
      hh4(2444)=hh4(2445) + hh4(2444)
      hh4(2444)=hh4(2444)*y
      hh4(2261)=hh4(2444) + hh4(2261)
      hh4(2261)=hh4(2261)*y
      hh4(2444)=hh4(1399)*hh4(2250)
      hh4(2261)=hh4(2444) + hh4(2261)
      hh4(2261)=hh4(2261)*y
      hh4(2261)=hh4(2261) + hh4(2264)
      hh4(2264)=hh4(2261)*hh4(1812)
      hh4(1377)=6.0_prec*hh4(1377) - hh4(2264)
      hh4(1377)=hh4(1)*hh4(1377)
      hh4(1232)=4.0_prec*hh4(1232) + hh4(1377)
      hh4(1232)=15.0_prec*hh4(1232) - hh4(2370)
      hh4(1232)=hh4(23)*hh4(1232)
      hh4(1377)=3.0_prec*hh4(1731)
      hh4(1731)=hh4(1377) - hh4(2403)
      hh4(1731)=hh4(1731)*hh4(1958)
      hh4(1693)= - hh4(1799) + 2.0_prec*hh4(1693)
      hh4(1731)=hh4(1731) - hh4(1693)
      hh4(1799)= - hh4(1)*hh4(1731)
      hh4(2428)= - hh4(2428) + 2.0_prec*hh4(2426)
      hh4(1571)= - hh4(2428)*hh4(1571)
      hh4(1571)=hh4(1799) + hh4(1571)
      hh4(1571)=hh4(428)*hh4(1571)
      hh4(1799)=hh4(1071)*hh4(1246)
      hh4(1799)=hh4(1799) + hh4(1073)
      hh4(1799)=hh4(1799)*hh4(5)
      hh4(2444)= - hh4(1799) + 12.0_prec*hh4(1077)
      hh4(2444)=hh4(2444)*hh4(5)
      hh4(2444)=hh4(2444) + 24.0_prec*hh4(1427)
      hh4(2444)=hh4(2444)*hh4(5)
      hh4(1047)=hh4(1030)*hh4(1047)
      hh4(2445)= - hh4(1034)*hh4(1295)
      hh4(1124)=hh4(1135) + hh4(1124)
      hh4(1124)=hh4(1034)*hh4(1124)
      hh4(1047)=hh4(1047) + hh4(2445) - hh4(1124)
      hh4(1135)=hh4(2083)*hh4(1296)
      hh4(2444)=hh4(2444) - hh4(1135) + 24.0_prec*hh4(1047)
      hh4(2445)=hh4(2444)*hh4(19)
      hh4(1301)=hh4(1034)*hh4(1301)
      hh4(1301)=hh4(1301) + hh4(2445)
      hh4(1301)= - hh4(1301)*hh4(1303)
      hh4(1303)= - hh4(2080)*hh4(1309)
      hh4(2445)= - hh4(29)*hh4(1238)
      hh4(1303)=hh4(2445) + hh4(1303)
      hh4(1303)=hh4(1312)*hh4(1303)
      hh4(2445)=hh4(1408) + 8.
      hh4(2445)=hh4(2445)*z
      hh4(2445)=hh4(2445) - 10.
      hh4(2445)=hh4(2445)*z
      hh4(2445)=hh4(2445) + 8.
      hh4(2445)=hh4(2445)*z
      hh4(2445)=hh4(2445) - 4.
      hh4(2445)=hh4(2445)*z
      hh4(2445)=hh4(2445) + 1.
      hh4(2446)= - hh4(2445)*hh4(1257)
      hh4(2447)=hh4(2446)*hh4(1486)
      hh4(2448)=hh4(1656)*hh4(1407)
      hh4(2448)=hh4(2448) + 62.
      hh4(2448)=hh4(2448)*z
      hh4(2448)=hh4(2448) - 60.
      hh4(2448)=hh4(2448)*z
      hh4(2448)=hh4(2448) + 36.
      hh4(2448)=hh4(2448)*z
      hh4(2448)=hh4(2448) - 14.
      hh4(2448)=hh4(2448)*z
      hh4(2448)=hh4(2448) + 3.
      hh4(2449)=hh4(2448)*hh4(13)
      hh4(2450)=hh4(1531)*hh4(1234)
      hh4(2450)=hh4(2450) + 13.
      hh4(2450)=hh4(2450)*z
      hh4(2450)=hh4(2450) - 6.
      hh4(2450)=hh4(2450)*z
      hh4(2450)=hh4(2450) + 1.
      hh4(2451)=hh4(2450)*hh4(1122)
      hh4(2449)=hh4(2449) + hh4(2451)
      hh4(2451)= - hh4(2449)*hh4(1257)
      hh4(2452)=hh4(2451)*hh4(1113)
      hh4(2447)=hh4(2447) + hh4(2452)
      hh4(2452)=hh4(2446)*hh4(1069)
      hh4(2453)=hh4(2445)*hh4(12)
      hh4(2453)=hh4(2453) + hh4(2448)
      hh4(2454)= - hh4(2453)*hh4(1257)
      hh4(2455)=hh4(2454)*hh4(1197)
      hh4(2455)=hh4(2455) + hh4(2452)
      hh4(2455)=hh4(5)*hh4(2455)
      hh4(2456)=hh4(2448)*hh4(12)
      hh4(2456)=hh4(2456) + 2.0_prec*hh4(2450)
      hh4(2457)=hh4(2445)*hh4(13)
      hh4(2457)=hh4(2456) + hh4(2457)
      hh4(2458)= - hh4(2457)*hh4(1257)
      hh4(2459)=hh4(2458)*hh4(1278)
      hh4(2455)=hh4(2459) + hh4(2455)
      hh4(2455)=hh4(5)*hh4(2455)
      hh4(2455)=120.0_prec*hh4(2447) + hh4(2455)
      hh4(2455)=hh4(5)*hh4(2455)
      hh4(2459)= - hh4(2448)*hh4(1257)
      hh4(2460)=hh4(2459)*hh4(1486)
      hh4(2461)=hh4(1257)*hh4(1116)
      hh4(2462)=hh4(2450)*hh4(13)
      hh4(2463)=hh4(2462)*hh4(2461)
      hh4(2460)=hh4(2460) - hh4(2463)
      hh4(2463)=hh4(2446)*hh4(1262)
      hh4(2463)=hh4(2463) + hh4(2460)
      hh4(2455)=360.0_prec*hh4(2463) + hh4(2455)
      hh4(2455)=hh4(5)*hh4(2455)
      hh4(2446)=hh4(16)*hh4(2446)
      hh4(1257)=hh4(1257)*hh4(2450)
      hh4(2463)=2.0_prec*hh4(14)
      hh4(2464)= - hh4(1257)*hh4(2463)
      hh4(2446)=hh4(2446) + hh4(2464)
      hh4(2446)=hh4(1113)*hh4(2446)
      hh4(2464)=hh4(2459)*hh4(1262)
      hh4(2446)=hh4(2464) + hh4(2446)
      hh4(2446)=720.0_prec*hh4(2446) + hh4(2455)
      hh4(2446)=hh4(5)*hh4(2446)
      hh4(2455)=hh4(1113)*hh4(2459)
      hh4(2459)=hh4(16)*hh4(2455)
      hh4(1257)= - hh4(15)*hh4(1257)*hh4(1116)
      hh4(1257)=hh4(2459) + hh4(1257)
      hh4(2459)=hh4(2454)*hh4(1126)
      hh4(2459)=hh4(2459) + hh4(2452)
      hh4(2459)=hh4(5)*hh4(2459)
      hh4(2464)=hh4(2458)*hh4(1197)
      hh4(2459)=hh4(2464) + hh4(2459)
      hh4(2459)=hh4(5)*hh4(2459)
      hh4(2451)=hh4(2451)*hh4(1197)
      hh4(2451)=hh4(2451) + hh4(2459)
      hh4(2451)=hh4(2451)*hh4(1164)
      hh4(1257)=hh4(2451) + 720.0_prec*hh4(1257) + hh4(2446)
      hh4(2446)=hh4(1168)*hh4(19)
      hh4(2451)=hh4(1215)*hh4(1174)
      hh4(2459)=hh4(1353)*hh4(2029)
      hh4(2451)=hh4(2451) + hh4(2459)
      hh4(2451)=hh4(2451)*y
      hh4(2446)=hh4(2446) + hh4(2451)
      hh4(2446)=hh4(2446)*y
      hh4(2451)=hh4(1435)*hh4(1174)
      hh4(2446)=hh4(2446) - hh4(2451)
      hh4(2446)=hh4(2446)*y
      hh4(2451)=hh4(2251)*hh4(19)
      hh4(2446)=hh4(2446) - hh4(2451)
      hh4(2451)=360.0_prec*hh4(218)
      hh4(2459)=hh4(2446)*hh4(2451)
      hh4(2464)=hh4(1969) + hh4(1139)
      hh4(2464)=hh4(5)*hh4(2464)
      hh4(1887)=hh4(1887) - z
      hh4(2465)= - hh4(1014)*hh4(1887)
      hh4(2466)=40.0_prec*hh4(1113)
      hh4(2467)= - hh4(2465)*hh4(2466)
      hh4(2464)=hh4(2467) + hh4(2464)
      hh4(2467)=hh4(5)**4
      hh4(2464)=hh4(2464)*hh4(2467)
      hh4(2468)=15.0_prec*hh4(1113)
      hh4(2469)=hh4(1399)*hh4(2468)
      hh4(2470)=hh4(2469) + hh4(1139)
      hh4(2470)=hh4(2470)*hh4(5)
      hh4(2471)=hh4(2465)*hh4(2383)
      hh4(2470)=hh4(2470) - hh4(2471)
      hh4(2472)=hh4(1164)*hh4(5)
      hh4(2473)=hh4(2470)*hh4(2472)
      hh4(2464)=hh4(2464) + hh4(2473)
      hh4(2473)=hh4(1827) + hh4(1083)
      hh4(2473)=hh4(5)*hh4(2473)
      hh4(2474)=z*hh4(1199)
      hh4(2475)=hh4(2474)*hh4(2466)
      hh4(2473)=hh4(2475) + hh4(2473)
      hh4(2473)=hh4(2473)*hh4(2467)
      hh4(2475)=hh4(1114)*hh4(2468)
      hh4(2476)=hh4(2475) + hh4(1083)
      hh4(2476)=hh4(2476)*hh4(5)
      hh4(2477)=hh4(2474)*hh4(2383)
      hh4(2476)=hh4(2476) + hh4(2477)
      hh4(2478)=hh4(2476)*hh4(2472)
      hh4(2473)=hh4(2473) + hh4(2478)
      hh4(2473)=y*hh4(2473)
      hh4(2464)=4.0_prec*hh4(2464) + hh4(2473)
      hh4(2464)=y*hh4(2464)
      hh4(2473)=hh4(2143) - 49.
      hh4(2473)=hh4(2473)*z
      hh4(2473)=hh4(2473) + 73.
      hh4(2473)=hh4(2473)*z
      hh4(2473)=hh4(2473) - 47.
      hh4(2473)=hh4(2473)*z
      hh4(2473)=hh4(2473) + 11.
      hh4(2473)=hh4(2473)*hh4(1031)
      hh4(2478)=hh4(2473)*hh4(2259)
      hh4(2479)=hh4(1531) - 17.
      hh4(2479)=hh4(2479)*z
      hh4(2479)=hh4(2479) + 26.
      hh4(2479)=hh4(2479)*z
      hh4(2479)=hh4(2479) - 17.
      hh4(2479)=hh4(2479)*z
      hh4(2479)=hh4(2479) + 4.
      hh4(2479)=hh4(2479)*hh4(1031)
      hh4(2480)=hh4(2479)*hh4(1069)
      hh4(2481)=hh4(2478) + hh4(2480)
      hh4(2481)=hh4(5)*hh4(2481)
      hh4(2482)=hh4(1473) - 25.
      hh4(2482)=hh4(2482)*z
      hh4(2482)=hh4(2482) + 26.
      hh4(2483)=hh4(2482)*z
      hh4(2483)=hh4(2483) - 12.
      hh4(2483)=hh4(2483)*z
      hh4(2483)=hh4(2483) + 2.
      hh4(2483)=hh4(2483)*hh4(1031)
      hh4(2484)=20.0_prec*hh4(1113)
      hh4(2485)=hh4(2483)*hh4(2484)
      hh4(2481)=hh4(2485) + hh4(2481)
      hh4(2481)=hh4(5)*hh4(2481)
      hh4(1109)=hh4(1109) + 6.
      hh4(1109)= - hh4(1109)*hh4(1887)
      hh4(2485)=80.0_prec*hh4(1113)
      hh4(2486)=hh4(1109)*hh4(2485)
      hh4(2481)=hh4(2486) + hh4(2481)
      hh4(2481)=hh4(5)*hh4(2481)
      hh4(2486)=240.0_prec*hh4(1113)
      hh4(2487)=hh4(1109)*hh4(2486)
      hh4(2481)= - hh4(2487) + hh4(2481)
      hh4(2481)=hh4(5)*hh4(2481)
      hh4(2488)=480.0_prec*hh4(1113)
      hh4(2489)=hh4(1109)*hh4(2488)
      hh4(2481)=hh4(2489) + hh4(2481)
      hh4(2481)=hh4(5)*hh4(2481)
      hh4(2490)=hh4(2473)*hh4(1978)
      hh4(2491)=hh4(2480) + hh4(2490)
      hh4(2491)=hh4(2491)*hh4(5)
      hh4(2492)=hh4(2483)*hh4(1246)
      hh4(2491)=hh4(2491) + hh4(2492)
      hh4(2491)=hh4(2491)*hh4(5)
      hh4(2493)=hh4(1109)*hh4(1246)
      hh4(2491)=hh4(2491) + hh4(2493)
      hh4(2493)=hh4(2491)*hh4(1164)
      hh4(2481)=hh4(2493) - hh4(2489) + hh4(2481)
      hh4(2464)=2.0_prec*hh4(2481) + hh4(2464)
      hh4(2464)=y*hh4(2464)
      hh4(2481)=hh4(1016) - 28.
      hh4(2481)=hh4(2481)*z
      hh4(2481)=hh4(2481) + 59.
      hh4(2481)=hh4(2481)*z
      hh4(2481)=hh4(2481) - 59.
      hh4(2481)=hh4(2481)*z
      hh4(2481)=hh4(2481) + 28.
      hh4(2481)=hh4(2481)*z
      hh4(2481)=hh4(2481) - 5.
      hh4(2481)=hh4(2481)*hh4(1031)
      hh4(2489)=hh4(2481)*hh4(1069)
      hh4(2493)=hh4(1016) - 26.
      hh4(2493)=hh4(2493)*z
      hh4(2493)=hh4(2493) + 52.
      hh4(2493)=hh4(2493)*z
      hh4(2493)=hh4(2493) - 50.
      hh4(2493)=hh4(2493)*z
      hh4(2493)=hh4(2493) + 23.
      hh4(2493)=hh4(2493)*z
      hh4(2493)=hh4(2493) - 4.
      hh4(2493)=hh4(2493)*hh4(1031)
      hh4(2494)=hh4(2493)*hh4(1278)
      hh4(2494)=hh4(2494) + hh4(2489)
      hh4(2494)=hh4(5)*hh4(2494)
      hh4(2495)=hh4(2105) - 43.
      hh4(2496)=hh4(2495)*z
      hh4(2496)=hh4(2496) + 69.
      hh4(2496)=hh4(2496)*z
      hh4(2496)=hh4(2496) - 58.
      hh4(2496)=hh4(2496)*z
      hh4(2496)=hh4(2496) + 28.
      hh4(2496)=hh4(2496)*z
      hh4(2496)=hh4(2496) - 6.
      hh4(2496)=hh4(2496)*hh4(1031)
      hh4(2497)=hh4(2496)*hh4(2484)
      hh4(2494)=hh4(2497) + hh4(2494)
      hh4(2494)=hh4(5)*hh4(2494)
      hh4(2497)=hh4(1106) - 19.
      hh4(2497)=hh4(2497)*z
      hh4(2497)=hh4(2497) + 19.
      hh4(2497)=hh4(2497)*z
      hh4(2498)=hh4(2497) - 6.
      hh4(2498)= - hh4(2498)*hh4(1887)
      hh4(2499)=hh4(2498)*hh4(2486)
      hh4(2494)=hh4(2499) + hh4(2494)
      hh4(2494)=hh4(5)*hh4(2494)
      hh4(2499)=hh4(2498)*hh4(1165)
      hh4(2494)= - hh4(2499) + hh4(2494)
      hh4(2494)=hh4(5)*hh4(2494)
      hh4(2500)=hh4(2498)*hh4(1113)
      hh4(2501)=1440.0_prec*hh4(2500)
      hh4(2494)=hh4(2501) + hh4(2494)
      hh4(2494)=hh4(5)*hh4(2494)
      hh4(2502)=hh4(2493)*hh4(2468)
      hh4(2502)=hh4(2502) + hh4(2489)
      hh4(2502)=hh4(2502)*hh4(5)
      hh4(2503)=hh4(2496)*hh4(1246)
      hh4(2502)=hh4(2502) + hh4(2503)
      hh4(2502)=hh4(2502)*hh4(5)
      hh4(2504)=hh4(2498)*hh4(1917)
      hh4(2502)=hh4(2502) + hh4(2504)
      hh4(2504)=hh4(2502)*hh4(1164)
      hh4(2494)=hh4(2504) - hh4(2501) + hh4(2494)
      hh4(2464)=2.0_prec*hh4(2494) + hh4(2464)
      hh4(2464)=y*hh4(2464)
      hh4(2494)=hh4(1170) - 13.
      hh4(2501)=hh4(2494)*hh4(1106)
      hh4(2501)=hh4(2501) + 199.
      hh4(2501)=hh4(2501)*z
      hh4(2501)=hh4(2501) - 257.
      hh4(2501)=hh4(2501)*hh4(1016)
      hh4(2501)=hh4(2501) + 887.
      hh4(2501)=hh4(2501)*z
      hh4(2501)=hh4(2501) - 309.
      hh4(2501)=hh4(2501)*z
      hh4(2501)=hh4(2501) + 42.
      hh4(2501)=hh4(2501)*hh4(1031)
      hh4(2504)=hh4(2501)*hh4(1116)
      hh4(2505)=z - 7.
      hh4(2505)=hh4(2505)*hh4(1531)
      hh4(2505)=hh4(2505) + 77.
      hh4(2505)=hh4(2505)*z
      hh4(2505)=hh4(2505) - 106.
      hh4(2505)=hh4(2505)*z
      hh4(2505)=hh4(2505) + 77.
      hh4(2505)=hh4(2505)*z
      hh4(2505)=hh4(2505) - 28.
      hh4(2505)=hh4(2505)*z
      hh4(2505)=hh4(2505) + 4.
      hh4(2505)=hh4(2505)*hh4(1031)
      hh4(2506)=hh4(2505)*hh4(1069)
      hh4(2507)=hh4(2504) + hh4(2506)
      hh4(2507)=hh4(5)*hh4(2507)
      hh4(2508)=hh4(1473) - 43.
      hh4(2508)=hh4(2508)*z
      hh4(2508)=hh4(2508) + 94.
      hh4(2509)=hh4(2508)*z
      hh4(2509)=hh4(2509) - 117.
      hh4(2509)=hh4(2509)*hh4(1170)
      hh4(2509)=hh4(2509) + 187.
      hh4(2509)=hh4(2509)*z
      hh4(2509)=hh4(2509) - 80.
      hh4(2509)=hh4(2509)*z
      hh4(2509)=hh4(2509) + 13.
      hh4(2509)=hh4(2509)*hh4(1031)
      hh4(2510)=hh4(2509)*hh4(2259)
      hh4(2507)=hh4(2510) + hh4(2507)
      hh4(2507)=hh4(5)*hh4(2507)
      hh4(2510)=hh4(1656) - 44.
      hh4(2510)=hh4(2510)*hh4(1170)
      hh4(2510)=hh4(2510) + 139.
      hh4(2510)=hh4(2510)*z
      hh4(2510)=hh4(2510) - 82.
      hh4(2510)=hh4(2510)*z
      hh4(2510)=hh4(2510) + 15.
      hh4(2510)= - hh4(2510)*hh4(1887)
      hh4(2511)=hh4(2510)*hh4(2485)
      hh4(2507)=hh4(2511) + hh4(2507)
      hh4(2507)=hh4(5)*hh4(2507)
      hh4(2511)=hh4(2510)*hh4(2486)
      hh4(2507)= - hh4(2511) + hh4(2507)
      hh4(2507)=hh4(5)*hh4(2507)
      hh4(2512)=hh4(2510)*hh4(2488)
      hh4(2507)=hh4(2512) + hh4(2507)
      hh4(2507)=hh4(5)*hh4(2507)
      hh4(2513)=hh4(2501)*hh4(1113)
      hh4(2514)=hh4(2513) + hh4(2506)
      hh4(2514)=hh4(2514)*hh4(5)
      hh4(2515)=hh4(2509)*hh4(1116)
      hh4(2514)=hh4(2514) + hh4(2515)
      hh4(2514)=hh4(2514)*hh4(5)
      hh4(2516)=hh4(2510)*hh4(1246)
      hh4(2514)=hh4(2514) + hh4(2516)
      hh4(2516)=hh4(2514)*hh4(1164)
      hh4(2507)=hh4(2516) - hh4(2512) + hh4(2507)
      hh4(2464)=2.0_prec*hh4(2507) + hh4(2464)
      hh4(2464)=y*hh4(2464)
      hh4(2507)=hh4(1106) - 49.
      hh4(2507)=hh4(2507)*z
      hh4(2507)=hh4(2507) + 156.
      hh4(2507)=hh4(2507)*z
      hh4(2507)=hh4(2507) - 257.
      hh4(2507)=hh4(2507)*hh4(1016)
      hh4(2507)=hh4(2507) + 1194.
      hh4(2507)=hh4(2507)*z
      hh4(2507)=hh4(2507) - 627.
      hh4(2507)=hh4(2507)*z
      hh4(2507)=hh4(2507) + 172.
      hh4(2507)=hh4(2507)*z
      hh4(2507)=hh4(2507) - 19.
      hh4(2507)=hh4(2507)*hh4(1031)
      hh4(2512)=hh4(2507)*hh4(1116)
      hh4(2516)=hh4(1170) - 17.
      hh4(2516)=hh4(2516)*z
      hh4(2516)=hh4(2516) + 59.
      hh4(2516)=hh4(2516)*z
      hh4(2516)=hh4(2516) - 106.
      hh4(2516)=hh4(2516)*z
      hh4(2516)=hh4(2516) + 106.
      hh4(2516)=hh4(2516)*z
      hh4(2516)=hh4(2516) - 59.
      hh4(2516)=hh4(2516)*z
      hh4(2516)=hh4(2516) + 17.
      hh4(2516)=hh4(2516)*z
      hh4(2516)=hh4(2516) - 2.
      hh4(2516)=hh4(2516)*hh4(1031)
      hh4(2517)=hh4(2516)*hh4(1069)
      hh4(2518)=hh4(2512) + hh4(2517)
      hh4(2518)=hh4(5)*hh4(2518)
      hh4(2519)=hh4(1531) - 25.
      hh4(2520)=hh4(2519)*z
      hh4(2520)=hh4(2520) + 69.
      hh4(2520)=hh4(2520)*z
      hh4(2520)=hh4(2520) - 117.
      hh4(2520)=hh4(2520)*z
      hh4(2520)=hh4(2520) + 136.
      hh4(2520)=hh4(2520)*z
      hh4(2520)=hh4(2520) - 95.
      hh4(2520)=hh4(2520)*z
      hh4(2520)=hh4(2520) + 31.
      hh4(2520)=hh4(2520)*z
      hh4(2520)=hh4(2520) - 3.
      hh4(2520)=hh4(2520)*hh4(1031)
      hh4(2521)=hh4(2520)*hh4(2484)
      hh4(2518)=hh4(2521) + hh4(2518)
      hh4(2518)=hh4(5)*hh4(2518)
      hh4(2521)=hh4(1170) - 19.
      hh4(2521)=hh4(2521)*hh4(1064)
      hh4(2521)=hh4(2521) + 139.
      hh4(2521)=hh4(2521)*z
      hh4(2521)=hh4(2521) - 127.
      hh4(2521)=hh4(2521)*z
      hh4(2521)=hh4(2521) + 39.
      hh4(2521)= - hh4(2521)*hh4(1910)
      hh4(2522)=hh4(2521)*hh4(2485)
      hh4(2518)=hh4(2522) + hh4(2518)
      hh4(2518)=hh4(5)*hh4(2518)
      hh4(2522)=hh4(2521)*hh4(2486)
      hh4(2518)= - hh4(2522) + hh4(2518)
      hh4(2518)=hh4(5)*hh4(2518)
      hh4(2523)=hh4(2521)*hh4(2488)
      hh4(2518)=hh4(2523) + hh4(2518)
      hh4(2518)=hh4(5)*hh4(2518)
      hh4(2524)=hh4(2507)*hh4(1113)
      hh4(2525)=hh4(2517) + hh4(2524)
      hh4(2525)=hh4(2525)*hh4(5)
      hh4(2526)=hh4(2520)*hh4(1246)
      hh4(2525)=hh4(2525) + hh4(2526)
      hh4(2525)=hh4(2525)*hh4(5)
      hh4(2527)=hh4(2521)*hh4(1246)
      hh4(2525)=hh4(2525) + hh4(2527)
      hh4(2527)=hh4(2525)*hh4(1164)
      hh4(2518)=hh4(2527) - hh4(2523) + hh4(2518)
      hh4(2464)=2.0_prec*hh4(2518) + hh4(2464)
      hh4(2464)=y*hh4(2464)
      hh4(2518)=z - 12.
      hh4(2523)=hh4(2518)*hh4(1064)
      hh4(2523)=hh4(2523) + 146.
      hh4(2523)=hh4(2523)*z
      hh4(2523)=hh4(2523) - 300.
      hh4(2523)=hh4(2523)*hh4(1016)
      hh4(2523)=hh4(2523) + 1774.
      hh4(2523)=hh4(2523)*z
      hh4(2523)=hh4(2523) - 1254.
      hh4(2523)=hh4(2523)*z
      hh4(2523)=hh4(2523) + 520.
      hh4(2523)=hh4(2523)*z
      hh4(2523)=hh4(2523) - 114.
      hh4(2523)=hh4(2523)*z
      hh4(2523)=hh4(2523) + 9.
      hh4(2523)=hh4(2523)*hh4(1031)
      hh4(2527)=hh4(2523)*hh4(1116)
      hh4(2518)=hh4(2518)*z
      hh4(2528)=hh4(2518) + 52.
      hh4(2528)=hh4(2528)*z
      hh4(2528)=hh4(2528) - 118.
      hh4(2528)=hh4(2528)*z
      hh4(2528)=hh4(2528) + 154.
      hh4(2528)=hh4(2528)*z
      hh4(2528)=hh4(2528) - 118.
      hh4(2528)=hh4(2528)*z
      hh4(2528)=hh4(2528) + 52.
      hh4(2528)=hh4(2528)*z
      hh4(2528)=hh4(2528) - 12.
      hh4(2528)=hh4(2528)*z
      hh4(2528)=hh4(2528) + 1.
      hh4(2528)=hh4(2528)*hh4(1031)
      hh4(2529)=hh4(2528)*hh4(1069)
      hh4(2530)=hh4(2527) + hh4(2529)
      hh4(2530)=hh4(5)*hh4(2530)
      hh4(2531)=z - 8.
      hh4(2531)=hh4(2531)*z
      hh4(2531)=hh4(2531) + 26.
      hh4(2531)=hh4(2531)*z
      hh4(2531)=hh4(2531) - 58.
      hh4(2531)=hh4(2531)*hh4(1170)
      hh4(2531)=hh4(2531) + 187.
      hh4(2531)=hh4(2531)*z
      hh4(2531)=hh4(2531) - 190.
      hh4(2532)=hh4(2531)*z
      hh4(2532)=hh4(2532) + 102.
      hh4(2532)=hh4(2532)*z
      hh4(2532)=hh4(2532) - 24.
      hh4(2532)=hh4(2532)*z
      hh4(2532)=hh4(2532) + 1.
      hh4(2532)=hh4(2532)*hh4(1031)
      hh4(2533)=hh4(2532)*hh4(2484)
      hh4(2530)=hh4(2533) + hh4(2530)
      hh4(2530)=hh4(5)*hh4(2530)
      hh4(2533)= - 57.0_prec+ 13.0_prec*z
      hh4(2533)=hh4(2533)*z
      hh4(2533)=hh4(2533) + 82.
      hh4(2533)=hh4(2533)*z
      hh4(2533)=hh4(2533) - 39.
      hh4(2533)=hh4(2533)*z
      hh4(2533)=hh4(2533) - 2.
      hh4(2533)=hh4(2533)*z
      hh4(2533)=hh4(2533) + 4.
      hh4(2533)= - hh4(2533)*hh4(1887)
      hh4(2534)=hh4(2533)*hh4(1113)
      hh4(2530)= - 160.0_prec*hh4(2534) + hh4(2530)
      hh4(2530)=hh4(5)*hh4(2530)
      hh4(2535)=hh4(2533)*hh4(2488)
      hh4(2530)=hh4(2535) + hh4(2530)
      hh4(2530)=hh4(5)*hh4(2530)
      hh4(2536)=960.0_prec*hh4(2534)
      hh4(2530)= - hh4(2536) + hh4(2530)
      hh4(2530)=hh4(5)*hh4(2530)
      hh4(2537)=hh4(2523)*hh4(1113)
      hh4(2538)=hh4(2529) + hh4(2537)
      hh4(2538)=hh4(2538)*hh4(5)
      hh4(2539)=hh4(2532)*hh4(1246)
      hh4(2538)=hh4(2538) + hh4(2539)
      hh4(2538)=hh4(2538)*hh4(5)
      hh4(2540)=hh4(2533)*hh4(2383)
      hh4(2538)=hh4(2538) - hh4(2540)
      hh4(2540)=hh4(2538)*hh4(1164)
      hh4(2464)=hh4(2464) + hh4(2540) + hh4(2536) + hh4(2530)
      hh4(2464)=y*hh4(2464)
      hh4(2108)=hh4(2108)*hh4(1064)
      hh4(2108)=hh4(2108) + 47.
      hh4(2108)=hh4(2108)*z
      hh4(2108)=hh4(2108) - 69.
      hh4(2108)=hh4(2108)*hh4(1016)
      hh4(2108)=hh4(2108) + 309.
      hh4(2108)=hh4(2108)*z
      hh4(2108)=hh4(2108) - 172.
      hh4(2108)=hh4(2108)*z
      hh4(2108)=hh4(2108) + 57.
      hh4(2108)=hh4(2108)*z
      hh4(2108)=hh4(2108) - 9.
      hh4(2108)= - hh4(2108)*hh4(1887)
      hh4(2530)=hh4(2108)*hh4(1116)
      hh4(2536)=hh4(2109) + 17.
      hh4(2536)=hh4(2536)*z
      hh4(2536)=hh4(2536) - 28.
      hh4(2536)=hh4(2536)*z
      hh4(2536)=hh4(2536) + 28.
      hh4(2536)=hh4(2536)*z
      hh4(2536)=hh4(2536) - 17.
      hh4(2536)=hh4(2536)*z
      hh4(2536)=hh4(2536) + 6.
      hh4(2536)=hh4(2536)*z
      hh4(2536)=hh4(2536) - 1.
      hh4(2536)= - hh4(2536)*hh4(1887)
      hh4(2540)=hh4(2536)*hh4(1069)
      hh4(2541)=hh4(2530) + hh4(2540)
      hh4(2541)=hh4(5)*hh4(2541)
      hh4(2542)=hh4(1408) + 12.
      hh4(2542)=hh4(2542)*z
      hh4(2542)=hh4(2542) - 28.
      hh4(2542)=hh4(2542)*z
      hh4(2542)=hh4(2542) + 40.
      hh4(2542)=hh4(2542)*z
      hh4(2542)=hh4(2542) - 31.
      hh4(2542)=hh4(2542)*z
      hh4(2542)=hh4(2542) + 12.
      hh4(2542)=hh4(2542)*z
      hh4(2542)=hh4(2542) - 2.
      hh4(2542)= - hh4(2542)*hh4(1887)
      hh4(2543)=hh4(2542)*hh4(2484)
      hh4(2541)=hh4(2543) + hh4(2541)
      hh4(2541)=hh4(5)*hh4(2541)
      hh4(2543)=hh4(1170)*hh4(1234)
      hh4(2544)=hh4(2543) + 5.
      hh4(2545)=3.0_prec*hh4(1404)
      hh4(2544)=hh4(2544)*hh4(2545)
      hh4(2544)=hh4(2544) - 4.
      hh4(2544)=hh4(2544)*z
      hh4(2544)=hh4(2544) + 1.
      hh4(2544)= - hh4(2544)*hh4(1887)
      hh4(2545)=hh4(2544)*hh4(2485)
      hh4(2541)=hh4(2545) + hh4(2541)
      hh4(2541)=hh4(5)*hh4(2541)
      hh4(2545)=hh4(2544)*hh4(2486)
      hh4(2541)= - hh4(2545) + hh4(2541)
      hh4(2541)=hh4(5)*hh4(2541)
      hh4(2488)=hh4(2544)*hh4(2488)
      hh4(2541)=hh4(2488) + hh4(2541)
      hh4(2541)=hh4(5)*hh4(2541)
      hh4(2546)=hh4(2108)*hh4(1113)
      hh4(2547)=hh4(2540) + hh4(2546)
      hh4(2547)=hh4(2547)*hh4(5)
      hh4(2548)=hh4(2542)*hh4(1246)
      hh4(2547)=hh4(2547) + hh4(2548)
      hh4(2547)=hh4(2547)*hh4(5)
      hh4(2549)=hh4(2544)*hh4(1246)
      hh4(2547)=hh4(2547) + hh4(2549)
      hh4(2549)=hh4(2547)*hh4(1164)
      hh4(2488)=hh4(2549) - hh4(2488) + hh4(2541)
      hh4(2464)=2.0_prec*hh4(2488) + hh4(2464)
      hh4(2464)=y*hh4(2464)
      hh4(2488)=hh4(1407)*hh4(1064)
      hh4(2488)=hh4(2488) + 22.
      hh4(2488)=hh4(2488)*z
      hh4(2488)=hh4(2488) - 24.
      hh4(2488)=hh4(2488)*hh4(1016)
      hh4(2488)=hh4(2488) + 84.
      hh4(2488)=hh4(2488)*z
      hh4(2488)=hh4(2488) - 38.
      hh4(2488)=hh4(2488)*z
      hh4(2488)=hh4(2488) + 9.
      hh4(2488)= - hh4(2488)*hh4(1910)
      hh4(2541)=hh4(2488)*hh4(1116)
      hh4(2549)= - hh4(2445)*hh4(1910)
      hh4(2550)=hh4(2549)*hh4(1069)
      hh4(2551)= - hh4(2541) - hh4(2550)
      hh4(2551)=hh4(5)*hh4(2551)
      hh4(2552)= - hh4(2450)*hh4(1910)
      hh4(2553)= - hh4(2552)*hh4(2484)
      hh4(2551)=hh4(2553) + hh4(2551)
      hh4(2551)=hh4(2551)*hh4(2467)
      hh4(2553)=hh4(2488)*hh4(1113)
      hh4(2554)=hh4(2550) + hh4(2553)
      hh4(2554)=hh4(2554)*hh4(5)
      hh4(2555)=hh4(2552)*hh4(1246)
      hh4(2554)=hh4(2554) + hh4(2555)
      hh4(2472)= - hh4(2554)*hh4(2472)
      hh4(2464)=hh4(2464) + hh4(2551) + hh4(2472)
      hh4(2464)=hh4(1004)*hh4(2464)
      hh4(2472)=hh4(258)*hh4(2059)
      hh4(2551)=hh4(2106)*hh4(1197)
      hh4(2551)=hh4(2551) + hh4(2112)
      hh4(2556)= - hh4(5)*hh4(2551)
      hh4(2557)=hh4(1878)*hh4(1603)
      hh4(2558)=hh4(2143) - 133./3.
      hh4(2558)=hh4(2558)*z
      hh4(2558)=hh4(2558) + 175./3.
      hh4(2558)=hh4(2558)*z
      hh4(2558)=hh4(2558) - 24.
      hh4(2559)= - XN*hh4(2558)
      hh4(2559)= - hh4(2557) + hh4(2559)
      hh4(2559)=XN*hh4(2559)
      hh4(2558)=hh4(2559) + hh4(2558)
      hh4(2558)=XN*hh4(2558)
      hh4(2558)=hh4(2557) + hh4(2558)
      hh4(2558)=hh4(2558)*hh4(1248)
      hh4(2559)=2.0_prec*hh4(7)
      hh4(2560)=hh4(1113)*hh4(2559)
      hh4(2561)= - hh4(2111)*hh4(2560)
      hh4(2556)=hh4(2561) + hh4(2558) + hh4(2556)
      hh4(2558)=hh4(2087)*hh4(1246)
      hh4(2558)=hh4(2558) + hh4(2089)
      hh4(2561)= - hh4(2558)*hh4(1485)
      hh4(2562)=hh4(1188)*hh4(1113)
      hh4(2563)=4.0_prec*hh4(7)
      hh4(2564)= - hh4(2563)*hh4(2562)
      hh4(2565)=hh4(1922)*hh4(5)
      hh4(2566)=hh4(1128)*hh4(2559)
      hh4(2567)= - hh4(2565) - hh4(2566)
      hh4(2567)=y*hh4(2567)
      hh4(2561)=hh4(2567) + hh4(2564) - 1./3.0_prec*hh4(1844) + hh4(2561)
      hh4(2561)=y*hh4(2561)
      hh4(2564)=hh4(2092)*hh4(1116)
      hh4(2564)=hh4(2564) + hh4(2095)
      hh4(2567)= - hh4(5)*hh4(2564)
      hh4(2568)= - hh4(2094)*hh4(2560)
      hh4(2569)=1./3.0_prec*hh4(1250)
      hh4(2570)=hh4(2569) - XNF
      hh4(2570)=hh4(2570)*z
      hh4(2571)=73./3.0_prec*z
      hh4(2572)=hh4(2571) - 61.
      hh4(2572)=hh4(2572)*z
      hh4(2572)=hh4(2572) + 16.
      hh4(2573)= - XN*hh4(2572)
      hh4(2573)=hh4(2570) + hh4(2573)
      hh4(2573)=XN*hh4(2573)
      hh4(2572)=hh4(2573) + hh4(2572)
      hh4(2572)=XN*hh4(2572)
      hh4(2572)= - hh4(2570) + hh4(2572)
      hh4(2572)=hh4(2572)*hh4(1248)
      hh4(2561)=hh4(2561) + hh4(2568) + hh4(2572) + hh4(2567)
      hh4(2561)=y*hh4(2561)
      hh4(2556)=2.0_prec*hh4(2556) + hh4(2561)
      hh4(2556)=y*hh4(2556)
      hh4(2561)=hh4(2122)*hh4(1116)
      hh4(2561)=hh4(2561) + hh4(2126)
      hh4(2567)= - hh4(5)*hh4(2561)
      hh4(2127)=hh4(2127)*hh4(1170)
      hh4(2127)=hh4(2127) - 173./3.
      hh4(2127)=hh4(2127)*z
      hh4(2127)=hh4(2127) + 26.
      hh4(2568)= - XN*hh4(2127)
      hh4(2568)=hh4(2569) + hh4(2568)
      hh4(2568)=XN*hh4(2568)
      hh4(2127)=hh4(2568) + hh4(2127)
      hh4(2127)=XN*hh4(2127)
      hh4(2127)= - hh4(2569) + hh4(2127)
      hh4(2127)=hh4(2127)*hh4(1265)
      hh4(2568)= - hh4(2125)*hh4(2560)
      hh4(2127)=hh4(2556) + hh4(2568) + hh4(2127) + hh4(2567)
      hh4(2127)=y*hh4(2127)
      hh4(2556)=hh4(2138)*hh4(1116)
      hh4(2556)=hh4(2556) + hh4(2142)
      hh4(2567)=hh4(2556)*hh4(1485)
      hh4(1758)=hh4(1758)*hh4(1531)
      hh4(1758)=hh4(1758) + 107./3.
      hh4(1758)=hh4(1758)*hh4(1170)
      hh4(1758)=hh4(1758) - 55.
      hh4(1758)=hh4(1758)*z
      hh4(1758)=hh4(1758) + 24.
      hh4(2568)=XN*hh4(1758)
      hh4(2572)= - XNF + 2./3.0_prec*hh4(1250)
      hh4(2572)=hh4(2572)*z
      hh4(2568)=hh4(2572) + hh4(2568)
      hh4(2568)=XN*hh4(2568)
      hh4(1758)=hh4(2568) - hh4(1758)
      hh4(1758)=XN*hh4(1758)
      hh4(1758)= - hh4(2572) + hh4(1758)
      hh4(1758)=hh4(1758)*hh4(1248)
      hh4(2568)=hh4(2141)*hh4(1113)
      hh4(2572)=hh4(2563)*hh4(2568)
      hh4(1758)=hh4(2127) + hh4(2572) + hh4(1758) + hh4(2567)
      hh4(1758)=y*hh4(1758)
      hh4(2127)=hh4(1034)*hh4(2560)
      hh4(1659)=hh4(1659) + 35./3.
      hh4(1659)=hh4(1659)*z
      hh4(1659)=hh4(1659) - 23./3.
      hh4(1659)=hh4(1659)*z
      hh4(1659)=hh4(1659) + 4.
      hh4(2567)= - XN*hh4(1659)
      hh4(2567)= - hh4(2557) + hh4(2567)
      hh4(2567)=XN*hh4(2567)
      hh4(1659)=hh4(2567) + hh4(1659)
      hh4(1659)=XN*hh4(1659)
      hh4(1659)=hh4(2557) + hh4(1659)
      hh4(1659)=hh4(1659)*hh4(1248)
      hh4(1659)=hh4(1758) - hh4(2127) + hh4(1659) - hh4(2395)
      hh4(1758)=4.0_prec*hh4(6)
      hh4(2395)= - hh4(2158)*hh4(1758)
      hh4(2557)=hh4(1603)*hh4(1012)
      hh4(2557)=hh4(2557) + 1.
      hh4(2557)=hh4(2557)*z
      hh4(2557)=hh4(2557) - 2./3.
      hh4(2557)=hh4(2557)*z
      hh4(2557)=hh4(2557) + 1./3.
      hh4(2567)=hh4(2557)*hh4(1031)
      hh4(2572)=hh4(2567)*hh4(1113)
      hh4(1224)=hh4(1224) + hh4(1944)
      hh4(2573)=1./3.0_prec*y
      hh4(1224)=hh4(1224)*hh4(2573)
      hh4(1649)=hh4(1649) + 8./3.
      hh4(1649)=hh4(1649)*hh4(1128)
      hh4(1224)=hh4(1649) + hh4(1224)
      hh4(1224)=y*hh4(1224)
      hh4(1649)=hh4(1603) - 2.
      hh4(1649)=hh4(1649)*z
      hh4(2574)=hh4(1649) + 10./3.
      hh4(2574)=hh4(2574)*z
      hh4(2574)=hh4(2574) - 5./3.
      hh4(2574)=hh4(2574)*hh4(1118)
      hh4(1224)=hh4(2574) + hh4(1224)
      hh4(1224)=y*hh4(1224)
      hh4(2574)=hh4(1649) + 6.
      hh4(2574)=hh4(2574)*z
      hh4(2574)=hh4(2574) - 20./3.
      hh4(2574)=hh4(2574)*z
      hh4(2574)=hh4(2574) + 8./3.
      hh4(2574)=hh4(2574)*hh4(1128)
      hh4(1224)=hh4(2574) + hh4(1224)
      hh4(1224)=y*hh4(1224)
      hh4(1605)=hh4(1605) + 2.
      hh4(1605)=hh4(1605)*z
      hh4(1605)=hh4(1605) - 5./3.
      hh4(1605)=hh4(1605)*z
      hh4(1605)=hh4(1605) + 2./3.
      hh4(1605)= - hh4(1605)*hh4(1118)
      hh4(1224)=hh4(1605) + hh4(1224)
      hh4(1224)=y*hh4(1224)
      hh4(1224)=hh4(2572) + hh4(1224)
      hh4(1224)=hh4(1224)*hh4(1812)
      hh4(1224)=hh4(2395) + 2.0_prec*hh4(1659) + hh4(1224)
      hh4(1605)=hh4(1)**4
      hh4(1224)=hh4(369)*hh4(1224)*hh4(1605)
      hh4(1223)=hh4(1223)*hh4(1174)
      hh4(1659)=hh4(1365)*hh4(2029)
      hh4(1223)=hh4(1659) + hh4(1223)
      hh4(1223)=hh4(1223)*y
      hh4(1381)=hh4(1381)*hh4(19)
      hh4(1223)=hh4(1223) + hh4(1381)
      hh4(1223)=hh4(1223)*y
      hh4(1381)=hh4(1442)*hh4(1174)
      hh4(1223)=hh4(1223) + hh4(1381)
      hh4(1223)=hh4(1223)*y
      hh4(1381)=hh4(2396)*hh4(19)
      hh4(1223)=hh4(1223) + hh4(1381)
      hh4(1381)=360.0_prec*hh4(316)
      hh4(1442)= - hh4(1223)*hh4(1381)
      hh4(1059)=hh4(1113)*hh4(1059)
      hh4(1659)=hh4(1114)*hh4(1059)
      hh4(2395)=hh4(1113)*hh4(1174)
      hh4(2396)=hh4(2395)*hh4(1199)
      hh4(2574)=hh4(1128)*hh4(2029)
      hh4(2396)=hh4(2574) + hh4(2396)
      hh4(2574)=hh4(2396)*y
      hh4(1659)=hh4(1659) + hh4(2574)
      hh4(1659)=hh4(1659)*y
      hh4(2574)=hh4(1399)*hh4(2395)
      hh4(1659)=hh4(2574) + hh4(1659)
      hh4(1659)=hh4(1659)*y
      hh4(2574)=hh4(1113)*hh4(19)
      hh4(2575)=hh4(1034)*hh4(2574)
      hh4(1659)=hh4(2575) + hh4(1659)
      hh4(2575)=hh4(227) - hh4(298)
      hh4(2575)= - 720.0_prec*hh4(2575)
      hh4(2575)=hh4(1659)*hh4(2575)
      hh4(1015)=hh4(1959) + hh4(1522) + hh4(2006) + hh4(1373) + &
     & hh4(1478) + 120.0_prec*hh4(2472) + 3.0_prec*hh4(2464) + hh4(1442) + &
     & hh4(2459) + hh4(1015) + 27.0_prec*hh4(1257) + hh4(1018) + hh4(1226) + &
     & hh4(1218) + hh4(1303) + hh4(2575) + hh4(1301) + hh4(1231) + &
     & hh4(1224) + hh4(2023) + hh4(1232) + hh4(1985) + hh4(1571) + &
     & hh4(2013)
      hh4(1018)= - hh4(1192)*hh4(1978)
      hh4(1018)=hh4(1018) - hh4(1183)
      hh4(1018)=hh4(5)*hh4(1018)
      hh4(1018)= - 20.0_prec*hh4(1178) + hh4(1018)
      hh4(1018)=hh4(5)*hh4(1018)
      hh4(1018)= - 60.0_prec*hh4(1176) + hh4(1018)
      hh4(1018)=hh4(5)*hh4(1018)
      hh4(1018)=120.0_prec*hh4(1144) + hh4(1018)
      hh4(1018)=hh4(5)*hh4(1018)
      hh4(1218)=2.0_prec*hh4(1178)
      hh4(1224)=hh4(1192)*hh4(1116)
      hh4(1224)=hh4(1224) + hh4(1183)
      hh4(1224)=hh4(1224)*hh4(5)
      hh4(1224)=hh4(1224) + hh4(1218)
      hh4(1226)=140.0_prec*zeta3
      hh4(1231)= - hh4(1224)*hh4(1226)
      hh4(1232)=60.0_prec*hh4(29)
      hh4(1257)=hh4(1212)*hh4(1232)
      hh4(1301)=60.0_prec*hh4(66)
      hh4(1303)= - hh4(1215)*hh4(1301)
      hh4(1373)=120.0_prec*hh4(9)
      hh4(1442)=hh4(1373) + 120.0_prec*hh4(265)
      hh4(1478)= - hh4(1228)*hh4(1442)
      hh4(1225)=hh4(1230) + hh4(1225)
      hh4(1230)=120.0_prec*hh4(1199)
      hh4(1230)=hh4(1230)*hh4(1225)
      hh4(1522)=120.0_prec*hh4(47)
      hh4(1571)=hh4(1189)*hh4(1522)
      hh4(1959)=120.0_prec*hh4(296)
      hh4(1985)= - hh4(1199)*hh4(1959)
      hh4(1230)=hh4(1985) + hh4(1571) + hh4(1230)
      hh4(1230)=hh4(1230)*hh4(1113)
      hh4(1571)=120.0_prec*hh4(59)
      hh4(1985)=hh4(1233)*hh4(1571)
      hh4(2006)=120.0_prec*hh4(273)
      hh4(2013)= - hh4(1235)*hh4(2006)
      hh4(1018)=hh4(1303) + hh4(1257) + hh4(2013) + hh4(1985) + &
     & hh4(1231) + 120.0_prec*hh4(1172) + hh4(1018) + hh4(1230) + hh4(1478)
      hh4(1172)=6.0_prec*hh4(350)
      hh4(1018)=hh4(1018)*hh4(1172)
      hh4(1230)= - hh4(1322)*hh4(1978)
      hh4(1230)=hh4(1230) - hh4(1325)
      hh4(1230)=hh4(5)*hh4(1230)
      hh4(1230)= - 20.0_prec*hh4(1316) + hh4(1230)
      hh4(1230)=hh4(5)*hh4(1230)
      hh4(1230)= - 60.0_prec*hh4(1181) + hh4(1230)
      hh4(1230)=hh4(5)*hh4(1230)
      hh4(1230)=120.0_prec*hh4(1043) + hh4(1230)
      hh4(1230)=hh4(5)*hh4(1230)
      hh4(1231)=120.0_prec*hh4(1031)
      hh4(1231)=hh4(1231)*hh4(1225)
      hh4(1257)=hh4(1209)*hh4(1522)
      hh4(1303)= - hh4(1031)*hh4(1959)
      hh4(1231)=hh4(1303) + hh4(1257) + hh4(1231)
      hh4(1231)=hh4(1231)*hh4(1113)
      hh4(1257)=2.0_prec*hh4(1316)
      hh4(1303)=hh4(1257) + hh4(2372)
      hh4(1478)= - hh4(1303)*hh4(1226)
      hh4(1985)=hh4(1323)*hh4(1571)
      hh4(2013)=hh4(1347)*hh4(1232)
      hh4(2023)= - hh4(1353)*hh4(1301)
      hh4(2459)= - hh4(1334)*hh4(1442)
      hh4(2464)= - hh4(1337)*hh4(2006)
      hh4(1123)=hh4(2023) + hh4(2013) + hh4(2464) + hh4(1985) + &
     & hh4(1478) + 120.0_prec*hh4(1123) + hh4(1230) + hh4(1231) + hh4(2459)
      hh4(1123)=hh4(1123)*hh4(2258)
      hh4(1230)=9.0_prec*hh4(360)
      hh4(1231)=hh4(1230) + hh4(530)
      hh4(1478)=hh4(2173)*hh4(1231)
      hh4(1985)=hh4(561) - hh4(572)
      hh4(2013)=9.0_prec*hh4(577)
      hh4(2023)=hh4(2013)*hh4(1985)
      hh4(2459)=hh4(601) - hh4(619) + hh4(621) + hh4(581)
      hh4(2464)=hh4(658) - hh4(657) + hh4(653) + hh4(633)
      hh4(2472)=hh4(2459) - hh4(2464)
      hh4(2575)=hh4(602) - hh4(589)
      hh4(2576)=hh4(644) - hh4(2472) + hh4(2575) + hh4(599)
      hh4(2576)=hh4(577)*hh4(2576)
      hh4(1478)=hh4(2576) + hh4(2023) + hh4(1478)
      hh4(2023)=hh4(1163)*hh4(1478)
      hh4(2577)=hh4(598) + hh4(590)
      hh4(2578)=hh4(2577) + hh4(607)
      hh4(2579)= - hh4(579) + hh4(625) + hh4(595) + hh4(592) + hh4(584)&
     &  + hh4(587)
      hh4(2580)=9.0_prec*hh4(553) + hh4(2579)
      hh4(2581)=9.0_prec*hh4(565)
      hh4(2582)=hh4(2578) + hh4(2580) + hh4(2581)
      hh4(2583)=hh4(588) + hh4(610)
      hh4(2584)=hh4(539) + hh4(549)
      hh4(2585)=hh4(2583) + 9.0_prec*hh4(2584)
      hh4(2586)=hh4(605) + hh4(583)
      hh4(2587)= - hh4(2585) + 9.0_prec*hh4(560) + hh4(2586)
      hh4(2588)=hh4(544) + hh4(552)
      hh4(2589)=hh4(2588) + hh4(305)
      hh4(2589)=hh4(2587) + 9.0_prec*hh4(2589)
      hh4(2590)=hh4(2582) + hh4(2589)
      hh4(2590)=hh4(2590)*hh4(1163)
      hh4(2591)=hh4(529) + hh4(528)
      hh4(2592)=hh4(1163)*hh4(2591)
      hh4(2593)=hh4(1163)*hh4(562)
      hh4(2594)=hh4(2592) - hh4(2593)
      hh4(2595)=hh4(2594)*hh4(366)
      hh4(2596)=z*hh4(622)
      hh4(2597)=hh4(2596) - hh4(622)
      hh4(2590)= - hh4(2597) + hh4(2590) - hh4(2595)
      hh4(2590)=hh4(2590)*hh4(577)
      hh4(2023)=hh4(2590) + hh4(2023)
      hh4(2590)=9.0_prec*hh4(1163)
      hh4(2595)=hh4(2590)*hh4(2173)
      hh4(2598)=hh4(536)*hh4(577)
      hh4(2599)=hh4(2598)*hh4(1163)
      hh4(2595)=hh4(2595) + hh4(2599)
      hh4(2600)=27.0_prec*hh4(362)
      hh4(2601)=hh4(2595)*hh4(2600)
      hh4(2602)=hh4(638) + hh4(609)
      hh4(2603)=hh4(2602) - hh4(635)
      hh4(2604)=27.0_prec*hh4(577)
      hh4(2604)=hh4(2603)*hh4(2604)
      hh4(2605)=hh4(555)*hh4(577)
      hh4(2604)= - 243.0_prec*hh4(2605) - hh4(2604)
      hh4(2604)=hh4(1163)*hh4(2604)
      hh4(2606)=27.0_prec*hh4(521)
      hh4(2607)=hh4(2187)*hh4(2606)
      hh4(2608)=16.0_prec*z
      hh4(2609)=hh4(2608) - 57.
      hh4(2610)=hh4(2609)*hh4(2171)
      hh4(2023)= - hh4(2601) - hh4(2607) - 40.0_prec*hh4(2610) + 27.0_prec*&
     & hh4(2023) + hh4(2604)
      hh4(2601)=hh4(2023)*hh4(1259)
      hh4(2604)=195.0_prec*XNF
      hh4(1431)=hh4(1431) + hh4(2604)
      hh4(2607)=hh4(1431)*hh4(2171)
      hh4(2601)= - hh4(2607) + hh4(2601)
      hh4(2601)=XN*hh4(2601)
      hh4(2023)= - 2.0_prec*hh4(2023) + hh4(2601)
      hh4(2023)=XN*hh4(2023)
      hh4(2023)=hh4(2607) + hh4(2023)
      hh4(2023)=XN*hh4(2023)
      hh4(2601)=hh4(362)*hh4(577)
      hh4(2607)=hh4(2590)*hh4(2601)
      hh4(2610)=hh4(521)*hh4(577)
      hh4(2611)=hh4(2610)*hh4(1163)
      hh4(2607)=hh4(2607) + hh4(2611)
      hh4(2612)=hh4(2592)*hh4(577)
      hh4(2612)=hh4(2612) + hh4(2607)
      hh4(2612)=hh4(2612)*hh4(2305)
      hh4(2613)=hh4(1196)*hh4(2173)
      hh4(2613)=hh4(2613) - hh4(2187)
      hh4(2614)=hh4(2613)*hh4(1028)
      hh4(2615)=hh4(2189)*hh4(2296)
      hh4(2614)=hh4(2614) - hh4(2615)
      hh4(2616)=hh4(522)*hh4(2614)
      hh4(2612)=hh4(2612) - hh4(2616)
      hh4(2616)= - hh4(604) - hh4(647) - hh4(618) + hh4(580) - hh4(643)&
     &  - hh4(578) + hh4(608) + hh4(640)
      hh4(2617)=hh4(634) + hh4(631)
      hh4(2618)=hh4(2616) - hh4(2617) + hh4(317) + hh4(652)
      hh4(2619)=hh4(551) - hh4(554)
      hh4(2620)=486.0_prec*hh4(2619) + 54.0_prec*hh4(2618)
      hh4(2620)=hh4(2189)*hh4(2620)
      hh4(2621)=hh4(563)*hh4(2613)
      hh4(2620)=54.0_prec*hh4(2621) + hh4(2620)
      hh4(2620)=hh4(1028)*hh4(2620)
      hh4(2621)=hh4(642) - hh4(648)
      hh4(2622)= - hh4(1028)*hh4(2621)
      hh4(2623)=54.0_prec*hh4(2189)
      hh4(2623)=hh4(2623)*hh4(2622)
      hh4(2624)=hh4(2189)*hh4(1076)
      hh4(2023)=hh4(2620) + hh4(2023) + 486.0_prec*hh4(2624) + hh4(2623) + 54.&
     & *hh4(2612)
      hh4(2023)=hh4(1019)*hh4(2023)
      hh4(2612)=hh4(565) + hh4(553)
      hh4(2620)=hh4(552) + hh4(305)
      hh4(2623)=hh4(2612) + hh4(2620)
      hh4(2624)=hh4(2584) - hh4(560)
      hh4(2625)=hh4(2623) - hh4(2624)
      hh4(2626)=9.0_prec*hh4(2591)
      hh4(2627)= - hh4(2626) + hh4(2625)
      hh4(2628)=hh4(2300)*hh4(25)
      hh4(2628)=hh4(2628) + hh4(544) + 9.0_prec*hh4(315)
      hh4(2629)=hh4(2627) + hh4(2628)
      hh4(2191)=hh4(2629)*hh4(2191)
      hh4(2629)=hh4(2187)*hh4(360)
      hh4(2630)= - hh4(577)*hh4(1985)
      hh4(2631)=hh4(1163)*hh4(2630)
      hh4(2632)=hh4(2013)*hh4(1163)
      hh4(2633)=hh4(2632)*hh4(530)
      hh4(2634)=hh4(2590)*hh4(2598)
      hh4(2191)= - hh4(2191) + hh4(2634) - hh4(2629) + hh4(2631) - &
     & hh4(2633)
      hh4(2629)=9.0_prec*hh4(362)
      hh4(2187)=hh4(2187)*hh4(2629)
      hh4(2631)=hh4(2632)*hh4(555)
      hh4(2632)= - 381.0_prec+ 106.0_prec*z
      hh4(2635)=hh4(1170)*hh4(17)
      hh4(2636)=hh4(2632)*hh4(2635)
      hh4(2187)= - hh4(2636) + hh4(2631) + hh4(2187) + 81.0_prec*hh4(2611) + &
     & 9.0_prec*hh4(2191)
      hh4(2191)= - hh4(2187)*hh4(1259)
      hh4(2611)=57.0_prec*XNF
      hh4(2631)=hh4(1421) + hh4(2611)
      hh4(2637)=hh4(2631)*hh4(2171)
      hh4(2191)=hh4(2637) + hh4(2191)
      hh4(2191)=XN*hh4(2191)
      hh4(2187)=2.0_prec*hh4(2187) + hh4(2191)
      hh4(2187)=XN*hh4(2187)
      hh4(2187)= - hh4(2637) + hh4(2187)
      hh4(2187)=XN*hh4(2187)
      hh4(2191)=hh4(1196)*hh4(2601)
      hh4(2638)=hh4(2601)*hh4(1163)
      hh4(2191)=hh4(2191) - hh4(2638)
      hh4(2639)=18.0_prec*hh4(368)
      hh4(2639)=hh4(2639)*hh4(1028)
      hh4(2640)=hh4(2191)*hh4(2639)
      hh4(2641)=18.0_prec*hh4(1028)
      hh4(2642)=hh4(230)*hh4(2189)*hh4(2641)
      hh4(2187)=hh4(2640) + hh4(2187) + hh4(2642)
      hh4(2187)=hh4(2187)*hh4(1019)
      hh4(2375)=hh4(2375)*hh4(2619)
      hh4(2640)=hh4(1113)*hh4(522)
      hh4(2642)=hh4(2189)*hh4(2640)
      hh4(2187)= - 162.0_prec*hh4(2642) + hh4(2187) + hh4(2375)
      hh4(2375)=9.0_prec*hh4(228)
      hh4(2642)=hh4(2375)*hh4(1163)
      hh4(2642)=hh4(2642) - hh4(2592)
      hh4(2643)=hh4(2590) - hh4(1206)
      hh4(2644)=hh4(2643)*hh4(366)
      hh4(1219)= - hh4(1219) + hh4(2644) - hh4(2642)
      hh4(1219)=hh4(1219)*hh4(577)
      hh4(2644)=hh4(530)*hh4(577)
      hh4(2645)=hh4(2644)*hh4(1163)
      hh4(2646)=hh4(360)*hh4(577)
      hh4(2647)=hh4(2590)*hh4(2646)
      hh4(2645)=hh4(2645) + hh4(2647)
      hh4(1219)=hh4(2599) + hh4(1219) - hh4(2645)
      hh4(2195)=hh4(2195)*hh4(521)
      hh4(2101)=hh4(2101)*hh4(1016)*hh4(17)
      hh4(1219)=hh4(2101) + hh4(2195) + 27.0_prec*hh4(2638) + 3.0_prec*hh4(1219)
      hh4(2195)=hh4(1219)*hh4(1259)
      hh4(2103)=hh4(2103)*hh4(2171)
      hh4(2195)=hh4(2195) + hh4(2103)
      hh4(2195)=hh4(2195)*XN
      hh4(1219)=hh4(2195) - 2.0_prec*hh4(1219)
      hh4(1219)=hh4(1219)*XN
      hh4(1219)=hh4(1219) - hh4(2103)
      hh4(1219)=hh4(1219)*XN
      hh4(2195)=54.0_prec*hh4(2615)
      hh4(1219)=hh4(1219) - hh4(2195)
      hh4(1219)=hh4(1219)*hh4(1019)
      hh4(2599)=hh4(2398)*hh4(522)
      hh4(1219)=hh4(1219) + hh4(2599)
      hh4(1187)=hh4(1187) - hh4(2294)
      hh4(1187)=hh4(1187)*hh4(577)
      hh4(2294)=hh4(2646)*hh4(1163)
      hh4(1187)=hh4(1187) + hh4(2294)
      hh4(2599)=2.0_prec*hh4(2601)
      hh4(2615)=hh4(2599)*hh4(1163)
      hh4(1187)=hh4(1393) - hh4(2615) + 2.0_prec*hh4(1187)
      hh4(1393)=hh4(1187)*XN
      hh4(1393)=hh4(1393) + hh4(2190)
      hh4(1393)=hh4(1393)*XN
      hh4(1187)=hh4(1393) - hh4(1187)
      hh4(1187)=hh4(1187)*XN
      hh4(1187)=hh4(1187) - hh4(2190)
      hh4(1187)=hh4(1187)*XN
      hh4(1187)=hh4(1187) + hh4(2192)
      hh4(1393)=10.0_prec*hh4(1019)
      hh4(2190)=hh4(1187)*hh4(1393)
      hh4(2192)=hh4(2091)*hh4(2468)
      hh4(2192)=hh4(2192) + hh4(2198)
      hh4(2192)=hh4(5)*hh4(2192)
      hh4(2190)=hh4(2190) + hh4(2192)
      hh4(2190)=hh4(5)*hh4(2190)
      hh4(2190)= - 10.0_prec*hh4(1219) + hh4(2190)
      hh4(2190)=hh4(2190)*hh4(1288)
      hh4(2187)=20.0_prec*hh4(2187) + hh4(2190)
      hh4(2187)=hh4(2187)*hh4(1288)
      hh4(2190)=XN*hh4(1240)
      hh4(2190)=hh4(2190) + hh4(1343)
      hh4(2190)=XN*hh4(2190)
      hh4(1240)=hh4(2190) - hh4(1240)
      hh4(1240)=XN*hh4(1240)
      hh4(1240)=hh4(1240) - hh4(1343)
      hh4(1240)=hh4(1240)*hh4(1248)
      hh4(1343)=hh4(1114)*hh4(1263)
      hh4(2190)=hh4(1031)*hh4(1260)
      hh4(1338)=hh4(1338)*hh4(2190)
      hh4(1240)=hh4(1343) + hh4(1240) + hh4(1338)
      hh4(1338)=hh4(1335)*XN
      hh4(1338)=hh4(1338) + hh4(1342)
      hh4(1338)=hh4(1338)*XN
      hh4(1335)=hh4(1338) - hh4(1335)
      hh4(1335)=hh4(1335)*XN
      hh4(1335)=hh4(1335) - hh4(1342)
      hh4(1335)=hh4(1335)*hh4(1248)
      hh4(1338)=hh4(1114)*hh4(1270)
      hh4(1335)=hh4(1335) + hh4(1338)
      hh4(1338)=hh4(1351)*hh4(1031)
      hh4(1343)=hh4(1338)*hh4(1978)
      hh4(1343)=hh4(1343) + hh4(1083)
      hh4(1343)=hh4(5)*hh4(1343)
      hh4(1351)=hh4(1355)*hh4(1031)
      hh4(1355)=hh4(1351)*hh4(2484)
      hh4(1343)=hh4(1355) + hh4(1343)
      hh4(1343)=hh4(5)*hh4(1343)
      hh4(1343)=20.0_prec*hh4(1335) + hh4(1343)
      hh4(1343)=hh4(1343)*hh4(1288)
      hh4(1355)=hh4(1357)*XN
      hh4(1355)=hh4(1355) - hh4(1359)
      hh4(1355)=hh4(1355)*XN
      hh4(1355)=hh4(1355) - hh4(1357)
      hh4(1355)=hh4(1355)*XN
      hh4(1355)=hh4(1355) + hh4(1359)
      hh4(1355)=hh4(1355)*hh4(1248)
      hh4(1357)=hh4(1114)*hh4(1285)
      hh4(1357)=hh4(1355) + hh4(1357)
      hh4(1343)=40.0_prec*hh4(1357) + hh4(1343)
      hh4(1343)=hh4(1343)*hh4(1288)
      hh4(1357)=hh4(1338)*hh4(1116)
      hh4(1357)=hh4(1357) + hh4(1083)
      hh4(1357)=hh4(1357)*hh4(5)
      hh4(1359)=hh4(1351)*hh4(1116)
      hh4(1357)=hh4(1357) + hh4(1359)
      hh4(1359)=1260.0_prec*zeta3
      hh4(2192)=hh4(1357)*hh4(1359)
      hh4(1240)=hh4(2192) + 40.0_prec*hh4(1240) + hh4(1343)
      hh4(1343)=3.0_prec*hh4(18)
      hh4(1240)=hh4(1240)*hh4(1343)
      hh4(2192)=hh4(1187)*hh4(1019)
      hh4(2192)=hh4(2192) + hh4(2196)
      hh4(2192)=hh4(2192)*hh4(1359)
      hh4(2196)=hh4(2189)*hh4(1284)
      hh4(2615)=hh4(2196) + hh4(2376)
      hh4(2647)=1080.0_prec*hh4(568)
      hh4(2648)= - hh4(2615)*hh4(2647)
      hh4(2649)=hh4(1284) + hh4(1069)
      hh4(2650)=hh4(2649)*hh4(2613)
      hh4(2651)=1080.0_prec*hh4(532)
      hh4(2652)=hh4(2650)*hh4(2651)
      hh4(2653)= - hh4(2643)*hh4(2179)
      hh4(2654)=hh4(2653)*hh4(1113)
      hh4(2654)=hh4(2654) - hh4(2376)
      hh4(2655)=1080.0_prec*hh4(567)
      hh4(2656)=hh4(2654)*hh4(2655)
      hh4(2657)=hh4(623) + hh4(615)
      hh4(2658)=hh4(611) - hh4(617)
      hh4(2659)=hh4(2658) - hh4(603)
      hh4(2660)= - hh4(2659) - hh4(2657)
      hh4(2661)=1080.0_prec*hh4(1113)
      hh4(2662)= - hh4(2661)*hh4(2660)
      hh4(2663)=hh4(1113)*hh4(655)
      hh4(2662)=1080.0_prec*hh4(2663) + hh4(2662)
      hh4(2662)=hh4(2189)*hh4(2662)
      hh4(1240)=hh4(2656) + hh4(2652) + hh4(1240) + hh4(2192) + &
     & hh4(2648) + 20.0_prec*hh4(2023) + hh4(2187) + hh4(2662)
      hh4(2023)=hh4(2591) - hh4(562)
      hh4(2187)=hh4(2023)*hh4(366)
      hh4(2187)=hh4(622) + hh4(2187) - hh4(2589)
      hh4(2192)=hh4(2582) - hh4(2187)
      hh4(2192)=hh4(2192)*hh4(577)
      hh4(1478)=hh4(2192) + hh4(1478)
      hh4(2192)=9.0_prec*hh4(521)
      hh4(2582)=hh4(2192)*hh4(2173)
      hh4(2589)=hh4(2598) + 9.0_prec*hh4(2173)
      hh4(2648)=hh4(2589)*hh4(2629)
      hh4(2652)=hh4(2013)*hh4(2603)
      hh4(1478)= - hh4(2652) - hh4(2648) - hh4(2582) - 81.0_prec*hh4(2605) - &
     & 652.0_prec*hh4(2171) + 9.0_prec*hh4(1478)
      hh4(2582)=hh4(1478)*hh4(1259)
      hh4(2648)=65.0_prec*hh4(1250)
      hh4(2656)=hh4(2648)*hh4(17)
      hh4(2582)=hh4(2656) + hh4(2582)
      hh4(2582)=XN*hh4(2582)
      hh4(1478)= - 2.0_prec*hh4(1478) + hh4(2582)
      hh4(1478)=XN*hh4(1478)
      hh4(1478)= - hh4(2656) + hh4(1478)
      hh4(1478)=XN*hh4(1478)
      hh4(2582)= - 18.0_prec*hh4(2618)
      hh4(2656)= - hh4(2582) + 162.0_prec*hh4(2619)
      hh4(2656)=hh4(2179)*hh4(2656)
      hh4(2662)=hh4(2173)*hh4(1028)
      hh4(2664)=hh4(2662) - hh4(2173)
      hh4(2665)=18.0_prec*hh4(563)
      hh4(2666)=hh4(2664)*hh4(2665)
      hh4(2656)=hh4(2666) + hh4(2656)
      hh4(2656)=hh4(1028)*hh4(2656)
      hh4(2666)=hh4(1031)*hh4(2639)
      hh4(2667)=hh4(2610) + 9.0_prec*hh4(2601)
      hh4(2668)=hh4(2591)*hh4(577)
      hh4(2668)=hh4(2668) + hh4(2667)
      hh4(2668)=hh4(2668)*hh4(2666)
      hh4(2669)=hh4(2179)*hh4(2296)
      hh4(2670)=hh4(2664)*hh4(1028)
      hh4(2669)=hh4(2669) - hh4(2670)
      hh4(2670)=18.0_prec*hh4(522)
      hh4(2671)=hh4(2669)*hh4(2670)
      hh4(2672)=hh4(2621)*hh4(2641)
      hh4(2673)=162.0_prec*hh4(1076) - hh4(2672)
      hh4(2673)=hh4(2179)*hh4(2673)
      hh4(1478)=hh4(2671) + hh4(2656) + hh4(2668) + hh4(1478) + &
     & hh4(2673)
      hh4(1478)=hh4(1019)*hh4(1478)
      hh4(2656)=hh4(2626) + hh4(2584) - hh4(553)
      hh4(2628)=hh4(2628) - hh4(2656)
      hh4(2620)=hh4(2620) + hh4(560)
      hh4(2668)=hh4(565) + hh4(2620)
      hh4(2671)=hh4(2668) + hh4(2628)
      hh4(2671)=hh4(2671)*hh4(577)
      hh4(2673)=hh4(2173)*hh4(360)
      hh4(2673)=hh4(2630) - hh4(2673)
      hh4(2674)=hh4(2013)*hh4(530)
      hh4(2675)=9.0_prec*hh4(2598)
      hh4(2671)= - hh4(2671) + hh4(2675) + hh4(2673) - hh4(2674)
      hh4(2676)=3.0_prec*hh4(362)
      hh4(2677)=hh4(2676)*hh4(2173)
      hh4(2678)=218.0_prec*hh4(2171)
      hh4(2679)=hh4(2194)*hh4(555)
      hh4(2671)=hh4(2677) + 27.0_prec*hh4(2610) - hh4(2678) + hh4(2679) + 3.0_prec*&
     & hh4(2671)
      hh4(2677)= - hh4(2671)*hh4(1259)
      hh4(2680)=19.0_prec*hh4(1250)
      hh4(2681)=hh4(2680)*hh4(17)
      hh4(2677)= - hh4(2681) + hh4(2677)
      hh4(2677)=XN*hh4(2677)
      hh4(2671)=2.0_prec*hh4(2671) + hh4(2677)
      hh4(2671)=XN*hh4(2671)
      hh4(2671)=hh4(2681) + hh4(2671)
      hh4(2671)=XN*hh4(2671)
      hh4(2677)=hh4(2601)*hh4(1031)
      hh4(2682)=6.0_prec*hh4(368)
      hh4(2682)=hh4(2682)*hh4(1028)
      hh4(2683)=hh4(2677)*hh4(2682)
      hh4(2684)=6.0_prec*hh4(1028)
      hh4(2685)=hh4(2684)*hh4(230)
      hh4(2686)=hh4(2179)*hh4(2685)
      hh4(2671)=hh4(2683) + hh4(2671) + hh4(2686)
      hh4(2671)=hh4(2671)*hh4(1019)
      hh4(2683)=hh4(1197)*hh4(2619)
      hh4(2683)= - 54.0_prec*hh4(2640) + hh4(2683)
      hh4(2683)=hh4(2179)*hh4(2683)
      hh4(2671)=hh4(2671) + hh4(2683)
      hh4(2667)= - hh4(2644) + hh4(2667) - 9.0_prec*hh4(2646)
      hh4(2683)=hh4(2375) - hh4(2591)
      hh4(2686)=hh4(25) - 9.
      hh4(2687)=hh4(2686)*hh4(366)
      hh4(2688)=hh4(315) + hh4(2687) + hh4(2683)
      hh4(2688)=hh4(2688)*hh4(577)
      hh4(2689)=73.0_prec*hh4(2171)
      hh4(2688)=hh4(2688) - hh4(2667) - hh4(2689) - hh4(2598)
      hh4(2690)=hh4(2688)*hh4(1259)
      hh4(2691)=5.0_prec*hh4(17)
      hh4(2691)=hh4(2691)*hh4(1250)
      hh4(2690)=hh4(2690) + hh4(2691)
      hh4(2690)=hh4(2690)*XN
      hh4(2688)=hh4(2690) - 2.0_prec*hh4(2688)
      hh4(2688)=hh4(2688)*XN
      hh4(2688)=hh4(2688) - hh4(2691)
      hh4(2688)=hh4(2688)*XN
      hh4(2639)=hh4(2179)*hh4(2639)
      hh4(2688)=hh4(2688) + hh4(2639)
      hh4(2688)=hh4(2688)*hh4(1019)
      hh4(2690)=2.0_prec*hh4(522)
      hh4(2692)=hh4(2399)*hh4(2690)
      hh4(2688)=hh4(2688) - hh4(2692)
      hh4(2692)=hh4(366) - hh4(228)
      hh4(2693)=hh4(2692)*hh4(577)
      hh4(2693)=hh4(2693) - hh4(2646)
      hh4(2172)= - hh4(2172) + hh4(2599) + 2.0_prec*hh4(2693)
      hh4(2693)=hh4(2172)*XN
      hh4(2693)=hh4(2693) + hh4(2177)
      hh4(2693)=hh4(2693)*XN
      hh4(2172)=hh4(2693) - hh4(2172)
      hh4(2172)=hh4(2172)*XN
      hh4(2172)=hh4(2172) - hh4(2177)
      hh4(2172)=hh4(2172)*XN
      hh4(2172)=hh4(2172) - hh4(2180)
      hh4(2180)= - hh4(2172)*hh4(1393)
      hh4(2693)=45.0_prec*hh4(1113)
      hh4(2694)=hh4(2086)*hh4(2693)
      hh4(2694)=hh4(2694) + hh4(2170)
      hh4(2694)=hh4(5)*hh4(2694)
      hh4(2180)=hh4(2180) + hh4(2694)
      hh4(2180)=hh4(5)*hh4(2180)
      hh4(2180)=30.0_prec*hh4(2688) + hh4(2180)
      hh4(2180)=hh4(5)*hh4(2180)
      hh4(2180)=20.0_prec*hh4(2671) + hh4(2180)
      hh4(2180)=hh4(2180)*hh4(1288)
      hh4(2671)= - hh4(2172)*hh4(1019)
      hh4(2167)=hh4(2671) + hh4(2167)
      hh4(2671)=420.0_prec*zeta3
      hh4(2167)=hh4(2167)*hh4(2671)
      hh4(2657)=hh4(2657) + hh4(655)
      hh4(2658)= - 360.0_prec*hh4(2658)
      hh4(2694)=360.0_prec*hh4(603)
      hh4(2657)=hh4(2658) + hh4(2694) - 360.0_prec*hh4(2657)
      hh4(2695)= - hh4(2399)*hh4(2657)
      hh4(2696)=hh4(2179)*hh4(1284)
      hh4(2697)=hh4(2696) + hh4(2381)
      hh4(2698)=360.0_prec*hh4(568)
      hh4(2699)= - hh4(2697)*hh4(2698)
      hh4(2700)=hh4(2664)*hh4(2649)
      hh4(2701)=360.0_prec*hh4(532)
      hh4(2702)=hh4(2700)*hh4(2701)
      hh4(2703)=hh4(2686)*hh4(2179)
      hh4(2704)=hh4(2703)*hh4(1113)
      hh4(2704)=hh4(2704) - hh4(2381)
      hh4(2705)=360.0_prec*hh4(567)
      hh4(2706)=hh4(2704)*hh4(2705)
      hh4(1478)=hh4(2706) + hh4(2702) + hh4(2167) + hh4(2699) + 20.0_prec*&
     & hh4(1478) + hh4(2180) + hh4(2695)
      hh4(2167)=hh4(480) - hh4(508)
      hh4(2180)=hh4(473) + hh4(504)
      hh4(2695)=hh4(476) - hh4(477)
      hh4(2699)= - hh4(516) + hh4(2695) - hh4(2167) + hh4(2180)
      hh4(2702)=hh4(409) - hh4(481) - hh4(16) + hh4(420) + hh4(415) - &
     & hh4(436) + hh4(437) - hh4(495)
      hh4(2706)=hh4(411) - hh4(450)
      hh4(2707)=hh4(397) + hh4(447) + hh4(424) + hh4(500)
      hh4(2708)=hh4(2702) - hh4(2706) - hh4(2707) - hh4(422)
      hh4(2709)= - hh4(483) + hh4(431) + hh4(383)
      hh4(2710)=hh4(2709) - hh4(382) - hh4(408)
      hh4(2711)= - hh4(2708) - hh4(2710)
      hh4(2712)=hh4(430) + hh4(490) + hh4(427) + hh4(472)
      hh4(2713)=hh4(2712) - hh4(2711)
      hh4(2714)=2.0_prec*hh4(410) + 2.0_prec*hh4(486)
      hh4(2715)=hh4(488) + hh4(448)
      hh4(2716)=hh4(2714) + 3.0_prec*hh4(441) + 3.0_prec*hh4(2715)
      hh4(2717)=3.0_prec*hh4(496) + 3.0_prec*hh4(482) + 3.0_prec*hh4(386)
      hh4(2718)=hh4(390) + hh4(460)
      hh4(2719)=3.0_prec*hh4(2718)
      hh4(2720)= - hh4(2719) + hh4(2717)
      hh4(2721)=hh4(1321)*hh4(515)
      hh4(1569)=hh4(1569)*hh4(379)
      hh4(1569)=hh4(2720) - hh4(2713) - hh4(2699) + hh4(2721) + &
     & hh4(1569) + hh4(2716)
      hh4(2721)= - hh4(1569)*hh4(1039)
      hh4(2722)=3.0_prec*hh4(15)
      hh4(2723)=hh4(2722) + 3.0_prec*hh4(412)
      hh4(2724)=hh4(2463) + 2.0_prec*hh4(396)
      hh4(2725)=hh4(2724) - 2.0_prec*hh4(464)
      hh4(2726)= - 3.0_prec*hh4(512) + hh4(2723) + hh4(2725)
      hh4(2727)=hh4(459) - hh4(442) + hh4(491) - hh4(413)
      hh4(2728)=hh4(513) + hh4(443)
      hh4(2729)=hh4(2727) + hh4(2728)
      hh4(2730)=hh4(510) + hh4(501) + hh4(474)
      hh4(2731)=hh4(2730) - hh4(2729)
      hh4(2732)= - hh4(2731) - hh4(2726)
      hh4(2732)=hh4(1031)*hh4(2732)
      hh4(2733)=hh4(1322)*hh4(518)
      hh4(2732)=hh4(2733) + hh4(2732)
      hh4(2732)=hh4(1028)*hh4(2732)
      hh4(2734)=3.0_prec*hh4(435)
      hh4(2734)=hh4(2734)*hh4(1028)
      hh4(2735)=hh4(1031)*hh4(2734)
      hh4(2721)=hh4(2732) + hh4(2721) - hh4(2735)
      hh4(2721)=hh4(1019)*hh4(2721)
      hh4(2732)=hh4(1128)*hh4(464)
      hh4(1559)=hh4(2732) - hh4(1559)
      hh4(2732)=3.0_prec*hh4(365)
      hh4(2736)=hh4(2732) + hh4(1525)
      hh4(1557)=hh4(2736) - hh4(1557)
      hh4(2737)= - hh4(1031)*hh4(1557)
      hh4(2738)= - hh4(2737)*hh4(1113)
      hh4(2738)=hh4(2738) + hh4(1559)
      hh4(2739)=hh4(1080) - hh4(361)
      hh4(2740)=1./3.0_prec*hh4(2739)
      hh4(2741)=hh4(12) - 1./3.0_prec*hh4(365) + hh4(2740) + 2./3.
      hh4(2741)=hh4(2741)*hh4(1128)
      hh4(2742)=1./3.0_prec*hh4(1567)
      hh4(2741)=hh4(2741) + hh4(2742)
      hh4(2743)= - hh4(2076) - 1./15.0_prec*hh4(1325)
      hh4(2743)=hh4(5)*hh4(2743)
      hh4(2743)= - 4.0_prec*hh4(2741) + hh4(2743)
      hh4(2743)=hh4(5)*hh4(2743)
      hh4(2738)=4.0_prec*hh4(2738) + hh4(2743)
      hh4(2738)=hh4(5)*hh4(2738)
      hh4(2743)=hh4(496) + hh4(482)
      hh4(2715)=hh4(2715) + hh4(441)
      hh4(2744)=hh4(2715) + hh4(386)
      hh4(2745)=hh4(2744) + hh4(2743)
      hh4(2746)=2.0_prec*hh4(359) + 2.0_prec*hh4(13)
      hh4(2747)=hh4(1542) + hh4(2745) + hh4(2746)
      hh4(2748)=2.0_prec*hh4(361)
      hh4(2749)=hh4(2747) - hh4(2718) - hh4(2748)
      hh4(2750)=hh4(379) + hh4(515)
      hh4(2751)=2.0_prec*hh4(365)
      hh4(2752)=hh4(2750) - hh4(2751) + hh4(2749)
      hh4(2753)=hh4(2752)*hh4(1039)
      hh4(2754)=hh4(1028)*hh4(435)
      hh4(2755)=hh4(2754)*hh4(1031)
      hh4(2753)=hh4(2753) + hh4(2755)
      hh4(1269)=hh4(1549) + hh4(1269)
      hh4(1549)=hh4(412) + hh4(15)
      hh4(2756)=2.0_prec*hh4(363)
      hh4(2757)=hh4(1269) + hh4(2756) + hh4(1549)
      hh4(2758)=hh4(518) + hh4(512)
      hh4(2759)=3.0_prec*hh4(464)
      hh4(2760)=hh4(2759) + hh4(2758) - hh4(2757)
      hh4(2761)=hh4(2760)*hh4(1039)
      hh4(2761)= - hh4(2753) + hh4(2761)
      hh4(2761)=hh4(1019)*hh4(2761)
      hh4(2738)=8.0_prec*hh4(2761) + hh4(2738)
      hh4(2738)=hh4(5)*hh4(2738)
      hh4(2741)=2.0_prec*hh4(2741)
      hh4(1822)= - hh4(1822)*hh4(1116)
      hh4(1822)=hh4(1822) - hh4(1573)
      hh4(1822)=hh4(5)*hh4(1822)
      hh4(1822)= - hh4(2741) + hh4(1822)
      hh4(2761)=28.0_prec*zeta3
      hh4(1822)=hh4(1822)*hh4(2761)
      hh4(2762)=4.0_prec*hh4(433)
      hh4(2763)=hh4(1365)*hh4(2762)
      hh4(2764)=8.0_prec*hh4(1128)
      hh4(2765)=hh4(387) + hh4(489)
      hh4(2766)= - hh4(2764)*hh4(2765)
      hh4(1822)=hh4(2763) + hh4(1822) + 8.0_prec*hh4(2721) + hh4(2738) + &
     & hh4(2766)
      hh4(1822)=hh4(372)*hh4(1822)
      hh4(2721)=hh4(2182)*hh4(2693)
      hh4(2721)=hh4(2721) + hh4(2184)
      hh4(2721)=hh4(2721)*hh4(2467)
      hh4(2183)=hh4(5)*hh4(2183)*hh4(1226)
      hh4(2738)=hh4(2182)*hh4(1284)
      hh4(2738)=hh4(2738) + hh4(2184)
      hh4(2763)=hh4(2738)*hh4(1373)
      hh4(2766)=hh4(2182)*hh4(2263)
      hh4(2766)=hh4(2766) + hh4(2184)
      hh4(2766)=hh4(2766)*hh4(1850)
      hh4(2767)=hh4(2182)*hh4(1307)
      hh4(2766)=hh4(2766) + hh4(2767)
      hh4(2767)=20.0_prec*hh4(7)
      hh4(2768)=hh4(2766)*hh4(2767)
      hh4(2183)=hh4(2768) + hh4(2763) + hh4(2721) + hh4(2183)
      hh4(2183)=y*hh4(2183)
      hh4(2721)=hh4(404) + hh4(492)
      hh4(2763)=hh4(2721) - hh4(423) + hh4(506) + hh4(401) + hh4(429)
      hh4(2768)=hh4(1332)*hh4(2763)
      hh4(2769)=hh4(1039)*hh4(1019)
      hh4(2770)=hh4(399) + hh4(455) - hh4(484) + hh4(487) - hh4(444) + &
     & hh4(385) + hh4(417)
      hh4(2771)=hh4(414) + hh4(400)
      hh4(2772)= - hh4(2771) + hh4(2770)
      hh4(2773)= - hh4(2772)*hh4(2769)
      hh4(2774)=hh4(377)*hh4(2038)
      hh4(2768)=hh4(2774) + hh4(2773) + hh4(2768)
      hh4(2773)=8.0_prec*hh4(372)
      hh4(2768)=hh4(2773)*hh4(2768)
      hh4(2774)=hh4(2086)*hh4(2263)
      hh4(2774)=hh4(2774) + hh4(2170)
      hh4(2774)=hh4(2774)*hh4(5)
      hh4(2775)=3.0_prec*hh4(1019)
      hh4(2776)=hh4(2174)*hh4(2775)
      hh4(2776)=hh4(2776) + hh4(2774)
      hh4(2776)=hh4(5)*hh4(2776)
      hh4(2777)=hh4(2169)*hh4(1307)
      hh4(2689)=hh4(2589) + hh4(2689)
      hh4(2778)=hh4(2689)*hh4(1259)
      hh4(2778)=hh4(2778) - hh4(2691)
      hh4(2778)=hh4(2778)*XN
      hh4(2689)=hh4(2778) - 2.0_prec*hh4(2689)
      hh4(2689)=hh4(2689)*XN
      hh4(2689)=hh4(2689) + hh4(2691)
      hh4(2689)=hh4(2689)*XN
      hh4(2639)=hh4(2689) - hh4(2639)
      hh4(2689)= - hh4(2639)*hh4(2775)
      hh4(2689)=hh4(2777) + hh4(2689) + hh4(2776)
      hh4(2691)=120.0_prec*hh4(7)
      hh4(2689)=hh4(2689)*hh4(2691)
      hh4(2776)=hh4(505)*hh4(372)
      hh4(2778)=4.0_prec*hh4(2776)
      hh4(2779)= - hh4(2043)*hh4(2778)
      hh4(2780)=hh4(2086)*hh4(1284)
      hh4(2780)=hh4(2780) + hh4(2170)
      hh4(2781)=720.0_prec*hh4(9)
      hh4(2782)=hh4(2780)*hh4(2781)
      hh4(2783)= - 720.0_prec*hh4(550) + 720.0_prec*hh4(548)
      hh4(2784)= - 720.0_prec*hh4(575) + 720.0_prec*hh4(576)
      hh4(2785)= - hh4(2784) - hh4(2783)
      hh4(2786)= - hh4(2697)*hh4(2785)
      hh4(2787)=hh4(1165)*hh4(2179)
      hh4(2788)=hh4(614) + hh4(646)
      hh4(2789)=hh4(632) + hh4(2788)
      hh4(2790)= - hh4(2787)*hh4(2789)
      hh4(1478)=54.0_prec*hh4(2183) + hh4(2689) + hh4(2782) + hh4(2779) + 2.0_prec*&
     & hh4(1478) + hh4(1822) + hh4(2768) + hh4(2786) + hh4(2790)
      hh4(1478)=y*hh4(1478)
      hh4(1822)=hh4(1532)*hh4(2746)
      hh4(2183)=hh4(1516)*hh4(1541)
      hh4(1822)=hh4(1822) + hh4(2183)
      hh4(2183)=hh4(1163)*hh4(2715)
      hh4(2689)=hh4(1822) + 3.0_prec*hh4(2183)
      hh4(2717)=hh4(1163)*hh4(2717)
      hh4(2717)=hh4(2717) + hh4(2689)
      hh4(2768)=hh4(1532)*hh4(2751)
      hh4(2779)=hh4(1532)*hh4(2748)
      hh4(2768)=hh4(2768) + hh4(2779)
      hh4(2782)=3.0_prec*hh4(2750)
      hh4(2719)=hh4(2719) - hh4(2782)
      hh4(2719)=hh4(2719)*hh4(1163)
      hh4(2719)= - hh4(2719) + hh4(2717) - hh4(2768)
      hh4(2719)=hh4(2719)*hh4(1039)
      hh4(2786)=hh4(1199)*hh4(2734)
      hh4(2719)=hh4(2719) + hh4(2786)
      hh4(2790)=hh4(1199)*hh4(2723)
      hh4(2791)=hh4(1551)*hh4(1177)
      hh4(2792)=hh4(1696)*hh4(2756)
      hh4(2791)=hh4(2791) + hh4(2792) + hh4(2790)
      hh4(2793)=hh4(1551)*hh4(464)
      hh4(2794)=3.0_prec*hh4(518)
      hh4(2795)=hh4(1199)*hh4(2794)
      hh4(2793)=hh4(2795) + hh4(2793) - hh4(2791)
      hh4(2796)=3.0_prec*hh4(1199)
      hh4(2797)=hh4(512)*hh4(2796)
      hh4(2797)=hh4(2797) + hh4(2793)
      hh4(2797)=hh4(1028)*hh4(2797)
      hh4(2797)= - hh4(2719) + hh4(2797)
      hh4(2797)=hh4(1019)*hh4(2797)
      hh4(2798)=hh4(1163)*hh4(2739)
      hh4(2799)=hh4(1819)*hh4(12)
      hh4(2798)=hh4(2799) + hh4(2798)
      hh4(2799)=hh4(1163)*hh4(365)
      hh4(2800)= - 1.0_prec+ 4./3.0_prec*z
      hh4(2799)=hh4(2798) - hh4(2799) + 2.0_prec*hh4(2800)
      hh4(2799)=hh4(2799)*hh4(1128)
      hh4(2801)=hh4(1202)*hh4(1199)
      hh4(2799)=hh4(2799) + hh4(2801)
      hh4(2802)= - hh4(2074) - 1./5.0_prec*hh4(1183)
      hh4(2802)=hh4(5)*hh4(2802)
      hh4(2802)= - 4.0_prec*hh4(2799) + hh4(2802)
      hh4(2802)=hh4(5)*hh4(2802)
      hh4(2759)=hh4(1208)*hh4(2759)
      hh4(1550)=hh4(2759) - hh4(1550)
      hh4(2759)=hh4(1516)*hh4(365)
      hh4(1545)= - hh4(2759) + hh4(1545)
      hh4(1545)=hh4(1031)*hh4(1545)
      hh4(2803)= - hh4(1545)*hh4(1113)
      hh4(2803)=hh4(2803) + hh4(1550)
      hh4(2802)=4.0_prec*hh4(2803) + hh4(2802)
      hh4(2802)=hh4(5)*hh4(2802)
      hh4(2797)=8.0_prec*hh4(2797) + hh4(2802)
      hh4(2797)=hh4(5)*hh4(2797)
      hh4(1519)=hh4(1519)*hh4(379)
      hh4(2743)=hh4(2743) + hh4(2744) - hh4(2718)
      hh4(2744)= - hh4(2743)*hh4(1516)
      hh4(2802)=hh4(1517)*hh4(515)
      hh4(2803)=hh4(1532)*hh4(2714)
      hh4(1519)=hh4(2803) - hh4(2744) + hh4(2802) + hh4(1519)
      hh4(2708)=hh4(2708) - hh4(408)
      hh4(2744)=hh4(2708) - hh4(382)
      hh4(2744)= - 3.0_prec*hh4(2744)
      hh4(2802)= - hh4(2744) + 3.0_prec*hh4(2712)
      hh4(2180)=hh4(2180) + hh4(2695)
      hh4(2695)= - 3.0_prec*hh4(2180)
      hh4(2167)=hh4(2167) + hh4(516)
      hh4(2804)=hh4(2695) + 3.0_prec*hh4(2167)
      hh4(2805)=hh4(2802) - hh4(2804)
      hh4(2806)=3.0_prec*hh4(2709)
      hh4(2807)=hh4(2805) + hh4(2806)
      hh4(2807)=hh4(1163)*hh4(2807)
      hh4(2807)= - hh4(1519) + hh4(2807)
      hh4(2807)=hh4(2807)*hh4(1039)
      hh4(2808)=hh4(2030)*hh4(518)
      hh4(2809)=hh4(2725)*hh4(1696)
      hh4(2810)=hh4(412) - hh4(512)
      hh4(2811)=hh4(2810) + hh4(15)
      hh4(2812)=hh4(2811)*hh4(1551)
      hh4(2808)= - hh4(2808) + hh4(2809) + hh4(2812)
      hh4(2809)=3.0_prec*hh4(2727)
      hh4(2812)=hh4(2809) + 3.0_prec*hh4(2728)
      hh4(2813)=3.0_prec*hh4(2730)
      hh4(2814)=hh4(2812) - hh4(2813)
      hh4(2814)=hh4(1199)*hh4(2814)
      hh4(2814)=hh4(2814) - hh4(2808)
      hh4(2814)=hh4(1028)*hh4(2814)
      hh4(2815)=hh4(1551)*hh4(2754)
      hh4(2807)=hh4(2814) + hh4(2807) - hh4(2815)
      hh4(2807)=hh4(1019)*hh4(2807)
      hh4(2799)=2.0_prec*hh4(2799)
      hh4(2073)= - hh4(2073)*hh4(1116)
      hh4(2073)=hh4(2073) - hh4(1183)
      hh4(2073)=hh4(5)*hh4(2073)
      hh4(2073)= - hh4(2799) + hh4(2073)
      hh4(2073)=hh4(2073)*hh4(2761)
      hh4(2814)=hh4(1694)*hh4(2762)
      hh4(2816)=hh4(2409)*hh4(1199)
      hh4(2817)= - hh4(2816)*hh4(2765)
      hh4(2073)=hh4(2814) + hh4(2073) + 8.0_prec*hh4(2807) + hh4(2797) + &
     & hh4(2817)
      hh4(2073)=hh4(372)*hh4(2073)
      hh4(2797)=hh4(2091)*hh4(1284)
      hh4(2797)=hh4(2797) + hh4(2198)
      hh4(2797)=hh4(2797)*hh4(5)
      hh4(2807)=hh4(2188)*hh4(2775)
      hh4(2807)=hh4(2807) + hh4(2797)
      hh4(2807)=hh4(5)*hh4(2807)
      hh4(2101)=hh4(2101) + 3.0_prec*hh4(2595)
      hh4(2814)=hh4(2101)*hh4(1259)
      hh4(2814)=hh4(2814) + hh4(2103)
      hh4(2814)=hh4(2814)*XN
      hh4(2101)=hh4(2814) - 2.0_prec*hh4(2101)
      hh4(2101)=hh4(2101)*XN
      hh4(2101)=hh4(2101) - hh4(2103)
      hh4(2101)=hh4(2101)*XN
      hh4(2101)=hh4(2101) - hh4(2195)
      hh4(2103)= - hh4(2101)*hh4(1019)
      hh4(2195)=hh4(1611)*hh4(1307)
      hh4(2103)=hh4(2195) + hh4(2103) + hh4(2807)
      hh4(2807)= - hh4(350)*hh4(1333)
      hh4(2103)=6.0_prec*hh4(2103) + hh4(2807)
      hh4(2103)=hh4(2103)*hh4(1454)
      hh4(2807)=hh4(167)*hh4(1323)
      hh4(2814)=hh4(115)*hh4(1332)
      hh4(2817)= - hh4(176)*hh4(1334)
      hh4(2807)=hh4(2807) + hh4(2817) + hh4(2814)
      hh4(2814)=360.0_prec*hh4(350)
      hh4(2807)=hh4(2814)*hh4(2807)
      hh4(2817)= - hh4(2035)*hh4(2778)
      hh4(2818)=hh4(195)*hh4(350)
      hh4(2819)=60.0_prec*hh4(2818)
      hh4(2820)= - hh4(1333)*hh4(2819)
      hh4(2821)=hh4(575) - hh4(576)
      hh4(2822)=hh4(550) - hh4(548)
      hh4(2823)=hh4(2821) + hh4(2822)
      hh4(2824)= - 2160.0_prec*hh4(2823)
      hh4(2824)=hh4(2615)*hh4(2824)
      hh4(2825)=hh4(2763)*hh4(2773)
      hh4(2826)=hh4(1946)*hh4(2825)
      hh4(1229)=hh4(1229) - hh4(116)
      hh4(2827)= - hh4(1031)*hh4(2814)*hh4(1229)
      hh4(2828)=24.0_prec*hh4(372)
      hh4(2828)= - hh4(2828)*hh4(1199)*hh4(2772)
      hh4(2829)=2160.0_prec*hh4(2189)
      hh4(2830)= - hh4(2829)*hh4(2789)
      hh4(2827)=hh4(2828) + hh4(2830) + hh4(2827)
      hh4(2827)=hh4(2827)*hh4(1113)
      hh4(2828)=hh4(2091)*hh4(1126)
      hh4(2828)=hh4(2828) + hh4(2198)
      hh4(2830)=hh4(9)*hh4(2828)
      hh4(2831)=hh4(52)*hh4(350)
      hh4(2832)=180.0_prec*hh4(2831)
      hh4(2833)= - hh4(1353)*hh4(2832)
      hh4(2834)=hh4(2773)*hh4(377)
      hh4(2835)=hh4(2031)*hh4(2834)
      hh4(1123)=hh4(1478) + hh4(2835) + hh4(2820) + hh4(2833) + &
     & hh4(2103) + hh4(1123) + 2160.0_prec*hh4(2830) + hh4(2817) + 2.0_prec*&
     & hh4(1240) + hh4(2073) + hh4(2827) + hh4(2826) + hh4(2824) + &
     & hh4(2807)
      hh4(1123)=y*hh4(1123)
      hh4(1240)=hh4(2202)*hh4(1050)
      hh4(1478)=5.0_prec*hh4(529) + 5.0_prec*hh4(528)
      hh4(2073)=hh4(1014)*hh4(1478)
      hh4(1240)=hh4(1240) - hh4(2073)
      hh4(2103)=5.0_prec*hh4(562)
      hh4(2807)=hh4(1014)*hh4(2103)
      hh4(2807)=hh4(1240) + hh4(2807)
      hh4(2817)=hh4(2807)*hh4(366)
      hh4(2820)=hh4(2202)*hh4(1145)
      hh4(2824)=2.0_prec*hh4(2591)
      hh4(2826)=hh4(2202)*hh4(2824)
      hh4(2827)= - hh4(2596) + 2.0_prec*hh4(622)
      hh4(2827)=hh4(2827)*z
      hh4(2827)=hh4(2827) - hh4(622)
      hh4(2826)= - hh4(2826) + 5.0_prec*hh4(2827)
      hh4(2817)=hh4(2826) + hh4(2820) + hh4(2817)
      hh4(2820)=hh4(2579) - hh4(2583)
      hh4(2827)=5.0_prec*hh4(2820)
      hh4(2830)=hh4(583) + hh4(2577) + hh4(607) + hh4(605)
      hh4(2830)=5.0_prec*hh4(2830)
      hh4(2833)=hh4(2830) + hh4(2827)
      hh4(2835)=hh4(2833)*hh4(1014)
      hh4(2625)=hh4(2625) + hh4(544)
      hh4(2836)=hh4(2625)*hh4(1556)
      hh4(2835)=hh4(2817) + hh4(2835) + hh4(2836)
      hh4(2835)=hh4(2835)*hh4(577)
      hh4(2836)=hh4(599) + hh4(602)
      hh4(2837)=hh4(2459) - hh4(2836)
      hh4(2838)=hh4(2837) + hh4(589)
      hh4(2839)=hh4(644) + hh4(2464) - hh4(2838)
      hh4(2839)=hh4(2839)*hh4(2216)
      hh4(2840)=2.0_prec*hh4(2598)
      hh4(2841)=hh4(2840)*hh4(2202)
      hh4(2842)=hh4(2204)*hh4(2644)
      hh4(2843)=hh4(2673)*hh4(1556)
      hh4(2835)=hh4(2835) - hh4(2843) + hh4(2842) + hh4(2839) - &
     & hh4(2841)
      hh4(2839)=hh4(1556)*hh4(2173)
      hh4(2841)=hh4(2215)*hh4(536)
      hh4(2842)=hh4(1014)*hh4(2841)
      hh4(2843)=hh4(2839) + hh4(2842)
      hh4(2844)=hh4(2843)*hh4(2629)
      hh4(2845)=hh4(2013)*hh4(555)
      hh4(2846)=hh4(1556)*hh4(2845)
      hh4(2847)=hh4(2013)*hh4(521)
      hh4(2848)=hh4(2204)*hh4(2847)
      hh4(2849)=hh4(1106) + 395.
      hh4(2849)=hh4(2849)*z
      hh4(2849)=hh4(2849) - 569.
      hh4(2850)=hh4(1531)*hh4(17)
      hh4(2851)=hh4(2849)*hh4(2850)
      hh4(2852)=hh4(577)*hh4(2603)
      hh4(2853)=45.0_prec*hh4(1014)
      hh4(2853)=hh4(2852)*hh4(2853)
      hh4(2835)= - hh4(2853) - hh4(2846) - hh4(2848) - hh4(2844) + &
     & hh4(2851) + 9.0_prec*hh4(2835)
      hh4(2844)=XN*hh4(2835)
      hh4(2846)= - 114.0_prec*hh4(1250) + 163.0_prec*XNF
      hh4(2846)=hh4(2846)*z
      hh4(2848)=65.0_prec*XNF
      hh4(2846)=hh4(2846) + hh4(2848)
      hh4(2851)=hh4(2846)*hh4(2171)
      hh4(2844)=hh4(2851) + hh4(2844)
      hh4(2844)=XN*hh4(2844)
      hh4(2835)=hh4(2844) - hh4(2835)
      hh4(2835)=XN*hh4(2835)
      hh4(2835)= - hh4(2851) + hh4(2835)
      hh4(2835)=XN*hh4(2835)
      hh4(2844)= - 45.0_prec*hh4(2618)
      hh4(2851)=hh4(2207)*hh4(2844)
      hh4(2853)=9.0_prec*hh4(554)
      hh4(2854)= - hh4(2853) + 9.0_prec*hh4(551)
      hh4(2855)=hh4(2163)*hh4(2854)
      hh4(2856)= - hh4(1014)*hh4(2664)
      hh4(2857)=45.0_prec*hh4(563)
      hh4(2858)= - hh4(2856)*hh4(2857)
      hh4(2851)=hh4(2858) + hh4(2851) + hh4(2855)
      hh4(2851)=hh4(1028)*hh4(2851)
      hh4(2855)=hh4(2204)*hh4(2178)
      hh4(2205)=hh4(2855) - hh4(2205)
      hh4(2855)=hh4(2205)*hh4(1028)
      hh4(2855)=hh4(2855) + hh4(2210)
      hh4(2858)=9.0_prec*hh4(522)
      hh4(2859)= - hh4(2855)*hh4(2858)
      hh4(2860)=45.0_prec*hh4(1028)
      hh4(2860)=hh4(2621)*hh4(2860)
      hh4(2861)=hh4(2207)*hh4(2860)
      hh4(2862)=hh4(1014)*hh4(2610)
      hh4(2863)=hh4(1014)*hh4(2591)
      hh4(2864)=hh4(2863)*hh4(577)
      hh4(2862)=hh4(2862) + hh4(2864)
      hh4(2864)=hh4(1556)*hh4(2601)
      hh4(2862)=hh4(2864) + 5.0_prec*hh4(2862)
      hh4(2862)=hh4(2862)*hh4(2310)
      hh4(2865)=9.0_prec*hh4(1028)
      hh4(2866)=hh4(2865)*hh4(230)
      hh4(2867)=hh4(2163)*hh4(2866)
      hh4(2835)=hh4(2859) + hh4(2851) + hh4(2862) + hh4(2835) + &
     & hh4(2867) + hh4(2861)
      hh4(2835)=hh4(1019)*hh4(2835)
      hh4(2851)=hh4(1014)*hh4(2584)
      hh4(2859)=hh4(1014)*hh4(560)
      hh4(2859)=hh4(2851) - hh4(2859)
      hh4(2861)=hh4(1556)*hh4(2591)
      hh4(2862)=5.0_prec*hh4(565)
      hh4(2867)=hh4(1014)*hh4(2862)
      hh4(2868)= - hh4(2867) + hh4(2861) + 5.0_prec*hh4(2859)
      hh4(2869)=hh4(1556)*hh4(25)
      hh4(2870)=hh4(2869) - hh4(2203)
      hh4(2871)=hh4(2870)*hh4(366)
      hh4(2872)=hh4(2202)*hh4(1157)
      hh4(2871)=hh4(2871) + hh4(2872)
      hh4(2873)=hh4(305) + hh4(553)
      hh4(2873)=5.0_prec*hh4(552) + 5.0_prec*hh4(2873)
      hh4(2874)=5.0_prec*hh4(544) + hh4(2873)
      hh4(2875)=hh4(2874)*hh4(1014)
      hh4(2876)=hh4(1556)*hh4(315)
      hh4(2875)= - hh4(2875) - hh4(2876) + hh4(2868) - hh4(2871)
      hh4(2875)=hh4(2875)*hh4(577)
      hh4(2876)= - hh4(2215)*hh4(1985)
      hh4(2877)= - hh4(1014)*hh4(2876)
      hh4(2878)=hh4(1556)*hh4(2644)
      hh4(2877)=hh4(2877) + hh4(2878)
      hh4(2878)=hh4(2204)*hh4(2646)
      hh4(2879)=hh4(1556)*hh4(2598)
      hh4(2875)=hh4(2875) - hh4(2878) - hh4(2877) + hh4(2879)
      hh4(2878)=hh4(2194)*hh4(521)
      hh4(2880)=hh4(1556)*hh4(2878)
      hh4(2881)=3.0_prec*hh4(2601)
      hh4(2882)=hh4(2204)*hh4(2881)
      hh4(2883)=15.0_prec*hh4(2605)
      hh4(2884)=hh4(2883)*hh4(1014)
      hh4(2885)=hh4(1064) + 130.
      hh4(2885)=hh4(2885)*z
      hh4(2885)=hh4(2885) - 190.
      hh4(2886)=hh4(2885)*hh4(2850)
      hh4(2875)=hh4(2886) + hh4(2884) + hh4(2882) + hh4(2880) + 3.0_prec*&
     & hh4(2875)
      hh4(2880)= - XN*hh4(2875)
      hh4(2882)= - 41.0_prec*XNF + 30.0_prec*hh4(1250)
      hh4(2882)=hh4(2882)*z
      hh4(2884)=19.0_prec*XNF
      hh4(2882)=hh4(2882) - hh4(2884)
      hh4(2887)=hh4(2882)*hh4(2171)
      hh4(2880)=hh4(2887) + hh4(2880)
      hh4(2880)=XN*hh4(2880)
      hh4(2875)=hh4(2880) + hh4(2875)
      hh4(2875)=XN*hh4(2875)
      hh4(2875)= - hh4(2887) + hh4(2875)
      hh4(2875)=XN*hh4(2875)
      hh4(2880)=hh4(2202)*hh4(2236)
      hh4(2888)=hh4(2215)*hh4(362)
      hh4(2889)=hh4(1014)*hh4(2888)
      hh4(2880)=hh4(2880) + hh4(2889)
      hh4(2880)=hh4(2880)*hh4(1031)
      hh4(2890)=hh4(2880)*hh4(2350)
      hh4(2891)=15.0_prec*hh4(1028)
      hh4(2892)=hh4(2891)*hh4(230)
      hh4(2893)= - hh4(2207)*hh4(2892)
      hh4(2875)=hh4(2890) + hh4(2875) + hh4(2893)
      hh4(2875)=hh4(2875)*hh4(1019)
      hh4(2890)=hh4(2619)*hh4(2468)
      hh4(2893)= - hh4(2207)*hh4(2890)
      hh4(2894)=3.0_prec*hh4(522)
      hh4(2895)=hh4(1113)*hh4(2894)
      hh4(2896)= - hh4(2163)*hh4(2895)
      hh4(2875)=hh4(2896) + hh4(2875) + hh4(2893)
      hh4(2893)=5.0_prec*hh4(315)
      hh4(2896)=hh4(1014)*hh4(2893)
      hh4(2897)=hh4(1556)*hh4(228)
      hh4(2073)=hh4(2897) - hh4(2073)
      hh4(2898)=5.0_prec*hh4(25)
      hh4(2899)=hh4(1014)*hh4(2898)
      hh4(2900)=hh4(2899) - hh4(1556)
      hh4(2901)=hh4(2900)*hh4(366)
      hh4(2896)=hh4(2901) + hh4(2896) + hh4(2073)
      hh4(2896)=hh4(2896)*hh4(577)
      hh4(2902)=hh4(521) - hh4(530)
      hh4(2903)= - hh4(2215)*hh4(2902)
      hh4(2904)= - hh4(1014)*hh4(2903)
      hh4(2905)=hh4(1556)*hh4(2646)
      hh4(2864)=hh4(2864) + hh4(2904) - hh4(2905)
      hh4(2120)=hh4(2120)*hh4(2635)
      hh4(2842)=hh4(2120) - hh4(2842) + hh4(2896) - hh4(2864)
      hh4(2896)=hh4(2842)*XN
      hh4(2118)=hh4(2118)*hh4(2171)
      hh4(2896)=hh4(2896) - hh4(2118)
      hh4(2896)=hh4(2896)*XN
      hh4(2842)=hh4(2896) - hh4(2842)
      hh4(2842)=hh4(2842)*XN
      hh4(2842)=hh4(2842) + hh4(2118)
      hh4(2842)=hh4(2842)*XN
      hh4(2896)=hh4(2163)*hh4(2296)
      hh4(2842)=hh4(2842) + hh4(2896)
      hh4(2842)=hh4(2842)*hh4(1019)
      hh4(2904)=5.0_prec*hh4(522)
      hh4(2904)=hh4(1113)*hh4(2904)
      hh4(2905)=hh4(2207)*hh4(2904)
      hh4(2842)=hh4(2842) + hh4(2905)
      hh4(2906)=5.0_prec*hh4(228)
      hh4(2907)=hh4(1014)*hh4(2906)
      hh4(2907)=hh4(2203) - hh4(2907)
      hh4(2908)= - hh4(2200) - hh4(2907)
      hh4(2908)=hh4(2908)*hh4(577)
      hh4(2215)=hh4(2215)*hh4(360)
      hh4(2909)=hh4(1014)*hh4(2215)
      hh4(2889)=hh4(2909) - hh4(2889)
      hh4(2113)=hh4(2889) + hh4(2908) + hh4(2113)
      hh4(2908)=hh4(2113)*XN
      hh4(2908)=hh4(2908) + hh4(2208)
      hh4(2908)=hh4(2908)*XN
      hh4(2113)=hh4(2908) - hh4(2113)
      hh4(2113)=hh4(2113)*XN
      hh4(2113)=hh4(2113) - hh4(2208)
      hh4(2113)=hh4(2113)*XN
      hh4(2113)=hh4(2113) - hh4(2210)
      hh4(2210)=20.0_prec*hh4(1019)
      hh4(2908)=hh4(2113)*hh4(2210)
      hh4(2909)=hh4(2104)*hh4(1978)
      hh4(2909)=hh4(2909) + hh4(2217)
      hh4(2909)=hh4(5)*hh4(2909)
      hh4(2908)=hh4(2908) + hh4(2909)
      hh4(2908)=hh4(5)*hh4(2908)
      hh4(2908)=60.0_prec*hh4(2842) + hh4(2908)
      hh4(2908)=hh4(5)*hh4(2908)
      hh4(2875)=40.0_prec*hh4(2875) + hh4(2908)
      hh4(2875)=hh4(2875)*hh4(1288)
      hh4(2908)=XN*hh4(1241)
      hh4(2908)=hh4(2908) + hh4(1255)
      hh4(2908)=XN*hh4(2908)
      hh4(1241)=hh4(2908) - hh4(1241)
      hh4(1241)=XN*hh4(1241)
      hh4(1241)=hh4(1241) - hh4(1255)
      hh4(1241)=hh4(1241)*hh4(1248)
      hh4(1255)=hh4(1399)*hh4(1263)
      hh4(1258)=hh4(1258)*hh4(2190)
      hh4(1241)=hh4(1255) + hh4(1241) + hh4(1258)
      hh4(1255)=hh4(1245)*XN
      hh4(1255)=hh4(1255) + hh4(1253)
      hh4(1255)=hh4(1255)*XN
      hh4(1245)=hh4(1255) - hh4(1245)
      hh4(1245)=hh4(1245)*XN
      hh4(1245)=hh4(1245) - hh4(1253)
      hh4(1245)=hh4(1245)*hh4(1248)
      hh4(1255)=hh4(1399)*hh4(1270)
      hh4(1245)=hh4(1245) + hh4(1255)
      hh4(1255)=hh4(1273)*hh4(1031)
      hh4(1258)=hh4(1255)*hh4(1978)
      hh4(1258)=hh4(1258) + hh4(1139)
      hh4(1258)=hh4(5)*hh4(1258)
      hh4(1263)=hh4(1276)*hh4(1031)
      hh4(1270)=hh4(1263)*hh4(2484)
      hh4(1258)=hh4(1270) + hh4(1258)
      hh4(1258)=hh4(5)*hh4(1258)
      hh4(1258)=20.0_prec*hh4(1245) + hh4(1258)
      hh4(1258)=hh4(1258)*hh4(1288)
      hh4(1270)=hh4(1280)*XN
      hh4(1270)=hh4(1270) - hh4(1283)
      hh4(1270)=hh4(1270)*XN
      hh4(1270)=hh4(1270) - hh4(1280)
      hh4(1270)=hh4(1270)*XN
      hh4(1270)=hh4(1270) + hh4(1283)
      hh4(1270)=hh4(1270)*hh4(1248)
      hh4(1273)=hh4(1399)*hh4(1285)
      hh4(1273)=hh4(1270) + hh4(1273)
      hh4(1258)=40.0_prec*hh4(1273) + hh4(1258)
      hh4(1258)=hh4(1258)*hh4(1288)
      hh4(1273)=hh4(1255)*hh4(1116)
      hh4(1276)=hh4(1273) + hh4(1139)
      hh4(1276)=hh4(1276)*hh4(5)
      hh4(1280)=hh4(1263)*hh4(1116)
      hh4(1276)=hh4(1276) + hh4(1280)
      hh4(1280)=hh4(1276)*hh4(1359)
      hh4(1241)=hh4(1280) + 40.0_prec*hh4(1241) + hh4(1258)
      hh4(1241)=hh4(18)*hh4(1241)
      hh4(1258)=hh4(2113)*hh4(2211)
      hh4(1258)=hh4(1258) + hh4(2214)
      hh4(1258)=hh4(1258)*hh4(2671)
      hh4(1280)=hh4(2163)*hh4(1113)
      hh4(1280)=hh4(1280) - hh4(2213)
      hh4(1283)= - hh4(1280)*hh4(2698)
      hh4(1285)=hh4(1556)*hh4(2662)
      hh4(1285)=hh4(1285) - hh4(2839)
      hh4(1285)=hh4(1285)*hh4(1113)
      hh4(2190)=hh4(2856)*hh4(1609)
      hh4(1285)=hh4(1285) - hh4(2190)
      hh4(2190)=hh4(1285)*hh4(2701)
      hh4(2214)= - hh4(2900)*hh4(2179)
      hh4(2839)=hh4(2214)*hh4(1113)
      hh4(2839)=hh4(2839) - hh4(2213)
      hh4(2908)= - hh4(2839)*hh4(2705)
      hh4(2909)=1800.0_prec*hh4(1113)
      hh4(2660)=hh4(2660)*hh4(2909)
      hh4(2660)= - hh4(2660) + 1800.0_prec*hh4(2663)
      hh4(2909)= - hh4(2207)*hh4(2660)
      hh4(1241)=hh4(2908) + hh4(2190) + 6.0_prec*hh4(1241) + hh4(1258) + &
     & hh4(1283) + 40.0_prec*hh4(2835) + hh4(2875) + hh4(2909)
      hh4(1258)=hh4(1112)*hh4(2746)
      hh4(1283)=hh4(1092)*hh4(1541)
      hh4(1258)=hh4(1258) + hh4(1283)
      hh4(1283)=hh4(1014)*hh4(2715)
      hh4(2190)=hh4(1258) + 5.0_prec*hh4(1283)
      hh4(2835)=5.0_prec*hh4(482) + 5.0_prec*hh4(386)
      hh4(2875)=5.0_prec*hh4(496)
      hh4(2908)=hh4(2835) + hh4(2875)
      hh4(2909)=hh4(1014)*hh4(2908)
      hh4(2909)=hh4(2190) + hh4(2909)
      hh4(2910)=hh4(1112)*hh4(2751)
      hh4(2911)=hh4(1112)*hh4(2748)
      hh4(2910)=hh4(2910) + hh4(2911)
      hh4(2912)=5.0_prec*hh4(515)
      hh4(2913)=hh4(1014)*hh4(2912)
      hh4(2914)=5.0_prec*hh4(379)
      hh4(2915)=hh4(1014)*hh4(2914)
      hh4(2913)=hh4(2913) + hh4(2915)
      hh4(2718)=5.0_prec*hh4(2718)
      hh4(2916)=hh4(1014)*hh4(2718)
      hh4(2916)= - hh4(2913) + hh4(2910) + hh4(2916) - hh4(2909)
      hh4(2916)=hh4(2916)*hh4(1039)
      hh4(2917)=5.0_prec*hh4(435)
      hh4(2917)=hh4(2917)*hh4(1028)
      hh4(2918)=hh4(1114)*hh4(2917)
      hh4(2916)=hh4(2916) - hh4(2918)
      hh4(2919)=hh4(1213)*hh4(1177)
      hh4(2920)=hh4(1691)*hh4(2756)
      hh4(2919)=hh4(2919) + hh4(2920)
      hh4(2921)=hh4(1213)*hh4(464)
      hh4(2921)=hh4(2921) - hh4(2919)
      hh4(2922)=5.0_prec*hh4(15)
      hh4(2923)=hh4(2922) + 5.0_prec*hh4(412)
      hh4(2924)=5.0_prec*hh4(518)
      hh4(2925)= - 5.0_prec*hh4(512) - hh4(2924) + hh4(2923)
      hh4(2926)= - hh4(1114)*hh4(2925)
      hh4(2926)=hh4(2926) + hh4(2921)
      hh4(2926)=hh4(1028)*hh4(2926)
      hh4(2926)=hh4(2916) + hh4(2926)
      hh4(2926)=hh4(1019)*hh4(2926)
      hh4(2927)=hh4(361) - hh4(359)
      hh4(2927)=5./3.0_prec*hh4(2927) - 5./3.0_prec*hh4(13)
      hh4(2927)=hh4(1014)*hh4(2927)
      hh4(2928)=hh4(1814)*hh4(12)
      hh4(2927)= - hh4(2928) + hh4(2927)
      hh4(2928)=5./3.0_prec*hh4(1014)
      hh4(2929)=hh4(2928)*hh4(365)
      hh4(2930)=hh4(1170) - 13./3.
      hh4(2930)=hh4(2930)*z
      hh4(2930)=hh4(2930) + 5./3.
      hh4(2929)=hh4(2927) + hh4(2929) - 2.0_prec*hh4(2930)
      hh4(2929)=hh4(2929)*hh4(1128)
      hh4(2931)=5./3.0_prec*hh4(1114)
      hh4(2932)=hh4(2931)*hh4(1202)
      hh4(2929)=hh4(2929) - hh4(2932)
      hh4(1572)=hh4(1113)*hh4(1572)
      hh4(2933)= - hh4(1114)*hh4(1572)
      hh4(2933)= - hh4(2064) + hh4(2933)
      hh4(2933)=hh4(5)*hh4(2933)
      hh4(2933)=4.0_prec*hh4(2929) + hh4(2933)
      hh4(2933)=hh4(5)*hh4(2933)
      hh4(2934)=5.0_prec*hh4(464)
      hh4(2934)=hh4(1113)*hh4(2934)
      hh4(2935)=hh4(1114)*hh4(2934)
      hh4(1182)=hh4(2935) - hh4(1182)
      hh4(2935)=hh4(1092)*hh4(365)
      hh4(1143)= - hh4(2935) + hh4(1143)
      hh4(1143)=hh4(1031)*hh4(1143)
      hh4(2936)= - hh4(1143)*hh4(1113)
      hh4(2936)=hh4(2936) + hh4(1182)
      hh4(2933)=4.0_prec*hh4(2936) + hh4(2933)
      hh4(2933)=hh4(5)*hh4(2933)
      hh4(2926)=8.0_prec*hh4(2926) + hh4(2933)
      hh4(2926)=hh4(5)*hh4(2926)
      hh4(1506)=hh4(1506)*hh4(379)
      hh4(2933)= - hh4(2743)*hh4(1092)
      hh4(2936)=hh4(1503)*hh4(515)
      hh4(2937)=hh4(1112)*hh4(2714)
      hh4(1506)=hh4(2937) - hh4(2933) + hh4(2936) + hh4(1506)
      hh4(2708)= - 5.0_prec*hh4(2708)
      hh4(2933)=5.0_prec*hh4(382)
      hh4(2936)=hh4(2708) + hh4(2933) - 5.0_prec*hh4(2712)
      hh4(2180)=hh4(2167) - hh4(2180)
      hh4(2938)=5.0_prec*hh4(2180)
      hh4(2939)=5.0_prec*hh4(2709)
      hh4(2940)=hh4(2939) - hh4(2938) - hh4(2936)
      hh4(2941)=hh4(1014)*hh4(2940)
      hh4(2941)= - hh4(1506) + hh4(2941)
      hh4(2941)=hh4(2941)*hh4(1039)
      hh4(2942)=hh4(2047)*hh4(518)
      hh4(2943)=hh4(2725)*hh4(1691)
      hh4(2944)=hh4(2811)*hh4(1213)
      hh4(2942)= - hh4(2942) + hh4(2943) + hh4(2944)
      hh4(2943)= - 5.0_prec*hh4(2727)
      hh4(2728)= - hh4(2943) + 5.0_prec*hh4(2728)
      hh4(2944)=5.0_prec*hh4(2730)
      hh4(2945)=hh4(2728) - hh4(2944)
      hh4(2946)=hh4(1114)*hh4(2945)
      hh4(2946)=hh4(2946) - hh4(2942)
      hh4(2946)=hh4(1028)*hh4(2946)
      hh4(2947)=hh4(1213)*hh4(2754)
      hh4(2941)=hh4(2946) + hh4(2941) - hh4(2947)
      hh4(2941)=hh4(1019)*hh4(2941)
      hh4(2929)=2.0_prec*hh4(2929)
      hh4(1815)= - hh4(1815)*hh4(1116)
      hh4(1815)=hh4(1815) - hh4(1510)
      hh4(1815)=hh4(5)*hh4(1815)
      hh4(1815)=hh4(2929) + hh4(1815)
      hh4(1815)=hh4(1815)*hh4(2761)
      hh4(2946)=hh4(1689)*hh4(2762)
      hh4(2948)=hh4(1114)*hh4(2466)
      hh4(2949)= - hh4(2948)*hh4(2765)
      hh4(1815)=hh4(2946) + hh4(1815) + 8.0_prec*hh4(2941) + hh4(2926) + &
     & hh4(2949)
      hh4(1815)=hh4(372)*hh4(1815)
      hh4(2926)=hh4(115)*hh4(1222)
      hh4(2941)= - hh4(176)*hh4(1228)
      hh4(2946)=hh4(167)*hh4(1233)
      hh4(2926)=hh4(2946) + hh4(2941) + hh4(2926)
      hh4(2941)=720.0_prec*hh4(350)
      hh4(2926)=hh4(2941)*hh4(2926)
      hh4(2946)=hh4(2104)*hh4(1126)
      hh4(2946)=hh4(2946) + hh4(2217)
      hh4(2946)=hh4(2946)*hh4(5)
      hh4(2949)=hh4(2206)*hh4(2298)
      hh4(2949)=hh4(2949) + hh4(2946)
      hh4(2949)=hh4(5)*hh4(2949)
      hh4(2950)= - hh4(350)*hh4(1305)
      hh4(2120)=hh4(2843) - hh4(2120)
      hh4(2951)=hh4(2120)*XN
      hh4(2951)=hh4(2951) + hh4(2118)
      hh4(2951)=hh4(2951)*XN
      hh4(2120)=hh4(2951) - hh4(2120)
      hh4(2120)=hh4(2120)*XN
      hh4(2118)=hh4(2120) - hh4(2118)
      hh4(2118)=hh4(2118)*XN
      hh4(2118)=hh4(2118) - hh4(2896)
      hh4(2120)= - hh4(2118)*hh4(2298)
      hh4(2110)=hh4(2110)*hh4(1307)
      hh4(2120)=hh4(2950) + hh4(2110) + hh4(2120) + hh4(2949)
      hh4(2120)=hh4(2120)*hh4(2691)
      hh4(2949)= - hh4(2046)*hh4(2778)
      hh4(2950)=hh4(2814)*hh4(52)
      hh4(2951)= - hh4(1215)*hh4(2950)
      hh4(2952)=120.0_prec*hh4(2818)
      hh4(2953)= - hh4(1305)*hh4(2952)
      hh4(2954)= - hh4(1280)*hh4(2785)
      hh4(2955)=hh4(1817)*hh4(2825)
      hh4(2956)= - hh4(1199)*hh4(2941)*hh4(1229)
      hh4(2957)=40.0_prec*hh4(372)
      hh4(2957)=hh4(2772)*hh4(2957)
      hh4(2958)= - hh4(1114)*hh4(2957)
      hh4(2959)=3600.0_prec*hh4(2207)
      hh4(2960)=hh4(2959)*hh4(2789)
      hh4(2956)=hh4(2958) + hh4(2960) + hh4(2956)
      hh4(2956)=hh4(2956)*hh4(1113)
      hh4(2958)=hh4(2104)*hh4(1113)
      hh4(2958)=hh4(2958) + hh4(2217)
      hh4(2960)=hh4(2958)*hh4(2781)
      hh4(2961)=hh4(2048)*hh4(2834)
      hh4(1018)=hh4(1123) + hh4(2961) + hh4(2953) + hh4(2951) + &
     & hh4(2120) + hh4(1018) + hh4(2960) + hh4(2949) + 2.0_prec*hh4(1241) + &
     & hh4(1815) + hh4(2956) + hh4(2955) + hh4(2954) + hh4(2926)
      hh4(1018)=y*hh4(1018)
      hh4(1123)= - hh4(1061)*hh4(1978)
      hh4(1123)=hh4(1123) - hh4(1375)
      hh4(1123)=hh4(5)*hh4(1123)
      hh4(1123)=20.0_prec*hh4(1054) + hh4(1123)
      hh4(1123)=hh4(5)*hh4(1123)
      hh4(1123)=60.0_prec*hh4(1052) + hh4(1123)
      hh4(1123)=hh4(5)*hh4(1123)
      hh4(1051)=hh4(1051) + hh4(1123)
      hh4(1051)=hh4(5)*hh4(1051)
      hh4(1065)=hh4(1065) + hh4(1375)
      hh4(1065)=hh4(1065)*hh4(5)
      hh4(1065)=hh4(1065) - hh4(1093)
      hh4(1093)= - hh4(1065)*hh4(1226)
      hh4(1123)=hh4(1374)*hh4(1232)
      hh4(1241)= - hh4(1168)*hh4(1301)
      hh4(1815)= - hh4(1289)*hh4(1442)
      hh4(2120)=hh4(1383)*hh4(1571)
      hh4(2926)= - hh4(1385)*hh4(2006)
      hh4(2949)=hh4(1225) - hh4(296)
      hh4(2949)=360.0_prec*hh4(2949)
      hh4(2949)=hh4(1114)*hh4(2949)
      hh4(2951)=hh4(47)*hh4(1102)
      hh4(2949)=360.0_prec*hh4(2951) + hh4(2949)
      hh4(2949)=hh4(2949)*hh4(1113)
      hh4(1024)=hh4(1241) + hh4(1123) + hh4(2926) + hh4(2120) + &
     & hh4(1093) + 120.0_prec*hh4(1024) + hh4(1051) + hh4(2949) + hh4(1815)
      hh4(1024)=hh4(1024)*hh4(2258)
      hh4(1051)=4.0_prec*hh4(25)
      hh4(1051)=hh4(2218)*hh4(1051)
      hh4(1093)=hh4(1239)*hh4(1478)
      hh4(1051)=hh4(1051) - hh4(1093)
      hh4(1123)=hh4(1239)*hh4(2103)
      hh4(1123)=hh4(1051) + hh4(1123)
      hh4(1241)=hh4(1123)*hh4(366)
      hh4(1815)=4.0_prec*hh4(529) + 4.0_prec*hh4(528)
      hh4(1815)=hh4(2218)*hh4(1815)
      hh4(2103)=3.0_prec*hh4(622)
      hh4(2120)=hh4(2596) - hh4(2103)
      hh4(2120)=hh4(2120)*z
      hh4(2596)=hh4(2120) + hh4(2103)
      hh4(2596)=hh4(2596)*z
      hh4(2596)=hh4(2596) - hh4(622)
      hh4(1815)=5.0_prec*hh4(2596) + hh4(1815)
      hh4(2596)=hh4(2219)*hh4(315)
      hh4(1241)= - hh4(1815) + hh4(2596) + hh4(1241)
      hh4(2596)=hh4(2833)*hh4(1239)
      hh4(2833)=hh4(2625)*hh4(1088)
      hh4(2596)=hh4(1241) + hh4(2596) + hh4(2833)
      hh4(2596)=hh4(2596)*hh4(577)
      hh4(2833)=hh4(644) - hh4(589)
      hh4(2472)=hh4(2836) + hh4(2833) - hh4(2472)
      hh4(2472)=hh4(2472)*hh4(2229)
      hh4(2836)=hh4(2219)*hh4(2598)
      hh4(2926)=hh4(2220)*hh4(2644)
      hh4(2949)=hh4(2673)*hh4(1088)
      hh4(2472)=hh4(2596) - hh4(2949) + hh4(2926) + hh4(2472) - &
     & hh4(2836)
      hh4(2596)=hh4(1088)*hh4(2173)
      hh4(2836)=hh4(1239)*hh4(2841)
      hh4(2841)=hh4(2596) + hh4(2836)
      hh4(2926)=hh4(2841)*hh4(2629)
      hh4(2949)=hh4(1088)*hh4(2845)
      hh4(2951)=hh4(2109) - 48.
      hh4(2951)=hh4(2951)*hh4(1064)
      hh4(2951)=hh4(2951) + 160.
      hh4(2953)=hh4(2951)*hh4(2850)
      hh4(2954)=hh4(2220)*hh4(2847)
      hh4(2955)=45.0_prec*hh4(1239)
      hh4(2852)=hh4(2852)*hh4(2955)
      hh4(2472)= - hh4(2852) - hh4(2949) + hh4(2953) - hh4(2954) - &
     & hh4(2926) + 9.0_prec*hh4(2472)
      hh4(2852)=XN*hh4(2472)
      hh4(2926)=57.0_prec*z
      hh4(2926)=hh4(2926)*hh4(2132)
      hh4(2926)=hh4(2926) + hh4(2848)
      hh4(2949)=hh4(2926)*hh4(2171)
      hh4(2852)=hh4(2949) + hh4(2852)
      hh4(2852)=XN*hh4(2852)
      hh4(2472)=hh4(2852) - hh4(2472)
      hh4(2472)=XN*hh4(2472)
      hh4(2472)= - hh4(2949) + hh4(2472)
      hh4(2472)=XN*hh4(2472)
      hh4(2844)=hh4(2223)*hh4(2844)
      hh4(2852)=hh4(2227)*hh4(2854)
      hh4(2949)= - hh4(1239)*hh4(2664)
      hh4(2857)= - hh4(2949)*hh4(2857)
      hh4(2844)=hh4(2857) + hh4(2844) + hh4(2852)
      hh4(2844)=hh4(1028)*hh4(2844)
      hh4(2178)=hh4(2220)*hh4(2178)
      hh4(2178)=hh4(2178) - hh4(2221)
      hh4(2221)=hh4(2178)*hh4(1028)
      hh4(2221)=hh4(2221) + hh4(2224)
      hh4(2852)= - hh4(2221)*hh4(2858)
      hh4(2857)=hh4(2223)*hh4(2860)
      hh4(2860)=hh4(1239)*hh4(2610)
      hh4(2953)=hh4(1239)*hh4(2591)
      hh4(2954)=hh4(2953)*hh4(577)
      hh4(2860)=hh4(2860) + hh4(2954)
      hh4(2954)=hh4(1088)*hh4(2601)
      hh4(2860)=hh4(2954) + 5.0_prec*hh4(2860)
      hh4(2860)=hh4(2860)*hh4(2310)
      hh4(2955)=hh4(2227)*hh4(2866)
      hh4(2472)=hh4(2852) + hh4(2844) + hh4(2860) + hh4(2472) + &
     & hh4(2955) + hh4(2857)
      hh4(2472)=hh4(1019)*hh4(2472)
      hh4(2844)=hh4(1239)*hh4(2584)
      hh4(2852)=hh4(1239)*hh4(560)
      hh4(2852)=hh4(2852) - hh4(2844)
      hh4(2857)=hh4(1088)*hh4(2591)
      hh4(2860)=hh4(1239)*hh4(2862)
      hh4(2852)=hh4(2860) - hh4(2857) + 5.0_prec*hh4(2852)
      hh4(2955)=hh4(1088)*hh4(25)
      hh4(2956)=hh4(2955) - hh4(2219)
      hh4(2960)=hh4(2956)*hh4(366)
      hh4(2961)=4.0_prec*hh4(228)
      hh4(2961)=hh4(2218)*hh4(2961)
      hh4(2960)=hh4(2960) + hh4(2961)
      hh4(2962)=hh4(2874)*hh4(1239)
      hh4(2963)=hh4(1088)*hh4(315)
      hh4(2962)=hh4(2962) + hh4(2963) + hh4(2852) + hh4(2960)
      hh4(2962)=hh4(2962)*hh4(577)
      hh4(2876)= - hh4(1239)*hh4(2876)
      hh4(2963)=hh4(1088)*hh4(2644)
      hh4(2876)=hh4(2876) + hh4(2963)
      hh4(2963)=hh4(2220)*hh4(2646)
      hh4(2964)=hh4(1088)*hh4(2598)
      hh4(2962)=hh4(2962) + hh4(2963) + hh4(2876) - hh4(2964)
      hh4(2963)=hh4(1088)*hh4(2878)
      hh4(2965)=hh4(2220)*hh4(2881)
      hh4(2883)=hh4(2883)*hh4(1239)
      hh4(2966)=hh4(2109) - 30.
      hh4(2966)=hh4(2966)*hh4(1064)
      hh4(2966)=hh4(2966) + 106.
      hh4(2967)=hh4(2966)*hh4(2635)
      hh4(2883)= - hh4(2967) - hh4(2883) - hh4(2965) - hh4(2963) + 3.0_prec*&
     & hh4(2962)
      hh4(2962)=XN*hh4(2883)
      hh4(2963)=hh4(2132)*hh4(1791)
      hh4(2963)=hh4(2963) + hh4(2884)
      hh4(2965)=hh4(2963)*hh4(2171)
      hh4(2962)= - hh4(2965) + hh4(2962)
      hh4(2962)=XN*hh4(2962)
      hh4(2883)=hh4(2962) - hh4(2883)
      hh4(2883)=XN*hh4(2883)
      hh4(2883)=hh4(2965) + hh4(2883)
      hh4(2883)=XN*hh4(2883)
      hh4(2962)=4.0_prec*hh4(577)
      hh4(2962)=hh4(2218)*hh4(2962)
      hh4(2888)=hh4(1239)*hh4(2888)
      hh4(2962)=hh4(2962) + hh4(2888)
      hh4(2962)=hh4(2962)*hh4(1031)
      hh4(2968)=hh4(2962)*hh4(2350)
      hh4(2892)= - hh4(2223)*hh4(2892)
      hh4(2883)=hh4(2968) + hh4(2883) + hh4(2892)
      hh4(2883)=hh4(2883)*hh4(1019)
      hh4(2890)= - hh4(2223)*hh4(2890)
      hh4(2892)= - hh4(2227)*hh4(2895)
      hh4(2883)=hh4(2892) + hh4(2883) + hh4(2890)
      hh4(2890)=hh4(1239)*hh4(2893)
      hh4(2892)=hh4(1088)*hh4(228)
      hh4(1093)=hh4(2892) - hh4(1093)
      hh4(2898)=hh4(1239)*hh4(2898)
      hh4(2968)=hh4(2898) - hh4(1088)
      hh4(2969)=hh4(2968)*hh4(366)
      hh4(2890)=hh4(2969) + hh4(2890) + hh4(1093)
      hh4(2890)=hh4(2890)*hh4(577)
      hh4(2903)= - hh4(1239)*hh4(2903)
      hh4(2970)=hh4(1088)*hh4(2646)
      hh4(2903)=hh4(2954) + hh4(2903) - hh4(2970)
      hh4(2136)=hh4(2136)*hh4(2171)
      hh4(2136)=hh4(2136) - hh4(2836)
      hh4(2836)=hh4(2136) + hh4(2890) - hh4(2903)
      hh4(2890)=hh4(2836)*XN
      hh4(2133)=hh4(2133)*hh4(2171)
      hh4(2890)=hh4(2890) + hh4(2133)
      hh4(2890)=hh4(2890)*XN
      hh4(2836)=hh4(2890) - hh4(2836)
      hh4(2836)=hh4(2836)*XN
      hh4(2836)=hh4(2836) - hh4(2133)
      hh4(2836)=hh4(2836)*XN
      hh4(2890)=hh4(2227)*hh4(2296)
      hh4(2836)=hh4(2836) + hh4(2890)
      hh4(2836)=hh4(2836)*hh4(1019)
      hh4(2954)=hh4(2223)*hh4(2904)
      hh4(2836)=hh4(2836) + hh4(2954)
      hh4(2970)=hh4(1239)*hh4(2906)
      hh4(2970)=hh4(2219) - hh4(2970)
      hh4(2971)= - hh4(2193) - hh4(2970)
      hh4(2971)=hh4(2971)*hh4(577)
      hh4(2215)=hh4(1239)*hh4(2215)
      hh4(2215)=hh4(2215) - hh4(2888)
      hh4(2128)=hh4(2971) + hh4(2128) + hh4(2215)
      hh4(2888)=hh4(2128)*XN
      hh4(2888)=hh4(2888) - hh4(2177)
      hh4(2888)=hh4(2888)*XN
      hh4(2128)=hh4(2888) - hh4(2128)
      hh4(2128)=hh4(2128)*XN
      hh4(2128)=hh4(2128) + hh4(2177)
      hh4(2128)=hh4(2128)*XN
      hh4(2128)=hh4(2128) - hh4(2224)
      hh4(2177)=hh4(2128)*hh4(2210)
      hh4(2224)=hh4(2121)*hh4(1978)
      hh4(2224)=hh4(2224) + hh4(2230)
      hh4(2224)=hh4(5)*hh4(2224)
      hh4(2177)=hh4(2177) + hh4(2224)
      hh4(2177)=hh4(5)*hh4(2177)
      hh4(2177)=60.0_prec*hh4(2836) + hh4(2177)
      hh4(2177)=hh4(5)*hh4(2177)
      hh4(2177)=40.0_prec*hh4(2883) + hh4(2177)
      hh4(2177)=hh4(2177)*hh4(1288)
      hh4(2224)=hh4(1392)*XN
      hh4(2224)=hh4(2224) + hh4(1406)
      hh4(2224)=hh4(2224)*XN
      hh4(1392)=hh4(2224) - hh4(1392)
      hh4(1392)=hh4(1392)*XN
      hh4(1392)=hh4(1392) - hh4(1406)
      hh4(1392)=hh4(1392)*hh4(1248)
      hh4(1406)=hh4(1409)*hh4(1031)
      hh4(2224)=hh4(1406)*hh4(1260)
      hh4(1392)=hh4(1392) + hh4(2224)
      hh4(2224)=hh4(1412)*XN
      hh4(2224)=hh4(2224) + hh4(1405)
      hh4(2224)=hh4(2224)*XN
      hh4(1412)=hh4(2224) - hh4(1412)
      hh4(1412)=hh4(1412)*XN
      hh4(1412)=hh4(1412) - hh4(1405)
      hh4(2224)=10.0_prec*XN
      hh4(2224)=hh4(2224)*hh4(1019)
      hh4(2883)=hh4(1412)*hh4(2224)
      hh4(2888)=hh4(1406)*hh4(1370)
      hh4(1418)=hh4(1418)*hh4(1031)
      hh4(2971)=hh4(1418)*hh4(1978)
      hh4(2971)=hh4(2971) + hh4(2888)
      hh4(2971)=hh4(2971)*hh4(1288)
      hh4(2883)=hh4(2883) + hh4(2971)
      hh4(2883)=hh4(5)*hh4(2883)
      hh4(2883)=10.0_prec*hh4(1392) + hh4(2883)
      hh4(2883)=hh4(2883)*hh4(1288)
      hh4(2971)=hh4(1426)*XN
      hh4(2971)=hh4(2971) + hh4(1424)
      hh4(2971)=hh4(2971)*XN
      hh4(1426)=hh4(2971) - hh4(1426)
      hh4(1426)=hh4(1426)*XN
      hh4(1424)=hh4(1426) - hh4(1424)
      hh4(1424)=hh4(1424)*hh4(1248)
      hh4(1426)=hh4(1391)*hh4(1031)
      hh4(1260)=hh4(1426)*hh4(1260)
      hh4(1260)=hh4(1424) + hh4(1260)
      hh4(1424)=hh4(1406)*hh4(1286)
      hh4(1424)=hh4(1424) + hh4(1260)
      hh4(1424)=20.0_prec*hh4(1424) + hh4(2883)
      hh4(1424)=hh4(1424)*hh4(1288)
      hh4(2883)=hh4(1279)*hh4(1259)
      hh4(2883)=hh4(2883) + hh4(1429)
      hh4(2883)=XN*hh4(2883)
      hh4(1279)= - 2.0_prec*hh4(1279) + hh4(2883)
      hh4(1279)=XN*hh4(1279)
      hh4(1279)=hh4(1279) - hh4(1429)
      hh4(1279)=hh4(1279)*hh4(1248)
      hh4(1429)=XN*hh4(1395)
      hh4(1429)=hh4(1429) + hh4(1405)
      hh4(1429)=XN*hh4(1429)
      hh4(1429)=hh4(1429) - hh4(1395)
      hh4(1429)=XN*hh4(1429)
      hh4(1429)=hh4(1429) - hh4(1405)
      hh4(1429)=hh4(1429)*hh4(1267)
      hh4(1286)=hh4(1426)*hh4(1286)
      hh4(1279)=hh4(1286) + hh4(1279) + hh4(1429)
      hh4(1286)=hh4(1412)*hh4(1248)
      hh4(1412)=hh4(1418)*hh4(1116)
      hh4(1412)=hh4(1412) + hh4(2888)
      hh4(1426)=hh4(1412)*hh4(1288)
      hh4(1426)=hh4(1286) + hh4(1426)
      hh4(1426)=hh4(1426)*hh4(1359)
      hh4(1279)=hh4(1426) + 20.0_prec*hh4(1279) + hh4(1424)
      hh4(1279)=hh4(18)*hh4(1279)
      hh4(1424)=hh4(2128)*hh4(2211)
      hh4(1424)=hh4(1424) + hh4(2228)
      hh4(1424)=hh4(1424)*hh4(2671)
      hh4(1426)=hh4(2227)*hh4(1113)
      hh4(1426)=hh4(1426) - hh4(2379)
      hh4(1429)= - hh4(1426)*hh4(2698)
      hh4(2228)=hh4(1088)*hh4(2662)
      hh4(2228)=hh4(2228) - hh4(2596)
      hh4(2228)=hh4(2228)*hh4(1113)
      hh4(2883)=hh4(2949)*hh4(1609)
      hh4(2228)=hh4(2228) - hh4(2883)
      hh4(2883)=hh4(2228)*hh4(2701)
      hh4(2971)= - hh4(2968)*hh4(2179)
      hh4(2972)=hh4(2971)*hh4(1113)
      hh4(2972)=hh4(2972) - hh4(2379)
      hh4(2973)= - hh4(2972)*hh4(2705)
      hh4(2660)= - hh4(2223)*hh4(2660)
      hh4(1279)=hh4(2973) + hh4(2883) + hh4(1279) + hh4(1424) + &
     & hh4(1429) + 40.0_prec*hh4(2472) + hh4(2177) + hh4(2660)
      hh4(1424)=hh4(2875) + hh4(2835) - hh4(2718)
      hh4(1429)=hh4(2912) + hh4(2914)
      hh4(2177)=hh4(1424) + hh4(1429)
      hh4(2177)=hh4(2177)*hh4(1239)
      hh4(2472)=hh4(1581)*hh4(2746)
      hh4(2660)=hh4(1579)*hh4(1541)
      hh4(2472)=hh4(2472) + hh4(2660)
      hh4(2660)=hh4(1239)*hh4(2715)
      hh4(2660)=hh4(2472) + 5.0_prec*hh4(2660)
      hh4(2718)=hh4(1581)*hh4(2751)
      hh4(2835)=hh4(1581)*hh4(2748)
      hh4(2718)=hh4(2718) + hh4(2835)
      hh4(2177)=hh4(2177) + hh4(2660) - hh4(2718)
      hh4(2177)=hh4(2177)*hh4(1039)
      hh4(2875)=hh4(1399)*hh4(2917)
      hh4(2177)=hh4(2177) + hh4(2875)
      hh4(2883)=hh4(1587)*hh4(1177)
      hh4(2912)=hh4(1700)*hh4(2756)
      hh4(2883)=hh4(2883) + hh4(2912)
      hh4(2917)=hh4(1587)*hh4(464)
      hh4(2917)=hh4(2917) - hh4(2883)
      hh4(2973)= - hh4(1399)*hh4(2925)
      hh4(2973)=hh4(2973) + hh4(2917)
      hh4(2973)=hh4(1028)*hh4(2973)
      hh4(2973)= - hh4(2177) + hh4(2973)
      hh4(2973)=hh4(1019)*hh4(2973)
      hh4(1460)=hh4(1460) - hh4(1441)
      hh4(2974)= - hh4(1606)*hh4(1460)
      hh4(2975)=hh4(1574)*hh4(12)
      hh4(2974)= - hh4(2975) + hh4(2974)
      hh4(2975)=5.0_prec*hh4(365)
      hh4(2976)=hh4(1606)*hh4(2975)
      hh4(2977)=z - 16./3.
      hh4(2977)=hh4(2977)*z
      hh4(2977)=hh4(2977) + 20./3.
      hh4(2977)=hh4(2977)*z
      hh4(2977)=hh4(2977) - 5./3.
      hh4(2976)= - 2.0_prec*hh4(2977) + hh4(2974) + hh4(2976)
      hh4(2976)=hh4(2976)*hh4(1128)
      hh4(1494)=hh4(1607)*hh4(1494)
      hh4(2976)=hh4(2976) - hh4(1494)
      hh4(2978)=hh4(1607)*hh4(1069)
      hh4(2979)= - hh4(2075) - hh4(2978)
      hh4(2979)=hh4(5)*hh4(2979)
      hh4(2979)=4.0_prec*hh4(2976) + hh4(2979)
      hh4(2979)=hh4(5)*hh4(2979)
      hh4(2980)=hh4(1399)*hh4(2934)
      hh4(1586)=hh4(2980) - hh4(1586)
      hh4(2980)=hh4(1579)*hh4(365)
      hh4(1584)= - hh4(2980) + hh4(1584)
      hh4(1584)=hh4(1031)*hh4(1584)
      hh4(2981)= - hh4(1584)*hh4(1113)
      hh4(2981)=hh4(2981) + hh4(1586)
      hh4(2979)=4.0_prec*hh4(2981) + hh4(2979)
      hh4(2979)=hh4(5)*hh4(2979)
      hh4(2973)=8.0_prec*hh4(2973) + hh4(2979)
      hh4(2973)=hh4(5)*hh4(2973)
      hh4(1600)=hh4(1600)*hh4(379)
      hh4(2979)= - hh4(2743)*hh4(1579)
      hh4(2981)=hh4(1599)*hh4(515)
      hh4(2982)=hh4(1581)*hh4(2714)
      hh4(1600)=hh4(2982) - hh4(2979) + hh4(2981) + hh4(1600)
      hh4(2940)=hh4(1239)*hh4(2940)
      hh4(2940)= - hh4(1600) + hh4(2940)
      hh4(2940)=hh4(2940)*hh4(1039)
      hh4(2979)=hh4(2052)*hh4(518)
      hh4(2981)=hh4(2725)*hh4(1700)
      hh4(2983)=hh4(2811)*hh4(1587)
      hh4(2979)= - hh4(2979) + hh4(2981) + hh4(2983)
      hh4(2945)=hh4(1399)*hh4(2945)
      hh4(2945)=hh4(2945) - hh4(2979)
      hh4(2945)=hh4(1028)*hh4(2945)
      hh4(2981)=hh4(1587)*hh4(2754)
      hh4(2940)=hh4(2945) + hh4(2940) - hh4(2981)
      hh4(2940)=hh4(1019)*hh4(2940)
      hh4(2945)=2.0_prec*hh4(2976)
      hh4(1820)= - hh4(1820)*hh4(1116)
      hh4(1820)=hh4(1820) - hh4(1610)
      hh4(1820)=hh4(5)*hh4(1820)
      hh4(1820)=hh4(2945) + hh4(1820)
      hh4(1820)=hh4(1820)*hh4(2761)
      hh4(2976)=hh4(1698)*hh4(2762)
      hh4(2983)=hh4(1399)*hh4(2466)
      hh4(2984)= - hh4(2983)*hh4(2765)
      hh4(1820)=hh4(2976) + hh4(1820) + 8.0_prec*hh4(2940) + hh4(2973) + &
     & hh4(2984)
      hh4(1820)=hh4(372)*hh4(1820)
      hh4(2940)=hh4(115)*hh4(1376)
      hh4(2973)= - hh4(176)*hh4(1289)
      hh4(2976)=hh4(167)*hh4(1383)
      hh4(2940)=hh4(2976) + hh4(2973) + hh4(2940)
      hh4(2940)=hh4(2814)*hh4(2940)
      hh4(2973)=hh4(2121)*hh4(1126)
      hh4(2973)=hh4(2973) + hh4(2230)
      hh4(2973)=hh4(2973)*hh4(5)
      hh4(2976)=hh4(2222)*hh4(2298)
      hh4(2976)=hh4(2976) + hh4(2973)
      hh4(2976)=hh4(5)*hh4(2976)
      hh4(2136)=hh4(2136) - hh4(2596)
      hh4(2596)=hh4(2136)*XN
      hh4(2596)=hh4(2596) + hh4(2133)
      hh4(2596)=hh4(2596)*XN
      hh4(2136)=hh4(2596) - hh4(2136)
      hh4(2136)=hh4(2136)*XN
      hh4(2133)=hh4(2136) - hh4(2133)
      hh4(2133)=hh4(2133)*XN
      hh4(2133)=hh4(2133) + hh4(2890)
      hh4(2136)=hh4(2133)*hh4(2298)
      hh4(2596)=hh4(2124)*hh4(1307)
      hh4(2136)=hh4(2596) + hh4(2136) + hh4(2976)
      hh4(2976)= - hh4(1330)*hh4(2258)
      hh4(2136)=2.0_prec*hh4(2136) + hh4(2976)
      hh4(2136)=hh4(2136)*hh4(1454)
      hh4(2976)= - hh4(2051)*hh4(2778)
      hh4(2984)= - hh4(1168)*hh4(2832)
      hh4(2985)=hh4(1330)*hh4(2818)
      hh4(2986)= - hh4(1426)*hh4(2785)
      hh4(2825)=hh4(1948)*hh4(2825)
      hh4(2957)= - hh4(1399)*hh4(2957)
      hh4(2987)=hh4(1114)*hh4(350)
      hh4(2988)= - 1080.0_prec*hh4(1229)
      hh4(2988)=hh4(2987)*hh4(2988)
      hh4(2989)=3600.0_prec*hh4(2223)
      hh4(2990)=hh4(2989)*hh4(2789)
      hh4(2957)=hh4(2957) + hh4(2990) + hh4(2988)
      hh4(2957)=hh4(2957)*hh4(1113)
      hh4(2988)=hh4(2121)*hh4(1113)
      hh4(2988)=hh4(2988) + hh4(2230)
      hh4(2990)=hh4(2988)*hh4(2781)
      hh4(2991)=hh4(2053)*hh4(2834)
      hh4(1018)=hh4(1018) + hh4(2991) - 180.0_prec*hh4(2985) + hh4(2984) + &
     & hh4(2136) + hh4(1024) + hh4(2990) + hh4(2976) + 2.0_prec*hh4(1279) + &
     & hh4(1820) + hh4(2957) + hh4(2825) + hh4(2986) + hh4(2940)
      hh4(1018)=y*hh4(1018)
      hh4(1024)= - hh4(1154)*hh4(1978)
      hh4(1024)=hh4(1024) - hh4(1139)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1024)= - 20.0_prec*hh4(1137) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1024)= - 60.0_prec*hh4(1125) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1024)= - 120.0_prec*hh4(1063) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1279)=hh4(1154)*hh4(1116)
      hh4(1279)=hh4(1279) + hh4(1139)
      hh4(1279)=hh4(1279)*hh4(5)
      hh4(1820)=2.0_prec*hh4(1137)
      hh4(1279)=hh4(1279) + hh4(1820)
      hh4(2136)= - hh4(1279)*hh4(1226)
      hh4(2825)=hh4(1417)*hh4(1232)
      hh4(2940)=hh4(1435)*hh4(1301)
      hh4(2957)= - hh4(1443)*hh4(1442)
      hh4(2976)=hh4(1448)*hh4(1571)
      hh4(2984)= - hh4(1450)*hh4(2006)
      hh4(2985)= - hh4(1959) + 120.0_prec*hh4(1225)
      hh4(2985)=hh4(1399)*hh4(2985)
      hh4(2986)=hh4(1107)*hh4(1522)
      hh4(2985)=hh4(2986) + hh4(2985)
      hh4(2985)=hh4(2985)*hh4(1113)
      hh4(1024)=hh4(2940) + hh4(2825) + hh4(2984) + hh4(2976) + &
     & hh4(2136) + 120.0_prec*hh4(1033) + hh4(1024) + hh4(2985) + hh4(2957)
      hh4(1024)=hh4(1024)*hh4(1172)
      hh4(1033)=hh4(1615)*hh4(2591)
      hh4(1172)=hh4(2233)*hh4(1050)
      hh4(1172)=hh4(1033) - hh4(1172)
      hh4(2136)=hh4(1615)*hh4(562)
      hh4(2136)=hh4(2136) - hh4(1172)
      hh4(2825)=hh4(2136)*hh4(366)
      hh4(2940)=hh4(1064)*hh4(622)
      hh4(2957)=10.0_prec*hh4(622)
      hh4(2940)=hh4(2940) - hh4(2957)
      hh4(2940)=hh4(2940)*z
      hh4(2940)=hh4(2940) + 15.0_prec*hh4(622)
      hh4(2940)=hh4(2940)*z
      hh4(2940)=hh4(2940) - hh4(2957)
      hh4(2940)=hh4(2940)*z
      hh4(2957)=hh4(2233)*hh4(2824)
      hh4(2940)=hh4(2940) + hh4(2957) + hh4(2103)
      hh4(2957)=hh4(2233)*hh4(1145)
      hh4(2825)= - hh4(2940) + hh4(2957) + hh4(2825)
      hh4(2578)=hh4(2586) + hh4(2578)
      hh4(2957)=hh4(2578) + hh4(2820)
      hh4(2957)=hh4(2957)*hh4(1615)
      hh4(2976)= - hh4(2625)*hh4(2242)
      hh4(2957)=hh4(2825) + hh4(2957) - hh4(2976)
      hh4(2957)=hh4(2957)*hh4(577)
      hh4(2976)=hh4(2233)*hh4(2840)
      hh4(2984)=hh4(2235)*hh4(2644)
      hh4(2985)=hh4(2576)*hh4(1615)
      hh4(2673)=hh4(2673)*hh4(2242)
      hh4(2673)= - hh4(2673) + hh4(2985) + hh4(2984) + hh4(2957) - &
     & hh4(2976)
      hh4(2957)=hh4(2242)*hh4(2173)
      hh4(2976)=hh4(1615)*hh4(2598)
      hh4(2984)=hh4(2957) + hh4(2976)
      hh4(2985)=hh4(2984)*hh4(2629)
      hh4(2986)=hh4(1832)*hh4(2850)
      hh4(2845)=hh4(2242)*hh4(2845)
      hh4(2990)=hh4(2235)*hh4(2847)
      hh4(2991)=hh4(2652)*hh4(1615)
      hh4(2673)=hh4(2990) + hh4(2845) + hh4(2986) - 9.0_prec*hh4(2673) + &
     & hh4(2985) + hh4(2991)
      hh4(2845)= - hh4(2673)*hh4(1259)
      hh4(2985)=114.0_prec*z
      hh4(2986)=hh4(1251)*hh4(2985)
      hh4(2986)= - hh4(2986) + 293.0_prec*XNF
      hh4(2986)=hh4(2986)*hh4(1170)
      hh4(2986)=hh4(2986) - hh4(2604)
      hh4(2990)=hh4(2986)*hh4(2171)
      hh4(2845)=hh4(2990) + hh4(2845)
      hh4(2845)=XN*hh4(2845)
      hh4(2673)=2.0_prec*hh4(2673) + hh4(2845)
      hh4(2673)=XN*hh4(2673)
      hh4(2673)= - hh4(2990) + hh4(2673)
      hh4(2673)=XN*hh4(2673)
      hh4(2845)= - hh4(2238)*hh4(2582)
      hh4(2990)=18.0_prec*hh4(2619)
      hh4(2990)=hh4(2243)*hh4(2990)
      hh4(2991)= - hh4(1615)*hh4(2664)
      hh4(2992)= - hh4(2991)*hh4(2665)
      hh4(2845)=hh4(2992) + hh4(2845) + hh4(2990)
      hh4(2845)=hh4(1028)*hh4(2845)
      hh4(2990)= - hh4(2238)*hh4(2621)
      hh4(2992)=hh4(230)*hh4(2243)
      hh4(2990)=hh4(2992) + hh4(2990)
      hh4(2641)=hh4(2641)*hh4(2990)
      hh4(2990)=hh4(1615)*hh4(2610)
      hh4(2992)=hh4(2242)*hh4(2601)
      hh4(2990)=hh4(2990) + hh4(2992)
      hh4(2992)=hh4(1033)*hh4(577)
      hh4(2992)=hh4(2992) + hh4(2990)
      hh4(2992)=hh4(2992)*hh4(2666)
      hh4(2993)= - hh4(2235)*hh4(2179)
      hh4(2994)=hh4(2993)*hh4(1028)
      hh4(2995)=hh4(2238)*hh4(2296)
      hh4(2994)=hh4(2994) + hh4(2995)
      hh4(2995)=hh4(2994)*hh4(2670)
      hh4(2641)=hh4(2995) + hh4(2845) + hh4(2992) + hh4(2673) + &
     & hh4(2641)
      hh4(2641)=hh4(1019)*hh4(2641)
      hh4(2673)=hh4(2242)*hh4(25)
      hh4(2845)=hh4(2673) - hh4(2234)
      hh4(2992)=hh4(2845)*hh4(366)
      hh4(2995)=hh4(2233)*hh4(1157)
      hh4(2996)=hh4(2242)*hh4(315)
      hh4(2992)=hh4(2995) + hh4(2996) + hh4(2992)
      hh4(2996)= - hh4(2625)*hh4(1615)
      hh4(2997)=hh4(2242)*hh4(2591)
      hh4(2996)= - hh4(2996) - hh4(2997) + hh4(2992)
      hh4(2996)=hh4(2996)*hh4(577)
      hh4(2998)=hh4(2235)*hh4(2646)
      hh4(2999)=hh4(2630)*hh4(1615)
      hh4(3000)=hh4(2242)*hh4(2644)
      hh4(3001)=hh4(2242)*hh4(2598)
      hh4(2996)= - hh4(2996) + hh4(3001) - hh4(2998) + hh4(2999) - &
     & hh4(3000)
      hh4(2998)=hh4(1615)*hh4(2679)
      hh4(2999)=hh4(2242)*hh4(2878)
      hh4(3002)=hh4(2235)*hh4(2881)
      hh4(3003)=hh4(1832)*hh4(2635)
      hh4(2996)= - hh4(3003) + hh4(3002) + hh4(2999) + hh4(2998) + 3.0_prec*&
     & hh4(2996)
      hh4(2998)= - hh4(2996)*hh4(1259)
      hh4(2999)=30.0_prec*z
      hh4(3002)=hh4(1251)*hh4(2999)
      hh4(3002)=hh4(3002) - 79.0_prec*XNF
      hh4(3002)=hh4(3002)*hh4(1170)
      hh4(3002)=hh4(3002) + hh4(2611)
      hh4(3004)=hh4(3002)*hh4(2171)
      hh4(2998)=hh4(3004) + hh4(2998)
      hh4(2998)=XN*hh4(2998)
      hh4(2996)=2.0_prec*hh4(2996) + hh4(2998)
      hh4(2996)=XN*hh4(2996)
      hh4(2996)= - hh4(3004) + hh4(2996)
      hh4(2996)=XN*hh4(2996)
      hh4(2998)=hh4(2233)*hh4(2236)
      hh4(3005)=hh4(1615)*hh4(2601)
      hh4(2998)=hh4(2998) + hh4(3005)
      hh4(2998)=hh4(2998)*hh4(1031)
      hh4(3006)=hh4(2998)*hh4(2682)
      hh4(3007)=hh4(2238)*hh4(2685)
      hh4(2996)=hh4(3006) + hh4(2996) + hh4(3007)
      hh4(2996)=hh4(2996)*hh4(1019)
      hh4(3006)=hh4(2238)*hh4(2619)
      hh4(3007)= - hh4(522)*hh4(2243)
      hh4(3006)=hh4(3007) + hh4(3006)
      hh4(3006)=hh4(1197)*hh4(3006)
      hh4(2996)=hh4(2996) + hh4(3006)
      hh4(3006)=hh4(1615)*hh4(2644)
      hh4(3007)=hh4(2242)*hh4(2646)
      hh4(2990)= - hh4(2990) + hh4(3006) + hh4(3007)
      hh4(3006)=hh4(2242)*hh4(228)
      hh4(3007)=hh4(1033) - hh4(3006)
      hh4(3008)=hh4(1615)*hh4(25)
      hh4(3009)=hh4(3008) - hh4(2242)
      hh4(3010)=hh4(3009)*hh4(366)
      hh4(3011)=hh4(1615)*hh4(315)
      hh4(3011)=hh4(3010) + hh4(3011) - hh4(3007)
      hh4(3011)=hh4(3011)*hh4(577)
      hh4(3012)=hh4(1832)*hh4(2171)
      hh4(2976)= - hh4(2976) - hh4(3012) + hh4(3011) + hh4(2990)
      hh4(3011)=hh4(2976)*hh4(1259)
      hh4(1896)=hh4(1896)*hh4(2171)
      hh4(3011)=hh4(3011) - hh4(1896)
      hh4(3011)=hh4(3011)*XN
      hh4(2976)=hh4(3011) - 2.0_prec*hh4(2976)
      hh4(2976)=hh4(2976)*XN
      hh4(2976)=hh4(2976) + hh4(1896)
      hh4(2976)=hh4(2976)*XN
      hh4(3011)=hh4(2243)*hh4(2175)
      hh4(2976)=hh4(2976) + hh4(3011)
      hh4(2976)=hh4(2976)*hh4(1019)
      hh4(3013)=hh4(1113)*hh4(2690)
      hh4(3014)=hh4(2238)*hh4(3013)
      hh4(2976)=hh4(2976) - hh4(3014)
      hh4(3014)=hh4(1615)*hh4(228)
      hh4(3015)=hh4(2235) - hh4(3014)
      hh4(3015)=hh4(3015)*hh4(577)
      hh4(3016)=hh4(1615)*hh4(2646)
      hh4(3015)=hh4(3015) - hh4(3016)
      hh4(3017)=hh4(1615)*hh4(2599)
      hh4(2144)=hh4(3017) + hh4(2144) + 2.0_prec*hh4(3015)
      hh4(3015)=hh4(2144)*XN
      hh4(3015)=hh4(3015) + hh4(2176)
      hh4(3015)=hh4(3015)*XN
      hh4(2144)=hh4(3015) - hh4(2144)
      hh4(2144)=hh4(2144)*XN
      hh4(2144)=hh4(2144) - hh4(2176)
      hh4(2144)=hh4(2144)*XN
      hh4(2144)=hh4(2144) - hh4(2240)
      hh4(2176)= - hh4(2144)*hh4(1393)
      hh4(2240)= - hh4(2137)*hh4(1978)
      hh4(2240)=hh4(2240) - hh4(2168)
      hh4(2240)=hh4(5)*hh4(2240)
      hh4(2176)=hh4(2176) + hh4(2240)
      hh4(2176)=hh4(5)*hh4(2176)
      hh4(2176)=30.0_prec*hh4(2976) + hh4(2176)
      hh4(2176)=hh4(5)*hh4(2176)
      hh4(2176)=20.0_prec*hh4(2996) + hh4(2176)
      hh4(2176)=hh4(2176)*hh4(1288)
      hh4(2240)= - hh4(1461)*hh4(1259)
      hh4(2240)=hh4(2240) - hh4(1291)
      hh4(2240)=XN*hh4(2240)
      hh4(1461)=2.0_prec*hh4(1461) + hh4(2240)
      hh4(1461)=XN*hh4(1461)
      hh4(1291)=hh4(1461) + hh4(1291)
      hh4(1291)=hh4(1291)*hh4(1248)
      hh4(1461)=XN*hh4(1468)
      hh4(1461)=hh4(1461) + hh4(1467)
      hh4(1461)=XN*hh4(1461)
      hh4(1461)=hh4(1461) - hh4(1468)
      hh4(1461)=XN*hh4(1461)
      hh4(1461)=hh4(1461) - hh4(1467)
      hh4(1267)=hh4(1461)*hh4(1267)
      hh4(1461)=hh4(1474)*hh4(1031)
      hh4(1472)=hh4(1461)*hh4(1472)
      hh4(1267)=hh4(1472) + hh4(1291) + hh4(1267)
      hh4(1291)=hh4(1477)*XN
      hh4(1291)=hh4(1291) + hh4(1467)
      hh4(1291)=hh4(1291)*XN
      hh4(1291)=hh4(1291) - hh4(1477)
      hh4(1291)=hh4(1291)*XN
      hh4(1291)=hh4(1291) - hh4(1467)
      hh4(1467)=hh4(1291)*hh4(1415)
      hh4(1472)=hh4(1386)*hh4(1031)
      hh4(1477)=hh4(1472)*hh4(1069)
      hh4(1482)=hh4(1482)*hh4(1031)
      hh4(2240)=hh4(1482)*hh4(1978)
      hh4(2240)=hh4(2240) + hh4(1477)
      hh4(2240)=hh4(2240)*hh4(1288)
      hh4(1467)=hh4(1467) + hh4(2240)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(2240)=hh4(1439)*XN
      hh4(2240)=hh4(2240) - hh4(1282)
      hh4(2240)=hh4(2240)*XN
      hh4(1439)=hh4(2240) - hh4(1439)
      hh4(1439)=hh4(1439)*XN
      hh4(1282)=hh4(1439) + hh4(1282)
      hh4(1282)=hh4(1282)*hh4(1248)
      hh4(1439)=hh4(1487)*hh4(1472)
      hh4(1282)=hh4(1282) - hh4(1439)
      hh4(1439)= - 5.0_prec*hh4(1282) + hh4(1467)
      hh4(1439)=hh4(1439)*hh4(1288)
      hh4(1467)=hh4(1489)*XN
      hh4(1467)=hh4(1467) + hh4(1254)
      hh4(1467)=hh4(1467)*XN
      hh4(1467)=hh4(1467) - hh4(1489)
      hh4(1467)=hh4(1467)*XN
      hh4(1254)=hh4(1467) - hh4(1254)
      hh4(1254)=hh4(1254)*hh4(1248)
      hh4(1461)=hh4(1461)*hh4(1491)
      hh4(1254)=hh4(1254) + hh4(1461)
      hh4(1461)=hh4(1472)*hh4(1492)
      hh4(1461)=hh4(1461) + hh4(1254)
      hh4(1439)=10.0_prec*hh4(1461) + hh4(1439)
      hh4(1439)=hh4(1439)*hh4(1288)
      hh4(1291)=hh4(1291)*hh4(1248)
      hh4(1461)=hh4(1482)*hh4(1116)
      hh4(1467)=hh4(1461) + hh4(1477)
      hh4(1487)=hh4(1467)*hh4(1920)
      hh4(1487)=hh4(1291) + hh4(1487)
      hh4(1489)=630.0_prec*zeta3
      hh4(1487)=hh4(1487)*hh4(1489)
      hh4(1267)=hh4(1487) + 10.0_prec*hh4(1267) + hh4(1439)
      hh4(1267)=hh4(18)*hh4(1267)
      hh4(1439)= - hh4(2144)*hh4(1019)
      hh4(1439)=hh4(1439) - hh4(2239)
      hh4(1439)=hh4(1439)*hh4(2671)
      hh4(1487)=hh4(2243)*hh4(1113)
      hh4(1487)=hh4(1487) + hh4(2386)
      hh4(1491)= - hh4(1487)*hh4(2698)
      hh4(1492)=hh4(2242)*hh4(2662)
      hh4(1492)=hh4(1492) - hh4(2957)
      hh4(1492)=hh4(1492)*hh4(1113)
      hh4(2239)=hh4(2991)*hh4(1069)
      hh4(1492)=hh4(1492) - hh4(2239)
      hh4(2239)=hh4(1492)*hh4(2701)
      hh4(2240)= - hh4(3009)*hh4(2179)
      hh4(2662)=hh4(2240)*hh4(1113)
      hh4(2662)=hh4(2662) + hh4(2386)
      hh4(2957)= - hh4(2662)*hh4(2705)
      hh4(2996)=hh4(1113)*hh4(2657)
      hh4(3015)= - hh4(2238)*hh4(2996)
      hh4(1267)=hh4(2957) + hh4(2239) + 2.0_prec*hh4(1267) + hh4(1439) + &
     & hh4(1491) + 20.0_prec*hh4(2641) + hh4(2176) + hh4(3015)
      hh4(1439)=hh4(1113)*hh4(464)
      hh4(1491)=hh4(1626)*hh4(1439)
      hh4(1491)=hh4(1491) - hh4(1627)
      hh4(1627)=hh4(1618)*hh4(365)
      hh4(1625)=hh4(1627) + hh4(1625)
      hh4(1616)=hh4(1616) - hh4(1625)
      hh4(1616)=hh4(1031)*hh4(1616)
      hh4(1627)= - hh4(1616)*hh4(1113)
      hh4(1627)=hh4(1627) + hh4(1491)
      hh4(2176)=hh4(1650)*hh4(2739)
      hh4(2239)=hh4(1824)*hh4(12)
      hh4(2176)=hh4(2239) + hh4(2176)
      hh4(2239)=hh4(1650)*hh4(365)
      hh4(2641)=5./3.0_prec*z
      hh4(2957)=hh4(2641) - 6.
      hh4(2957)=hh4(2957)*z
      hh4(2957)=hh4(2957) + 5.
      hh4(2957)=hh4(2957)*z
      hh4(2957)=hh4(2957) - 1.
      hh4(2239)= - hh4(2239) + hh4(2176) - 2.0_prec*hh4(2957)
      hh4(2239)=hh4(2239)*hh4(1128)
      hh4(3015)=hh4(1651)*hh4(1202)
      hh4(2239)=hh4(2239) + hh4(3015)
      hh4(3017)=1./5.0_prec*z
      hh4(3018)=hh4(3017) - 2./3.
      hh4(3018)=hh4(3018)*z
      hh4(3018)=hh4(3018) + 1.
      hh4(3018)=hh4(3018)*z
      hh4(3018)=hh4(3018) - 2./3.
      hh4(3018)=hh4(3018)*z
      hh4(3018)=hh4(3018) + 1./5.
      hh4(3019)=hh4(3018)*hh4(1031)
      hh4(3020)= - hh4(3019)*hh4(1069)
      hh4(3020)= - hh4(2078) + hh4(3020)
      hh4(3020)=hh4(5)*hh4(3020)
      hh4(3020)= - 4.0_prec*hh4(2239) + hh4(3020)
      hh4(3020)=hh4(5)*hh4(3020)
      hh4(1627)=4.0_prec*hh4(1627) + hh4(3020)
      hh4(1627)=hh4(5)*hh4(1627)
      hh4(3020)=hh4(1628)*hh4(1177)
      hh4(3021)=hh4(1626)*hh4(15)
      hh4(3022)=hh4(1704)*hh4(2756)
      hh4(3023)=hh4(1626)*hh4(412)
      hh4(3020)=hh4(3023) + hh4(3021) - hh4(3022) + hh4(3020)
      hh4(3021)=hh4(1626)*hh4(512)
      hh4(3024)=hh4(1626)*hh4(518)
      hh4(3021)=hh4(3021) + hh4(3024)
      hh4(3025)=hh4(1628)*hh4(464)
      hh4(3025)= - hh4(3020) + hh4(3025) + hh4(3021)
      hh4(3026)=hh4(1028)*hh4(3025)
      hh4(3027)=hh4(2750) + hh4(2743)
      hh4(3028)= - hh4(3027)*hh4(1615)
      hh4(3029)=hh4(1618)*hh4(1541)
      hh4(3030)=hh4(1620)*hh4(2746)
      hh4(3029)=hh4(3029) - hh4(3030)
      hh4(3030)=hh4(1620)*hh4(2748)
      hh4(3030)=hh4(3029) + hh4(3030)
      hh4(3031)=hh4(1620)*hh4(2751)
      hh4(3031)=hh4(3031) + hh4(3030)
      hh4(3028)=hh4(3028) - hh4(3031)
      hh4(3028)=hh4(3028)*hh4(1039)
      hh4(3032)=hh4(1626)*hh4(2754)
      hh4(3028)=hh4(3028) - hh4(3032)
      hh4(3026)=hh4(3028) + hh4(3026)
      hh4(3026)=hh4(1019)*hh4(3026)
      hh4(1627)=8.0_prec*hh4(3026) + hh4(1627)
      hh4(1627)=hh4(5)*hh4(1627)
      hh4(3026)= - hh4(2743)*hh4(1618)
      hh4(3033)=hh4(1644)*hh4(515)
      hh4(1646)=hh4(1646)*hh4(379)
      hh4(3034)=hh4(1620)*hh4(2714)
      hh4(1646)= - hh4(3034) - hh4(3026) + hh4(3033) + hh4(1646)
      hh4(2702)=hh4(2707) - hh4(2702) + hh4(422) + hh4(2706) - &
     & hh4(2710)
      hh4(2706)=hh4(2702) - hh4(2712)
      hh4(2707)=hh4(2706) + hh4(2180)
      hh4(2710)=hh4(2707)*hh4(1615)
      hh4(2710)=hh4(2710) + hh4(1646)
      hh4(2710)= - hh4(2710)*hh4(1039)
      hh4(2712)=hh4(2027)*hh4(518)
      hh4(3026)=hh4(2725)*hh4(1704)
      hh4(3033)=hh4(2811)*hh4(1628)
      hh4(2712)=hh4(2712) + hh4(3026) - hh4(3033)
      hh4(3026)= - hh4(1626)*hh4(2731)
      hh4(3026)=hh4(3026) + hh4(2712)
      hh4(3026)=hh4(1028)*hh4(3026)
      hh4(3033)=hh4(1628)*hh4(2754)
      hh4(2710)=hh4(3026) + hh4(2710) - hh4(3033)
      hh4(2710)=hh4(1019)*hh4(2710)
      hh4(2239)=2.0_prec*hh4(2239)
      hh4(1825)= - hh4(1825)*hh4(1116)
      hh4(1825)=hh4(1825) - hh4(1652)
      hh4(1825)=hh4(5)*hh4(1825)
      hh4(1825)= - hh4(2239) + hh4(1825)
      hh4(1825)=hh4(1825)*hh4(2761)
      hh4(3026)=hh4(1702)*hh4(2762)
      hh4(3035)=hh4(2765)*hh4(2383)
      hh4(3036)= - hh4(1626)*hh4(3035)
      hh4(1627)=hh4(3026) + hh4(1825) + 8.0_prec*hh4(2710) + hh4(1627) + &
     & hh4(3036)
      hh4(1627)=hh4(372)*hh4(1627)
      hh4(1825)=hh4(115)*hh4(1436)
      hh4(2710)= - hh4(176)*hh4(1443)
      hh4(3026)=hh4(167)*hh4(1448)
      hh4(3036)= - hh4(1445)*hh4(1229)
      hh4(1825)=hh4(3026) + hh4(2710) + hh4(1825) + hh4(3036)
      hh4(1825)=hh4(2941)*hh4(1825)
      hh4(2710)=hh4(2137)*hh4(1126)
      hh4(2710)=hh4(2710) + hh4(2168)
      hh4(2710)=hh4(2710)*hh4(5)
      hh4(2941)= - hh4(2237)*hh4(2775)
      hh4(2941)=hh4(2941) - hh4(2710)
      hh4(2941)=hh4(5)*hh4(2941)
      hh4(3026)= - hh4(350)*hh4(1480)
      hh4(3012)=hh4(2984) + hh4(3012)
      hh4(3036)=hh4(3012)*hh4(1259)
      hh4(3036)=hh4(3036) + hh4(1896)
      hh4(3036)=hh4(3036)*XN
      hh4(3012)=hh4(3036) - 2.0_prec*hh4(3012)
      hh4(3012)=hh4(3012)*XN
      hh4(1896)=hh4(3012) - hh4(1896)
      hh4(1896)=hh4(1896)*XN
      hh4(1896)=hh4(1896) - hh4(3011)
      hh4(3011)= - hh4(1896)*hh4(2775)
      hh4(2140)=hh4(2140)*hh4(1307)
      hh4(2941)=hh4(3026) - hh4(2140) + hh4(3011) + hh4(2941)
      hh4(2691)=hh4(2941)*hh4(2691)
      hh4(2941)=hh4(1950)*hh4(2763)
      hh4(3011)=hh4(377)*hh4(2028)
      hh4(3012)= - hh4(2772)*hh4(1972)
      hh4(2941)=hh4(3011) + hh4(3012) + hh4(2941)
      hh4(2941)=hh4(2773)*hh4(2941)
      hh4(3011)= - hh4(2026)*hh4(2778)
      hh4(2950)=hh4(1435)*hh4(2950)
      hh4(2952)= - hh4(1480)*hh4(2952)
      hh4(3012)= - hh4(1487)*hh4(2785)
      hh4(3026)=hh4(2137)*hh4(1113)
      hh4(3026)=hh4(3026) + hh4(2168)
      hh4(3036)= - hh4(3026)*hh4(2781)
      hh4(3037)=hh4(2238)*hh4(1165)
      hh4(3038)= - hh4(3037)*hh4(2789)
      hh4(1018)=hh4(1018) + hh4(2952) + hh4(2950) + hh4(2691) + &
     & hh4(1024) + hh4(3036) + hh4(3011) + 2.0_prec*hh4(1267) + hh4(1627) + &
     & hh4(2941) + hh4(1825) + hh4(3012) + hh4(3038)
      hh4(1018)=y*hh4(1018)
      hh4(1024)= - hh4(1079)*hh4(1978)
      hh4(1024)=hh4(1024) - hh4(1073)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1024)= - 20.0_prec*hh4(1070) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1024)=60.0_prec*hh4(1049) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1024)= - 120.0_prec*hh4(1045) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1267)=hh4(1079)*hh4(1116)
      hh4(1267)=hh4(1267) + hh4(1073)
      hh4(1627)=hh4(1267)*hh4(5)
      hh4(1825)=2.0_prec*hh4(1070)
      hh4(1627)=hh4(1627) + hh4(1825)
      hh4(2691)= - hh4(1627)*hh4(1226)
      hh4(1232)=hh4(2084)*hh4(1232)
      hh4(1301)=hh4(2251)*hh4(1301)
      hh4(1442)= - hh4(2083)*hh4(1442)
      hh4(2941)=120.0_prec*hh4(1034)
      hh4(1225)=hh4(2941)*hh4(1225)
      hh4(1522)=hh4(1053)*hh4(1522)
      hh4(1959)= - hh4(1034)*hh4(1959)
      hh4(1225)=hh4(1959) + hh4(1522) + hh4(1225)
      hh4(1225)=hh4(1225)*hh4(1113)
      hh4(1522)=hh4(2429)*hh4(1571)
      hh4(1571)=hh4(2443)*hh4(2006)
      hh4(1024)=hh4(1301) + hh4(1232) + hh4(1571) + hh4(1522) + &
     & hh4(2691) + 120.0_prec*hh4(1035) + hh4(1024) + hh4(1225) + hh4(1442)
      hh4(1024)=hh4(1024)*hh4(2258)
      hh4(1035)=3.0_prec*hh4(360)
      hh4(1225)=hh4(1035)*hh4(2173)
      hh4(1232)=hh4(1985)*hh4(2194)
      hh4(1225)= - hh4(2840) + hh4(1225) + hh4(1232) + hh4(2576)
      hh4(1225)=hh4(1225)*hh4(1653)
      hh4(1232)=3.0_prec*hh4(553)
      hh4(1301)=3.0_prec*hh4(565)
      hh4(1132)=hh4(1132) + hh4(1232) + hh4(1301) + 3.0_prec*hh4(2588)
      hh4(1442)=hh4(2824) - hh4(2820) + 3.0_prec*hh4(2584)
      hh4(1145)=hh4(1145) - hh4(1442) + hh4(2578) + 3.0_prec*hh4(560)
      hh4(1522)=hh4(1145) + hh4(1132)
      hh4(1522)=hh4(1522)*hh4(1653)
      hh4(1571)=hh4(1653)*hh4(2591)
      hh4(1959)=hh4(1653)*hh4(1050)
      hh4(1959)=hh4(1571) - hh4(1959)
      hh4(1985)=hh4(1653)*hh4(562)
      hh4(1985)=hh4(1985) - hh4(1959)
      hh4(2006)=hh4(1985)*hh4(366)
      hh4(2576)=5.0_prec*hh4(622)
      hh4(2120)=hh4(2120) + hh4(2576)
      hh4(2120)=hh4(2120)*z
      hh4(2120)=hh4(2120) - hh4(2576)
      hh4(2120)=hh4(2120)*z
      hh4(2120)=hh4(2120) + hh4(2103)
      hh4(2120)=hh4(2120)*z
      hh4(2120)=hh4(2120) - hh4(622)
      hh4(2006)=hh4(2006) - hh4(2120)
      hh4(1522)=hh4(1522) + hh4(2006)
      hh4(1522)=hh4(1522)*hh4(577)
      hh4(2691)=hh4(2244)*hh4(2644)
      hh4(1225)=hh4(2691) + hh4(1225) + hh4(1522)
      hh4(1522)=3.0_prec*hh4(2173)
      hh4(1522)=hh4(1653)*hh4(1522)
      hh4(2173)=hh4(1653)*hh4(2598)
      hh4(1522)=hh4(1522) + hh4(2173)
      hh4(2691)=hh4(1522)*hh4(2629)
      hh4(2652)=hh4(2652) + 27.0_prec*hh4(2605)
      hh4(2652)=hh4(2652)*hh4(1653)
      hh4(2824)=hh4(2156)*hh4(2850)
      hh4(2840)=hh4(2244)*hh4(2847)
      hh4(1225)=hh4(2652) + hh4(2691) + hh4(2840) - hh4(2824) - 9.0_prec*&
     & hh4(1225)
      hh4(2652)= - hh4(1225)*hh4(1259)
      hh4(2691)=hh4(1340)*hh4(2985)
      hh4(1433)=hh4(2691) - hh4(1433)
      hh4(1433)=hh4(1433)*z
      hh4(1433)=hh4(1433) + hh4(2848)
      hh4(2691)=hh4(1433)*hh4(2171)
      hh4(2652)=hh4(2691) + hh4(2652)
      hh4(2652)=XN*hh4(2652)
      hh4(1225)=2.0_prec*hh4(1225) + hh4(2652)
      hh4(1225)=XN*hh4(1225)
      hh4(1225)= - hh4(2691) + hh4(1225)
      hh4(1225)=XN*hh4(1225)
      hh4(2652)=54.0_prec*hh4(1076) - hh4(2672)
      hh4(2652)=hh4(2245)*hh4(2652)
      hh4(2582)= - hh4(2582) + 54.0_prec*hh4(2619)
      hh4(2582)=hh4(2245)*hh4(2582)
      hh4(2672)= - hh4(1653)*hh4(2664)
      hh4(2665)= - hh4(2672)*hh4(2665)
      hh4(2582)=hh4(2665) + hh4(2582)
      hh4(2582)=hh4(1028)*hh4(2582)
      hh4(2665)=hh4(1571)*hh4(577)
      hh4(2691)=hh4(2610) + hh4(2881)
      hh4(2691)=hh4(1653)*hh4(2691)
      hh4(2665)=hh4(2665) + hh4(2691)
      hh4(2665)=hh4(2665)*hh4(2666)
      hh4(2666)= - hh4(2244)*hh4(2179)
      hh4(2824)=hh4(2666)*hh4(1028)
      hh4(2840)=hh4(2245)*hh4(2296)
      hh4(2824)=hh4(2824) + hh4(2840)
      hh4(2670)=hh4(2824)*hh4(2670)
      hh4(1225)=hh4(2670) + hh4(2582) + hh4(2665) + hh4(1225) + &
     & hh4(2652)
      hh4(1225)=hh4(1019)*hh4(1225)
      hh4(2582)=3.0_prec*hh4(529) + 3.0_prec*hh4(528)
      hh4(2652)=hh4(2584) + hh4(2582)
      hh4(2623)= - hh4(1157) - hh4(560) + hh4(2652) - hh4(2623)
      hh4(2665)=hh4(2623) - hh4(1151)
      hh4(2670)=hh4(2665) - hh4(544)
      hh4(2670)=hh4(2670)*hh4(1653)
      hh4(2850)=hh4(1653)*hh4(1084)
      hh4(2941)=hh4(2850) - hh4(2241)
      hh4(2950)=hh4(2941)*hh4(366)
      hh4(2670)=hh4(2670) - hh4(2950)
      hh4(2670)=hh4(2670)*hh4(577)
      hh4(2194)=hh4(2194)*hh4(530)
      hh4(2952)=hh4(2630) - hh4(2194)
      hh4(2952)=hh4(2952)*hh4(1653)
      hh4(2985)=hh4(2244)*hh4(2646)
      hh4(2598)=3.0_prec*hh4(2598)
      hh4(2598)=hh4(1653)*hh4(2598)
      hh4(2670)=hh4(2670) + hh4(2598) + hh4(2952) - hh4(2985)
      hh4(2679)=hh4(2679) + hh4(2847)
      hh4(2679)=hh4(2679)*hh4(1653)
      hh4(2881)=hh4(2244)*hh4(2881)
      hh4(2635)=hh4(2156)*hh4(2635)
      hh4(2670)=hh4(2635) + hh4(2679) + hh4(2881) + 3.0_prec*hh4(2670)
      hh4(2679)= - hh4(2670)*hh4(1259)
      hh4(2881)=hh4(1340)*hh4(2999)
      hh4(1423)=hh4(2881) - hh4(1423)
      hh4(1423)=hh4(1423)*z
      hh4(1423)=hh4(1423) + hh4(2884)
      hh4(2881)=hh4(1423)*hh4(2171)
      hh4(2679)= - hh4(2881) + hh4(2679)
      hh4(2679)=XN*hh4(2679)
      hh4(2670)=2.0_prec*hh4(2670) + hh4(2679)
      hh4(2670)=XN*hh4(2670)
      hh4(2670)=hh4(2881) + hh4(2670)
      hh4(2670)=XN*hh4(2670)
      hh4(2236)=hh4(1653)*hh4(2236)
      hh4(2679)=hh4(1653)*hh4(2601)
      hh4(2236)=hh4(2236) + hh4(2679)
      hh4(2236)=hh4(2236)*hh4(1031)
      hh4(2952)=hh4(2236)*hh4(2682)
      hh4(2685)=hh4(2245)*hh4(2685)
      hh4(2670)=hh4(2952) + hh4(2670) + hh4(2685)
      hh4(2670)=hh4(2670)*hh4(1019)
      hh4(2389)=hh4(2389)*hh4(2619)
      hh4(2685)= - hh4(522)*hh4(2245)*hh4(2166)
      hh4(2389)=hh4(2685) + hh4(2670) + hh4(2389)
      hh4(2670)=hh4(1653)*hh4(1075)
      hh4(2670)=hh4(2670) - hh4(1571)
      hh4(2685)=hh4(1653)*hh4(25)
      hh4(2952)=3.0_prec*hh4(1653)
      hh4(2985)=hh4(2685) - hh4(2952)
      hh4(3011)=hh4(2985)*hh4(366)
      hh4(3012)=hh4(1653)*hh4(315)
      hh4(3012)=hh4(3011) + hh4(3012) + hh4(2670)
      hh4(3012)=hh4(3012)*hh4(577)
      hh4(2644)=hh4(2644) + 3.0_prec*hh4(2646)
      hh4(2644)=hh4(1653)*hh4(2644)
      hh4(2644)=hh4(2644) - hh4(2691)
      hh4(2691)=hh4(2156)*hh4(2171)
      hh4(2173)=hh4(3012) + hh4(2644) - hh4(2173) + hh4(2691)
      hh4(3012)=hh4(2173)*hh4(1259)
      hh4(1403)=hh4(1403)*hh4(2171)
      hh4(2171)=hh4(3012) + hh4(1403)
      hh4(2171)=hh4(2171)*XN
      hh4(2171)=hh4(2171) - 2.0_prec*hh4(2173)
      hh4(2171)=hh4(2171)*XN
      hh4(2171)=hh4(2171) - hh4(1403)
      hh4(2171)=hh4(2171)*XN
      hh4(2173)=hh4(2245)*hh4(2682)
      hh4(2171)=hh4(2171) + hh4(2173)
      hh4(2171)=hh4(2171)*hh4(1019)
      hh4(3012)=hh4(2245)*hh4(3013)
      hh4(2171)=hh4(2171) - hh4(3012)
      hh4(3012)=hh4(1653)*hh4(228)
      hh4(3013)=hh4(2244) - hh4(3012)
      hh4(3013)=hh4(3013)*hh4(577)
      hh4(3036)=hh4(1653)*hh4(2646)
      hh4(3013)=hh4(3013) - hh4(3036)
      hh4(3038)=hh4(1653)*hh4(2599)
      hh4(2151)=hh4(3038) - hh4(2151) + 2.0_prec*hh4(3013)
      hh4(3013)=hh4(2151)*XN
      hh4(3013)=hh4(3013) - hh4(2208)
      hh4(3013)=hh4(3013)*XN
      hh4(2151)=hh4(3013) - hh4(2151)
      hh4(2151)=hh4(2151)*XN
      hh4(2151)=hh4(2151) + hh4(2208)
      hh4(2151)=hh4(2151)*XN
      hh4(2151)=hh4(2151) - hh4(2247)
      hh4(2208)= - hh4(2151)*hh4(1393)
      hh4(3013)= - hh4(2226)*hh4(2468)
      hh4(3013)=hh4(3013) - hh4(2249)
      hh4(3013)=hh4(5)*hh4(3013)
      hh4(2208)=hh4(2208) + hh4(3013)
      hh4(2208)=hh4(5)*hh4(2208)
      hh4(2208)=30.0_prec*hh4(2171) + hh4(2208)
      hh4(2208)=hh4(5)*hh4(2208)
      hh4(2208)=20.0_prec*hh4(2389) + hh4(2208)
      hh4(2208)=hh4(2208)*hh4(1288)
      hh4(2389)=hh4(2449)*hh4(1128)
      hh4(2445)=hh4(2445)*hh4(1031)
      hh4(2449)=hh4(2445)*hh4(1486)
      hh4(2389)=hh4(2389) + hh4(2449)
      hh4(2449)=hh4(2445)*hh4(1069)
      hh4(2453)=hh4(2453)*hh4(1031)
      hh4(3013)=hh4(2453)*hh4(1978)
      hh4(3013)=hh4(3013) + hh4(2449)
      hh4(3013)=hh4(5)*hh4(3013)
      hh4(2457)=hh4(2457)*hh4(1031)
      hh4(3038)=hh4(2457)*hh4(2484)
      hh4(3013)=hh4(3038) + hh4(3013)
      hh4(3013)=hh4(5)*hh4(3013)
      hh4(3013)=60.0_prec*hh4(2389) + hh4(3013)
      hh4(3013)=hh4(5)*hh4(3013)
      hh4(2462)=hh4(2462)*hh4(1118)
      hh4(2448)=hh4(2448)*hh4(1031)
      hh4(1486)=hh4(2448)*hh4(1486)
      hh4(1486)=hh4(2462) + hh4(1486)
      hh4(2462)=hh4(2445)*hh4(1262)
      hh4(2462)=hh4(2462) + hh4(1486)
      hh4(2462)=120.0_prec*hh4(2462) + hh4(3013)
      hh4(2462)=hh4(5)*hh4(2462)
      hh4(2450)=hh4(2463)*hh4(2450)*hh4(1031)
      hh4(2463)=hh4(16)*hh4(2445)
      hh4(2450)=hh4(2463) + hh4(2450)
      hh4(2450)=hh4(1113)*hh4(2450)
      hh4(2448)=hh4(2448)*hh4(1262)
      hh4(2448)=hh4(2448) + hh4(2450)
      hh4(2450)=hh4(2453)*hh4(1116)
      hh4(2450)=hh4(2450) + hh4(2449)
      hh4(2450)=hh4(2450)*hh4(5)
      hh4(2463)=hh4(2457)*hh4(1116)
      hh4(2450)=hh4(2450) + hh4(2463)
      hh4(2463)=hh4(2450)*hh4(1226)
      hh4(2448)=hh4(2463) + 120.0_prec*hh4(2448) + hh4(2462)
      hh4(2448)=hh4(18)*hh4(2448)
      hh4(2462)= - hh4(2151)*hh4(1019)
      hh4(2246)=hh4(2462) - hh4(2246)
      hh4(2246)=hh4(2246)*hh4(2671)
      hh4(2462)=hh4(2245)*hh4(1126)
      hh4(2463)=hh4(2462) + hh4(2390)
      hh4(2671)= - hh4(2463)*hh4(2698)
      hh4(3013)= - hh4(2985)*hh4(2179)
      hh4(3038)=hh4(3013)*hh4(1113)
      hh4(3038)=hh4(3038) + hh4(2390)
      hh4(3039)= - hh4(3038)*hh4(2705)
      hh4(2996)= - hh4(2245)*hh4(2996)
      hh4(3040)=hh4(1126) + hh4(1069)
      hh4(3040)=hh4(3040)*hh4(2672)
      hh4(3041)= - hh4(3040)*hh4(2701)
      hh4(1225)=hh4(3039) + hh4(3041) + 27.0_prec*hh4(2448) + hh4(2246) + &
     & hh4(2671) + 20.0_prec*hh4(1225) + hh4(2208) + hh4(2996)
      hh4(2208)=hh4(1663)*hh4(1439)
      hh4(1665)=hh4(2208) - hh4(1665)
      hh4(2208)=hh4(1657)*hh4(365)
      hh4(1664)=hh4(2208) + hh4(1664)
      hh4(1655)=hh4(1664) - hh4(1655)
      hh4(1655)=hh4(1031)*hh4(1655)
      hh4(2208)=hh4(1655)*hh4(1113)
      hh4(2208)=hh4(2208) + hh4(1665)
      hh4(2246)= - hh4(1684)*hh4(2739)
      hh4(2448)=hh4(1833)*hh4(12)
      hh4(2246)= - hh4(2448) + hh4(2246)
      hh4(2448)=2./3.0_prec*hh4(1660)
      hh4(2671)=hh4(1684)*hh4(365)
      hh4(2671)= - hh4(2448) + hh4(2671) + hh4(2246)
      hh4(2671)=hh4(2671)*hh4(1128)
      hh4(2739)=hh4(1685)*hh4(1202)
      hh4(2671)=hh4(2671) - hh4(2739)
      hh4(2996)=hh4(1604)*hh4(3017)
      hh4(2996)=hh4(2996) + 1./3.
      hh4(2996)=hh4(2996)*z
      hh4(2996)=hh4(2996) - 1./3.
      hh4(2996)=hh4(2996)*z
      hh4(2996)=hh4(2996) + 1./5.
      hh4(2996)=hh4(2996)*z
      hh4(2996)=hh4(2996) - 1./15.
      hh4(3039)=hh4(2996)*hh4(1031)
      hh4(3041)= - hh4(3039)*hh4(1069)
      hh4(3041)= - hh4(2079) + hh4(3041)
      hh4(3041)=hh4(5)*hh4(3041)
      hh4(3041)=4.0_prec*hh4(2671) + hh4(3041)
      hh4(3041)=hh4(5)*hh4(3041)
      hh4(2208)=4.0_prec*hh4(2208) + hh4(3041)
      hh4(2208)=hh4(5)*hh4(2208)
      hh4(3041)= - hh4(3027)*hh4(1653)
      hh4(3042)=hh4(1657)*hh4(1541)
      hh4(2746)=hh4(1660)*hh4(2746)
      hh4(2746)=hh4(3042) + hh4(2746)
      hh4(2748)=hh4(1660)*hh4(2748)
      hh4(2748)=hh4(2746) - hh4(2748)
      hh4(2751)=hh4(1660)*hh4(2751)
      hh4(2751)= - hh4(2751) + hh4(2748)
      hh4(3041)=hh4(3041) - hh4(2751)
      hh4(3041)=hh4(3041)*hh4(1039)
      hh4(3042)=hh4(1663)*hh4(2754)
      hh4(3041)=hh4(3041) - hh4(3042)
      hh4(3043)=hh4(1666)*hh4(1177)
      hh4(3044)=hh4(1663)*hh4(412)
      hh4(3043)=hh4(3044) + hh4(3043)
      hh4(3044)=hh4(1663)*hh4(15)
      hh4(3045)=hh4(1708)*hh4(2756)
      hh4(3044)=hh4(3045) + hh4(3044) + hh4(3043)
      hh4(3046)=hh4(1666)*hh4(464)
      hh4(3047)=hh4(1663)*hh4(518)
      hh4(3046)=hh4(3046) + hh4(3047)
      hh4(3048)=hh4(3046) - hh4(3044)
      hh4(3049)=hh4(1663)*hh4(512)
      hh4(3050)=hh4(3049) + hh4(3048)
      hh4(3050)=hh4(1028)*hh4(3050)
      hh4(3050)=hh4(3041) + hh4(3050)
      hh4(3050)=hh4(1019)*hh4(3050)
      hh4(2208)=8.0_prec*hh4(3050) + hh4(2208)
      hh4(2208)=hh4(5)*hh4(2208)
      hh4(3050)= - hh4(2743)*hh4(1657)
      hh4(3051)=hh4(1679)*hh4(515)
      hh4(1681)=hh4(1681)*hh4(379)
      hh4(2714)=hh4(1660)*hh4(2714)
      hh4(1681)= - hh4(3051) - hh4(1681) + hh4(3050) - hh4(2714)
      hh4(3050)=hh4(2699) - hh4(2706)
      hh4(3050)=hh4(3050)*hh4(1653)
      hh4(3050)=hh4(3050) + hh4(1681)
      hh4(3050)=hh4(3050)*hh4(1039)
      hh4(3051)=hh4(2057)*hh4(518)
      hh4(2725)=hh4(2725)*hh4(1708)
      hh4(2811)=hh4(2811)*hh4(1666)
      hh4(2725)= - hh4(3051) + hh4(2725) + hh4(2811)
      hh4(2811)= - hh4(1663)*hh4(2731)
      hh4(2811)=hh4(2811) - hh4(2725)
      hh4(2811)=hh4(1028)*hh4(2811)
      hh4(2754)=hh4(1666)*hh4(2754)
      hh4(2811)=hh4(2811) + hh4(3050) - hh4(2754)
      hh4(2811)=hh4(1019)*hh4(2811)
      hh4(2671)=2.0_prec*hh4(2671)
      hh4(1835)= - hh4(1835)*hh4(1116)
      hh4(1835)=hh4(1835) - hh4(1686)
      hh4(1835)=hh4(5)*hh4(1835)
      hh4(1835)=hh4(2671) + hh4(1835)
      hh4(1835)=hh4(1835)*hh4(2761)
      hh4(2762)=hh4(1706)*hh4(2762)
      hh4(3035)= - hh4(1663)*hh4(3035)
      hh4(1835)=hh4(2762) + hh4(1835) + 8.0_prec*hh4(2811) + hh4(2208) + &
     & hh4(3035)
      hh4(1835)=hh4(372)*hh4(1835)
      hh4(2208)=hh4(1551)*hh4(493)
      hh4(2762)=hh4(2796)*hh4(499)
      hh4(2208)= - hh4(2762) - hh4(2208) + hh4(2791) + hh4(2795)
      hh4(2208)=hh4(2208)*hh4(1028)
      hh4(2762)=hh4(1516)*hh4(1147)
      hh4(2791)=2.0_prec*hh4(462)
      hh4(2795)=hh4(1532)*hh4(2791)
      hh4(2689)= - hh4(2689) + hh4(2762) + hh4(2795) + hh4(2779)
      hh4(2762)=hh4(468) + hh4(485) + hh4(438) + hh4(470)
      hh4(2779)=hh4(2720) - 3.0_prec*hh4(2762)
      hh4(2795)=hh4(2782) - hh4(2779)
      hh4(2811)=hh4(2795)*hh4(1163)
      hh4(2811)=hh4(2811) + hh4(2689)
      hh4(2811)=hh4(2811)*hh4(1039)
      hh4(2208)=hh4(2208) - hh4(2811) + hh4(2786)
      hh4(2208)=hh4(2208)*hh4(1019)
      hh4(1527)=hh4(1527) - hh4(1529)
      hh4(1527)=hh4(1527)*hh4(1031)
      hh4(1529)=hh4(1527)*hh4(1113)
      hh4(1529)=hh4(1529) - hh4(1538)
      hh4(1818)=hh4(1818)*hh4(1031)
      hh4(2811)=hh4(1818)*hh4(1069)
      hh4(3035)=hh4(2811) + hh4(1529)
      hh4(3035)=hh4(5)*hh4(3035)
      hh4(1553)=hh4(1553) + hh4(3035)
      hh4(1553)=hh4(5)*hh4(1553)
      hh4(3035)=hh4(1946)*hh4(1577)
      hh4(3050)=hh4(1818)*hh4(1307)
      hh4(1553)=hh4(3035) + hh4(3050) - 2.0_prec*hh4(2208) + hh4(1553)
      hh4(1553)=hh4(372)*hh4(1553)
      hh4(1546)=hh4(2791) + hh4(1546) - hh4(2749)
      hh4(2749)=hh4(2750) + hh4(2762)
      hh4(3035)=hh4(518) - hh4(499)
      hh4(3050)= - hh4(2749) - hh4(1546) - hh4(1552) + hh4(3035) + &
     & hh4(2757)
      hh4(3050)=hh4(1039)*hh4(3050)
      hh4(3050)=hh4(2755) + hh4(3050)
      hh4(3050)=hh4(3050)*hh4(1019)
      hh4(3051)=hh4(364) - hh4(12)
      hh4(3052)=hh4(3051)*hh4(1031)
      hh4(3053)=hh4(3052)*hh4(1572)
      hh4(3054)=hh4(361) - hh4(1563)
      hh4(3054)=hh4(3054)*hh4(1031)
      hh4(3055)=hh4(3054)*hh4(1113)
      hh4(3055)=hh4(3055) - hh4(1567)
      hh4(3056)=hh4(3053) + hh4(3055)
      hh4(3056)=hh4(5)*hh4(3056)
      hh4(3056)=hh4(1562) + hh4(3056)
      hh4(3056)=hh4(5)*hh4(3056)
      hh4(1575)=hh4(1113)*hh4(1575)
      hh4(3057)=hh4(3052)*hh4(1575)
      hh4(3058)=hh4(1332)*hh4(1577)
      hh4(3056)=hh4(3058) + hh4(3057) - 2.0_prec*hh4(3050) + hh4(3056)
      hh4(3056)=hh4(372)*hh4(3056)
      hh4(3057)=hh4(2721) - hh4(423) + hh4(451)
      hh4(3058)=hh4(3057) - hh4(377)
      hh4(3059)=2.0_prec*hh4(372)
      hh4(3060)=hh4(1128)*hh4(3059)*hh4(3058)
      hh4(3061)=2.0_prec*hh4(2776)
      hh4(3062)=hh4(1332)*hh4(3061)
      hh4(3056)=hh4(3062) + hh4(3056) + hh4(3060)
      hh4(3056)=y*hh4(3056)
      hh4(3060)=hh4(1946)*hh4(3061)
      hh4(3062)=hh4(1197)*hh4(1199)
      hh4(3063)=hh4(372)*hh4(3057)
      hh4(3064)=hh4(377)*hh4(372)
      hh4(3063)= - hh4(3064) + hh4(3063)
      hh4(3063)=hh4(3062)*hh4(3063)
      hh4(1553)=hh4(3056) + hh4(3060) + hh4(1553) + hh4(3063)
      hh4(1553)=y*hh4(1553)
      hh4(3056)=hh4(2923) + hh4(2924)
      hh4(3060)=hh4(3056)*hh4(1114)
      hh4(3063)=hh4(1213)*hh4(493)
      hh4(3065)=5.0_prec*hh4(1114)
      hh4(3066)=hh4(3065)*hh4(499)
      hh4(2919)= - hh4(3066) - hh4(3063) + hh4(3060) + hh4(2919)
      hh4(2919)=hh4(2919)*hh4(1028)
      hh4(3060)=hh4(1092)*hh4(1147)
      hh4(3063)=hh4(1112)*hh4(2791)
      hh4(2190)=hh4(2190) - hh4(3060) - hh4(3063) - hh4(2911)
      hh4(2911)=hh4(1424) - 5.0_prec*hh4(2762)
      hh4(3060)=hh4(1429) - hh4(2911)
      hh4(3063)=hh4(3060)*hh4(1014)
      hh4(3063)=hh4(3063) - hh4(2190)
      hh4(3063)=hh4(3063)*hh4(1039)
      hh4(2919)=hh4(2919) - hh4(3063) + hh4(2918)
      hh4(2919)=hh4(2919)*hh4(1019)
      hh4(1459)=hh4(1459) - hh4(1462)
      hh4(1459)=hh4(1459)*hh4(1031)
      hh4(1462)=hh4(1459)*hh4(1113)
      hh4(1462)=hh4(1462) - hh4(1496)
      hh4(1816)=hh4(1816) - hh4(1094)
      hh4(1816)=hh4(1816)*hh4(1031)
      hh4(3063)=hh4(1816)*hh4(1509)
      hh4(3066)=hh4(3063) + hh4(1462)
      hh4(3066)=hh4(5)*hh4(3066)
      hh4(3066)=hh4(1310) + hh4(3066)
      hh4(3066)=hh4(5)*hh4(3066)
      hh4(3067)=hh4(1817)*hh4(1577)
      hh4(3068)=hh4(1816)*hh4(1512)
      hh4(3066)=hh4(3067) + hh4(3068) - 2.0_prec*hh4(2919) + hh4(3066)
      hh4(3066)=hh4(372)*hh4(3066)
      hh4(3067)=hh4(1817)*hh4(3061)
      hh4(3068)=10.0_prec*hh4(372)
      hh4(3068)=hh4(3057)*hh4(1113)*hh4(3068)
      hh4(3069)=hh4(1114)*hh4(3068)
      hh4(3070)=hh4(1114)*hh4(2259)
      hh4(3071)= - hh4(3064)*hh4(3070)
      hh4(1553)=hh4(1553) + hh4(3071) + hh4(3067) + hh4(3066) + &
     & hh4(3069)
      hh4(1553)=y*hh4(1553)
      hh4(3056)=hh4(3056)*hh4(1399)
      hh4(3066)=hh4(1587)*hh4(493)
      hh4(3067)=5.0_prec*hh4(1399)
      hh4(3069)=hh4(3067)*hh4(499)
      hh4(2883)= - hh4(3069) - hh4(3066) + hh4(3056) + hh4(2883)
      hh4(2883)=hh4(2883)*hh4(1028)
      hh4(3056)= - hh4(1579)*hh4(1147)
      hh4(3066)=hh4(1581)*hh4(2791)
      hh4(2835)= - hh4(2835) - hh4(3066) + hh4(2660) + hh4(3056)
      hh4(3056)=hh4(3060)*hh4(1239)
      hh4(3056)=hh4(3056) - hh4(2835)
      hh4(3056)=hh4(3056)*hh4(1039)
      hh4(2883)=hh4(2883) - hh4(3056) + hh4(2875)
      hh4(2883)=hh4(2883)*hh4(1019)
      hh4(1590)=hh4(1590) - hh4(1591)
      hh4(1590)=hh4(1590)*hh4(1031)
      hh4(1591)=hh4(1590)*hh4(1113)
      hh4(1591)=hh4(1591) - hh4(1596)
      hh4(3056)=hh4(1606)*hh4(364)
      hh4(3060)=hh4(1606)*hh4(12)
      hh4(3056)=hh4(3056) - hh4(3060)
      hh4(3056)=hh4(3056)*hh4(1031)
      hh4(3066)=hh4(3056)*hh4(1609)
      hh4(3069)=hh4(3066) + hh4(1591)
      hh4(3069)=hh4(5)*hh4(3069)
      hh4(3069)=hh4(1585) + hh4(3069)
      hh4(3069)=hh4(5)*hh4(3069)
      hh4(3071)=hh4(1948)*hh4(1577)
      hh4(3056)=hh4(3056)*hh4(1613)
      hh4(3056)=hh4(3071) + hh4(3056) - 2.0_prec*hh4(2883) + hh4(3069)
      hh4(3056)=hh4(372)*hh4(3056)
      hh4(3069)=hh4(1948)*hh4(3061)
      hh4(3068)=hh4(1399)*hh4(3068)
      hh4(3071)=hh4(1399)*hh4(2259)
      hh4(3072)= - hh4(3064)*hh4(3071)
      hh4(1553)=hh4(1553) + hh4(3072) + hh4(3069) + hh4(3056) + &
     & hh4(3068)
      hh4(1553)=y*hh4(1553)
      hh4(3056)=hh4(1626)*hh4(499)
      hh4(3068)=hh4(1628)*hh4(493)
      hh4(3020)= - hh4(3068) - hh4(3056) + hh4(3020) + hh4(3024)
      hh4(3020)=hh4(3020)*hh4(1028)
      hh4(3024)=hh4(1618)*hh4(1147)
      hh4(3056)=hh4(1620)*hh4(2791)
      hh4(3024)= - hh4(3056) + hh4(3024) - hh4(3030)
      hh4(2749)=hh4(2749) - hh4(2743)
      hh4(3030)=hh4(2749)*hh4(1615)
      hh4(3030)=hh4(3030) + hh4(3024)
      hh4(3030)=hh4(3030)*hh4(1039)
      hh4(3020)=hh4(3020) - hh4(3030) + hh4(3032)
      hh4(3020)=hh4(3020)*hh4(1019)
      hh4(1633)= - hh4(1633) + hh4(1636) + hh4(1638)
      hh4(1633)=hh4(1633)*hh4(1031)
      hh4(1636)=hh4(1633)*hh4(1113)
      hh4(1636)=hh4(1636) - hh4(1641)
      hh4(1826)=hh4(1826) - hh4(1823)
      hh4(1826)=hh4(1826)*hh4(1031)
      hh4(3030)=hh4(1826)*hh4(1069)
      hh4(3056)=hh4(3030) + hh4(1636)
      hh4(3056)=hh4(5)*hh4(3056)
      hh4(1630)=hh4(1630) + hh4(3056)
      hh4(1630)=hh4(5)*hh4(1630)
      hh4(3056)=hh4(1950)*hh4(1577)
      hh4(1826)=hh4(1826)*hh4(1307)
      hh4(1630)=hh4(3056) + hh4(1826) - 2.0_prec*hh4(3020) + hh4(1630)
      hh4(1630)=hh4(372)*hh4(1630)
      hh4(1826)=hh4(1950)*hh4(3061)
      hh4(3056)=hh4(3058)*hh4(1113)*hh4(3059)
      hh4(3058)=hh4(1626)*hh4(3056)
      hh4(1553)=hh4(1553) + hh4(1826) + hh4(1630) + hh4(3058)
      hh4(1553)=y*hh4(1553)
      hh4(1630)= - hh4(1668) + hh4(1671) + hh4(1673)
      hh4(1630)=hh4(1630)*hh4(1031)
      hh4(1668)=hh4(1630)*hh4(1113)
      hh4(1668)=hh4(1668) - hh4(1676)
      hh4(1671)=hh4(1836) - hh4(1834)
      hh4(1671)=hh4(1671)*hh4(1031)
      hh4(1826)=hh4(1671)*hh4(1069)
      hh4(1836)=hh4(1826) + hh4(1668)
      hh4(1836)=hh4(5)*hh4(1836)
      hh4(1662)=hh4(1662) + hh4(1836)
      hh4(1662)=hh4(5)*hh4(1662)
      hh4(1836)=hh4(1663)*hh4(499)
      hh4(3058)=hh4(1666)*hh4(493)
      hh4(1836)= - hh4(3058) - hh4(1836) + hh4(3044) + hh4(3047)
      hh4(1836)=hh4(1836)*hh4(1028)
      hh4(3044)= - hh4(1657)*hh4(1147)
      hh4(2791)=hh4(1660)*hh4(2791)
      hh4(2748)= - hh4(2791) + hh4(3044) + hh4(2748)
      hh4(2791)=hh4(2743) - hh4(2762)
      hh4(3044)= - hh4(2791) + hh4(2750)
      hh4(3047)=hh4(3044)*hh4(1653)
      hh4(3047)=hh4(3047) - hh4(2748)
      hh4(3047)=hh4(3047)*hh4(1039)
      hh4(1836)=hh4(1836) - hh4(3047) + hh4(3042)
      hh4(1836)=hh4(1836)*hh4(1019)
      hh4(3047)=hh4(1952)*hh4(1577)
      hh4(1671)=hh4(1671)*hh4(1307)
      hh4(1662)=hh4(3047) + hh4(1671) - 2.0_prec*hh4(1836) + hh4(1662)
      hh4(1662)=hh4(372)*hh4(1662)
      hh4(1671)=hh4(1697)*hh4(372)
      hh4(3047)=hh4(1573) + hh4(1331)
      hh4(3047)=hh4(3047)*hh4(5)
      hh4(3047)=hh4(3047) + hh4(1366)
      hh4(3047)=hh4(3047)*hh4(5)
      hh4(1576)=hh4(3047) + hh4(1576)
      hh4(3047)=hh4(1576)*hh4(1578)
      hh4(3047)=hh4(3047) + hh4(1671)
      hh4(3047)=hh4(3047)*y
      hh4(1511)=hh4(1511) + hh4(1510)
      hh4(1511)=hh4(1511)*hh4(5)
      hh4(1511)=hh4(1511) + hh4(1692)
      hh4(1511)=hh4(1511)*hh4(5)
      hh4(1511)=hh4(1511) + hh4(1513)
      hh4(1511)=hh4(1511)*hh4(372)
      hh4(1513)=hh4(3047) + hh4(1511)
      hh4(1513)=hh4(1513)*y
      hh4(1692)=hh4(1610) + hh4(1947)
      hh4(1692)=hh4(1692)*hh4(5)
      hh4(1692)=hh4(1692) + hh4(1701)
      hh4(1692)=hh4(1692)*hh4(5)
      hh4(1614)=hh4(1692) + hh4(1614)
      hh4(1614)=hh4(1614)*hh4(372)
      hh4(1513)=hh4(1513) + hh4(1614)
      hh4(1513)=hh4(1513)*y
      hh4(1692)=hh4(1949) + hh4(1652)
      hh4(1692)=hh4(1692)*hh4(5)
      hh4(1692)=hh4(1692) - hh4(1705)
      hh4(1692)=hh4(1692)*hh4(5)
      hh4(1654)=hh4(1692) + hh4(1654)
      hh4(1654)=hh4(1654)*hh4(372)
      hh4(1513)=hh4(1513) + hh4(1654)
      hh4(1513)=hh4(1513)*y
      hh4(1692)=hh4(1686) + hh4(1951)
      hh4(1692)=hh4(1692)*hh4(5)
      hh4(1692)=hh4(1692) + hh4(1709)
      hh4(1692)=hh4(1692)*hh4(5)
      hh4(1688)=hh4(1692) + hh4(1688)
      hh4(1688)=hh4(1688)*hh4(372)
      hh4(1513)=hh4(1513) + hh4(1688)
      hh4(1692)=hh4(355)*hh4(1513)
      hh4(1701)=hh4(1952)*hh4(3061)
      hh4(1705)=hh4(1663)*hh4(3056)
      hh4(1553)=hh4(1692) + hh4(1553) + hh4(1701) + hh4(1662) + &
     & hh4(1705)
      hh4(1662)=4.0_prec*hh4(355)
      hh4(1553)=hh4(1553)*hh4(1662)
      hh4(1692)=hh4(115)*hh4(2164)
      hh4(1701)= - hh4(176)*hh4(2083)
      hh4(1705)=hh4(167)*hh4(2429)
      hh4(1229)= - hh4(1096)*hh4(1229)
      hh4(1229)=hh4(1705) + hh4(1701) + hh4(1692) + hh4(1229)
      hh4(1229)=hh4(2814)*hh4(1229)
      hh4(1692)=hh4(2226)*hh4(1284)
      hh4(1692)=hh4(1692) + hh4(2249)
      hh4(1692)=hh4(1692)*hh4(5)
      hh4(1701)= - hh4(2197)*hh4(2775)
      hh4(1701)=hh4(1701) - hh4(1692)
      hh4(1701)=hh4(5)*hh4(1701)
      hh4(1705)=hh4(1522) - hh4(2691)
      hh4(1709)=hh4(1705)*hh4(1259)
      hh4(1709)=hh4(1709) - hh4(1403)
      hh4(1709)=hh4(1709)*XN
      hh4(1705)=hh4(1709) - 2.0_prec*hh4(1705)
      hh4(1705)=hh4(1705)*XN
      hh4(1403)=hh4(1705) + hh4(1403)
      hh4(1403)=hh4(1403)*XN
      hh4(1403)=hh4(1403) - hh4(2173)
      hh4(1705)= - hh4(1403)*hh4(2775)
      hh4(1709)=hh4(2226)*hh4(1307)
      hh4(1701)= - hh4(1709) + hh4(1705) + hh4(1701)
      hh4(1705)=hh4(350)*hh4(2080)
      hh4(1701)=2.0_prec*hh4(1701) + hh4(1705)
      hh4(1701)=hh4(1701)*hh4(1454)
      hh4(1705)= - 25.0_prec*hh4(1445) - hh4(1139)
      hh4(1705)=hh4(1705)*hh4(1288)
      hh4(1951)=hh4(2465)*hh4(2485)
      hh4(1705)=hh4(1951) + hh4(1705)
      hh4(1951)=hh4(5)**3
      hh4(1705)=hh4(1705)*hh4(1951)
      hh4(2173)=hh4(3071) + hh4(1139)
      hh4(2691)=hh4(2173)*hh4(1288)
      hh4(2691)=hh4(2691) - hh4(2471)
      hh4(2814)= - hh4(2691)*hh4(1226)
      hh4(1705)=hh4(1705) + hh4(2814)
      hh4(2814)= - 25.0_prec*hh4(1138) - hh4(1083)
      hh4(2814)=hh4(2814)*hh4(1288)
      hh4(2485)= - hh4(2474)*hh4(2485)
      hh4(2485)=hh4(2485) + hh4(2814)
      hh4(2485)=hh4(2485)*hh4(1951)
      hh4(2814)=hh4(3070) + hh4(1083)
      hh4(3047)=hh4(2814)*hh4(1288)
      hh4(3047)=hh4(3047) + hh4(2477)
      hh4(3056)= - hh4(3047)*hh4(1226)
      hh4(2485)=hh4(2485) + hh4(3056)
      hh4(2485)=y*hh4(2485)
      hh4(1705)=4.0_prec*hh4(1705) + hh4(2485)
      hh4(1705)=y*hh4(1705)
      hh4(2485)=hh4(2479)*hh4(1370)
      hh4(3056)=25.0_prec*hh4(1113)
      hh4(3058)= - hh4(2473)*hh4(3056)
      hh4(3058)=hh4(3058) - hh4(2485)
      hh4(3058)=hh4(5)*hh4(3058)
      hh4(3059)= - hh4(2483)*hh4(2466)
      hh4(3058)=hh4(3059) + hh4(3058)
      hh4(3058)=hh4(5)*hh4(3058)
      hh4(3059)=120.0_prec*hh4(1113)
      hh4(3068)= - hh4(1109)*hh4(3059)
      hh4(3058)=hh4(3068) + hh4(3058)
      hh4(3058)=hh4(5)*hh4(3058)
      hh4(3058)=hh4(2487) + hh4(3058)
      hh4(3058)=hh4(5)*hh4(3058)
      hh4(3068)=hh4(2478) + hh4(2485)
      hh4(3068)=hh4(3068)*hh4(5)
      hh4(2492)=hh4(3068) + hh4(2492)
      hh4(3068)= - hh4(2492)*hh4(1226)
      hh4(2487)=hh4(3068) - hh4(2487) + hh4(3058)
      hh4(1705)=2.0_prec*hh4(2487) + hh4(1705)
      hh4(1705)=y*hh4(1705)
      hh4(2487)= - hh4(2493)*hh4(3056)
      hh4(2487)=hh4(2487) - hh4(2489)
      hh4(2487)=hh4(2487)*hh4(1288)
      hh4(3056)= - hh4(2496)*hh4(2466)
      hh4(2487)=hh4(3056) + hh4(2487)
      hh4(2487)=hh4(5)*hh4(2487)
      hh4(2487)= - 360.0_prec*hh4(2500) + hh4(2487)
      hh4(2487)=hh4(5)*hh4(2487)
      hh4(2487)=hh4(2499) + hh4(2487)
      hh4(2487)=hh4(5)*hh4(2487)
      hh4(2500)=hh4(2493)*hh4(2259)
      hh4(2500)=hh4(2500) + hh4(2489)
      hh4(3056)=hh4(2500)*hh4(1288)
      hh4(2503)=hh4(3056) + hh4(2503)
      hh4(3056)= - hh4(2503)*hh4(1226)
      hh4(2487)=hh4(3056) - hh4(2499) + hh4(2487)
      hh4(1705)=2.0_prec*hh4(2487) + hh4(1705)
      hh4(1705)=y*hh4(1705)
      hh4(2487)=hh4(2505)*hh4(1370)
      hh4(2499)= - hh4(2501)*hh4(1978)
      hh4(2499)=hh4(2499) - hh4(2487)
      hh4(2499)=hh4(5)*hh4(2499)
      hh4(3056)= - hh4(2509)*hh4(2484)
      hh4(2499)=hh4(3056) + hh4(2499)
      hh4(2499)=hh4(5)*hh4(2499)
      hh4(3056)= - hh4(2510)*hh4(3059)
      hh4(2499)=hh4(3056) + hh4(2499)
      hh4(2499)=hh4(5)*hh4(2499)
      hh4(2499)=hh4(2511) + hh4(2499)
      hh4(2499)=hh4(5)*hh4(2499)
      hh4(2504)=hh4(2504) + hh4(2487)
      hh4(2504)=hh4(2504)*hh4(5)
      hh4(2504)=hh4(2504) + hh4(2515)
      hh4(2515)= - hh4(2504)*hh4(1226)
      hh4(2499)=hh4(2515) - hh4(2511) + hh4(2499)
      hh4(1705)=2.0_prec*hh4(2499) + hh4(1705)
      hh4(1705)=y*hh4(1705)
      hh4(2499)=hh4(2516)*hh4(1370)
      hh4(2511)= - hh4(2507)*hh4(1978)
      hh4(2511)=hh4(2511) - hh4(2499)
      hh4(2511)=hh4(5)*hh4(2511)
      hh4(2515)= - hh4(2520)*hh4(2466)
      hh4(2511)=hh4(2515) + hh4(2511)
      hh4(2511)=hh4(5)*hh4(2511)
      hh4(2515)= - hh4(2521)*hh4(3059)
      hh4(2511)=hh4(2515) + hh4(2511)
      hh4(2511)=hh4(5)*hh4(2511)
      hh4(2511)=hh4(2522) + hh4(2511)
      hh4(2511)=hh4(5)*hh4(2511)
      hh4(2512)=hh4(2512) + hh4(2499)
      hh4(2512)=hh4(2512)*hh4(5)
      hh4(2512)=hh4(2512) + hh4(2526)
      hh4(2515)= - hh4(2512)*hh4(1226)
      hh4(2511)=hh4(2515) - hh4(2522) + hh4(2511)
      hh4(1705)=2.0_prec*hh4(2511) + hh4(1705)
      hh4(1705)=y*hh4(1705)
      hh4(2511)=hh4(2528)*hh4(1370)
      hh4(2515)= - hh4(2523)*hh4(1978)
      hh4(2515)=hh4(2515) - hh4(2511)
      hh4(2515)=hh4(5)*hh4(2515)
      hh4(2522)= - hh4(2532)*hh4(2466)
      hh4(2515)=hh4(2522) + hh4(2515)
      hh4(2515)=hh4(5)*hh4(2515)
      hh4(2522)=hh4(2533)*hh4(2486)
      hh4(2515)=hh4(2522) + hh4(2515)
      hh4(2515)=hh4(5)*hh4(2515)
      hh4(2515)= - hh4(2535) + hh4(2515)
      hh4(2515)=hh4(5)*hh4(2515)
      hh4(2522)=hh4(2527) + hh4(2511)
      hh4(2522)=hh4(2522)*hh4(5)
      hh4(2522)=hh4(2522) + hh4(2539)
      hh4(2526)= - hh4(2522)*hh4(1226)
      hh4(1705)=hh4(1705) + hh4(2526) + hh4(2535) + hh4(2515)
      hh4(1705)=y*hh4(1705)
      hh4(2515)=hh4(2536)*hh4(1370)
      hh4(2526)= - hh4(2108)*hh4(1978)
      hh4(2526)=hh4(2526) - hh4(2515)
      hh4(2526)=hh4(5)*hh4(2526)
      hh4(2527)= - hh4(2542)*hh4(2466)
      hh4(2526)=hh4(2527) + hh4(2526)
      hh4(2526)=hh4(5)*hh4(2526)
      hh4(2527)= - hh4(2544)*hh4(3059)
      hh4(2526)=hh4(2527) + hh4(2526)
      hh4(2526)=hh4(5)*hh4(2526)
      hh4(2526)=hh4(2545) + hh4(2526)
      hh4(2526)=hh4(5)*hh4(2526)
      hh4(2527)=hh4(2530) + hh4(2515)
      hh4(2527)=hh4(2527)*hh4(5)
      hh4(2527)=hh4(2527) + hh4(2548)
      hh4(2530)= - hh4(2527)*hh4(1226)
      hh4(2526)=hh4(2530) - hh4(2545) + hh4(2526)
      hh4(1705)=2.0_prec*hh4(2526) + hh4(1705)
      hh4(1705)=y*hh4(1705)
      hh4(2526)=hh4(2549)*hh4(1370)
      hh4(2530)=hh4(2488)*hh4(1978)
      hh4(2530)=hh4(2530) + hh4(2526)
      hh4(2530)=hh4(5)*hh4(2530)
      hh4(2535)=hh4(2552)*hh4(2466)
      hh4(2530)=hh4(2535) + hh4(2530)
      hh4(2530)=hh4(2530)*hh4(1951)
      hh4(2535)=hh4(2541) + hh4(2526)
      hh4(2535)=hh4(2535)*hh4(5)
      hh4(2535)=hh4(2535) + hh4(2555)
      hh4(2539)=hh4(2535)*hh4(1226)
      hh4(1705)=hh4(1705) + hh4(2530) + hh4(2539)
      hh4(1705)=hh4(1006)*hh4(1705)
      hh4(2530)=hh4(350)*hh4(1222)
      hh4(2530)=hh4(2530) + hh4(1280)
      hh4(2539)=hh4(350)*hh4(1332)
      hh4(2541)=hh4(2697)*hh4(2186)
      hh4(2539)=hh4(2541) + 6.0_prec*hh4(2615) + hh4(2539)
      hh4(2539)=y*hh4(2539)
      hh4(2530)=2.0_prec*hh4(2530) + hh4(2539)
      hh4(2530)=y*hh4(2530)
      hh4(2539)=hh4(1376)*hh4(350)
      hh4(2530)=hh4(2530) + 2.0_prec*hh4(1426) + hh4(2539)
      hh4(2530)=y*hh4(2530)
      hh4(2541)=hh4(350)*hh4(1436)
      hh4(2541)=hh4(2541) + hh4(1487)
      hh4(2530)=2.0_prec*hh4(2541) + hh4(2530)
      hh4(2530)=y*hh4(2530)
      hh4(2541)=hh4(2164)*hh4(350)
      hh4(2530)=hh4(2530) + 2.0_prec*hh4(2463) + hh4(2541)
      hh4(2530)=hh4(2530)*hh4(1381)
      hh4(2545)=hh4(1215)*hh4(2072)
      hh4(2548)=hh4(1353)*hh4(2442)
      hh4(2545)=hh4(2548) + hh4(2545)
      hh4(2545)=hh4(2545)*y
      hh4(2231)=hh4(2545) + hh4(2231)
      hh4(2231)=hh4(2231)*y
      hh4(2545)=hh4(1435)*hh4(2072)
      hh4(2231)=hh4(2231) - hh4(2545)
      hh4(2231)=hh4(2231)*y
      hh4(2231)=hh4(2231) - hh4(2252)
      hh4(2252)=hh4(258)*hh4(2231)
      hh4(2545)=hh4(1952)*hh4(2763)
      hh4(2548)=hh4(377)*hh4(2058)
      hh4(2555)= - hh4(2772)*hh4(1976)
      hh4(2545)=hh4(2548) + hh4(2555) + hh4(2545)
      hh4(2545)=hh4(2773)*hh4(2545)
      hh4(2548)= - hh4(2056)*hh4(2778)
      hh4(2555)=hh4(2251)*hh4(2832)
      hh4(2772)=hh4(2080)*hh4(2819)
      hh4(2778)=hh4(1228)*hh4(2072)
      hh4(2832)=hh4(1334)*hh4(2442)
      hh4(2778)=hh4(2778) + hh4(2832)
      hh4(2778)=hh4(2778)*y
      hh4(2832)=hh4(1289)*hh4(350)
      hh4(2778)=hh4(2778) + hh4(2832)
      hh4(2778)=hh4(2778)*y
      hh4(3056)=hh4(1443)*hh4(2072)
      hh4(2778)=hh4(3056) + hh4(2778)
      hh4(2778)=hh4(2778)*y
      hh4(3056)=hh4(2083)*hh4(350)
      hh4(2778)=hh4(2778) + hh4(3056)
      hh4(2451)= - hh4(2778)*hh4(2451)
      hh4(2785)= - hh4(2463)*hh4(2785)
      hh4(3058)=hh4(2226)*hh4(1126)
      hh4(3058)=hh4(3058) + hh4(2249)
      hh4(3068)= - hh4(3058)*hh4(2781)
      hh4(3069)=hh4(2245)*hh4(1165)
      hh4(2789)= - hh4(3069)*hh4(2789)
      hh4(1018)= - 180.0_prec*hh4(2252) + hh4(1553) + hh4(2530) + 6.0_prec*&
     & hh4(1705) + hh4(2451) + hh4(1018) + hh4(2772) + hh4(2555) + &
     & hh4(1701) + hh4(1024) + hh4(3068) + hh4(2548) + 2.0_prec*hh4(1225) + &
     & hh4(1835) + hh4(2545) + hh4(1229) + hh4(2785) + hh4(2789)
      hh4(1024)=hh4(366)*hh4(538)
      hh4(1225)=hh4(2686)*hh4(1024)
      hh4(1229)=hh4(2683)*hh4(538)
      hh4(1553)=hh4(360)*hh4(538)
      hh4(1701)=hh4(362)*hh4(538)
      hh4(1705)=hh4(1553) - hh4(1701)
      hh4(1835)= - 9.0_prec*hh4(1705)
      hh4(2252)= - hh4(538)*hh4(2902)
      hh4(2451)=hh4(536)*hh4(538)
      hh4(2530)=hh4(2252) - hh4(2451)
      hh4(2545)=hh4(315)*hh4(538)
      hh4(2548)=hh4(2545) + hh4(2530)
      hh4(1225)= - hh4(1229) - hh4(1225) + hh4(1835) - hh4(2548)
      hh4(1225)=hh4(1225)*hh4(1039)
      hh4(1229)=4.0_prec*hh4(1007)
      hh4(2555)=hh4(1229)*hh4(1028)
      hh4(2683)=hh4(2498)*hh4(2555)
      hh4(2772)=hh4(2272)*hh4(2304)
      hh4(1225)=hh4(2683) + hh4(1225) - hh4(2772)
      hh4(2785)=15.0_prec*hh4(1019)
      hh4(1225)=hh4(1225)*hh4(2785)
      hh4(2789)=hh4(14)*hh4(520)
      hh4(3068)=hh4(396)*hh4(520)
      hh4(3072)=hh4(2789) + hh4(3068)
      hh4(3073)=hh4(464)*hh4(520)
      hh4(3074)=hh4(3072) - hh4(3073)
      hh4(3075)=hh4(1711) + hh4(3074)
      hh4(3075)=hh4(1128)*hh4(3075)
      hh4(2737)=hh4(2737)*hh4(1713)
      hh4(3076)=hh4(2468)*hh4(2272)
      hh4(3077)=hh4(522)*hh4(3076)
      hh4(1225)=hh4(3077) + hh4(1225) + hh4(2737) + hh4(3075)
      hh4(2737)=hh4(538)*hh4(228)
      hh4(3075)= - hh4(1024) + hh4(1705) + hh4(2737)
      hh4(3075)=hh4(3075)*hh4(1039)
      hh4(3077)=hh4(2272)*hh4(2296)
      hh4(3075)=hh4(3075) + hh4(3077)
      hh4(3078)=hh4(2496)*hh4(2555)
      hh4(3075)= - hh4(3078) + 3.0_prec*hh4(3075)
      hh4(3078)=5.0_prec*hh4(1019)
      hh4(3075)=hh4(3075)*hh4(3078)
      hh4(3079)=hh4(1031)*hh4(1713)
      hh4(1081)= - hh4(365) + hh4(1081) - hh4(1564)
      hh4(1081)=hh4(1081)*hh4(3079)
      hh4(1081)=hh4(3075) - hh4(1081) - hh4(1720)
      hh4(1564)=hh4(2272)*hh4(2865)
      hh4(3075)=10.0_prec*hh4(1028)
      hh4(3075)=hh4(1007)*hh4(2493)*hh4(3075)
      hh4(1564)=hh4(1564) + hh4(3075)
      hh4(1564)=hh4(1564)*hh4(2785)
      hh4(1564)=hh4(1564) + hh4(2062)
      hh4(2062)=2.0_prec*hh4(1007)
      hh4(3075)=hh4(2062)*hh4(1028)
      hh4(3080)=hh4(2481)*hh4(3075)
      hh4(3081)=hh4(2272)*hh4(1028)
      hh4(3080)=hh4(3081) + hh4(3080)
      hh4(3081)=hh4(3080)*hh4(2785)
      hh4(3081)=hh4(3081) + hh4(1752)
      hh4(3081)=hh4(3081)*hh4(5)
      hh4(3082)=4.0_prec*hh4(1564) + hh4(3081)
      hh4(3082)=hh4(5)*hh4(3082)
      hh4(3082)= - 12.0_prec*hh4(1081) + hh4(3082)
      hh4(3082)=hh4(5)*hh4(3082)
      hh4(1225)=24.0_prec*hh4(1225) + hh4(3082)
      hh4(1225)=hh4(5)*hh4(1225)
      hh4(3082)=hh4(1007)*hh4(1069)
      hh4(3083)=hh4(1399)*hh4(3082)
      hh4(3084)=hh4(2484)*hh4(1007)
      hh4(3085)=hh4(1399)*hh4(3084)
      hh4(3085)=hh4(3085) + hh4(3083)
      hh4(3085)=hh4(5)*hh4(3085)
      hh4(3086)=hh4(1113)*hh4(1007)
      hh4(3087)=16.0_prec*hh4(3086)
      hh4(3088)= - hh4(2465)*hh4(3087)
      hh4(3085)=hh4(3088) + hh4(3085)
      hh4(3085)=hh4(3085)*hh4(1850)
      hh4(3088)=hh4(1007)*hh4(1980)
      hh4(3088)=hh4(3088) + hh4(3083)
      hh4(3088)=hh4(3088)*hh4(1296)
      hh4(3085)=hh4(3085) + hh4(3088)
      hh4(3082)=hh4(1114)*hh4(3082)
      hh4(3088)=hh4(1114)*hh4(3084)
      hh4(3088)=hh4(3088) + hh4(3082)
      hh4(3088)=hh4(5)*hh4(3088)
      hh4(3087)=hh4(2474)*hh4(3087)
      hh4(3087)=hh4(3087) + hh4(3088)
      hh4(3087)=hh4(3087)*hh4(1850)
      hh4(3088)=hh4(1007)*hh4(1979)
      hh4(3088)=hh4(3088) + hh4(3082)
      hh4(3088)=hh4(3088)*hh4(1296)
      hh4(3087)=hh4(3087) + hh4(3088)
      hh4(3087)=y*hh4(3087)
      hh4(3085)=4.0_prec*hh4(3085) + hh4(3087)
      hh4(3085)=hh4(3085)*hh4(1753)
      hh4(3087)=hh4(2485)*hh4(1007)
      hh4(3084)=hh4(2473)*hh4(3084)
      hh4(3084)=hh4(3084) + hh4(3087)
      hh4(3084)=hh4(5)*hh4(3084)
      hh4(3088)=hh4(2483)*hh4(2409)
      hh4(3089)=hh4(1007)*hh4(3088)
      hh4(3084)=hh4(3089) + hh4(3084)
      hh4(3084)=hh4(5)*hh4(3084)
      hh4(3086)=hh4(1109)*hh4(3086)
      hh4(3086)=48.0_prec*hh4(3086)
      hh4(3084)=hh4(3086) + hh4(3084)
      hh4(3084)=hh4(5)*hh4(3084)
      hh4(3089)=hh4(1007)*hh4(2490)
      hh4(3089)=hh4(3089) + hh4(3087)
      hh4(3089)=hh4(3089)*hh4(1296)
      hh4(3084)=hh4(3089) - hh4(3086) + hh4(3084)
      hh4(3086)=hh4(1325) + 36.0_prec*hh4(1128)
      hh4(3089)=hh4(3086)*hh4(1951)
      hh4(3090)=hh4(1936)*hh4(1296)
      hh4(3089)=hh4(3089) + hh4(3090)
      hh4(3091)=24.0_prec*hh4(9)
      hh4(3092)= - hh4(3091)*hh4(1128)
      hh4(3092)=hh4(3092) - hh4(3089)
      hh4(3093)=hh4(7)*hh4(2565)
      hh4(3092)= - 108.0_prec*hh4(3093) + 9.0_prec*hh4(3092)
      hh4(3092)=hh4(348)*hh4(3092)
      hh4(3084)=hh4(3085) + 2.0_prec*hh4(3084) + hh4(3092)
      hh4(3085)=5.0_prec*y
      hh4(3084)=hh4(3084)*hh4(3085)
      hh4(3092)=hh4(521) - hh4(315) - hh4(530)
      hh4(3093)=9.0_prec*hh4(538)
      hh4(3092)=hh4(3093)*hh4(3092)
      hh4(3094)=9.0_prec*hh4(25)
      hh4(3095)=hh4(3094) + hh4(360)
      hh4(3096)=hh4(362) - hh4(3095)
      hh4(3096)=hh4(1024)*hh4(3096)
      hh4(3097)=hh4(555) + hh4(572)
      hh4(3098)=hh4(3097) - hh4(561)
      hh4(3099)=hh4(3098) - hh4(544)
      hh4(3100)= - hh4(538)*hh4(3099)
      hh4(3092)= - hh4(3100) + 9.0_prec*hh4(2451) + hh4(3096) + hh4(3092)
      hh4(3096)=hh4(2668) - hh4(2656)
      hh4(3096)=hh4(3096)*hh4(538)
      hh4(3096)=hh4(3096) - hh4(3092)
      hh4(3096)= - hh4(3096)*hh4(1039)
      hh4(3101)= - hh4(2272)*hh4(1076)
      hh4(3102)= - hh4(1701)*hh4(2305)
      hh4(2683)= - hh4(2683) + hh4(3102) + hh4(3096) + hh4(3101)
      hh4(3096)=hh4(396) - hh4(464)
      hh4(3101)=hh4(3096) + hh4(14)
      hh4(3102)=hh4(1687)*hh4(3101)
      hh4(3103)=hh4(1549) - hh4(2758)
      hh4(3103)=hh4(520)*hh4(3103)
      hh4(3104)=hh4(1716)*hh4(363)
      hh4(3102)=hh4(3104) + hh4(3103) + hh4(3102)
      hh4(3102)=hh4(1031)*hh4(3102)
      hh4(3103)=135.0_prec*hh4(522)
      hh4(3105)=hh4(3103) - 15.0_prec*hh4(2619)
      hh4(3105)=hh4(2272)*hh4(3105)
      hh4(3102)=hh4(3102) + hh4(3105)
      hh4(3102)=hh4(1028)*hh4(3102)
      hh4(2753)=hh4(520)*hh4(2753)
      hh4(2683)=15.0_prec*hh4(2683) + hh4(2753) + hh4(3102)
      hh4(2683)=hh4(1019)*hh4(2683)
      hh4(2753)=hh4(2087)*hh4(2383)
      hh4(2753)=hh4(2753) + hh4(2089)
      hh4(2753)=hh4(2753)*hh4(5)
      hh4(2753)=hh4(2753) + hh4(1844)
      hh4(2753)=hh4(2753)*hh4(1288)
      hh4(3102)=hh4(1847)*hh4(1265)
      hh4(2753)=hh4(2753) - hh4(3102)
      hh4(2753)=hh4(2753)*hh4(1288)
      hh4(3105)=504.0_prec*zeta3
      hh4(3106)=hh4(2157)*hh4(3105)
      hh4(3107)= - hh4(2680) + 436.0_prec*hh4(1841)
      hh4(3107)=hh4(3107)*XN
      hh4(3107)=hh4(3107) - 436.0_prec*z
      hh4(3107)=hh4(3107)*XN
      hh4(3107)=hh4(3107) + hh4(2680)
      hh4(3108)=hh4(3107)*hh4(1265)
      hh4(2753)=hh4(2753) + hh4(3106) + hh4(3108)
      hh4(3106)=hh4(1113)*hh4(9)
      hh4(3109)=216.0_prec*hh4(3106)
      hh4(3110)= - hh4(1188)*hh4(3109)
      hh4(3110)=hh4(3110) - hh4(2753)
      hh4(3111)=10.0_prec*hh4(348)
      hh4(3110)=hh4(3110)*hh4(3111)
      hh4(3112)=hh4(2272)*hh4(2166)
      hh4(3112)=hh4(3112) + hh4(2274)
      hh4(3113)=hh4(3112)*hh4(5)
      hh4(3114)=hh4(1024)*hh4(1028)
      hh4(3115)=hh4(3114) - hh4(1024)
      hh4(3116)=hh4(3115)*hh4(1028)
      hh4(3077)=hh4(3116) - hh4(3077)
      hh4(3116)=hh4(3077)*hh4(2211)
      hh4(3113)=hh4(3113) + hh4(3116)
      hh4(2558)=hh4(2558)*hh4(1920)
      hh4(2558)=hh4(1844) + hh4(2558)
      hh4(3116)= - hh4(348)*hh4(2558)
      hh4(3116)=hh4(3116) + hh4(3113)
      hh4(3117)=180.0_prec*hh4(7)
      hh4(3116)=hh4(3116)*hh4(3117)
      hh4(3118)=360.0_prec*hh4(9)
      hh4(2698)= - hh4(3118) - hh4(2698) - 360.0_prec*hh4(2822)
      hh4(2705)= - hh4(2705) + hh4(2698) - 360.0_prec*hh4(2821)
      hh4(3119)= - hh4(2272)*hh4(2705)
      hh4(3120)=hh4(2763) + hh4(377)
      hh4(3121)=24.0_prec*hh4(520)
      hh4(3121)=hh4(3120)*hh4(3121)
      hh4(3122)= - hh4(1031)*hh4(3121)
      hh4(3123)= - hh4(3115)*hh4(2701)
      hh4(3119)=hh4(3123) + hh4(3122) + hh4(3119)
      hh4(3119)=hh4(3119)*hh4(1113)
      hh4(3122)=hh4(3081) + hh4(1564)
      hh4(3122)=hh4(3122)*hh4(1296)
      hh4(3123)=24.0_prec*hh4(433)
      hh4(1730)= - hh4(1730)*hh4(3123)
      hh4(3124)=24.0_prec*hh4(505)
      hh4(2063)=hh4(2063)*hh4(3124)
      hh4(1225)=hh4(3084) + hh4(3116) + hh4(3110) + hh4(2063) + &
     & hh4(1730) + hh4(3122) + 24.0_prec*hh4(2683) + hh4(1225) + hh4(3119)
      hh4(1225)=y*hh4(1225)
      hh4(1730)=hh4(2642)*hh4(538)
      hh4(2063)= - hh4(2590)*hh4(1705)
      hh4(2642)= - hh4(1163)*hh4(2252)
      hh4(2063)=hh4(2642) + hh4(2063)
      hh4(2642)=hh4(2643)*hh4(1024)
      hh4(2683)=hh4(1163)*hh4(2545)
      hh4(3084)=hh4(2451)*hh4(1163)
      hh4(1730)= - hh4(3084) + hh4(1730) - hh4(2642) + hh4(2683) - &
     & hh4(2063)
      hh4(1730)= - hh4(1730)*hh4(1039)
      hh4(2642)=hh4(2266)*hh4(2304)
      hh4(1730)=hh4(1730) - hh4(2642)
      hh4(2683)=hh4(2510)*hh4(2555)
      hh4(1730)=9.0_prec*hh4(1730) + hh4(2683)
      hh4(1730)=hh4(1730)*hh4(3078)
      hh4(3110)=15.0_prec*hh4(349)
      hh4(3116)= - hh4(1335)*hh4(3110)
      hh4(3119)=hh4(1551)*hh4(1594)
      hh4(3101)=hh4(1809)*hh4(3101)
      hh4(1545)=hh4(1545)*hh4(1713)
      hh4(3122)=hh4(2266)*hh4(2640)
      hh4(1545)=hh4(3119) + hh4(3116) + 45.0_prec*hh4(3122) + hh4(1730) + &
     & hh4(1545) + hh4(3101)
      hh4(1730)=hh4(1553)*hh4(1163)
      hh4(3101)=hh4(1701)*hh4(1163)
      hh4(1730)=hh4(1730) - hh4(3101)
      hh4(2737)=hh4(2737)*hh4(1163)
      hh4(3116)=hh4(1024)*hh4(1163)
      hh4(2737)= - hh4(3116) + hh4(2737) + hh4(1730)
      hh4(2737)=hh4(2737)*hh4(1039)
      hh4(3122)=hh4(2266)*hh4(2296)
      hh4(2737)=hh4(2737) + hh4(3122)
      hh4(3125)=hh4(2509)*hh4(3075)
      hh4(2737)= - hh4(3125) + 9.0_prec*hh4(2737)
      hh4(2737)=hh4(2737)*hh4(3078)
      hh4(2732)=hh4(2732)*hh4(1163)
      hh4(1526)=hh4(1526) + hh4(2732) - hh4(1534)
      hh4(1526)=hh4(1526)*hh4(3079)
      hh4(2732)=45.0_prec*hh4(349)
      hh4(3125)=hh4(1113)*hh4(2732)
      hh4(3126)=hh4(1351)*hh4(3125)
      hh4(1526)=hh4(2737) + hh4(3126) + hh4(1526) - hh4(1712)
      hh4(2737)=hh4(2501)*hh4(3075)
      hh4(3126)=hh4(2266)*hh4(1028)
      hh4(2737)=hh4(2737) + 81.0_prec*hh4(3126)
      hh4(2737)=hh4(2737)*hh4(3078)
      hh4(3126)=hh4(1338)*hh4(3125)
      hh4(2060)= - hh4(2737) + hh4(3126) - hh4(2060)
      hh4(2737)=hh4(1138)*hh4(3110)
      hh4(2737)=hh4(2737) - hh4(1747)
      hh4(3126)=hh4(2505)*hh4(3075)
      hh4(3127)=hh4(2266)*hh4(1086)
      hh4(3126)=hh4(3127) + hh4(3126)
      hh4(3127)=hh4(3126)*hh4(3078)
      hh4(3127)=hh4(3127) - hh4(2737)
      hh4(3127)=hh4(3127)*hh4(1288)
      hh4(3128)= - 4.0_prec*hh4(2060) + hh4(3127)
      hh4(3128)=hh4(5)*hh4(3128)
      hh4(3128)= - 12.0_prec*hh4(1526) + hh4(3128)
      hh4(3128)=hh4(5)*hh4(3128)
      hh4(1545)=24.0_prec*hh4(1545) + hh4(3128)
      hh4(1545)=hh4(5)*hh4(1545)
      hh4(2810)=hh4(2810) - hh4(518)
      hh4(3128)=hh4(1199)*hh4(1687)*hh4(2810)
      hh4(3129)=hh4(1551)*hh4(3074)
      hh4(3130)= - 45.0_prec*hh4(2619)
      hh4(3131)=405.0_prec*hh4(522) + hh4(3130)
      hh4(3131)=hh4(2266)*hh4(3131)
      hh4(3132)=hh4(1696)*hh4(3104)
      hh4(3128)=hh4(3132) + hh4(3131) + hh4(3129) + hh4(3128)
      hh4(3128)=hh4(1028)*hh4(3128)
      hh4(2627)=hh4(538)*hh4(2627)
      hh4(2627)=hh4(2627) - hh4(3092)
      hh4(2627)= - hh4(1039)*hh4(1163)*hh4(2627)
      hh4(3092)= - hh4(1701)*hh4(1196)
      hh4(3092)=hh4(3101) + hh4(3092)
      hh4(3092)=hh4(3092)*hh4(2296)
      hh4(3101)= - hh4(2266)*hh4(1076)
      hh4(2627)=hh4(3092) + hh4(2627) + hh4(3101)
      hh4(2627)=9.0_prec*hh4(2627) - hh4(2683)
      hh4(2683)=hh4(520)*hh4(2719)
      hh4(2627)=5.0_prec*hh4(2627) + hh4(2683) + hh4(3128)
      hh4(2627)=hh4(1019)*hh4(2627)
      hh4(2683)= - hh4(1114)*hh4(1287)
      hh4(1355)= - hh4(1355) + hh4(2683)
      hh4(2683)=5.0_prec*hh4(349)
      hh4(1355)=hh4(1355)*hh4(2683)
      hh4(2719)= - hh4(2737)*hh4(2722)
      hh4(1355)=hh4(2719) + hh4(1355) + hh4(2627)
      hh4(2627)=hh4(3127) - hh4(2060)
      hh4(2627)=hh4(2627)*hh4(1296)
      hh4(2719)=hh4(2092)*hh4(1246)
      hh4(2719)=hh4(2719) + hh4(2095)
      hh4(2719)=hh4(2719)*hh4(5)
      hh4(2737)=hh4(2096)*hh4(1265)
      hh4(2719)=hh4(2719) + hh4(2737)
      hh4(2719)=hh4(2719)*hh4(1288)
      hh4(2737)=hh4(1422)*hh4(1019)
      hh4(3092)=hh4(2102)*hh4(2737)
      hh4(2719)=hh4(2719) - hh4(3092)
      hh4(2719)=hh4(2719)*hh4(1288)
      hh4(3092)=hh4(2159)*hh4(3105)
      hh4(3101)=hh4(1531)*XN
      hh4(3128)=hh4(2632)*hh4(3101)
      hh4(2631)=hh4(2631)*z
      hh4(3128)=hh4(3128) + hh4(2631)
      hh4(3128)=hh4(3128)*XN
      hh4(2632)=hh4(2632)*hh4(1531)
      hh4(2632)=hh4(3128) - hh4(2632)
      hh4(2632)=hh4(2632)*XN
      hh4(2631)=hh4(2632) - hh4(2631)
      hh4(2632)=hh4(2631)*hh4(2737)
      hh4(2632)=hh4(2719) + hh4(3092) + hh4(2632)
      hh4(2719)= - hh4(2094)*hh4(3109)
      hh4(2719)=hh4(2719) - hh4(2632)
      hh4(3092)=5.0_prec*hh4(348)
      hh4(2719)=hh4(2719)*hh4(3092)
      hh4(3128)=hh4(2266)*hh4(2166)
      hh4(3128)=hh4(3128) + hh4(2268)
      hh4(3129)=hh4(3128)*hh4(5)
      hh4(3131)=hh4(1196)*hh4(1024)
      hh4(3116)=hh4(3131) - hh4(3116)
      hh4(3131)=hh4(3116)*hh4(1028)
      hh4(3122)=hh4(3131) - hh4(3122)
      hh4(3131)=hh4(3122)*hh4(2211)
      hh4(3129)=hh4(3129) + hh4(3131)
      hh4(3129)=3.0_prec*hh4(3129)
      hh4(2564)=hh4(2564)*hh4(1288)
      hh4(2097)=hh4(2564) + hh4(2097)
      hh4(2564)= - hh4(348)*hh4(2097)
      hh4(2564)=hh4(3129) + hh4(2564)
      hh4(2564)=hh4(2564)*hh4(3117)
      hh4(2823)=hh4(2823) + hh4(9)
      hh4(2647)=hh4(2655) + hh4(2647) + 1080.0_prec*hh4(2823)
      hh4(2647)=hh4(2266)*hh4(2647)
      hh4(2651)= - hh4(3116)*hh4(2651)
      hh4(2655)= - 72.0_prec*hh4(3120)
      hh4(2655)=hh4(2655)*hh4(1199)*hh4(520)
      hh4(2647)=hh4(2651) + hh4(2655) + hh4(2647)
      hh4(2647)=hh4(2647)*hh4(1113)
      hh4(1729)= - hh4(1729)*hh4(3123)
      hh4(2061)=hh4(2061)*hh4(3124)
      hh4(1225)=hh4(1225) + hh4(2564) + hh4(2719) + hh4(2061) + &
     & hh4(1729) + hh4(2627) + 24.0_prec*hh4(1355) + hh4(1545) + hh4(2647)
      hh4(1225)=y*hh4(1225)
      hh4(1355)= - hh4(1556)*hh4(1705)
      hh4(1545)=5.0_prec*hh4(538)
      hh4(1729)= - hh4(1545)*hh4(2902)
      hh4(2061)= - hh4(1014)*hh4(1729)
      hh4(1355)=hh4(2061) + hh4(1355)
      hh4(2061)=hh4(1014)*hh4(1545)
      hh4(2564)=hh4(2061)*hh4(315)
      hh4(2627)=hh4(2900)*hh4(1024)
      hh4(2073)=hh4(2073)*hh4(538)
      hh4(2647)=hh4(2317)*hh4(538)
      hh4(2651)=hh4(1014)*hh4(2647)
      hh4(2073)= - hh4(2073) - hh4(2627) - hh4(2564) + hh4(1355) + &
     & hh4(2651)
      hh4(2073)=hh4(2073)*hh4(1039)
      hh4(2564)=hh4(2271)*hh4(2296)
      hh4(2073)=hh4(2073) + hh4(2564)
      hh4(2627)=hh4(2521)*hh4(2555)
      hh4(2073)=3.0_prec*hh4(2073) + hh4(2627)
      hh4(2073)=hh4(2073)*hh4(3078)
      hh4(2655)=hh4(1718)*hh4(14)
      hh4(2719)=hh4(1114)*hh4(2655)
      hh4(2823)=hh4(1213)*hh4(1594)
      hh4(2719)=hh4(2719) + hh4(2823)
      hh4(2823)=hh4(349)*hh4(1245)
      hh4(3131)=hh4(1757)*hh4(3096)
      hh4(1143)=hh4(1143)*hh4(1713)
      hh4(3132)=75.0_prec*hh4(2276)
      hh4(3133)= - hh4(2640)*hh4(3132)
      hh4(1143)= - 30.0_prec*hh4(2823) + hh4(3133) + hh4(2073) + hh4(1143) + &
     & hh4(2719) + hh4(3131)
      hh4(2073)=hh4(1545)*hh4(360)
      hh4(2823)=hh4(1014)*hh4(2073)
      hh4(3131)=5.0_prec*hh4(362)
      hh4(3133)=hh4(3131)*hh4(538)
      hh4(3134)=hh4(1014)*hh4(3133)
      hh4(2823)=hh4(2823) - hh4(3134)
      hh4(2907)=hh4(2907)*hh4(538)
      hh4(3135)=hh4(2199)*hh4(538)
      hh4(3136)=hh4(1014)*hh4(3135)
      hh4(2907)=hh4(2907) - hh4(2823) + hh4(3136)
      hh4(2907)=hh4(2907)*hh4(1039)
      hh4(3137)=hh4(2276)*hh4(2209)
      hh4(2907)=hh4(2907) + hh4(3137)
      hh4(3138)=hh4(2520)*hh4(2555)
      hh4(2907)=hh4(3138) + 3.0_prec*hh4(2907)
      hh4(2907)=hh4(2907)*hh4(3078)
      hh4(3138)=hh4(1014)*hh4(2975)
      hh4(1453)=hh4(1453) + hh4(3138) - hh4(1469)
      hh4(1453)=hh4(1453)*hh4(3079)
      hh4(3138)=90.0_prec*hh4(349)
      hh4(3138)=hh4(1113)*hh4(3138)
      hh4(3139)=hh4(1263)*hh4(3138)
      hh4(1453)=hh4(2907) - hh4(3139) - hh4(1453) + hh4(1724)
      hh4(2907)=hh4(2507)*hh4(3075)
      hh4(3139)=hh4(2271)*hh4(1086)
      hh4(2907)=hh4(3139) - hh4(2907)
      hh4(2907)=hh4(2907)*hh4(3078)
      hh4(3139)=hh4(1255)*hh4(3138)
      hh4(2065)=hh4(2907) + hh4(3139) - hh4(2065)
      hh4(2907)=hh4(1399)*hh4(2166)
      hh4(3139)=hh4(2907)*hh4(349)
      hh4(3140)=hh4(1114)*hh4(1713)
      hh4(3139)=hh4(3139) - hh4(3140)
      hh4(3141)=hh4(2516)*hh4(3075)
      hh4(3142)=5.0_prec*hh4(1028)
      hh4(3143)=hh4(2276)*hh4(3142)
      hh4(3141)=hh4(3143) - hh4(3141)
      hh4(3143)=hh4(3141)*hh4(2775)
      hh4(3143)=hh4(3143) + hh4(3139)
      hh4(3143)=hh4(3143)*hh4(1608)
      hh4(3144)= - 4.0_prec*hh4(2065) - hh4(3143)
      hh4(3144)=hh4(5)*hh4(3144)
      hh4(3144)=12.0_prec*hh4(1453) + hh4(3144)
      hh4(3144)=hh4(5)*hh4(3144)
      hh4(1143)=24.0_prec*hh4(1143) + hh4(3144)
      hh4(1143)=hh4(5)*hh4(1143)
      hh4(2810)=hh4(1114)*hh4(1565)*hh4(2810)
      hh4(3074)=hh4(1213)*hh4(3074)
      hh4(3132)=hh4(3132)*hh4(2619)
      hh4(3144)=hh4(522)*hh4(2271)
      hh4(3145)=hh4(1691)*hh4(3104)
      hh4(2810)=hh4(3145) - 15.0_prec*hh4(3144) + hh4(3074) + hh4(2810) + &
     & hh4(3132)
      hh4(2810)=hh4(1028)*hh4(2810)
      hh4(3074)=hh4(2873)*hh4(1014)
      hh4(2868)=hh4(2872) + hh4(3074) - hh4(2868)
      hh4(2868)=hh4(2868)*hh4(538)
      hh4(2872)=2.0_prec*hh4(538)
      hh4(3074)=hh4(2202)*hh4(2872)
      hh4(3132)=hh4(3074) + hh4(3136)
      hh4(3136)=hh4(362) - hh4(360)
      hh4(3144)=hh4(3136)*hh4(3132)
      hh4(3145)=hh4(2870)*hh4(1024)
      hh4(3146)=hh4(2548)*hh4(1556)
      hh4(3147)=hh4(3099)*hh4(2061)
      hh4(2868)= - hh4(3144) - hh4(3147) + hh4(3146) + hh4(2868) + &
     & hh4(3145)
      hh4(2868)= - hh4(2868)*hh4(1039)
      hh4(3074)=hh4(3074) + hh4(3134)
      hh4(3074)= - hh4(3074)*hh4(2305)
      hh4(3134)=hh4(3142)*hh4(230)
      hh4(3144)=hh4(2276)*hh4(3134)
      hh4(2868)=hh4(3074) + hh4(2868) + hh4(3144)
      hh4(2627)=3.0_prec*hh4(2868) - hh4(2627)
      hh4(2868)= - hh4(520)*hh4(2916)
      hh4(2627)=5.0_prec*hh4(2627) + hh4(2868) + hh4(2810)
      hh4(2627)=hh4(1019)*hh4(2627)
      hh4(2810)= - hh4(1399)*hh4(1287)
      hh4(1270)= - hh4(1270) + hh4(2810)
      hh4(1270)=hh4(349)*hh4(1270)
      hh4(2810)= - hh4(3139)*hh4(2922)
      hh4(1270)=hh4(2810) + 10.0_prec*hh4(1270) + hh4(2627)
      hh4(2627)= - hh4(3143) - hh4(2065)
      hh4(2627)=hh4(2627)*hh4(1296)
      hh4(2810)=hh4(2106)*hh4(1917)
      hh4(2810)=hh4(2810) + hh4(2112)
      hh4(2810)=hh4(2810)*hh4(5)
      hh4(2868)=hh4(2114)*hh4(1265)
      hh4(2810)=hh4(2810) + hh4(2868)
      hh4(2810)=hh4(2810)*hh4(1288)
      hh4(2868)=hh4(2119)*hh4(2737)
      hh4(2810)=hh4(2810) - hh4(2868)
      hh4(2810)=hh4(2810)*hh4(1288)
      hh4(2868)=hh4(2160)*hh4(3105)
      hh4(2916)=hh4(2885)*hh4(3101)
      hh4(2882)=hh4(2882)*z
      hh4(2916)=hh4(2916) - hh4(2882)
      hh4(2916)=hh4(2916)*XN
      hh4(2885)=hh4(2885)*hh4(1531)
      hh4(2885)=hh4(2916) - hh4(2885)
      hh4(2885)=hh4(2885)*XN
      hh4(2882)=hh4(2885) + hh4(2882)
      hh4(2885)=hh4(2882)*hh4(2737)
      hh4(2810)=hh4(2810) + hh4(2868) - hh4(2885)
      hh4(2868)= - hh4(2111)*hh4(3109)
      hh4(2868)=hh4(2868) - hh4(2810)
      hh4(2868)=hh4(2868)*hh4(3111)
      hh4(2885)=hh4(3132)*hh4(1039)
      hh4(2885)=hh4(2885) + hh4(3137)
      hh4(2916)=hh4(2885)*hh4(2211)
      hh4(2922)=hh4(2271)*hh4(1116)
      hh4(2922)=hh4(2922) + hh4(2277)
      hh4(2922)=hh4(2922)*hh4(5)
      hh4(2916)=hh4(2916) - hh4(2922)
      hh4(2551)=hh4(2551)*hh4(1288)
      hh4(2116)=hh4(2551) + hh4(2116)
      hh4(2551)=hh4(2116)*hh4(348)
      hh4(3074)= - 2.0_prec*hh4(2551) + hh4(2916)
      hh4(3074)=hh4(3074)*hh4(3117)
      hh4(3132)=hh4(2821) + hh4(567)
      hh4(3137)=hh4(2822) + hh4(9) + hh4(568)
      hh4(3139)=hh4(3132) + hh4(3137)
      hh4(3139)=1800.0_prec*hh4(3139)
      hh4(3144)= - hh4(2276)*hh4(3139)
      hh4(3145)=120.0_prec*hh4(520)
      hh4(3120)=hh4(3120)*hh4(3145)
      hh4(3145)= - hh4(1114)*hh4(3120)
      hh4(3146)=hh4(3115)*hh4(1014)
      hh4(3147)=1800.0_prec*hh4(532)
      hh4(3148)= - hh4(3146)*hh4(3147)
      hh4(3144)=hh4(3148) + hh4(3145) + hh4(3144)
      hh4(3144)=hh4(3144)*hh4(1113)
      hh4(1733)= - hh4(1733)*hh4(3123)
      hh4(2066)=hh4(2066)*hh4(3124)
      hh4(1143)=hh4(1225) + hh4(3074) + hh4(2868) + hh4(2066) + &
     & hh4(1733) + hh4(2627) + 24.0_prec*hh4(1270) + hh4(1143) + hh4(3144)
      hh4(1143)=y*hh4(1143)
      hh4(1225)=hh4(2873)*hh4(1239)
      hh4(1225)=hh4(2961) + hh4(1225) + hh4(2852)
      hh4(1225)=hh4(1225)*hh4(538)
      hh4(1270)=4.0_prec*hh4(538)
      hh4(1270)=hh4(2218)*hh4(1270)
      hh4(1733)=hh4(1239)*hh4(3135)
      hh4(2066)=hh4(1270) + hh4(1733)
      hh4(2627)=hh4(3136)*hh4(2066)
      hh4(2852)=hh4(2956)*hh4(1024)
      hh4(2868)=hh4(2548)*hh4(1088)
      hh4(1545)=hh4(1239)*hh4(1545)
      hh4(2873)=hh4(3099)*hh4(1545)
      hh4(1225)= - hh4(2627) - hh4(2873) + hh4(2868) + hh4(1225) + &
     & hh4(2852)
      hh4(1225)= - hh4(1225)*hh4(1039)
      hh4(2627)=hh4(1239)*hh4(3133)
      hh4(1270)=hh4(1270) + hh4(2627)
      hh4(1270)= - hh4(1270)*hh4(2305)
      hh4(2852)=hh4(2281)*hh4(3134)
      hh4(1225)=hh4(1270) + hh4(1225) + hh4(2852)
      hh4(1270)=hh4(2533)*hh4(2555)
      hh4(1225)=3.0_prec*hh4(1225) + hh4(1270)
      hh4(2177)=hh4(520)*hh4(2177)
      hh4(1565)= - hh4(1399)*hh4(2758)*hh4(1565)
      hh4(2533)=75.0_prec*hh4(2281)
      hh4(2758)= - hh4(2533)*hh4(554)
      hh4(1565)=hh4(2758) + hh4(1565)
      hh4(1565)=hh4(1028)*hh4(1565)
      hh4(2758)=hh4(3073) - hh4(2789)
      hh4(2852)=hh4(1028)*hh4(2758)
      hh4(2868)= - hh4(1587)*hh4(2852)
      hh4(2873)= - hh4(522)*hh4(2279)*hh4(2891)
      hh4(1225)=hh4(2873) + 5.0_prec*hh4(1225) + hh4(2177) + hh4(2868) + &
     & hh4(1565)
      hh4(1225)=hh4(1019)*hh4(1225)
      hh4(1260)= - hh4(1260)*hh4(2683)
      hh4(1565)=hh4(1406)*hh4(2263)
      hh4(2177)=hh4(1565)*hh4(349)
      hh4(2868)=hh4(1399)*hh4(1713)
      hh4(2177)=hh4(2177) - hh4(2868)
      hh4(2873)=hh4(15)*hh4(2177)
      hh4(2961)=hh4(412)*hh4(2868)
      hh4(2873)=hh4(2873) - hh4(2961)
      hh4(2961)=hh4(1113)*hh4(551)
      hh4(3074)=hh4(2281)*hh4(2961)
      hh4(3099)=hh4(1197)*hh4(3068)
      hh4(3133)=hh4(1587)*hh4(3099)
      hh4(1999)=hh4(1719)*hh4(1999)
      hh4(1225)=hh4(1999) + hh4(3133) + 450.0_prec*hh4(3074) + 6.0_prec*hh4(1225)&
     &  + hh4(1260) - 30.0_prec*hh4(2873)
      hh4(1260)= - hh4(1088)*hh4(1705)
      hh4(1729)= - hh4(1239)*hh4(1729)
      hh4(1260)=hh4(1729) + hh4(1260)
      hh4(1729)=hh4(1545)*hh4(315)
      hh4(1999)=hh4(2968)*hh4(1024)
      hh4(1093)=hh4(1093)*hh4(538)
      hh4(2647)=hh4(1239)*hh4(2647)
      hh4(1093)= - hh4(1093) - hh4(1999) - hh4(1729) + hh4(1260) + &
     & hh4(2647)
      hh4(1093)=hh4(1093)*hh4(1039)
      hh4(1729)=hh4(2279)*hh4(2296)
      hh4(1093)=hh4(1093) + hh4(1729)
      hh4(1093)=3.0_prec*hh4(1093) - hh4(1270)
      hh4(1093)=hh4(1093)*hh4(3078)
      hh4(1270)=hh4(1399)*hh4(2655)
      hh4(1584)=hh4(1584)*hh4(1713)
      hh4(1999)= - hh4(464)*hh4(1762)
      hh4(2533)= - hh4(2640)*hh4(2533)
      hh4(1093)=hh4(2533) + hh4(1270) + hh4(1999) + hh4(1093) + &
     & hh4(1584)
      hh4(1584)= - hh4(1392)*hh4(2683)
      hh4(1999)=hh4(3068)*hh4(3071)
      hh4(1947)=hh4(3104)*hh4(1947)
      hh4(1093)=hh4(1947) + hh4(1999) + 2.0_prec*hh4(1093) + hh4(1584)
      hh4(1584)=hh4(1239)*hh4(2073)
      hh4(1584)=hh4(1584) - hh4(2627)
      hh4(1947)=hh4(2970)*hh4(538)
      hh4(1733)=hh4(1947) - hh4(1584) + hh4(1733)
      hh4(1733)=hh4(1733)*hh4(1039)
      hh4(1947)=hh4(2281)*hh4(2209)
      hh4(1733)=hh4(1733) + hh4(1947)
      hh4(1999)=hh4(2532)*hh4(3075)
      hh4(1733)=hh4(1999) + 3.0_prec*hh4(1733)
      hh4(1733)=hh4(1733)*hh4(3078)
      hh4(1999)=hh4(1239)*hh4(2975)
      hh4(1589)=hh4(1589) + hh4(1999) - hh4(1593)
      hh4(1589)=hh4(1589)*hh4(3079)
      hh4(1589)=hh4(1733) - hh4(1589)
      hh4(1733)=hh4(1286)*hh4(3110)
      hh4(1999)=hh4(3071)*hh4(1719)
      hh4(1589)= - hh4(1733) + hh4(1999) + 2.0_prec*hh4(1589)
      hh4(1733)=hh4(2279)*hh4(1086)
      hh4(1999)=hh4(1028)*hh4(1007)
      hh4(2073)=hh4(2523)*hh4(1999)
      hh4(1733)=hh4(1733) - hh4(2073)
      hh4(1733)=hh4(1733)*hh4(3078)
      hh4(2073)=hh4(1418)*hh4(3125)
      hh4(1733)=hh4(1733) + hh4(2073) - hh4(2067)
      hh4(2067)=hh4(2281)*hh4(3142)
      hh4(2073)=hh4(2528)*hh4(1999)
      hh4(2067)=hh4(2067) - hh4(2073)
      hh4(2073)=hh4(2067)*hh4(2775)
      hh4(2073)=hh4(2073) + hh4(2177)
      hh4(2073)=hh4(2073)*hh4(1608)
      hh4(2177)= - 4.0_prec*hh4(1733) - hh4(2073)
      hh4(2177)=hh4(5)*hh4(2177)
      hh4(2177)=6.0_prec*hh4(1589) + hh4(2177)
      hh4(2177)=hh4(5)*hh4(2177)
      hh4(1093)=12.0_prec*hh4(1093) + hh4(2177)
      hh4(1093)=hh4(5)*hh4(1093)
      hh4(2177)= - hh4(2073) - hh4(1733)
      hh4(2177)=hh4(2177)*hh4(1296)
      hh4(2209)=hh4(2122)*hh4(1246)
      hh4(2209)=hh4(2209) + hh4(2126)
      hh4(2209)=hh4(2209)*hh4(5)
      hh4(2533)=hh4(2129)*hh4(2737)
      hh4(2209)=hh4(2209) + hh4(2533)
      hh4(2209)=hh4(2209)*hh4(1288)
      hh4(2533)=8.0_prec*XN
      hh4(2627)=hh4(2533)*hh4(1019)
      hh4(2655)=hh4(2134)*hh4(2627)
      hh4(2209)=hh4(2209) + hh4(2655)
      hh4(2209)=hh4(2209)*hh4(1288)
      hh4(2655)=hh4(2161)*hh4(3105)
      hh4(2873)=hh4(2966)*hh4(1883)
      hh4(2963)=hh4(2963)*z
      hh4(2873)=hh4(2873) + hh4(2963)
      hh4(2873)=hh4(2873)*XN
      hh4(2966)=hh4(2966)*hh4(1170)
      hh4(2873)=hh4(2873) - hh4(2966)
      hh4(2873)=hh4(2873)*XN
      hh4(2873)=hh4(2873) - hh4(2963)
      hh4(2963)=hh4(2873)*hh4(2627)
      hh4(2209)=hh4(2209) + hh4(2655) - hh4(2963)
      hh4(2655)= - hh4(2125)*hh4(3109)
      hh4(2655)=hh4(2655) - hh4(2209)
      hh4(2655)=hh4(2655)*hh4(3092)
      hh4(2066)=hh4(2066)*hh4(1039)
      hh4(1947)=hh4(2066) + hh4(1947)
      hh4(2066)=hh4(1947)*hh4(2211)
      hh4(2963)=hh4(2279)*hh4(1116)
      hh4(2963)=hh4(2963) + hh4(2282)
      hh4(2963)=hh4(2963)*hh4(5)
      hh4(2066)=hh4(2066) - hh4(2963)
      hh4(2561)=hh4(2561)*hh4(1288)
      hh4(2130)=hh4(2130) + hh4(2561)
      hh4(2561)= - hh4(348)*hh4(2130)
      hh4(2561)=hh4(2561) + hh4(2066)
      hh4(2561)=hh4(2561)*hh4(3117)
      hh4(2966)= - hh4(2281)*hh4(3139)
      hh4(2970)= - hh4(1399)*hh4(3120)
      hh4(3074)=hh4(3115)*hh4(1239)
      hh4(3120)= - hh4(3074)*hh4(3147)
      hh4(2966)=hh4(3120) + hh4(2970) + hh4(2966)
      hh4(2966)=hh4(2966)*hh4(1113)
      hh4(1735)= - hh4(1735)*hh4(3123)
      hh4(2068)=hh4(2068)*hh4(3124)
      hh4(1093)=hh4(1143) + hh4(2561) + hh4(2655) + hh4(2068) + &
     & hh4(1735) + hh4(2177) + 4.0_prec*hh4(1225) + hh4(1093) + hh4(2966)
      hh4(1093)=y*hh4(1093)
      hh4(1143)=hh4(1615)*hh4(2584)
      hh4(1143)=hh4(1143) + hh4(2997)
      hh4(1225)=hh4(1615)*hh4(553)
      hh4(1225)=hh4(1225) - hh4(1143)
      hh4(1735)=hh4(2620)*hh4(1615)
      hh4(2068)=hh4(1615)*hh4(565)
      hh4(1735)=hh4(1735) + hh4(1225) + hh4(2995) + hh4(2068)
      hh4(1735)=hh4(1735)*hh4(538)
      hh4(2177)=hh4(2233)*hh4(2872)
      hh4(2561)=hh4(1615)*hh4(1024)
      hh4(2655)=hh4(2177) + hh4(2561)
      hh4(2966)=hh4(3136)*hh4(2655)
      hh4(2970)=hh4(2845)*hh4(1024)
      hh4(2548)=hh4(2548)*hh4(2242)
      hh4(2995)=hh4(3100)*hh4(1615)
      hh4(1735)= - hh4(1735) - hh4(2548) - hh4(2970) + hh4(2966) - &
     & hh4(2995)
      hh4(1735)=hh4(1735)*hh4(1039)
      hh4(2548)=hh4(1615)*hh4(1701)
      hh4(2177)=hh4(2548) + hh4(2177)
      hh4(2177)= - hh4(2177)*hh4(2305)
      hh4(2966)=hh4(2285)*hh4(1076)
      hh4(1735)=hh4(2177) + hh4(1735) + hh4(2966)
      hh4(2177)=hh4(2544)*hh4(2555)
      hh4(1735)=3.0_prec*hh4(1735) - hh4(2177)
      hh4(2966)= - hh4(3021)*hh4(1028)
      hh4(2966)= - hh4(3028) + hh4(2966)
      hh4(2966)=hh4(520)*hh4(2966)
      hh4(2970)= - hh4(554)*hh4(2285)
      hh4(2995)= - hh4(522)*hh4(2283)
      hh4(2970)=hh4(2995) + hh4(2970)
      hh4(2891)=hh4(2891)*hh4(2970)
      hh4(2852)= - hh4(1628)*hh4(2852)
      hh4(1735)=5.0_prec*hh4(1735) + hh4(2852) + hh4(2891) + hh4(2966)
      hh4(1735)=hh4(1019)*hh4(1735)
      hh4(2852)=hh4(1472)*hh4(3138)
      hh4(2852)=hh4(2852) - hh4(1770)
      hh4(2891)=hh4(15)*hh4(2852)
      hh4(1735)=hh4(1735) - hh4(2891)
      hh4(1254)= - hh4(1254)*hh4(2683)
      hh4(2891)=hh4(2285)*hh4(2961)
      hh4(2961)=hh4(1628)*hh4(3099)
      hh4(2001)= - hh4(1719)*hh4(2001)
      hh4(2966)=6.0_prec*hh4(520)
      hh4(2970)=hh4(1113)*hh4(2966)
      hh4(2995)=hh4(2970)*hh4(3023)
      hh4(1254)=hh4(2995) + hh4(2001) + hh4(2961) + 90.0_prec*hh4(2891) + &
     & hh4(1254) + 6.0_prec*hh4(1735)
      hh4(1735)= - hh4(2242)*hh4(1705)
      hh4(2001)= - hh4(1615)*hh4(2252)
      hh4(1735)=hh4(1735) + hh4(2001)
      hh4(2001)=hh4(1615)*hh4(2545)
      hh4(2891)=hh4(3009)*hh4(1024)
      hh4(2961)=hh4(3007)*hh4(538)
      hh4(2995)=hh4(1615)*hh4(2451)
      hh4(2001)=hh4(2961) - hh4(2891) - hh4(2001) + hh4(1735) + &
     & hh4(2995)
      hh4(2001)=hh4(2001)*hh4(1039)
      hh4(2891)=hh4(2283)*hh4(2296)
      hh4(2001)=hh4(2001) + hh4(2891)
      hh4(2001)=3.0_prec*hh4(2001) + hh4(2177)
      hh4(2001)=hh4(2001)*hh4(3078)
      hh4(1616)=hh4(1616)*hh4(1713)
      hh4(2177)= - hh4(1972)*hh4(2758)
      hh4(2758)=hh4(2285)*hh4(2468)
      hh4(2961)= - hh4(522)*hh4(2758)
      hh4(1616)=hh4(2961) + hh4(2001) + hh4(1616) + hh4(2177)
      hh4(2001)=hh4(1282)*hh4(2683)
      hh4(2177)=hh4(1626)*hh4(1717)
      hh4(2683)=hh4(396)*hh4(2177)
      hh4(1949)=hh4(3104)*hh4(1949)
      hh4(1616)=hh4(1949) + hh4(2683) + 2.0_prec*hh4(1616) + hh4(2001)
      hh4(1949)=hh4(1615)*hh4(1553)
      hh4(1949)=hh4(1949) - hh4(2548)
      hh4(2001)=hh4(3014) - hh4(2234)
      hh4(2001)=hh4(2001)*hh4(538)
      hh4(2001)= - hh4(2561) + hh4(2001) + hh4(1949)
      hh4(2001)=hh4(2001)*hh4(1039)
      hh4(2548)=hh4(2285)*hh4(2296)
      hh4(2001)=hh4(2001) - hh4(2548)
      hh4(2555)=hh4(2542)*hh4(2555)
      hh4(2001)= - hh4(2555) + 3.0_prec*hh4(2001)
      hh4(2001)=hh4(2001)*hh4(3078)
      hh4(2555)=hh4(1615)*hh4(365)
      hh4(1638)=hh4(2555) - hh4(1635) + hh4(1638)
      hh4(1638)=hh4(1638)*hh4(3079)
      hh4(1638)=hh4(2001) + hh4(1638)
      hh4(2001)=hh4(1291)*hh4(3110)
      hh4(2555)=hh4(1972)*hh4(3104)
      hh4(1638)= - hh4(2555) + hh4(2001) + 2.0_prec*hh4(1638)
      hh4(2001)=hh4(2108)*hh4(3075)
      hh4(2683)=hh4(2283)*hh4(1086)
      hh4(2001)=hh4(2683) - hh4(2001)
      hh4(2001)=hh4(2001)*hh4(3078)
      hh4(2683)=hh4(1482)*hh4(3138)
      hh4(2001)=hh4(2001) + hh4(2683) - hh4(2069)
      hh4(2069)=hh4(2536)*hh4(3075)
      hh4(2683)=hh4(2285)*hh4(1028)
      hh4(2069)=hh4(2683) - hh4(2069)
      hh4(2683)=hh4(2069)*hh4(2785)
      hh4(2683)=hh4(2683) + hh4(2852)
      hh4(2683)=hh4(2683)*hh4(5)
      hh4(2852)= - 4.0_prec*hh4(2001) - hh4(2683)
      hh4(2852)=hh4(5)*hh4(2852)
      hh4(2852)= - 6.0_prec*hh4(1638) + hh4(2852)
      hh4(2852)=hh4(5)*hh4(2852)
      hh4(1616)=12.0_prec*hh4(1616) + hh4(2852)
      hh4(1616)=hh4(5)*hh4(1616)
      hh4(2852)=hh4(2285)*hh4(2705)
      hh4(2961)= - hh4(1626)*hh4(3121)
      hh4(3007)=hh4(1615)*hh4(3114)
      hh4(2561)=hh4(3007) - hh4(2561)
      hh4(3007)= - hh4(2561)*hh4(2701)
      hh4(2852)=hh4(3007) + hh4(2961) + hh4(2852)
      hh4(2852)=hh4(2852)*hh4(1113)
      hh4(2961)= - hh4(2683) - hh4(2001)
      hh4(2961)=hh4(2961)*hh4(1296)
      hh4(3007)=hh4(2138)*hh4(1246)
      hh4(3007)=hh4(3007) + hh4(2142)
      hh4(3007)=hh4(3007)*hh4(5)
      hh4(3007)=hh4(3007) + hh4(2146)
      hh4(3007)=hh4(3007)*hh4(1288)
      hh4(3014)=hh4(2148)*hh4(1265)
      hh4(3007)=hh4(3007) + hh4(3014)
      hh4(3007)=hh4(3007)*hh4(1288)
      hh4(3014)=hh4(2162)*hh4(3105)
      hh4(3021)=hh4(1832)*hh4(3101)
      hh4(3002)=hh4(3002)*z
      hh4(3021)=hh4(3021) + hh4(3002)
      hh4(3021)=hh4(3021)*XN
      hh4(3023)=hh4(1832)*hh4(1531)
      hh4(3021)=hh4(3021) - hh4(3023)
      hh4(3021)=hh4(3021)*XN
      hh4(3002)=hh4(3021) - hh4(3002)
      hh4(3021)=hh4(3002)*hh4(1265)
      hh4(3007)=hh4(3007) + hh4(3014) - hh4(3021)
      hh4(3014)=hh4(2141)*hh4(3109)
      hh4(3014)=hh4(3014) + hh4(3007)
      hh4(3014)=hh4(3014)*hh4(3111)
      hh4(3021)=hh4(2283)*hh4(1116)
      hh4(3021)=hh4(3021) + hh4(2286)
      hh4(3021)=hh4(3021)*hh4(5)
      hh4(2655)=hh4(2655)*hh4(1039)
      hh4(2548)=hh4(2655) + hh4(2548)
      hh4(2655)=hh4(2548)*hh4(2211)
      hh4(2655)=hh4(2655) - hh4(3021)
      hh4(2556)=hh4(2556)*hh4(1920)
      hh4(2146)=hh4(2146) + hh4(2556)
      hh4(2556)=hh4(348)*hh4(2146)
      hh4(2556)=hh4(2556) + hh4(2655)
      hh4(2556)=hh4(2556)*hh4(3117)
      hh4(1737)= - hh4(1737)*hh4(3123)
      hh4(2070)=hh4(2070)*hh4(3124)
      hh4(1093)=hh4(1093) + hh4(2556) + hh4(3014) + hh4(2070) + &
     & hh4(1737) + hh4(2961) + 4.0_prec*hh4(1254) + hh4(1616) + hh4(2852)
      hh4(1093)=y*hh4(1093)
      hh4(1254)= - hh4(1622)*hh4(1713)
      hh4(1616)= - hh4(493)*hh4(1770)
      hh4(1622)=hh4(2789)*hh4(1972)
      hh4(1737)=hh4(1113)*hh4(3068)
      hh4(2070)=hh4(1626)*hh4(1737)
      hh4(2556)=hh4(1628)*hh4(1594)
      hh4(1254)=hh4(2556) + hh4(2070) + hh4(1622) + hh4(1254) + &
     & hh4(1616)
      hh4(1547)= - hh4(1547)*hh4(1713)
      hh4(1616)= - hh4(493) + hh4(1177)
      hh4(1616)=hh4(1809)*hh4(1616)
      hh4(1547)=hh4(3119) + hh4(1547) + hh4(1616)
      hh4(1523)= - hh4(1523)*hh4(1713)
      hh4(1616)=hh4(1711) + hh4(3072)
      hh4(1616)=hh4(1128)*hh4(1616)
      hh4(1622)= - hh4(493)*hh4(1752)
      hh4(1523)=hh4(1523) + hh4(1622) + hh4(1616)
      hh4(1616)=hh4(3054)*hh4(1713)
      hh4(1616)=hh4(1616) - hh4(1720)
      hh4(1622)=hh4(3052)*hh4(1722)
      hh4(1711)= - 2.0_prec*hh4(1616) - hh4(1622)
      hh4(1711)=hh4(5)*hh4(1711)
      hh4(1720)=hh4(1128)*hh4(1716)
      hh4(2070)=hh4(505) + hh4(433)
      hh4(2556)= - hh4(1720)*hh4(2070)
      hh4(1523)=2.0_prec*hh4(1523) + hh4(1711) + hh4(2556)
      hh4(1523)=y*hh4(1523)
      hh4(1527)=hh4(1527)*hh4(1713)
      hh4(1527)=hh4(1527) - hh4(1712)
      hh4(1711)=hh4(1818)*hh4(1714)
      hh4(1714)= - 2.0_prec*hh4(1527) - hh4(1711)
      hh4(1714)=hh4(5)*hh4(1714)
      hh4(2556)=hh4(1199)*hh4(2966)
      hh4(2852)=hh4(1113)*hh4(433)
      hh4(2961)=hh4(2556)*hh4(2852)
      hh4(3014)=hh4(1781)*hh4(520)
      hh4(3023)=hh4(3014)*hh4(1113)
      hh4(3028)=hh4(3023)*hh4(1199)
      hh4(1523)=hh4(1523) - hh4(3028) - hh4(2961) + 2.0_prec*hh4(1547) + &
     & hh4(1714)
      hh4(1523)=y*hh4(1523)
      hh4(1153)= - hh4(1153)*hh4(1713)
      hh4(1547)=hh4(396) - hh4(493)
      hh4(1714)=hh4(1757)*hh4(1547)
      hh4(1153)=hh4(1153) + hh4(2719) + hh4(1714)
      hh4(1459)=hh4(1459)*hh4(1713)
      hh4(1459)=hh4(1459) - hh4(1724)
      hh4(1714)=hh4(1816)*hh4(1725)
      hh4(3054)= - 2.0_prec*hh4(1459) - hh4(1714)
      hh4(3054)=hh4(5)*hh4(3054)
      hh4(3068)=hh4(505)*hh4(520)
      hh4(3072)=hh4(3070)*hh4(3068)
      hh4(3099)=10.0_prec*hh4(520)
      hh4(3110)=hh4(2852)*hh4(3099)
      hh4(3111)=hh4(3110)*hh4(1114)
      hh4(1153)=hh4(1523) - hh4(3072) - hh4(3111) + 2.0_prec*hh4(1153) + &
     & hh4(3054)
      hh4(1153)=y*hh4(1153)
      hh4(1523)=hh4(1587)*hh4(1594)
      hh4(1270)=hh4(1523) + hh4(1270)
      hh4(1150)= - hh4(1150)*hh4(1713)
      hh4(1523)=hh4(1762)*hh4(1547)
      hh4(1150)=hh4(1150) + hh4(1523) + hh4(1270)
      hh4(1523)=hh4(1590)*hh4(1713)
      hh4(1523)=hh4(1523) - hh4(1535)
      hh4(1547)=hh4(1239)*hh4(364)
      hh4(1272)=hh4(1547) - hh4(1272)
      hh4(1272)=hh4(1272)*hh4(1031)
      hh4(1547)=hh4(1272)*hh4(1725)
      hh4(1590)= - 2.0_prec*hh4(1523) - hh4(1547)
      hh4(1590)=hh4(5)*hh4(1590)
      hh4(1725)=hh4(3071)*hh4(3068)
      hh4(3054)=hh4(3110)*hh4(1399)
      hh4(1150)=hh4(1153) - hh4(1725) - hh4(3054) + 2.0_prec*hh4(1150) + &
     & hh4(1590)
      hh4(1150)=y*hh4(1150)
      hh4(1153)=hh4(1633)*hh4(1713)
      hh4(1153)=hh4(1153) - hh4(1727)
      hh4(1590)=hh4(1645) - hh4(1643)
      hh4(1590)=hh4(1590)*hh4(1031)
      hh4(1633)=hh4(1590)*hh4(1722)
      hh4(1645)= - 2.0_prec*hh4(1153) - hh4(1633)
      hh4(1645)=hh4(5)*hh4(1645)
      hh4(1727)= - hh4(2177)*hh4(2070)
      hh4(1150)=hh4(1150) + 2.0_prec*hh4(1254) + hh4(1645) + hh4(1727)
      hh4(1150)=y*hh4(1150)
      hh4(1162)= - hh4(1162)*hh4(1713)
      hh4(1254)=hh4(1663)*hh4(1737)
      hh4(1594)=hh4(1666)*hh4(1594)
      hh4(1645)=hh4(1976)*hh4(2789)
      hh4(1254)=hh4(1645) + hh4(1254) + hh4(1594)
      hh4(1594)= - hh4(493)*hh4(1771)
      hh4(1162)=hh4(1162) + hh4(1594) + hh4(1254)
      hh4(1594)=hh4(1551)*hh4(1717)
      hh4(1594)=hh4(1594) + hh4(1715)
      hh4(1594)=hh4(1594)*hh4(5)
      hh4(1645)=hh4(1128)*hh4(2966)
      hh4(1645)=hh4(1645) + hh4(1723)
      hh4(1645)=hh4(1645)*hh4(5)
      hh4(1715)=4.0_prec*hh4(520)
      hh4(1727)=hh4(1128)*hh4(1715)
      hh4(1645)=hh4(1645) + hh4(1727)
      hh4(1645)=hh4(1645)*y
      hh4(1715)=hh4(1113)*hh4(1715)
      hh4(1727)=hh4(1696)*hh4(1715)
      hh4(1594)=hh4(1645) + hh4(1594) + hh4(1727)
      hh4(1594)=hh4(1594)*y
      hh4(1645)=hh4(1213)*hh4(1717)
      hh4(1645)=hh4(1645) + hh4(1726)
      hh4(1645)=hh4(1645)*hh4(5)
      hh4(1727)=hh4(1691)*hh4(1715)
      hh4(1594)=hh4(1594) + hh4(1645) + hh4(1727)
      hh4(1594)=hh4(1594)*y
      hh4(1645)=hh4(1587)*hh4(1717)
      hh4(1645)=hh4(1645) + hh4(1721)
      hh4(1645)=hh4(1645)*hh4(5)
      hh4(1727)=hh4(1700)*hh4(1715)
      hh4(1594)=hh4(1594) + hh4(1645) + hh4(1727)
      hh4(1594)=hh4(1594)*y
      hh4(1645)=hh4(1628)*hh4(1717)
      hh4(1645)=hh4(1645) + hh4(1728)
      hh4(1645)=hh4(1645)*hh4(5)
      hh4(1727)=hh4(1704)*hh4(1715)
      hh4(1594)=hh4(1594) + hh4(1645) - hh4(1727)
      hh4(1594)=hh4(1594)*y
      hh4(1645)=hh4(1666)*hh4(1717)
      hh4(1645)=hh4(1645) + hh4(1739)
      hh4(1645)=hh4(1645)*hh4(5)
      hh4(1715)=hh4(1708)*hh4(1715)
      hh4(1594)=hh4(1594) + hh4(1645) + hh4(1715)
      hh4(1645)= - hh4(355)*hh4(1594)
      hh4(1630)=hh4(1630)*hh4(1713)
      hh4(1630)=hh4(1630) - hh4(1743)
      hh4(1680)=hh4(1680) - hh4(1678)
      hh4(1680)=hh4(1680)*hh4(1031)
      hh4(1715)=hh4(1680)*hh4(1722)
      hh4(1727)= - 2.0_prec*hh4(1630) - hh4(1715)
      hh4(1727)=hh4(5)*hh4(1727)
      hh4(1737)=hh4(1663)*hh4(1717)
      hh4(2070)= - hh4(1737)*hh4(2070)
      hh4(1150)=hh4(1645) + hh4(1150) + 2.0_prec*hh4(1162) + hh4(1727) + &
     & hh4(2070)
      hh4(1162)=12.0_prec*hh4(355)
      hh4(1150)=hh4(1150)*hh4(1162)
      hh4(1645)=hh4(2670)*hh4(538)
      hh4(1727)= - hh4(2952)*hh4(1705)
      hh4(2070)= - hh4(1653)*hh4(2252)
      hh4(1727)=hh4(2070) + hh4(1727)
      hh4(2070)=hh4(1653)*hh4(2545)
      hh4(2545)=hh4(2985)*hh4(1024)
      hh4(2670)=hh4(1653)*hh4(2451)
      hh4(1645)= - hh4(1645) - hh4(2545) - hh4(2070) + hh4(1727) + &
     & hh4(2670)
      hh4(1645)=hh4(1645)*hh4(1039)
      hh4(2070)=hh4(2287)*hh4(2350)
      hh4(1645)=hh4(1645) + hh4(2070)
      hh4(1645)=hh4(1645)*hh4(2785)
      hh4(2545)=hh4(1976)*hh4(3073)
      hh4(1254)=hh4(2545) - hh4(1254)
      hh4(1655)= - hh4(1655)*hh4(1713)
      hh4(2545)= - hh4(2389)*hh4(2732)
      hh4(2732)=hh4(2287)*hh4(2468)
      hh4(2789)= - hh4(522)*hh4(2732)
      hh4(1645)=hh4(2545) + hh4(2789) + hh4(1645) + hh4(1655) - &
     & hh4(1254)
      hh4(1553)=hh4(1653)*hh4(1553)
      hh4(1655)=hh4(1653)*hh4(1701)
      hh4(1553)=hh4(1553) - hh4(1655)
      hh4(1701)=hh4(3012) - hh4(2241)
      hh4(1701)=hh4(1701)*hh4(538)
      hh4(2545)=hh4(1653)*hh4(1024)
      hh4(1701)= - hh4(2545) + hh4(1701) + hh4(1553)
      hh4(1701)=hh4(1701)*hh4(1039)
      hh4(2789)=hh4(2287)*hh4(2296)
      hh4(1701)=hh4(1701) - hh4(2789)
      hh4(2966)=hh4(2552)*hh4(3075)
      hh4(1701)=hh4(2966) + 3.0_prec*hh4(1701)
      hh4(1701)=hh4(1701)*hh4(3078)
      hh4(2966)=hh4(2457)*hh4(3125)
      hh4(3012)=hh4(1653)*hh4(365)
      hh4(1673)=hh4(3012) - hh4(1670) + hh4(1673)
      hh4(1673)=hh4(1673)*hh4(3079)
      hh4(1673)=hh4(1701) + hh4(2966) + hh4(1673) - hh4(1743)
      hh4(1701)=hh4(2488)*hh4(1999)
      hh4(2865)=hh4(2287)*hh4(2865)
      hh4(1701)=hh4(2865) + hh4(1701)
      hh4(1701)=hh4(1701)*hh4(3078)
      hh4(2865)=hh4(2453)*hh4(3125)
      hh4(1701)=hh4(1701) + hh4(2865) - hh4(2071)
      hh4(2865)=hh4(2445)*hh4(3125)
      hh4(2865)=hh4(2865) - hh4(1771)
      hh4(2966)=hh4(2287)*hh4(1028)
      hh4(1999)=hh4(2549)*hh4(1999)
      hh4(1999)=hh4(2966) + hh4(1999)
      hh4(2966)=hh4(1999)*hh4(2785)
      hh4(2966)=hh4(2966) + hh4(2865)
      hh4(2966)=hh4(2966)*hh4(5)
      hh4(3012)= - 4.0_prec*hh4(1701) - hh4(2966)
      hh4(3012)=hh4(5)*hh4(3012)
      hh4(3012)= - 12.0_prec*hh4(1673) + hh4(3012)
      hh4(3012)=hh4(5)*hh4(3012)
      hh4(1645)=24.0_prec*hh4(1645) + hh4(3012)
      hh4(1645)=hh4(5)*hh4(1645)
      hh4(2623)=hh4(538)*hh4(2623)
      hh4(3012)=hh4(1151)*hh4(538)
      hh4(2530)= - hh4(2623) + hh4(3100) + hh4(3012) + 3.0_prec*hh4(2530)
      hh4(2530)=hh4(1653)*hh4(2530)
      hh4(2623)=hh4(1653)*hh4(2872)
      hh4(2872)=hh4(2623) + hh4(2545)
      hh4(3012)=hh4(3136)*hh4(2872)
      hh4(3073)=hh4(2941)*hh4(1024)
      hh4(2530)= - hh4(3012) + hh4(3073) + hh4(2530)
      hh4(2530)=45.0_prec*hh4(2530)
      hh4(3012)= - XN*hh4(2530)
      hh4(3012)= - XNF + hh4(3012)
      hh4(3012)=XN*hh4(3012)
      hh4(2530)=hh4(2530) + hh4(3012)
      hh4(2530)=XN*hh4(2530)
      hh4(2530)=XNF + hh4(2530)
      hh4(2530)=XN*hh4(2530)
      hh4(3012)= - hh4(3049) + hh4(3043) - hh4(3046)
      hh4(3012)=hh4(1687)*hh4(3012)
      hh4(3043)= - hh4(3103) - hh4(3130)
      hh4(3043)=hh4(2287)*hh4(3043)
      hh4(3046)=hh4(1708)*hh4(1719)
      hh4(3012)=6.0_prec*hh4(3046) + hh4(3012) + hh4(3043)
      hh4(3012)=hh4(1028)*hh4(3012)
      hh4(1687)= - hh4(3041)*hh4(1687)
      hh4(1655)=hh4(1655) + hh4(2623)
      hh4(1655)= - hh4(1655)*hh4(2305)
      hh4(2623)=hh4(2287)*hh4(1076)
      hh4(1655)=hh4(2623) + hh4(1655)
      hh4(1655)=hh4(1687) + hh4(3012) + hh4(2530) + 45.0_prec*hh4(1655)
      hh4(1655)=hh4(1019)*hh4(1655)
      hh4(1486)=hh4(349)*hh4(1486)
      hh4(1687)= - hh4(2865)*hh4(2722)
      hh4(1486)=hh4(1687) - 135.0_prec*hh4(1486) + hh4(1655)
      hh4(1655)=hh4(2287)*hh4(2705)
      hh4(1687)= - hh4(1663)*hh4(3121)
      hh4(2530)=hh4(1653)*hh4(3114)
      hh4(2530)=hh4(2530) - hh4(2545)
      hh4(2545)= - hh4(2530)*hh4(2701)
      hh4(1655)=hh4(2545) + hh4(1687) + hh4(1655)
      hh4(1655)=hh4(1655)*hh4(1113)
      hh4(1687)= - hh4(2966) - hh4(1701)
      hh4(1687)=hh4(1687)*hh4(1296)
      hh4(1382)=hh4(1382) + hh4(1073)
      hh4(1382)=hh4(1382)*hh4(5)
      hh4(2545)=hh4(2115)*hh4(1265)
      hh4(1382)=hh4(1382) + hh4(2545)
      hh4(1382)=hh4(1382)*hh4(1288)
      hh4(2545)=hh4(2155)*hh4(2737)
      hh4(1382)=hh4(1382) + hh4(2545)
      hh4(1382)=hh4(1382)*hh4(1288)
      hh4(2545)=hh4(2164)*hh4(3105)
      hh4(2623)=hh4(2156)*hh4(3101)
      hh4(1423)=hh4(1423)*z
      hh4(2623)=hh4(2623) + hh4(1423)
      hh4(2623)=hh4(2623)*XN
      hh4(2701)=hh4(2156)*hh4(1531)
      hh4(2623)=hh4(2623) - hh4(2701)
      hh4(2623)=hh4(2623)*XN
      hh4(1423)=hh4(2623) - hh4(1423)
      hh4(2623)=hh4(1423)*hh4(2737)
      hh4(1382)=hh4(1382) + hh4(2545) - hh4(2623)
      hh4(2545)= - hh4(1034)*hh4(3109)
      hh4(2545)=hh4(2545) - hh4(1382)
      hh4(2545)=hh4(2545)*hh4(3092)
      hh4(2623)=hh4(2287)*hh4(1197)
      hh4(2623)=hh4(2623) + hh4(2289)
      hh4(2623)=hh4(2623)*hh4(5)
      hh4(2701)=hh4(2872)*hh4(1039)
      hh4(2701)=hh4(2701) + hh4(2789)
      hh4(2705)=hh4(2701)*hh4(2211)
      hh4(2705)=hh4(2705) - hh4(2623)
      hh4(2394)=hh4(2394)*hh4(1288)
      hh4(2152)=hh4(2152) + hh4(2394)
      hh4(2394)= - hh4(348)*hh4(2152)
      hh4(2394)=hh4(2394) + hh4(2705)
      hh4(2394)=hh4(2394)*hh4(3117)
      hh4(1740)= - hh4(1740)*hh4(3123)
      hh4(2071)=hh4(2071) + hh4(1739)
      hh4(2071)=hh4(2071)*hh4(3124)
      hh4(2722)=hh4(2266)*hh4(1126)
      hh4(2789)=hh4(2272)*hh4(2433)
      hh4(2722)=hh4(2722) + hh4(2789)
      hh4(2722)=hh4(2722)*y
      hh4(2789)=hh4(2276)*hh4(1978)
      hh4(2722)=hh4(2722) - hh4(2789)
      hh4(2722)=hh4(2722)*y
      hh4(2865)=hh4(2281)*hh4(1978)
      hh4(2722)=hh4(2722) - hh4(2865)
      hh4(2722)=hh4(2722)*y
      hh4(2872)=hh4(2285)*hh4(1113)
      hh4(2722)=hh4(2722) - hh4(2872)
      hh4(2722)=hh4(2722)*y
      hh4(3012)=hh4(2287)*hh4(1113)
      hh4(2722)=hh4(2722) - hh4(3012)
      hh4(1381)= - hh4(2722)*hh4(1381)
      hh4(1093)=hh4(1150) + hh4(1381) + hh4(1093) + hh4(2394) + &
     & hh4(2545) + hh4(2071) + hh4(1740) + hh4(1687) + 8.0_prec*hh4(1486) + &
     & hh4(1645) + hh4(1655)
      hh4(1150)=hh4(2476)*hh4(5)
      hh4(1150)=hh4(1150) + hh4(1344)
      hh4(1150)=hh4(1150)*y
      hh4(1381)=hh4(2470)*hh4(5)
      hh4(1381)=hh4(1381) + hh4(1493)
      hh4(1150)=hh4(1150) + 4.0_prec*hh4(1381)
      hh4(1150)=hh4(1150)*y
      hh4(1381)= - hh4(1009)*hh4(1150)
      hh4(1486)=6.0_prec*hh4(7)
      hh4(1645)=hh4(1936)*hh4(1486)
      hh4(1655)=hh4(1645) + hh4(1852)
      hh4(1655)=hh4(352)*hh4(1655)
      hh4(1687)=hh4(2479)*hh4(1307)
      hh4(1687)=hh4(1687) + hh4(2491)
      hh4(1740)=2.0_prec*hh4(1009)
      hh4(2071)= - hh4(1687)*hh4(1740)
      hh4(2394)=hh4(1674)*hh4(2263)
      hh4(2394)=hh4(2394) + hh4(1780)
      hh4(2394)=hh4(2394)*hh4(1850)
      hh4(2470)=hh4(1674)*hh4(1307)
      hh4(1381)=hh4(1381) + hh4(2071) + hh4(2394) + hh4(2470) + &
     & hh4(1655)
      hh4(1381)=y*hh4(1381)
      hh4(1655)=hh4(2591) + hh4(2629)
      hh4(1230)=hh4(1655) + hh4(2902) - hh4(1230)
      hh4(2071)=hh4(536) - hh4(315)
      hh4(1557)= - hh4(2687) - hh4(2375) + hh4(1230) + hh4(2071) - &
     & hh4(1557)
      hh4(1557)=hh4(1557)*hh4(1039)
      hh4(1557)=hh4(1557) - hh4(2310)
      hh4(2310)=hh4(3096) + hh4(522)
      hh4(2375)=hh4(2310) + hh4(14)
      hh4(2394)=hh4(505) - hh4(433)
      hh4(2470)= - hh4(2394) - hh4(2375)
      hh4(2470)=hh4(2470)*hh4(1039)
      hh4(2470)= - hh4(1557) + hh4(2470)
      hh4(2470)=hh4(1716)*hh4(2470)
      hh4(1719)= - hh4(1031)*hh4(1719)*hh4(2684)
      hh4(1846)=hh4(1008)*hh4(1846)
      hh4(1846)= - 146.0_prec*hh4(1764) + hh4(1846)
      hh4(1846)=XN*hh4(1846)
      hh4(2476)=hh4(1008)*hh4(1845)
      hh4(1846)=hh4(2476) + hh4(1846)
      hh4(1846)=XN*hh4(1846)
      hh4(1719)=hh4(1719) + 1./3.0_prec*hh4(1846) + hh4(2470)
      hh4(1719)=hh4(1019)*hh4(1719)
      hh4(1846)=hh4(1750)*hh4(1113)
      hh4(2470)=1./3.0_prec*hh4(1752)
      hh4(1846)=hh4(1846) + hh4(2470)
      hh4(2476)=hh4(1846)*hh4(1485)
      hh4(2491)=hh4(12) + 12.
      hh4(2491)=hh4(2491)*hh4(1031)
      hh4(2545)= - hh4(2491)*hh4(1713)
      hh4(2545)= - hh4(2476) - hh4(1784) + hh4(2545)
      hh4(2545)=hh4(5)*hh4(2545)
      hh4(2684)=hh4(361) + hh4(365)
      hh4(2687)=hh4(2684) + hh4(228) - hh4(2040) - hh4(3136) - hh4(366)
      hh4(2687)=hh4(2687)*hh4(1039)
      hh4(2687)=hh4(2687) + hh4(2305)
      hh4(3041)=hh4(1716)*hh4(1019)
      hh4(3043)=hh4(2687)*hh4(3041)
      hh4(1842)=hh4(1842)*hh4(1008)
      hh4(3046)=hh4(1250)*hh4(1008)
      hh4(1842)=hh4(1842) - hh4(3046)
      hh4(1842)=hh4(1842)*XN
      hh4(1466)=hh4(1466)*hh4(1008)
      hh4(1466)=hh4(1842) - hh4(1466)
      hh4(1466)=hh4(1466)*XN
      hh4(1466)=hh4(1466) + hh4(3046)
      hh4(1466)=hh4(1466)*hh4(1248)
      hh4(1842)= - hh4(3104)*hh4(1128)
      hh4(1842)=hh4(2545) + hh4(1842) - hh4(1466) + hh4(3043)
      hh4(1842)=hh4(5)*hh4(1842)
      hh4(2545)=hh4(2481)*hh4(1307)
      hh4(2502)=hh4(2545) + hh4(2502)
      hh4(2545)= - hh4(2502)*hh4(1740)
      hh4(2088)=hh4(5)*hh4(2088)
      hh4(3043)=hh4(2761)*hh4(2562)
      hh4(1848)=hh4(3043) - 1./3.0_prec*hh4(1848) + hh4(2088)
      hh4(1848)=hh4(352)*hh4(1848)
      hh4(2088)=6.0_prec*hh4(352)
      hh4(3043)=hh4(2157)*hh4(2088)
      hh4(3046)=9.0_prec*hh4(520)
      hh4(3049)=hh4(1128)*hh4(3046)
      hh4(3049)=hh4(3049) + hh4(1723)
      hh4(3043)=hh4(3043) - hh4(3049)
      hh4(3043)=hh4(3043)*hh4(2559)
      hh4(3073)= - hh4(1846)*hh4(2761)
      hh4(1381)=hh4(1381) + hh4(3043) + hh4(1848) + hh4(2545) + &
     & hh4(3073) + hh4(1842) + hh4(1719)
      hh4(1381)=y*hh4(1381)
      hh4(1719)=hh4(360) + hh4(228)
      hh4(1842)=3.0_prec*hh4(521)
      hh4(1848)= - hh4(1842) + 3.0_prec*hh4(530)
      hh4(2545)=3.0_prec*hh4(536)
      hh4(1151)=hh4(2545) + hh4(2600) + hh4(1542) - hh4(1151) + &
     & hh4(2582) - hh4(1848) - 27.0_prec*hh4(1719)
      hh4(1151)=hh4(1151)*hh4(1163)
      hh4(1542)=hh4(2643)*hh4(2346)
      hh4(1151)=hh4(1151) + hh4(1542) + hh4(1540) - hh4(2759) - &
     & hh4(1544)
      hh4(1151)=hh4(1151)*hh4(1039)
      hh4(1151)=hh4(1151) - 27.0_prec*hh4(2297)
      hh4(1540)=hh4(1019)*hh4(520)
      hh4(1542)= - hh4(1151)*hh4(1540)
      hh4(1544)=hh4(353)*hh4(1335)
      hh4(1719)= - hh4(1809)*hh4(2375)
      hh4(1809)=hh4(1869)*hh4(1764)
      hh4(1869)=XN*hh4(1008)
      hh4(2375)=hh4(1869)*hh4(1872)
      hh4(2375)= - hh4(1809) + hh4(2375)
      hh4(2375)=XN*hh4(2375)
      hh4(1872)= - hh4(1008)*hh4(1872)
      hh4(1872)=hh4(1872) + hh4(2375)
      hh4(1872)=XN*hh4(1872)
      hh4(1809)=hh4(1809) + hh4(1872)
      hh4(1809)=hh4(1809)*hh4(1248)
      hh4(1542)=hh4(1544) - hh4(3119) + 1./3.0_prec*hh4(1809) + hh4(1542) + &
     & hh4(1719)
      hh4(1035)=hh4(1035) - hh4(2676)
      hh4(1528)= - hh4(2346) + hh4(1035) - hh4(1528) + hh4(2736)
      hh4(1544)=hh4(1075) + hh4(1528)
      hh4(1544)=hh4(1544)*hh4(1163)
      hh4(1530)=hh4(1544) - hh4(1530) - hh4(1533)
      hh4(1530)=hh4(1530)*hh4(1039)
      hh4(1544)=hh4(1199)*hh4(2350)
      hh4(1530)=hh4(1530) + hh4(1544)
      hh4(1719)=hh4(1530)*hh4(1540)
      hh4(1809)=hh4(1862)*hh4(1869)
      hh4(1872)=hh4(1865)*hh4(1764)
      hh4(1809)=hh4(1809) - hh4(1872)
      hh4(1809)=hh4(1809)*XN
      hh4(2375)=hh4(1862)*hh4(1008)
      hh4(1809)=hh4(1809) - hh4(2375)
      hh4(1809)=hh4(1809)*XN
      hh4(1809)=hh4(1809) + hh4(1872)
      hh4(1809)=hh4(1809)*hh4(1248)
      hh4(1872)=3.0_prec*hh4(353)
      hh4(2375)=hh4(1113)*hh4(1872)
      hh4(2582)=hh4(1351)*hh4(2375)
      hh4(1712)=hh4(2582) - hh4(1712) - hh4(1809) + hh4(1719)
      hh4(1719)=hh4(1717)*hh4(1199)
      hh4(1719)=hh4(1746) + hh4(1719)
      hh4(1746)=hh4(1113)*hh4(353)
      hh4(2582)=hh4(1114)*hh4(1746)
      hh4(2582)=hh4(2582) - hh4(1719)
      hh4(2600)=hh4(2582)*hh4(5)
      hh4(2736)=hh4(1390) - 18.
      hh4(2759)=2.0_prec*hh4(2736)
      hh4(1515)=hh4(2759) + hh4(1515)
      hh4(1515)=hh4(1515)*hh4(1031)
      hh4(3043)= - hh4(1515)*hh4(1713)
      hh4(3073)=hh4(1338)*hh4(2375)
      hh4(3043)=hh4(2600) + hh4(3073) - hh4(1789) + hh4(3043)
      hh4(3043)=hh4(5)*hh4(3043)
      hh4(1712)=2.0_prec*hh4(1712) + hh4(3043)
      hh4(1712)=hh4(5)*hh4(1712)
      hh4(2093)=hh4(5)*hh4(2093)
      hh4(2569)=hh4(2569) + hh4(1868)
      hh4(2569)=hh4(2569)*z
      hh4(3043)= - 17.0_prec+ 14./3.0_prec*z
      hh4(2099)= - hh4(3043)*hh4(2099)
      hh4(2099)= - hh4(2569) + hh4(2099)
      hh4(2099)=XN*hh4(2099)
      hh4(3043)=hh4(3043)*hh4(2105)
      hh4(2099)=hh4(3043) + hh4(2099)
      hh4(2099)=XN*hh4(2099)
      hh4(2099)=hh4(2569) + hh4(2099)
      hh4(2099)=hh4(2099)*hh4(1248)
      hh4(2569)=hh4(2094)*hh4(1307)
      hh4(2093)=hh4(2569) + hh4(2099) + hh4(2093)
      hh4(2093)=hh4(352)*hh4(2093)
      hh4(2099)=hh4(2159)*hh4(352)
      hh4(2159)=hh4(3046)*hh4(1208)
      hh4(1722)=hh4(1722)*hh4(1199)
      hh4(2159)=hh4(2159) + hh4(1722)
      hh4(2569)=hh4(2099) - hh4(2159)
      hh4(2569)=hh4(2569)*hh4(1486)
      hh4(2582)=hh4(2582)*hh4(1306)
      hh4(3043)=hh4(2505)*hh4(1307)
      hh4(2514)=hh4(3043) + hh4(2514)
      hh4(3043)= - hh4(2514)*hh4(1740)
      hh4(1381)=hh4(1381) + hh4(2569) - hh4(3028) + hh4(2093) + &
     & hh4(2961) + hh4(3043) + hh4(2582) + 2.0_prec*hh4(1542) + hh4(1712)
      hh4(1381)=y*hh4(1381)
      hh4(1542)= - 5.0_prec*hh4(521) + 5.0_prec*hh4(530)
      hh4(1478)=hh4(2317) - hh4(2893) - hh4(1542) + hh4(1478) + &
     & hh4(1130)
      hh4(1712)=hh4(1478)*hh4(1014)
      hh4(2093)=hh4(1556)*hh4(360)
      hh4(2569)=hh4(1556)*hh4(362)
      hh4(2093)=hh4(2093) - hh4(2569)
      hh4(1100)= - hh4(2901) - hh4(2897) - hh4(2093) + hh4(1712) + &
     & hh4(1100) - hh4(2935) - hh4(1141)
      hh4(1100)=hh4(1100)*hh4(1039)
      hh4(1100)=hh4(1100) - hh4(2321)
      hh4(1141)= - hh4(1100)*hh4(1540)
      hh4(1245)=2.0_prec*hh4(1245)
      hh4(1712)=hh4(353)*hh4(1245)
      hh4(2321)= - hh4(1757)*hh4(2310)
      hh4(1885)=hh4(1885)*hh4(1774)
      hh4(2582)=hh4(1869)*hh4(1786)
      hh4(2582)= - hh4(1885) + hh4(2582)
      hh4(2582)=XN*hh4(2582)
      hh4(1786)= - hh4(1008)*hh4(1786)
      hh4(1786)=hh4(1786) + hh4(2582)
      hh4(1786)=XN*hh4(1786)
      hh4(1786)=hh4(1885) + hh4(1786)
      hh4(1786)=hh4(1786)*hh4(1248)
      hh4(1141)=hh4(1712) + hh4(1786) + hh4(1141) + hh4(2321) - &
     & hh4(2719)
      hh4(1712)=5.0_prec*hh4(360)
      hh4(1460)=hh4(2906) + hh4(1712) - hh4(3131) - hh4(1460) + &
     & hh4(2975) - hh4(2199)
      hh4(1786)= - 18.0_prec+ hh4(1460)
      hh4(1786)=hh4(1786)*hh4(1014)
      hh4(1465)=hh4(1786) - hh4(1465)
      hh4(1465)=hh4(1465)*hh4(1039)
      hh4(1465)=hh4(1465) + hh4(2313)
      hh4(1786)=hh4(1465)*hh4(1540)
      hh4(1885)=hh4(1880)*hh4(1869)
      hh4(1774)=hh4(1774)*hh4(1878)
      hh4(1885)=hh4(1885) - hh4(1774)
      hh4(1885)=hh4(1885)*XN
      hh4(2321)=hh4(1880)*hh4(1008)
      hh4(1885)=hh4(1885) - hh4(2321)
      hh4(1885)=hh4(1885)*XN
      hh4(1774)=hh4(1885) + hh4(1774)
      hh4(1774)=hh4(1774)*hh4(1882)
      hh4(1885)=hh4(1197)*hh4(353)
      hh4(2321)=hh4(1263)*hh4(1885)
      hh4(1724)=hh4(2321) - hh4(1724) - hh4(1774) + hh4(1786)
      hh4(1786)=hh4(1755)*hh4(1113)
      hh4(2321)=5./3.0_prec*hh4(1713)
      hh4(2321)=hh4(1114)*hh4(2321)
      hh4(1786)=hh4(1786) + hh4(2321)
      hh4(2582)=hh4(1399)*hh4(1746)
      hh4(2582)=hh4(2582) - hh4(1786)
      hh4(2719)=hh4(2582)*hh4(1485)
      hh4(1791)=hh4(1791) - 26.
      hh4(1791)=hh4(1791)*hh4(1170)
      hh4(1791)=hh4(1791) + 25.
      hh4(2893)=2.0_prec*hh4(1791)
      hh4(1502)=hh4(2893) + hh4(1502)
      hh4(1502)=hh4(1502)*hh4(1031)
      hh4(2897)= - hh4(1502)*hh4(1713)
      hh4(2901)=hh4(1255)*hh4(1885)
      hh4(2897)=hh4(2719) + hh4(2901) - hh4(1794) + hh4(2897)
      hh4(2897)=hh4(5)*hh4(2897)
      hh4(1724)=2.0_prec*hh4(1724) + hh4(2897)
      hh4(1724)=hh4(5)*hh4(1724)
      hh4(2107)=hh4(5)*hh4(2107)
      hh4(2897)= - hh4(1864) + 7./3.0_prec*XNF
      hh4(2897)=hh4(2897)*z
      hh4(2901)=5./3.0_prec*XNF
      hh4(2897)=hh4(2897) + hh4(2901)
      hh4(2897)=hh4(2897)*z
      hh4(2906)=z + 85./3.
      hh4(2906)=hh4(2906)*z
      hh4(2906)=hh4(2906) - 127./3.
      hh4(2935)=hh4(2906)*hh4(1883)
      hh4(2935)=hh4(2897) + hh4(2935)
      hh4(2935)=XN*hh4(2935)
      hh4(2906)= - hh4(2906)*hh4(1170)
      hh4(2906)=hh4(2906) + hh4(2935)
      hh4(2906)=XN*hh4(2906)
      hh4(2897)= - hh4(2897) + hh4(2906)
      hh4(2897)=hh4(2897)*hh4(1248)
      hh4(2906)=hh4(2111)*hh4(1307)
      hh4(2107)=hh4(2906) + hh4(2897) + hh4(2107)
      hh4(2897)=2.0_prec*hh4(352)
      hh4(2107)=hh4(2107)*hh4(2897)
      hh4(2906)=hh4(2309)*hh4(1713)
      hh4(2906)=hh4(2906) + hh4(1726)
      hh4(2935)=hh4(2160)*hh4(2088)
      hh4(2935)=hh4(2935) - hh4(2906)
      hh4(2935)=hh4(2935)*hh4(2559)
      hh4(2582)=hh4(2582)*hh4(2761)
      hh4(2961)=hh4(2516)*hh4(1307)
      hh4(2525)=hh4(2961) + hh4(2525)
      hh4(2961)= - hh4(2525)*hh4(1740)
      hh4(1141)=hh4(1381) + hh4(2935) - hh4(3072) + hh4(2107) + &
     & hh4(3111) + hh4(2961) + hh4(2582) + 2.0_prec*hh4(1141) + hh4(1724)
      hh4(1141)=y*hh4(1141)
      hh4(1381)=hh4(1478)*hh4(1239)
      hh4(1478)=hh4(1088)*hh4(360)
      hh4(1724)=hh4(1088)*hh4(362)
      hh4(1478)=hh4(1478) - hh4(1724)
      hh4(1381)= - hh4(2969) - hh4(2892) - hh4(1478) + hh4(1381) + &
     & hh4(1580) - hh4(2980) - hh4(1583)
      hh4(1381)=hh4(1381)*hh4(1039)
      hh4(1381)=hh4(1381) - hh4(2331)
      hh4(1580)= - hh4(1381)*hh4(1540)
      hh4(1583)= - hh4(1762)*hh4(2310)
      hh4(1762)= - hh4(1868) + 13./3.0_prec*hh4(1250)
      hh4(2107)=hh4(1891)*hh4(1008)
      hh4(1762)=hh4(1762)*hh4(2107)
      hh4(2310)= - 22.0_prec+ 59./3.0_prec*z
      hh4(2310)=hh4(2310)*hh4(1016)
      hh4(2310)=hh4(2310) - 24.
      hh4(2310)=hh4(2310)*z
      hh4(2310)=hh4(2310) + 36.
      hh4(2331)=hh4(1841)*hh4(1008)
      hh4(2582)=hh4(2310)*hh4(2331)
      hh4(2582)= - hh4(1762) + hh4(2582)
      hh4(2582)=XN*hh4(2582)
      hh4(2310)= - hh4(2310)*hh4(1764)
      hh4(2310)=hh4(2310) + hh4(2582)
      hh4(2310)=XN*hh4(2310)
      hh4(1762)=hh4(1762) + hh4(2310)
      hh4(1762)=hh4(1762)*hh4(1248)
      hh4(1270)=hh4(1762) + hh4(1580) + hh4(1583) - hh4(1270)
      hh4(1460)=hh4(1460)*hh4(1239)
      hh4(1580)=hh4(1656) - 32.
      hh4(1580)=hh4(1580)*z
      hh4(1580)=hh4(1580) + 38.
      hh4(1580)=hh4(1580)*z
      hh4(1580)=hh4(1580) - 13.
      hh4(1580)=2.0_prec*hh4(1580)
      hh4(1460)=hh4(1460) - hh4(1580) - hh4(1592)
      hh4(1460)=hh4(1460)*hh4(1039)
      hh4(1460)=hh4(1460) + hh4(2324)
      hh4(1583)=hh4(1460)*hh4(1540)
      hh4(1592)=hh4(1860)*hh4(1869)
      hh4(1762)=hh4(1890)*hh4(2107)
      hh4(1592)=hh4(1592) - hh4(1762)
      hh4(1592)=hh4(1592)*XN
      hh4(1890)=hh4(1860)*hh4(1008)
      hh4(1592)=hh4(1592) - hh4(1890)
      hh4(1592)=hh4(1592)*XN
      hh4(1592)=hh4(1592) + hh4(1762)
      hh4(1592)=hh4(1592)*hh4(1248)
      hh4(1535)= - hh4(1535) - hh4(1592) + hh4(1583)
      hh4(1583)=hh4(1113)*hh4(3099)
      hh4(1762)=hh4(1607)*hh4(1583)
      hh4(1760)=hh4(1760)*hh4(1113)
      hh4(1760)=hh4(1762) + hh4(1760)
      hh4(1762)=hh4(1406)*hh4(2375)
      hh4(1762)=hh4(1762) - hh4(1760)
      hh4(1890)=hh4(1762)*hh4(5)
      hh4(2107)=hh4(2999) - 71.
      hh4(2107)=hh4(2107)*z
      hh4(2107)=hh4(2107) + 62.
      hh4(2107)=hh4(2107)*z
      hh4(2107)=hh4(2107) - 20.
      hh4(2310)=2.0_prec*hh4(2107)
      hh4(1598)=hh4(2310) + hh4(1598)
      hh4(1598)=hh4(1598)*hh4(1031)
      hh4(2582)= - hh4(1598)*hh4(1713)
      hh4(2892)=hh4(1418)*hh4(2375)
      hh4(2582)=hh4(1890) + hh4(2892) - hh4(1798) + hh4(2582)
      hh4(2582)=hh4(5)*hh4(2582)
      hh4(2892)=hh4(353)*hh4(1286)
      hh4(1535)=hh4(2582) + 2.0_prec*hh4(1535) + hh4(2892)
      hh4(1535)=hh4(5)*hh4(1535)
      hh4(2123)=hh4(5)*hh4(2123)
      hh4(2132)=hh4(2132)*z
      hh4(2582)=hh4(2132) + hh4(2901)
      hh4(2582)=hh4(2582)*z
      hh4(2135)=hh4(2135)*z
      hh4(2135)=hh4(2135) + 70./3.
      hh4(2892)=hh4(2135)*hh4(1841)
      hh4(2892)=hh4(2582) + hh4(2892)
      hh4(2892)=XN*hh4(2892)
      hh4(2135)= - z*hh4(2135)
      hh4(2135)=hh4(2135) + hh4(2892)
      hh4(2135)=XN*hh4(2135)
      hh4(2135)= - hh4(2582) + hh4(2135)
      hh4(2135)=hh4(2135)*hh4(1265)
      hh4(2582)=hh4(2125)*hh4(1307)
      hh4(2123)=hh4(2582) + hh4(2135) + hh4(2123)
      hh4(2123)=hh4(352)*hh4(2123)
      hh4(2135)=hh4(2161)*hh4(352)
      hh4(2161)=hh4(2316)*hh4(1713)
      hh4(2161)=hh4(2161) + hh4(1721)
      hh4(2582)=3.0_prec*hh4(2135) - hh4(2161)
      hh4(2582)=hh4(2582)*hh4(2559)
      hh4(1401)=hh4(1401)*hh4(1603)
      hh4(1401)= - hh4(1401) + 12.0_prec*XNF
      hh4(1401)=hh4(1401)*z
      hh4(1401)=hh4(1401) - 34./3.0_prec*XNF
      hh4(1401)=hh4(1401)*z
      hh4(2892)=hh4(1405)*hh4(12)
      hh4(2935)=11./3.0_prec*XNF
      hh4(1401)=hh4(2935) + hh4(1401) - hh4(2892)
      hh4(1398)=hh4(1398)*hh4(2641)
      hh4(1398)=hh4(1398) + 9.
      hh4(1398)=hh4(1398)*z
      hh4(1398)=hh4(1398) + 7./3.
      hh4(1398)=hh4(1398)*z
      hh4(1398)=hh4(1398) - 2./3.
      hh4(2641)=6.0_prec*hh4(13)
      hh4(2892)=hh4(2641)*hh4(1391)
      hh4(1395)=hh4(1395)*hh4(12)
      hh4(1395)= - hh4(2892) - hh4(1395) + 4.0_prec*hh4(1398)
      hh4(1398)= - XN*hh4(1395)
      hh4(1398)=hh4(1398) - hh4(1401)
      hh4(1398)=XN*hh4(1398)
      hh4(1395)=hh4(1398) + hh4(1395)
      hh4(1395)=XN*hh4(1395)
      hh4(1395)=hh4(1395) + hh4(1401)
      hh4(1395)=hh4(1395)*hh4(1248)
      hh4(1398)=hh4(14)*hh4(1406)*hh4(2166)
      hh4(1395)=hh4(1395) + hh4(1398)
      hh4(1395)=hh4(353)*hh4(1395)
      hh4(1398)=hh4(1762)*hh4(1306)
      hh4(1401)=hh4(2528)*hh4(1307)
      hh4(1401)=hh4(1401) + hh4(2538)
      hh4(1762)= - hh4(1009)*hh4(1401)
      hh4(1141)=hh4(1141) + hh4(2582) - hh4(1725) + hh4(2123) + &
     & hh4(3054) + hh4(1762) + hh4(1398) + hh4(1535) + 2.0_prec*hh4(1270) + &
     & hh4(1395)
      hh4(1141)=y*hh4(1141)
      hh4(1270)=hh4(2591) + hh4(2902)
      hh4(1395)=hh4(1270) + hh4(2071) + hh4(1541)
      hh4(1398)=hh4(1395)*hh4(1615)
      hh4(1535)=hh4(2242)*hh4(360)
      hh4(1725)=hh4(2242)*hh4(362)
      hh4(1535)=hh4(1535) - hh4(1725)
      hh4(1398)= - hh4(1398) + hh4(3010) + hh4(1625) - hh4(1619) + &
     & hh4(1535) + hh4(3006) + hh4(1621)
      hh4(1398)=hh4(1398)*hh4(1039)
      hh4(1398)=hh4(1398) + hh4(2341)
      hh4(1177)=hh4(1028)*hh4(1177)
      hh4(1619)= - hh4(2394) - hh4(522) + hh4(464)
      hh4(1619)=hh4(1028)*hh4(1619)
      hh4(1619)=hh4(1619) - hh4(1177)
      hh4(1619)=hh4(1626)*hh4(1619)
      hh4(1621)= - hh4(1628)*hh4(1028)*hh4(363)
      hh4(1619)=hh4(1621) + hh4(1398) + hh4(1619)
      hh4(1619)=hh4(1716)*hh4(1619)
      hh4(1621)=hh4(1008)*hh4(1903)
      hh4(1625)=5./3.0_prec*hh4(1621)
      hh4(1716)=hh4(1908)*hh4(1603)
      hh4(1716)=hh4(1716) - 12.
      hh4(1716)=hh4(1716)*z
      hh4(1716)=hh4(1716) + 36.
      hh4(1716)=hh4(1716)*z
      hh4(1716)=hh4(1716) - 12.
      hh4(1716)=hh4(1716)*hh4(1170)
      hh4(1762)=hh4(1869)*hh4(1716)
      hh4(1762)=hh4(1625) + hh4(1762)
      hh4(1762)=XN*hh4(1762)
      hh4(1716)= - hh4(1008)*hh4(1716)
      hh4(1716)=hh4(1716) + hh4(1762)
      hh4(1716)=XN*hh4(1716)
      hh4(1625)= - hh4(1625) + hh4(1716)
      hh4(1625)=XN*hh4(1625)
      hh4(1619)=hh4(1625) + hh4(1619)
      hh4(1619)=hh4(1019)*hh4(1619)
      hh4(1625)=hh4(1768)*hh4(1113)
      hh4(1716)=hh4(1651)*hh4(1713)
      hh4(1625)=hh4(1625) + hh4(1716)
      hh4(1762)=hh4(1472)*hh4(1746)
      hh4(1762)=hh4(1762) - hh4(1625)
      hh4(1869)=hh4(1762)*hh4(1485)
      hh4(1390)=hh4(1390) - 52.
      hh4(1390)=hh4(1390)*z
      hh4(1390)=hh4(1390) + 62.
      hh4(1908)=hh4(1390)*z
      hh4(1908)=hh4(1908) - 36.
      hh4(1908)=hh4(1908)*z
      hh4(1908)=hh4(1908) + 10.
      hh4(2123)=2.0_prec*hh4(1908)
      hh4(1643)=hh4(2123) + hh4(1643)
      hh4(1643)=hh4(1643)*hh4(1031)
      hh4(2341)= - hh4(1643)*hh4(1713)
      hh4(1885)=hh4(1482)*hh4(1885)
      hh4(1885)=hh4(1869) + hh4(1885) - hh4(1801) + hh4(2341)
      hh4(1885)=hh4(5)*hh4(1885)
      hh4(2341)=hh4(353)*hh4(1291)
      hh4(2331)=hh4(1905)*hh4(2331)
      hh4(2331)=hh4(2331) + hh4(1621)
      hh4(2331)=hh4(2331)*XN
      hh4(1764)=hh4(1905)*hh4(1764)
      hh4(1764)=hh4(2331) - hh4(1764)
      hh4(1764)=hh4(1764)*XN
      hh4(1621)=hh4(1764) - hh4(1621)
      hh4(1621)=hh4(1621)*hh4(1248)
      hh4(1080)=hh4(1080) - hh4(2684)
      hh4(1764)=hh4(3136) + hh4(1080)
      hh4(2331)=hh4(2692) + hh4(1764)
      hh4(2538)=hh4(2331)*hh4(1615)
      hh4(2582)=hh4(1170) - 9.
      hh4(2582)=hh4(2582)*z
      hh4(2582)=hh4(2582) + 19.
      hh4(2582)=hh4(2582)*z
      hh4(2582)=hh4(2582) - 15.
      hh4(2582)=hh4(2582)*z
      hh4(2582)=hh4(2582) + 4.
      hh4(2582)=4.0_prec*hh4(2582)
      hh4(1634)=hh4(2538) + hh4(2582) + hh4(1634)
      hh4(1634)=hh4(1634)*hh4(1039)
      hh4(1634)=hh4(1634) - hh4(2336)
      hh4(2538)= - hh4(1634)*hh4(3041)
      hh4(1885)=hh4(1885) + hh4(2341) - hh4(2555) - hh4(1621) + &
     & hh4(2538)
      hh4(1885)=hh4(5)*hh4(1885)
      hh4(2139)= - hh4(5)*hh4(2139)
      hh4(1251)=hh4(1251)*hh4(1170)
      hh4(1251)= - hh4(1251) + 17./3.0_prec*XNF
      hh4(1251)=hh4(1251)*hh4(1170)
      hh4(1251)=hh4(1251) - hh4(1868)
      hh4(1251)=hh4(1251)*z
      hh4(2341)=hh4(1236) + 7./3.
      hh4(2341)=hh4(2341)*hh4(1170)
      hh4(2341)=hh4(2341) - 1.
      hh4(2538)= - hh4(2341)*hh4(1883)
      hh4(2538)=hh4(1251) + hh4(2538)
      hh4(2538)=XN*hh4(2538)
      hh4(2341)=hh4(2341)*hh4(1170)
      hh4(2341)=hh4(2341) + hh4(2538)
      hh4(2341)=XN*hh4(2341)
      hh4(1251)= - hh4(1251) + hh4(2341)
      hh4(1251)=hh4(1251)*hh4(1248)
      hh4(2341)= - hh4(2761)*hh4(2568)
      hh4(1251)=hh4(2341) + hh4(1251) + hh4(2139)
      hh4(1251)=hh4(352)*hh4(1251)
      hh4(2139)=hh4(2327)*hh4(1713)
      hh4(2139)=hh4(2139) + hh4(1728)
      hh4(2088)= - hh4(2162)*hh4(2088)
      hh4(2088)=hh4(2088) - hh4(2139)
      hh4(2088)=hh4(2088)*hh4(2559)
      hh4(2341)=2./3.0_prec*XNF
      hh4(2538)=hh4(2570) + hh4(2341)
      hh4(2538)=hh4(2538)*z
      hh4(2341)=hh4(2538) + hh4(2341)
      hh4(2341)=hh4(2341)*z
      hh4(2341)=hh4(2341) - XNF
      hh4(2341)=hh4(2341)*z
      hh4(2341)=hh4(2341) + 1./3.0_prec*XNF
      hh4(1464)=hh4(1464) + 5.0_prec*hh4(2341)
      hh4(1476)=hh4(1474)*hh4(1476)
      hh4(2538)=hh4(2571) - 85.
      hh4(2538)=hh4(2538)*z
      hh4(2538)=hh4(2538) + 254./3.
      hh4(2538)=hh4(2538)*z
      hh4(2538)=hh4(2538) - 70./3.
      hh4(2538)=hh4(2538)*z
      hh4(2538)=hh4(2538) - 1.
      hh4(2538)=hh4(2538)*z
      hh4(2538)=hh4(2538) + 1./3.
      hh4(1468)=hh4(1468)*hh4(12)
      hh4(1468)= - hh4(1468) - hh4(1476) + 2.0_prec*hh4(2538)
      hh4(1476)= - XN*hh4(1468)
      hh4(1476)=hh4(1476) + hh4(1464)
      hh4(1476)=XN*hh4(1476)
      hh4(1468)=hh4(1476) + hh4(1468)
      hh4(1468)=XN*hh4(1468)
      hh4(1464)=hh4(1468) - hh4(1464)
      hh4(1464)=hh4(1464)*hh4(1248)
      hh4(1468)=hh4(14)*hh4(1472)*hh4(1917)
      hh4(1464)=hh4(1464) + hh4(1468)
      hh4(1464)=hh4(353)*hh4(1464)
      hh4(1468)=hh4(1762)*hh4(2761)
      hh4(1476)=hh4(2536)*hh4(1307)
      hh4(1476)=hh4(1476) + hh4(2547)
      hh4(1762)= - hh4(1476)*hh4(1740)
      hh4(1141)=hh4(1141) + hh4(2088) + hh4(1251) + hh4(1762) + &
     & hh4(1468) + hh4(1885) + hh4(1464) + hh4(1619)
      hh4(1141)=y*hh4(1141)
      hh4(1251)= - hh4(1197)*hh4(1915)*hh4(1773)
      hh4(1464)=hh4(2331)*hh4(1653)
      hh4(1236)=hh4(1236) + 9.
      hh4(1236)=hh4(1236)*z
      hh4(1236)=hh4(1236) - 13.
      hh4(1236)=hh4(1236)*z
      hh4(1236)=hh4(1236) + 8.
      hh4(1236)=hh4(1236)*z
      hh4(1236)=hh4(1236) - 2.
      hh4(1236)=2.0_prec*hh4(1236)
      hh4(1464)=hh4(1464) + hh4(1236) + hh4(1669)
      hh4(1464)=hh4(1464)*hh4(1039)
      hh4(1464)=hh4(1464) - hh4(2344)
      hh4(1468)= - hh4(1464)*hh4(1540)
      hh4(1619)=hh4(2457)*hh4(2375)
      hh4(1468)=hh4(1619) - hh4(1743) - hh4(1251) + hh4(1468)
      hh4(1619)=hh4(1775)*hh4(1113)
      hh4(1669)=hh4(1685)*hh4(1717)
      hh4(1619)=hh4(1619) + hh4(1669)
      hh4(1669)=hh4(2445)*hh4(1746)
      hh4(1669)=hh4(1669) - hh4(1619)
      hh4(1743)=hh4(1669)*hh4(5)
      hh4(1762)=hh4(1106)*hh4(1234)
      hh4(1762)=hh4(1762) + 25.
      hh4(1762)=hh4(1762)*z
      hh4(1762)=hh4(1762) - 20.
      hh4(1762)=hh4(1762)*z
      hh4(1762)=hh4(1762) + 10.
      hh4(1762)=hh4(1762)*z
      hh4(1762)=hh4(1762) - 3.
      hh4(1773)=2.0_prec*hh4(1762)
      hh4(1678)=hh4(1773) + hh4(1678)
      hh4(1678)=hh4(1678)*hh4(1031)
      hh4(1775)= - hh4(1678)*hh4(1713)
      hh4(1885)=hh4(2453)*hh4(2375)
      hh4(1775)=hh4(1743) + hh4(1885) - hh4(1805) + hh4(1775)
      hh4(1775)=hh4(5)*hh4(1775)
      hh4(1468)=2.0_prec*hh4(1468) + hh4(1775)
      hh4(1468)=hh4(5)*hh4(1468)
      hh4(1075)=hh4(1395) - hh4(1035) - hh4(1075)
      hh4(1075)=hh4(1075)*hh4(1653)
      hh4(1075)= - hh4(1075) + hh4(1664) + hh4(3011) - hh4(1658) - &
     & hh4(1661)
      hh4(1075)=hh4(1075)*hh4(1039)
      hh4(1075)=hh4(1075) + hh4(2351)
      hh4(1395)=hh4(1075)*hh4(1540)
      hh4(1658)=hh4(2389)*hh4(1872)
      hh4(1661)= - hh4(522)*hh4(1771)
      hh4(1254)=hh4(1658) + hh4(1661) + hh4(1395) + hh4(1254)
      hh4(1395)=hh4(1622) + hh4(1616)
      hh4(1395)=y*hh4(1395)
      hh4(1395)=hh4(1395) + hh4(1711) + hh4(1527)
      hh4(1395)=y*hh4(1395)
      hh4(1395)=hh4(1395) + hh4(1714) + hh4(1459)
      hh4(1395)=y*hh4(1395)
      hh4(1395)=hh4(1395) + hh4(1547) + hh4(1523)
      hh4(1395)=y*hh4(1395)
      hh4(1153)=hh4(1395) + hh4(1633) + hh4(1153)
      hh4(1153)=y*hh4(1153)
      hh4(1395)=hh4(1783)*hh4(1116)
      hh4(1459)=hh4(1395) + hh4(1752)
      hh4(1459)= - hh4(1751) + 3.0_prec*hh4(1459)
      hh4(1459)=hh4(1459)*y
      hh4(1459)=hh4(1459) + hh4(1748) + hh4(1639)
      hh4(1459)=hh4(1459)*y
      hh4(1459)=hh4(1459) + hh4(1756) + hh4(1732)
      hh4(1459)=hh4(1459)*y
      hh4(1459)=hh4(1459) + hh4(1763) + hh4(1734)
      hh4(1459)=hh4(1459)*y
      hh4(1459)=hh4(1459) + hh4(1769) + hh4(1736)
      hh4(1459)=hh4(1459)*y
      hh4(1459)=hh4(1459) + hh4(1777) + hh4(1738)
      hh4(1523)=hh4(355)*hh4(1459)
      hh4(1153)=hh4(1523) + hh4(1153) + hh4(1715) + hh4(1630)
      hh4(1153)=hh4(1153)*hh4(1741)
      hh4(1523)=hh4(5)*hh4(2153)
      hh4(1527)=hh4(1340)*hh4(1170)
      hh4(1527)=hh4(1527) - hh4(2935)
      hh4(1527)=hh4(1527)*z
      hh4(1527)=hh4(1527) + hh4(2901)
      hh4(1527)=hh4(1527)*z
      hh4(1013)=hh4(1013) + 4./3.
      hh4(1013)=hh4(1013)*z
      hh4(1013)=hh4(1013) - 1./3.
      hh4(1547)=hh4(1013)*hh4(1883)
      hh4(1547)=hh4(1527) + hh4(1547)
      hh4(1547)=XN*hh4(1547)
      hh4(1013)= - hh4(1013)*hh4(1170)
      hh4(1013)=hh4(1013) + hh4(1547)
      hh4(1013)=XN*hh4(1013)
      hh4(1013)= - hh4(1527) + hh4(1013)
      hh4(1013)=hh4(1013)*hh4(1248)
      hh4(1013)=hh4(2081) + hh4(1013) + hh4(1523)
      hh4(1013)=hh4(352)*hh4(1013)
      hh4(1523)=hh4(2164)*hh4(352)
      hh4(1527)=hh4(1663)*hh4(1808)
      hh4(1527)=hh4(1527) + hh4(1739)
      hh4(1547)=3.0_prec*hh4(1523) - hh4(1527)
      hh4(1547)=hh4(1547)*hh4(2559)
      hh4(1616)=hh4(1669)*hh4(1306)
      hh4(1622)=hh4(2554)*hh4(5)
      hh4(1630)=hh4(2549)*hh4(1307)
      hh4(1622)=hh4(1630) + hh4(1622)
      hh4(1630)=hh4(1009)*hh4(1622)
      hh4(1633)= - hh4(1737)*hh4(2394)
      hh4(1013)=hh4(1153) + hh4(1141) + hh4(1547) + hh4(1013) + &
     & hh4(1630) + hh4(1616) + 2.0_prec*hh4(1254) + hh4(1468) + hh4(1633)
      hh4(1141)=hh4(1083) + hh4(1979)
      hh4(1153)=hh4(1141)*y
      hh4(1254)=hh4(1139) + hh4(1980)
      hh4(1153)=hh4(1153) + 4.0_prec*hh4(1254)
      hh4(1468)=y*hh4(1009)*hh4(1153)
      hh4(1547)=hh4(1531) - 49./3.
      hh4(1547)=hh4(1547)*z
      hh4(1547)=hh4(1547) + 73./3.
      hh4(1547)=hh4(1547)*z
      hh4(1547)=hh4(1547) - 47./3.
      hh4(1547)=hh4(1547)*z
      hh4(1547)=hh4(1547) + 11./3.
      hh4(1547)=hh4(1031)*hh4(1547)
      hh4(1616)=hh4(1547)*hh4(1978)
      hh4(1616)=hh4(1616) + hh4(2480)
      hh4(1616)=hh4(1616)*hh4(1740)
      hh4(1630)= - hh4(352)*hh4(1936)
      hh4(1468)=hh4(1468) + hh4(1630) + hh4(1616) - hh4(1779)
      hh4(1468)=y*hh4(1468)
      hh4(1616)=hh4(2493)*hh4(1978)
      hh4(1616)=hh4(1616) + hh4(2489)
      hh4(1630)=hh4(1616)*hh4(1740)
      hh4(1633)= - hh4(2157)*hh4(2897)
      hh4(1658)=hh4(1821) + 4.
      hh4(1658)=hh4(1658)*hh4(3079)
      hh4(1395)=hh4(1468) + hh4(1633) + hh4(1630) + hh4(2476) + &
     & hh4(1395) + hh4(1658)
      hh4(1395)=y*hh4(1395)
      hh4(1468)=hh4(2494)*hh4(1170)
      hh4(1468)=hh4(1468) + 199./3.
      hh4(1468)=hh4(1468)*z
      hh4(1468)=hh4(1468) - 257./3.
      hh4(1468)=hh4(1468)*hh4(1016)
      hh4(1468)=hh4(1468) + 887./3.
      hh4(1468)=hh4(1468)*z
      hh4(1468)=hh4(1468) - 103.
      hh4(1468)=hh4(1468)*z
      hh4(1468)=hh4(1468) + 14.
      hh4(1468)=hh4(1031)*hh4(1468)
      hh4(1630)=hh4(1468)*hh4(1113)
      hh4(1630)=hh4(1630) + hh4(2506)
      hh4(1630)=hh4(1630)*hh4(1740)
      hh4(1633)=hh4(1788)*hh4(1113)
      hh4(1658)= - 6.0_prec+ 19./3.0_prec*z
      hh4(1205)=hh4(1205) + 2.0_prec*hh4(1658)
      hh4(1205)=hh4(1205)*hh4(3079)
      hh4(1658)= - hh4(1338)*hh4(1746)
      hh4(1205)=hh4(1395) - hh4(2099) + hh4(1630) - hh4(2600) + &
     & hh4(1658) + hh4(1633) + hh4(1205)
      hh4(1205)=y*hh4(1205)
      hh4(1395)=hh4(1170) - 49./3.
      hh4(1395)=hh4(1395)*z
      hh4(1395)=hh4(1395) + 52.
      hh4(1395)=hh4(1395)*z
      hh4(1395)=hh4(1395) - 257./3.
      hh4(1395)=hh4(1395)*hh4(1016)
      hh4(1395)=hh4(1395) + 398.
      hh4(1395)=hh4(1395)*z
      hh4(1395)=hh4(1395) - 209.
      hh4(1395)=hh4(1395)*z
      hh4(1395)=hh4(1395) + 172./3.
      hh4(1395)=hh4(1395)*z
      hh4(1395)=hh4(1395) - 19./3.
      hh4(1395)=hh4(1031)*hh4(1395)
      hh4(1630)=hh4(1395)*hh4(1113)
      hh4(1630)=hh4(1630) + hh4(2517)
      hh4(1630)=hh4(1630)*hh4(1740)
      hh4(1633)= - hh4(2160)*hh4(2897)
      hh4(1658)=hh4(1793)*hh4(1116)
      hh4(1661)=hh4(1016) - 26./3.
      hh4(1661)=hh4(1661)*hh4(1170)
      hh4(1661)=hh4(1661) + 25./3.
      hh4(1661)=hh4(1785) + 2.0_prec*hh4(1661)
      hh4(1661)=hh4(1661)*hh4(3079)
      hh4(1273)= - hh4(353)*hh4(1273)
      hh4(1205)=hh4(1205) + hh4(1633) + hh4(1630) - hh4(2719) + &
     & hh4(1273) + hh4(1658) + hh4(1661)
      hh4(1205)=y*hh4(1205)
      hh4(1273)=hh4(2518) + 146./3.
      hh4(1273)=hh4(1273)*z
      hh4(1273)=hh4(1273) - 100.
      hh4(1273)=hh4(1273)*hh4(1016)
      hh4(1273)=hh4(1273) + 1774./3.
      hh4(1273)=hh4(1273)*z
      hh4(1273)=hh4(1273) - 418.
      hh4(1273)=hh4(1273)*z
      hh4(1273)=hh4(1273) + 520./3.
      hh4(1273)=hh4(1273)*z
      hh4(1273)=hh4(1273) - 38.
      hh4(1273)=hh4(1273)*z
      hh4(1273)=hh4(1273) + 3.
      hh4(1273)=hh4(1031)*hh4(1273)
      hh4(1630)=hh4(1273)*hh4(1113)
      hh4(1630)=hh4(1630) + hh4(2529)
      hh4(1630)=hh4(1009)*hh4(1630)
      hh4(1633)=hh4(1797)*hh4(1113)
      hh4(1658)=hh4(2105) - 71./3.
      hh4(1658)=hh4(1658)*z
      hh4(1658)=hh4(1658) + 62./3.
      hh4(1658)=hh4(1658)*z
      hh4(1658)=hh4(1658) - 20./3.
      hh4(1498)=hh4(1498) + 2.0_prec*hh4(1658)
      hh4(1498)=hh4(1498)*hh4(3079)
      hh4(1658)= - hh4(1418)*hh4(1746)
      hh4(1205)=hh4(1205) - hh4(2135) + hh4(1630) - hh4(1890) + &
     & hh4(1658) + hh4(1633) + hh4(1498)
      hh4(1205)=y*hh4(1205)
      hh4(1498)=hh4(2109) + 47./3.
      hh4(1498)=hh4(1498)*z
      hh4(1498)=hh4(1498) - 23.
      hh4(1498)=hh4(1498)*hh4(1016)
      hh4(1498)=hh4(1498) + 103.
      hh4(1498)=hh4(1498)*z
      hh4(1498)=hh4(1498) - 172./3.
      hh4(1498)=hh4(1498)*z
      hh4(1498)=hh4(1498) + 19.
      hh4(1498)=hh4(1498)*z
      hh4(1498)=hh4(1498) - 3.
      hh4(1498)=hh4(1887)*hh4(1498)
      hh4(1630)= - hh4(1498)*hh4(1113)
      hh4(1630)=hh4(1630) + hh4(2540)
      hh4(1630)=hh4(1630)*hh4(1740)
      hh4(1633)=hh4(2162)*hh4(2897)
      hh4(1658)=hh4(1765)*hh4(1116)
      hh4(1390)=hh4(1390)*hh4(1603)
      hh4(1390)=hh4(1390) - 12.
      hh4(1390)=hh4(1390)*z
      hh4(1390)=hh4(1390) + 10./3.
      hh4(1390)=hh4(1823) + 2.0_prec*hh4(1390)
      hh4(1390)=hh4(1390)*hh4(3079)
      hh4(1461)= - hh4(353)*hh4(1461)
      hh4(1205)=hh4(1205) + hh4(1633) + hh4(1630) - hh4(1869) + &
     & hh4(1461) + hh4(1658) + hh4(1390)
      hh4(1205)=y*hh4(1205)
      hh4(1390)=hh4(1408) + 22./3.
      hh4(1390)=hh4(1390)*z
      hh4(1390)=hh4(1390) - 8.
      hh4(1390)=hh4(1390)*hh4(1016)
      hh4(1390)=hh4(1390) + 28.
      hh4(1390)=hh4(1390)*z
      hh4(1390)=hh4(1390) - 38./3.
      hh4(1390)=hh4(1390)*z
      hh4(1390)=hh4(1390) + 3.
      hh4(1390)=hh4(1910)*hh4(1390)
      hh4(1408)=hh4(1390)*hh4(1113)
      hh4(1408)=hh4(1408) - hh4(2550)
      hh4(1408)=hh4(1009)*hh4(1408)
      hh4(1461)=hh4(1804)*hh4(1113)
      hh4(1630)=hh4(2543) + 25./3.
      hh4(1630)=hh4(1630)*z
      hh4(1630)=hh4(1630) - 20./3.
      hh4(1630)=hh4(1630)*z
      hh4(1630)=hh4(1630) + 10./3.
      hh4(1630)=hh4(1630)*z
      hh4(1630)=hh4(1630) - 1.
      hh4(1630)=hh4(1834) + 2.0_prec*hh4(1630)
      hh4(1630)=hh4(1630)*hh4(3079)
      hh4(1633)= - hh4(2453)*hh4(1746)
      hh4(1205)=hh4(1205) - hh4(1523) + hh4(1408) - hh4(1743) + &
     & hh4(1633) + hh4(1461) + hh4(1630)
      hh4(1205)=hh4(1205)*hh4(1812)
      hh4(1408)=hh4(2558) + hh4(1924)
      hh4(1461)=hh4(352)*hh4(1408)
      hh4(1523)= - hh4(2308)*hh4(3041)
      hh4(1630)= - hh4(520)*hh4(1921)
      hh4(1630)=hh4(1630) - hh4(1723)
      hh4(1630)=hh4(5)*hh4(1630)
      hh4(1461)=hh4(1523) + hh4(1630) + hh4(1461)
      hh4(1461)=y*hh4(1461)
      hh4(1523)= - 18.0_prec*hh4(1747) - hh4(1722)
      hh4(1523)=hh4(5)*hh4(1523)
      hh4(1630)= - hh4(2295)*hh4(3041)
      hh4(1523)=hh4(1630) + hh4(1523)
      hh4(1630)=hh4(352)*hh4(2097)
      hh4(1461)=hh4(1461) + 3.0_prec*hh4(1523) + hh4(1630)
      hh4(1461)=y*hh4(1461)
      hh4(1523)= - hh4(2309)*hh4(1717)
      hh4(1523)=hh4(1523) - hh4(1726)
      hh4(1523)=hh4(5)*hh4(1523)
      hh4(1630)=hh4(2116)*hh4(2897)
      hh4(1633)= - hh4(2315)*hh4(3041)
      hh4(1461)=hh4(1461) + hh4(1630) + hh4(1633) + hh4(1523)
      hh4(1461)=y*hh4(1461)
      hh4(1523)= - hh4(2316)*hh4(1717)
      hh4(1523)=hh4(1523) - hh4(1721)
      hh4(1523)=hh4(5)*hh4(1523)
      hh4(1630)=hh4(352)*hh4(2130)
      hh4(1633)= - hh4(2326)*hh4(3041)
      hh4(1461)=hh4(1461) + hh4(1630) + hh4(1633) + hh4(1523)
      hh4(1461)=y*hh4(1461)
      hh4(1523)= - hh4(2327)*hh4(1717)
      hh4(1523)=hh4(1523) - hh4(1728)
      hh4(1523)=hh4(5)*hh4(1523)
      hh4(1630)= - hh4(352)*hh4(2146)
      hh4(1633)= - hh4(2335)*hh4(3041)
      hh4(1461)=hh4(1461) + hh4(1630) + hh4(1633) + hh4(1523)
      hh4(1461)=y*hh4(1461)
      hh4(1523)= - hh4(1663)*hh4(2970)
      hh4(1523)=hh4(1523) - hh4(1739)
      hh4(1523)=hh4(5)*hh4(1523)
      hh4(1630)=hh4(352)*hh4(2152)
      hh4(1633)= - hh4(2343)*hh4(3041)
      hh4(1461)=hh4(1461) + hh4(1630) + hh4(1633) + hh4(1523)
      hh4(1523)= - hh4(2897)*hh4(2562)
      hh4(1630)= - hh4(352)*hh4(1944)
      hh4(1523)=hh4(1630) + hh4(2470) + hh4(1523)
      hh4(1523)=y*hh4(1523)
      hh4(1523)=hh4(1523) - hh4(2290)
      hh4(1523)=y*hh4(1523)
      hh4(1630)= - hh4(2111)*hh4(2897)*hh4(1113)
      hh4(1523)=hh4(1523) + hh4(2321) + hh4(1630)
      hh4(1523)=y*hh4(1523)
      hh4(1630)=hh4(1607)*hh4(1718)
      hh4(1633)= - hh4(2125)*hh4(2278)
      hh4(1523)=hh4(1523) + hh4(1630) + hh4(1633)
      hh4(1523)=y*hh4(1523)
      hh4(1630)=hh4(2897)*hh4(2568)
      hh4(1523)=hh4(1523) + hh4(1716) + hh4(1630)
      hh4(1523)=y*hh4(1523)
      hh4(1630)=hh4(1685)*hh4(1713)
      hh4(1633)= - hh4(1034)*hh4(2278)
      hh4(1523)=hh4(1523) + hh4(1630) + hh4(1633)
      hh4(1523)=hh4(1523)*hh4(1812)
      hh4(1461)=2.0_prec*hh4(1461) + hh4(1523)
      hh4(1461)=hh4(6)*hh4(1461)
      hh4(1523)=hh4(1811)*hh4(1933)
      hh4(1013)=hh4(1461) + hh4(1523) + 2.0_prec*hh4(1013) + hh4(1205)
      hh4(1205)=hh4(1394)*hh4(1603)
      hh4(1205)=hh4(1205) + 116.
      hh4(1205)=hh4(1205)*z
      hh4(1205)=hh4(1205) - 214./3.
      hh4(1205)=hh4(1205)*z
      hh4(1391)=hh4(1391)*hh4(1122)
      hh4(1394)=hh4(2641)*hh4(1409)
      hh4(1205)=hh4(1205) + hh4(1394) + hh4(1391) + 35./3.
      hh4(1391)= - XN*hh4(1205)
      hh4(1394)=1./3.0_prec*hh4(1405)
      hh4(1391)= - hh4(1394) + hh4(1391)
      hh4(1391)=XN*hh4(1391)
      hh4(1205)=hh4(1391) + hh4(1205)
      hh4(1205)=XN*hh4(1205)
      hh4(1205)=hh4(1394) + hh4(1205)
      hh4(1205)=hh4(1205)*hh4(1248)
      hh4(1357)= - y*hh4(1357)
      hh4(1276)= - 2.0_prec*hh4(1276) + hh4(1357)
      hh4(1276)=y*hh4(1276)
      hh4(1357)= - hh4(5)*hh4(1412)
      hh4(1205)=hh4(1276) + hh4(1205) + hh4(1357)
      hh4(1205)=y*hh4(1205)
      hh4(1276)= - hh4(1467)*hh4(1485)
      hh4(1357)=hh4(1474)*hh4(12)
      hh4(1386)=hh4(1386)*hh4(13)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1386)= - 61.0_prec+ 37./3.0_prec*z
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) + 350./3.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) - 346./3.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) + 55.
      hh4(1386)=hh4(1386)*z
      hh4(1357)=hh4(1386) - 23./3.0_prec+ 4.0_prec*hh4(1357)
      hh4(1386)= - XN*hh4(1357)
      hh4(1386)=hh4(1386) + hh4(2341)
      hh4(1386)=XN*hh4(1386)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1357)=XN*hh4(1357)
      hh4(1357)=hh4(1357) - hh4(2341)
      hh4(1357)=hh4(1357)*hh4(1248)
      hh4(1205)=hh4(1205) + hh4(1357) + hh4(1276)
      hh4(1205)=y*hh4(1205)
      hh4(1205)=hh4(1205) - hh4(2450)
      hh4(1205)=hh4(370)*hh4(1205)
      hh4(1276)=hh4(1604)*hh4(1531)
      hh4(1276)=hh4(1276) + 13./3.
      hh4(1276)=hh4(1276)*z
      hh4(1276)=hh4(1276) - 2.
      hh4(1276)=hh4(1276)*z
      hh4(1276)=hh4(1276) + 1./3.
      hh4(1276)=hh4(1246)*hh4(1276)*hh4(1910)
      hh4(1357)=hh4(1390)*hh4(1116)
      hh4(1357)=hh4(1357) - hh4(2550)
      hh4(1357)=hh4(5)*hh4(1357)
      hh4(1276)=hh4(1276) + hh4(1357)
      hh4(1276)=hh4(1010)*hh4(1276)
      hh4(1357)=hh4(5)*hh4(2173)
      hh4(1386)=8./3.0_prec*hh4(1113)
      hh4(1390)= - hh4(2465)*hh4(1386)
      hh4(1357)=hh4(1390) + hh4(1357)
      hh4(1390)=hh4(5)*hh4(2814)
      hh4(1386)=hh4(2474)*hh4(1386)
      hh4(1386)=hh4(1386) + hh4(1390)
      hh4(1386)=y*hh4(1386)
      hh4(1357)=4.0_prec*hh4(1357) + hh4(1386)
      hh4(1357)=y*hh4(1010)*hh4(1357)
      hh4(1386)=hh4(1547)*hh4(2259)
      hh4(1386)=hh4(1386) + hh4(2480)
      hh4(1386)=hh4(5)*hh4(1386)
      hh4(1390)=hh4(1031)*hh4(1246)
      hh4(1391)=hh4(2482)*hh4(1603)
      hh4(1391)=hh4(1391) - 4.
      hh4(1391)=hh4(1391)*z
      hh4(1391)=hh4(1391) + 2./3.
      hh4(1391)=hh4(1391)*hh4(1390)
      hh4(1386)=hh4(1391) + hh4(1386)
      hh4(1391)=2.0_prec*hh4(1010)
      hh4(1386)=hh4(1386)*hh4(1391)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1357)=y*hh4(1357)
      hh4(1386)=hh4(5)*hh4(2500)
      hh4(1394)=hh4(2495)*hh4(1603)
      hh4(1394)=hh4(1394) + 23.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) - 58./3.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) + 28./3.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) - 2.
      hh4(1394)=hh4(1394)*hh4(1390)
      hh4(1386)=hh4(1394) + hh4(1386)
      hh4(1386)=hh4(1386)*hh4(1391)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1357)=y*hh4(1357)
      hh4(1386)=hh4(1468)*hh4(1116)
      hh4(1386)=hh4(1386) + hh4(2506)
      hh4(1386)=hh4(5)*hh4(1386)
      hh4(1394)=hh4(2508)*hh4(1603)
      hh4(1394)=hh4(1394) - 39.
      hh4(1394)=hh4(1394)*hh4(1170)
      hh4(1394)=hh4(1394) + 187./3.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) - 80./3.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) + 13./3.
      hh4(1394)=hh4(1394)*hh4(1118)
      hh4(1386)=hh4(1394) + hh4(1386)
      hh4(1386)=hh4(1386)*hh4(1391)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1357)=y*hh4(1357)
      hh4(1386)=hh4(1395)*hh4(1116)
      hh4(1386)=hh4(1386) + hh4(2517)
      hh4(1386)=hh4(5)*hh4(1386)
      hh4(1394)=hh4(2519)*hh4(1603)
      hh4(1394)=hh4(1394) + 23.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) - 39.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) + 136./3.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) - 95./3.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) + 31./3.
      hh4(1394)=hh4(1394)*z
      hh4(1394)=hh4(1394) - 1.
      hh4(1394)=hh4(1394)*hh4(1390)
      hh4(1386)=hh4(1394) + hh4(1386)
      hh4(1386)=hh4(1386)*hh4(1391)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1357)=y*hh4(1357)
      hh4(1273)=hh4(1273)*hh4(1116)
      hh4(1273)=hh4(1273) + hh4(2529)
      hh4(1273)=hh4(5)*hh4(1273)
      hh4(1386)=hh4(2531)*hh4(1603)
      hh4(1386)=hh4(1386) + 34.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) - 8.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) + 1./3.
      hh4(1386)=hh4(1386)*hh4(1390)
      hh4(1273)=hh4(1386) + hh4(1273)
      hh4(1273)=hh4(1010)*hh4(1273)
      hh4(1273)=hh4(1273) + hh4(1357)
      hh4(1273)=y*hh4(1273)
      hh4(1357)= - hh4(1498)*hh4(1116)
      hh4(1357)=hh4(1357) + hh4(2540)
      hh4(1357)=hh4(5)*hh4(1357)
      hh4(1386)=hh4(1603)*hh4(1407)
      hh4(1386)=hh4(1386) + 4.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) - 28./3.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) + 40./3.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) - 31./3.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) + 4.
      hh4(1386)=hh4(1386)*z
      hh4(1386)=hh4(1386) - 2./3.
      hh4(1386)= - hh4(1246)*hh4(1386)*hh4(1887)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1357)=hh4(1357)*hh4(1391)
      hh4(1273)=hh4(1357) + hh4(1273)
      hh4(1273)=y*hh4(1273)
      hh4(1205)=hh4(1205) + hh4(1276) + hh4(1273)
      hh4(1273)= - hh4(1010)*hh4(1607)*hh4(1246)
      hh4(1276)=hh4(1113)*hh4(1010)
      hh4(1357)= - hh4(1114)*hh4(2573)*hh4(1276)
      hh4(1273)=hh4(1273) + hh4(1357)
      hh4(1273)=y*hh4(1273)
      hh4(1357)=2./3.0_prec*hh4(1276)
      hh4(1386)= - hh4(2479)*hh4(1357)
      hh4(1273)=hh4(1386) + hh4(1273)
      hh4(1273)=y*hh4(1273)
      hh4(1386)= - hh4(2481)*hh4(1357)
      hh4(1273)=hh4(1386) + hh4(1273)
      hh4(1273)=y*hh4(1273)
      hh4(1386)= - hh4(2505)*hh4(1357)
      hh4(1273)=hh4(1386) + hh4(1273)
      hh4(1273)=y*hh4(1273)
      hh4(1357)= - hh4(2516)*hh4(1357)
      hh4(1273)=hh4(1357) + hh4(1273)
      hh4(1273)=y*hh4(1273)
      hh4(1357)=hh4(1603) - 4.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) + 52./3.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) - 118./3.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) + 154./3.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) - 118./3.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) + 52./3.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) - 4.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) + 1./3.
      hh4(1276)= - hh4(1276)*hh4(1357)*hh4(1031)
      hh4(1273)=hh4(1276) + hh4(1273)
      hh4(1273)=y*hh4(1273)
      hh4(1276)=hh4(1649) + 17./3.
      hh4(1276)=hh4(1276)*z
      hh4(1276)=hh4(1276) - 28./3.
      hh4(1276)=hh4(1276)*z
      hh4(1276)=hh4(1276) + 28./3.
      hh4(1276)=hh4(1276)*z
      hh4(1276)=hh4(1276) - 17./3.
      hh4(1276)=hh4(1276)*z
      hh4(1276)=hh4(1276) + 2.
      hh4(1276)=hh4(1276)*z
      hh4(1276)=hh4(1276) - 1./3.
      hh4(1276)=hh4(1010)*hh4(1116)*hh4(1276)*hh4(1887)
      hh4(1273)=hh4(1276) + hh4(1273)
      hh4(1273)=y*hh4(1273)
      hh4(1276)=hh4(1607)*hh4(1116)
      hh4(1357)=hh4(2573)*hh4(1138)
      hh4(1357)=hh4(1276) + hh4(1357)
      hh4(1357)=y*hh4(1357)
      hh4(1386)=hh4(1406)*hh4(1113)
      hh4(1357)=hh4(1386) + hh4(1357)
      hh4(1357)=y*hh4(1357)
      hh4(1386)=hh4(1472)*hh4(1113)
      hh4(1357)=2./3.0_prec*hh4(1386) + hh4(1357)
      hh4(1357)=y*hh4(1357)
      hh4(1386)=1./3.0_prec*hh4(1113)
      hh4(1391)=hh4(2445)*hh4(1386)
      hh4(1357)=hh4(1391) + hh4(1357)
      hh4(1357)=hh4(370)*hh4(1357)
      hh4(1386)=hh4(1010)*hh4(2549)*hh4(1386)
      hh4(1273)=hh4(1357) + hh4(1386) + hh4(1273)
      hh4(1273)=hh4(1273)*hh4(1812)
      hh4(1205)=2.0_prec*hh4(1205) + hh4(1273)
      hh4(1273)=hh4(1656) - 16.
      hh4(1273)=hh4(1273)*z
      hh4(1273)=hh4(1273) + 9.
      hh4(1357)=hh4(1273) + hh4(1094)
      hh4(1357)= - hh4(1357)*hh4(1128)
      hh4(1357)=hh4(1357) - hh4(1375)
      hh4(1386)=32./5.0_prec*hh4(371)
      hh4(1357)=hh4(1357)*hh4(1386)
      hh4(1391)=hh4(1821)*hh4(1163)
      hh4(1394)=3.0_prec*hh4(1163)
      hh4(1395)=hh4(1394) + hh4(1391)
      hh4(1395)= - hh4(1395)*hh4(1128)
      hh4(1395)=hh4(1395) - hh4(1183)
      hh4(1395)=hh4(1395)*hh4(1386)
      hh4(1405)=hh4(351)*XN
      hh4(1407)=hh4(1405)*hh4(1019)
      hh4(1409)=hh4(1031)*hh4(1407)
      hh4(1412)= - hh4(1878)*hh4(1409)
      hh4(1395)=hh4(1412) + hh4(1395)
      hh4(1412)=hh4(1821) + 3.
      hh4(1412)= - hh4(1412)*hh4(1128)
      hh4(1412)=hh4(1412) - hh4(1325)
      hh4(1412)=hh4(1412)*hh4(1386)
      hh4(1461)= - XNF*hh4(1409)
      hh4(1412)=hh4(1461) + hh4(1412)
      hh4(1412)=y*hh4(1412)
      hh4(1395)=2.0_prec*hh4(1395) + hh4(1412)
      hh4(1395)=y*hh4(1395)
      hh4(1412)=hh4(1882)*hh4(351)
      hh4(1342)=hh4(1412)*hh4(1342)*hh4(1031)
      hh4(1342)=hh4(1395) + hh4(1342) + hh4(1357)
      hh4(1342)=y*hh4(1342)
      hh4(1357)=hh4(2212) + 8.
      hh4(1357)=hh4(1357)*z
      hh4(1357)=hh4(1357) - 3.
      hh4(1395)=hh4(3060) + hh4(1357)
      hh4(1395)= - hh4(1395)*hh4(1128)
      hh4(1395)=hh4(1395) - hh4(1139)
      hh4(1395)=hh4(1395)*hh4(1386)
      hh4(1253)=hh4(1253)*hh4(1409)
      hh4(1253)=hh4(1253) + hh4(1395)
      hh4(1253)=2.0_prec*hh4(1253) + hh4(1342)
      hh4(1253)=y*hh4(1253)
      hh4(1342)=hh4(2557)*hh4(12)
      hh4(1395)=hh4(1342) + hh4(1505)
      hh4(1395)= - hh4(1395)*hh4(1128)
      hh4(1395)=hh4(1395) - hh4(1073)
      hh4(1386)=hh4(1395)*hh4(1386)
      hh4(1395)=hh4(2365)*hh4(2573)
      hh4(1461)=hh4(371)*hh4(1395)
      hh4(1467)=hh4(1113)*hh4(371)
      hh4(1468)=hh4(1114)*hh4(1467)
      hh4(1461)=hh4(1461) + hh4(1468)
      hh4(1461)=hh4(1461)*y
      hh4(1468)=hh4(371)*hh4(1276)
      hh4(1461)=hh4(1461) + hh4(1468)
      hh4(1461)=hh4(1461)*y
      hh4(1467)=hh4(2567)*hh4(1467)
      hh4(1461)=hh4(1461) + hh4(1467)
      hh4(1467)=hh4(6)*hh4(1461)
      hh4(1468)=y*hh4(351)*hh4(2366)
      hh4(1474)=hh4(351)*hh4(2368)
      hh4(1468)=hh4(1474) + hh4(1468)
      hh4(1468)=y*hh4(1468)
      hh4(1474)=hh4(351)*hh4(1096)
      hh4(1468)=hh4(1474) + hh4(1468)
      hh4(1474)=32.0_prec*hh4(1)
      hh4(1468)=hh4(1468)*hh4(1474)
      hh4(1498)=hh4(1341) - hh4(1249)
      hh4(1498)=hh4(1498)*z
      hh4(1498)=hh4(1498) + hh4(1339)
      hh4(1498)=hh4(1498)*z
      hh4(1498)=hh4(1498) - XNF
      hh4(1409)=hh4(1498)*hh4(1409)
      hh4(1253)=hh4(1468) - 32./5.0_prec*hh4(1467) + hh4(1253) + hh4(1409) + &
     & hh4(1386)
      hh4(1253)=hh4(1)*hh4(1253)
      hh4(1205)=4.0_prec*hh4(1205) + hh4(1253)
      hh4(1205)=hh4(1)*hh4(1205)
      hh4(1013)=8.0_prec*hh4(1013) + hh4(1205)
      hh4(1013)=hh4(1013)*hh4(1970)
      hh4(1205)= - hh4(1007)*hh4(3071)
      hh4(1205)=hh4(1205) - hh4(3083)
      hh4(1205)=hh4(1205)*hh4(1288)
      hh4(1253)=hh4(1007)*hh4(2471)
      hh4(1205)=hh4(1253) + hh4(1205)
      hh4(1253)= - hh4(1007)*hh4(3070)
      hh4(1253)=hh4(1253) - hh4(3082)
      hh4(1253)=hh4(1253)*hh4(1288)
      hh4(1386)= - hh4(1007)*hh4(2477)
      hh4(1253)=hh4(1386) + hh4(1253)
      hh4(1253)=y*hh4(1253)
      hh4(1205)=4.0_prec*hh4(1205) + hh4(1253)
      hh4(1205)=y*hh4(1205)
      hh4(1253)= - hh4(1007)*hh4(2478)
      hh4(1253)=hh4(1253) - hh4(3087)
      hh4(1253)=hh4(5)*hh4(1253)
      hh4(1386)= - hh4(2483)*hh4(1229)*hh4(1113)
      hh4(1253)=hh4(1386) + hh4(1253)
      hh4(1386)=hh4(7)*hh4(1921)
      hh4(1386)=hh4(1386) + 9.0_prec*hh4(2565)
      hh4(1386)=hh4(348)*hh4(1386)
      hh4(1205)=hh4(1205) + 2.0_prec*hh4(1253) + hh4(1386)
      hh4(1205)=hh4(1205)*hh4(3085)
      hh4(1253)= - 2.0_prec*hh4(1564) - hh4(3081)
      hh4(1253)=hh4(5)*hh4(1253)
      hh4(1386)=15.0_prec*hh4(348)
      hh4(1409)=hh4(2558)*hh4(1386)
      hh4(1467)=hh4(1113)*hh4(2269)
      hh4(1468)=hh4(1467)*hh4(1188)
      hh4(1505)= - hh4(2272)*hh4(1113)
      hh4(1505)=hh4(1505) + hh4(1468)
      hh4(1505)=hh4(1505)*hh4(1302)
      hh4(1081)=hh4(1205) + hh4(1505) + hh4(1409) + 2.0_prec*hh4(1081) + &
     & hh4(1253)
      hh4(1081)=y*hh4(1081)
      hh4(1205)=2.0_prec*hh4(2060) - hh4(3127)
      hh4(1205)=hh4(5)*hh4(1205)
      hh4(1253)=hh4(2097)*hh4(1386)
      hh4(1409)=hh4(2266)*hh4(1113)
      hh4(1505)=hh4(348)*hh4(2094)*hh4(1113)
      hh4(1505)= - hh4(1409) + hh4(1505)
      hh4(1523)=90.0_prec*hh4(7)
      hh4(1505)=hh4(1505)*hh4(1523)
      hh4(1081)=hh4(1081) + hh4(1505) + hh4(1253) + 2.0_prec*hh4(1526) + &
     & hh4(1205)
      hh4(1081)=y*hh4(1081)
      hh4(1205)=2.0_prec*hh4(2065) + hh4(3143)
      hh4(1205)=hh4(5)*hh4(1205)
      hh4(1253)=hh4(2111)*hh4(1467)
      hh4(1505)=hh4(2789) + hh4(1253)
      hh4(1505)=hh4(1505)*hh4(1302)
      hh4(1081)=hh4(1081) + hh4(1505) + 30.0_prec*hh4(2551) - 2.0_prec*hh4(1453) + &
     & hh4(1205)
      hh4(1081)=y*hh4(1081)
      hh4(1205)=2.0_prec*hh4(1733) + hh4(2073)
      hh4(1205)=hh4(5)*hh4(1205)
      hh4(1453)=hh4(2130)*hh4(1386)
      hh4(1505)=hh4(1113)*hh4(2270)
      hh4(1526)=hh4(1505)*hh4(2125)
      hh4(1547)=hh4(2865) + hh4(1526)
      hh4(1547)=hh4(1547)*hh4(1302)
      hh4(1081)=hh4(1081) + hh4(1547) + hh4(1453) + hh4(1205) - &
     & hh4(1589)
      hh4(1081)=y*hh4(1081)
      hh4(1205)=2.0_prec*hh4(2001) + hh4(2683)
      hh4(1205)=hh4(5)*hh4(1205)
      hh4(1453)= - hh4(2146)*hh4(1386)
      hh4(1467)=hh4(2141)*hh4(1467)
      hh4(1547)=hh4(2872) - hh4(1467)
      hh4(1547)=hh4(1547)*hh4(1302)
      hh4(1081)=hh4(1081) + hh4(1547) + hh4(1453) + hh4(1205) + &
     & hh4(1638)
      hh4(1081)=y*hh4(1081)
      hh4(1205)=2.0_prec*hh4(1701) + hh4(2966)
      hh4(1205)=hh4(5)*hh4(1205)
      hh4(1453)=hh4(1818)*hh4(1808)
      hh4(1547)=hh4(3052)*hh4(1113)*hh4(1810)
      hh4(1453)=hh4(1453) + hh4(1547)
      hh4(1453)=y*hh4(1453)
      hh4(1547)=hh4(1816)*hh4(1718)
      hh4(1453)=hh4(1547) + hh4(1453)
      hh4(1453)=y*hh4(1453)
      hh4(1547)=hh4(1272)*hh4(1718)
      hh4(1453)=hh4(1547) + hh4(1453)
      hh4(1453)=y*hh4(1453)
      hh4(1547)=hh4(1590)*hh4(1713)
      hh4(1453)=hh4(1547) + hh4(1453)
      hh4(1453)=y*hh4(1453)
      hh4(1547)=hh4(1680)*hh4(1713)
      hh4(1453)=hh4(1790) + hh4(1547) + hh4(1453)
      hh4(1453)=hh4(1453)*hh4(1741)
      hh4(1386)=hh4(2152)*hh4(1386)
      hh4(1547)=hh4(1096)*hh4(2270)
      hh4(1564)=hh4(3012) + hh4(1547)
      hh4(1564)=hh4(1564)*hh4(1302)
      hh4(1081)=hh4(1453) + hh4(1081) + hh4(1564) + hh4(1386) + 2.0_prec*&
     & hh4(1673) + hh4(1205)
      hh4(1205)= - hh4(1229)*hh4(1445)
      hh4(1229)=hh4(1114)*hh4(2433)
      hh4(1386)= - hh4(1007)*hh4(1229)
      hh4(1205)=hh4(1205) + hh4(1386)
      hh4(1205)=y*hh4(1205)
      hh4(1386)= - hh4(2479)*hh4(2062)*hh4(1113)
      hh4(1453)=hh4(2270)*hh4(1128)
      hh4(1205)=hh4(1205) + hh4(1386) + hh4(1453)
      hh4(1205)=y*hh4(1205)
      hh4(1386)= - hh4(3080)*hh4(1019)
      hh4(1205)=hh4(1205) + hh4(1468) + hh4(1386) - 1./15.0_prec*hh4(1752)
      hh4(1205)=y*hh4(1205)
      hh4(1386)= - hh4(3126)*hh4(1019)
      hh4(1453)=hh4(349)*hh4(1127)
      hh4(1468)=hh4(2094)*hh4(1505)
      hh4(1205)=hh4(1205) + hh4(1468) + hh4(1453) + hh4(1386) - 1./5.0_prec*&
     & hh4(1747)
      hh4(1205)=y*hh4(1205)
      hh4(1386)=hh4(3141)*hh4(1019)
      hh4(1453)=hh4(1399)*hh4(1197)
      hh4(1468)=hh4(349)*hh4(1453)
      hh4(1205)=hh4(1205) + hh4(1253) + hh4(1468) + hh4(1386) - 1./3.0_prec*&
     & hh4(3140)
      hh4(1205)=y*hh4(1205)
      hh4(1253)=hh4(2067)*hh4(1019)
      hh4(1386)= - hh4(1607)*hh4(1713)
      hh4(1468)=hh4(1284)*hh4(1406)*hh4(349)
      hh4(1205)=hh4(1205) + hh4(1526) + hh4(1468) + hh4(1253) + &
     & hh4(1386)
      hh4(1205)=y*hh4(1205)
      hh4(1253)=hh4(2069)*hh4(1019)
      hh4(1386)= - hh4(3019)*hh4(1713)
      hh4(1468)=hh4(349)*hh4(1472)*hh4(1197)
      hh4(1205)=hh4(1205) - hh4(1467) + hh4(1468) + hh4(1253) + &
     & hh4(1386)
      hh4(1205)=y*hh4(1205)
      hh4(1253)=hh4(1999)*hh4(1019)
      hh4(1386)= - hh4(3039)*hh4(1713)
      hh4(1467)=hh4(349)*hh4(2445)*hh4(1126)
      hh4(1205)=hh4(1205) + hh4(1547) + hh4(1467) + hh4(1253) + &
     & hh4(1386)
      hh4(1253)=47.0_prec*hh4(1812)
      hh4(1205)=hh4(1205)*hh4(1253)
      hh4(1081)=4.0_prec*hh4(1081) + hh4(1205)
      hh4(1081)=hh4(1081)*hh4(1812)
      hh4(1205)=hh4(2590)*hh4(1024)
      hh4(1205)=hh4(1205) + hh4(3084)
      hh4(1205)=hh4(1205)*hh4(1039)
      hh4(1205)=hh4(1205) - hh4(2642)
      hh4(1386)=hh4(1205)*hh4(2298)
      hh4(1467)=hh4(2266)*hh4(2263)
      hh4(1467)=hh4(1467) + hh4(2268)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)=hh4(3122)*hh4(2298)
      hh4(1467)=hh4(1468) + hh4(1467)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)=hh4(2266)*hh4(1307)
      hh4(1386)=hh4(1468) + hh4(1386) + hh4(1467)
      hh4(1467)= - hh4(1188)*hh4(1854)
      hh4(1467)= - hh4(1853) + hh4(1467) - hh4(2090)
      hh4(1467)=hh4(348)*hh4(1467)
      hh4(1468)=hh4(3077)*hh4(2298)
      hh4(1505)=hh4(2272)*hh4(2263)
      hh4(1505)=hh4(1505) + hh4(2274)
      hh4(1505)=hh4(5)*hh4(1505)
      hh4(1468)=hh4(1468) + hh4(1505)
      hh4(1468)=hh4(5)*hh4(1468)
      hh4(1505)=hh4(2451) + 9.0_prec*hh4(1024)
      hh4(1505)=hh4(1505)*hh4(1039)
      hh4(1505)=hh4(1505) - hh4(2772)
      hh4(1526)=hh4(1505)*hh4(2298)
      hh4(1547)=hh4(2272)*hh4(1307)
      hh4(1467)=hh4(1547) + hh4(1526) + hh4(1468) + hh4(1467)
      hh4(1467)=y*hh4(1467)
      hh4(1468)= - hh4(2094)*hh4(1873)
      hh4(1468)=hh4(1468) + hh4(2098)
      hh4(1468)=hh4(348)*hh4(1468)
      hh4(1386)=hh4(1467) + 3.0_prec*hh4(1386) + hh4(1468)
      hh4(1386)=y*hh4(1386)
      hh4(1467)=hh4(2885)*hh4(2298)
      hh4(1468)= - hh4(2271)*hh4(1126)
      hh4(1468)=hh4(1468) - hh4(2277)
      hh4(1468)=hh4(5)*hh4(1468)
      hh4(1467)=hh4(1467) + hh4(1468)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)= - hh4(2111)*hh4(1873)
      hh4(1468)=hh4(1468) - hh4(2117)
      hh4(1526)=2.0_prec*hh4(348)
      hh4(1468)=hh4(1468)*hh4(1526)
      hh4(1526)=hh4(1556)*hh4(1024)
      hh4(1526)=hh4(1526) + hh4(2651)
      hh4(1526)=hh4(1526)*hh4(1039)
      hh4(1526)=hh4(1526) + hh4(2564)
      hh4(1547)=hh4(1526)*hh4(2298)
      hh4(1564)= - hh4(2276)*hh4(1613)
      hh4(1386)=hh4(1386) + hh4(1468) + hh4(1564) + hh4(1547) + &
     & hh4(1467)
      hh4(1386)=y*hh4(1386)
      hh4(1467)=hh4(1947)*hh4(2298)
      hh4(1468)= - hh4(2279)*hh4(1126)
      hh4(1468)=hh4(1468) - hh4(2282)
      hh4(1468)=hh4(5)*hh4(1468)
      hh4(1467)=hh4(1467) + hh4(1468)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)= - hh4(2125)*hh4(1873)
      hh4(1468)=hh4(1468) - hh4(2131)
      hh4(1468)=hh4(348)*hh4(1468)
      hh4(1547)=hh4(1088)*hh4(1024)
      hh4(1547)=hh4(1547) + hh4(2647)
      hh4(1547)=hh4(1547)*hh4(1039)
      hh4(1547)=hh4(1547) + hh4(1729)
      hh4(1564)=hh4(1547)*hh4(2298)
      hh4(1589)= - hh4(2281)*hh4(1613)
      hh4(1386)=hh4(1386) + hh4(1468) + hh4(1589) + hh4(1564) + &
     & hh4(1467)
      hh4(1386)=y*hh4(1386)
      hh4(1467)= - hh4(2283)*hh4(1126)
      hh4(1467)=hh4(1467) - hh4(2286)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)=hh4(2548)*hh4(2298)
      hh4(1467)=hh4(1468) + hh4(1467)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)=hh4(2141)*hh4(1854)
      hh4(1468)=hh4(1468) + hh4(2147)
      hh4(1468)=hh4(348)*hh4(1468)
      hh4(1564)=hh4(2242)*hh4(1024)
      hh4(1564)=hh4(1564) + hh4(2995)
      hh4(1564)=hh4(1564)*hh4(1039)
      hh4(1564)=hh4(1564) + hh4(2891)
      hh4(1589)=hh4(1564)*hh4(2298)
      hh4(1604)= - hh4(2285)*hh4(1307)
      hh4(1386)=hh4(1386) + hh4(1468) + hh4(1604) + hh4(1589) + &
     & hh4(1467)
      hh4(1386)=y*hh4(1386)
      hh4(1024)=hh4(2952)*hh4(1024)
      hh4(1024)=hh4(1024) + hh4(2670)
      hh4(1024)=hh4(1024)*hh4(1039)
      hh4(1024)=hh4(1024) + hh4(2070)
      hh4(1467)=hh4(1024)*hh4(2298)
      hh4(1468)= - hh4(2287)*hh4(1284)
      hh4(1468)=hh4(1468) - hh4(2289)
      hh4(1468)=hh4(5)*hh4(1468)
      hh4(1589)=hh4(2701)*hh4(2298)
      hh4(1468)=hh4(1589) + hh4(1468)
      hh4(1468)=hh4(5)*hh4(1468)
      hh4(1589)= - hh4(1034)*hh4(1873)
      hh4(1589)=hh4(1589) - hh4(2154)
      hh4(1589)=hh4(348)*hh4(1589)
      hh4(1604)= - hh4(2287)*hh4(1307)
      hh4(1386)=hh4(1386) + hh4(1589) + hh4(1604) + hh4(1467) + &
     & hh4(1468)
      hh4(1467)=hh4(2265)*hh4(1812)
      hh4(1386)=2.0_prec*hh4(1386) + hh4(1467)
      hh4(1386)=hh4(6)*hh4(1386)
      hh4(1467)=hh4(461)*hh4(2014)
      hh4(1468)= - hh4(376) + hh4(457) - hh4(393)
      hh4(1468)= - 96.0_prec*hh4(1468)
      hh4(1468)=hh4(1811)*hh4(1468)
      hh4(1589)=hh4(542) + hh4(569) + hh4(546)
      hh4(1604)=hh4(545) + hh4(556)
      hh4(1630)=hh4(1589) - hh4(1604)
      hh4(1633)=1440.0_prec*hh4(1630)
      hh4(1638)=hh4(566) - hh4(564)
      hh4(1649)= - 1440.0_prec*hh4(1638)
      hh4(1656)=hh4(1649) + hh4(1633)
      hh4(1656)=hh4(2722)*hh4(1656)
      hh4(1013)=hh4(1013) + 120.0_prec*hh4(1386) - 96.0_prec*hh4(1467) + 4.0_prec*&
     & hh4(1093) + hh4(1081) + hh4(1656) + hh4(1468)
      hh4(1013)=hh4(1)*hh4(1013)
      hh4(1081)=hh4(1114)*hh4(1197)
      hh4(1093)=hh4(66) - hh4(29)
      hh4(1386)=hh4(1081)*hh4(1093)
      hh4(1160)=hh4(1344) + hh4(1386) - hh4(1160)
      hh4(1160)=hh4(350)*hh4(1160)
      hh4(1386)=hh4(3062)*hh4(1093)
      hh4(1198)=hh4(1308) + hh4(1386) + hh4(1198)
      hh4(1386)=10.0_prec*hh4(350)
      hh4(1198)=hh4(1198)*hh4(1386)
      hh4(1187)= - hh4(1187)*hh4(2775)
      hh4(1187)=hh4(1187) - hh4(2797)
      hh4(1187)=hh4(5)*hh4(1187)
      hh4(1467)= - hh4(1338)*hh4(1126)
      hh4(1467)=hh4(1467) - hh4(1083)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1351)= - hh4(1351)*hh4(1197)
      hh4(1351)=hh4(1351) + hh4(1467)
      hh4(1351)=hh4(5)*hh4(1351)
      hh4(1335)= - hh4(1344) - 2.0_prec*hh4(1335) + hh4(1351)
      hh4(1335)=hh4(1335)*hh4(1343)
      hh4(1187)=hh4(1335) - hh4(2195) + hh4(1187) + hh4(1219)
      hh4(1219)=hh4(1363)*hh4(1093)
      hh4(1219)=hh4(1336) + hh4(1219) + hh4(1329)
      hh4(1329)=5.0_prec*hh4(350)
      hh4(1219)=hh4(1219)*hh4(1329)
      hh4(1335)=hh4(2172)*hh4(2775)
      hh4(1335)=hh4(1335) - hh4(2774)
      hh4(1335)=hh4(5)*hh4(1335)
      hh4(1335)= - hh4(2777) - 3.0_prec*hh4(2688) + hh4(1335)
      hh4(1344)=hh4(1560) + hh4(1561)
      hh4(1351)=hh4(410) + hh4(1122) + hh4(486)
      hh4(1351)=hh4(1080) + 1./3.0_prec*hh4(1351)
      hh4(1351)=hh4(1351)*hh4(1128)
      hh4(1363)=1./3.0_prec*hh4(1128)
      hh4(1363)= - hh4(464)*hh4(1363)
      hh4(1344)=hh4(1567) + hh4(1351) + hh4(1363) + 1./3.0_prec*hh4(1344)
      hh4(1351)=hh4(2076) + 1./9.0_prec*hh4(1325)
      hh4(1351)=hh4(5)*hh4(1351)
      hh4(1351)=hh4(2741) + hh4(1351)
      hh4(1351)=hh4(5)*hh4(1351)
      hh4(1363)= - 2./3.0_prec*hh4(433) + 14./9.0_prec*zeta3
      hh4(1363)=hh4(1128)*hh4(1363)
      hh4(1344)=2.0_prec*hh4(1344) + hh4(1351) + hh4(1363)
      hh4(1344)=hh4(372)*hh4(1344)
      hh4(1351)= - hh4(2780)*hh4(1454)
      hh4(1363)= - hh4(2738)*hh4(1486)
      hh4(1363)=hh4(1363) - hh4(2766)
      hh4(1363)=y*hh4(1363)
      hh4(1467)=hh4(2776)*hh4(1128)
      hh4(1335)=90.0_prec*hh4(1363) + hh4(1351) + 2./3.0_prec*hh4(1467) + 10.0_prec*&
     & hh4(1335) + hh4(1344)
      hh4(1335)=y*hh4(1335)
      hh4(1344)=hh4(2800)*hh4(1122)
      hh4(1351)=hh4(1080)*hh4(1819)
      hh4(1363)=hh4(1163)*hh4(1541)
      hh4(1344)=hh4(1363) + hh4(1344) + hh4(1351)
      hh4(1344)=hh4(1344)*hh4(1128)
      hh4(1351)=hh4(1439) - hh4(1624)
      hh4(1363)= - hh4(1199)*hh4(1351)
      hh4(1439)=hh4(1819)*hh4(1031)
      hh4(1467)=hh4(1439)*hh4(1202)
      hh4(1344)=hh4(1467) + hh4(1344) + hh4(1363)
      hh4(1363)=hh4(1572)*hh4(1199)
      hh4(1467)=hh4(2074) + hh4(1363)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1467)=hh4(2799) + hh4(1467)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)=hh4(1631) - hh4(1575)
      hh4(1560)= - hh4(1199)*hh4(1468)
      hh4(1344)=2.0_prec*hh4(1344) + hh4(1467) + hh4(1560)
      hh4(1344)=hh4(372)*hh4(1344)
      hh4(1467)=hh4(350)*hh4(1334)
      hh4(1467)= - 6.0_prec*hh4(2828) + hh4(1467)
      hh4(1467)=hh4(1467)*hh4(1302)
      hh4(1560)=hh4(3061)*hh4(1208)
      hh4(1561)=30.0_prec*hh4(2818)
      hh4(1575)=hh4(1334)*hh4(1561)
      hh4(1631)=30.0_prec*hh4(1128)
      hh4(1656)=hh4(2831)*hh4(1631)
      hh4(1187)=hh4(1335) + hh4(1575) + hh4(1656) + hh4(1467) + &
     & hh4(1219) + hh4(1560) + 30.0_prec*hh4(1187) + hh4(1344)
      hh4(1187)=y*hh4(1187)
      hh4(1219)= - hh4(2113)*hh4(2298)
      hh4(1219)=hh4(1219) - hh4(2946)
      hh4(1219)=hh4(5)*hh4(1219)
      hh4(1335)= - hh4(1255)*hh4(1126)
      hh4(1335)=hh4(1335) - hh4(1139)
      hh4(1335)=hh4(5)*hh4(1335)
      hh4(1263)= - hh4(1263)*hh4(1197)
      hh4(1263)=hh4(1263) + hh4(1335)
      hh4(1263)=hh4(5)*hh4(1263)
      hh4(1245)= - hh4(1493) - hh4(1245) + hh4(1263)
      hh4(1263)=18.0_prec*hh4(18)
      hh4(1245)=hh4(1245)*hh4(1263)
      hh4(1219)=hh4(1245) - hh4(2110) - 6.0_prec*hh4(2842) + hh4(1219)
      hh4(1245)=hh4(2930)*hh4(1122)
      hh4(1335)=hh4(1080)*hh4(1814)
      hh4(1344)=hh4(1541)*hh4(2928)
      hh4(1245)=hh4(1344) + hh4(1245) + hh4(1335)
      hh4(1245)=hh4(1245)*hh4(1128)
      hh4(1335)= - hh4(2931)*hh4(1351)
      hh4(1344)=hh4(1814)*hh4(1031)
      hh4(1467)=hh4(1344)*hh4(1202)
      hh4(1245)=hh4(1467) + hh4(1245) + hh4(1335)
      hh4(1335)=hh4(2064) + 5./9.0_prec*hh4(1083)
      hh4(1335)=hh4(5)*hh4(1335)
      hh4(1335)= - hh4(2929) + hh4(1335)
      hh4(1335)=hh4(5)*hh4(1335)
      hh4(1467)= - 10./3.0_prec*hh4(2852) + 70./9.0_prec*hh4(1161)
      hh4(1467)=hh4(1114)*hh4(1467)
      hh4(1245)=2.0_prec*hh4(1245) + hh4(1335) + hh4(1467)
      hh4(1245)=hh4(372)*hh4(1245)
      hh4(1335)=hh4(350)*hh4(1228)
      hh4(1335)=hh4(1335) - hh4(2958)
      hh4(1335)=hh4(1335)*hh4(1454)
      hh4(1467)=hh4(1228)*hh4(2819)
      hh4(1560)=hh4(2776)*hh4(1138)
      hh4(1575)=60.0_prec*hh4(1113)
      hh4(1656)=hh4(1575)*hh4(2831)
      hh4(1658)=hh4(1199)*hh4(1656)
      hh4(1187)=hh4(1187) + hh4(1467) + hh4(1658) + hh4(1335) + &
     & hh4(1198) + 10./3.0_prec*hh4(1560) + 10.0_prec*hh4(1219) + hh4(1245)
      hh4(1187)=y*hh4(1187)
      hh4(1198)=hh4(1418)*hh4(1113)
      hh4(1219)= - hh4(1406)*hh4(1069)
      hh4(1219)= - hh4(1198) + hh4(1219)
      hh4(1219)=hh4(1219)*hh4(1288)
      hh4(1219)= - hh4(1286) + hh4(1219)
      hh4(1219)=hh4(1219)*hh4(1288)
      hh4(1161)=hh4(1406)*hh4(1161)
      hh4(1161)= - 126.0_prec*hh4(1161) + hh4(1219) - hh4(1392)
      hh4(1161)=hh4(1161)*hh4(1343)
      hh4(1219)= - hh4(2128)*hh4(2298)
      hh4(1219)=hh4(1219) - hh4(2973)
      hh4(1219)=hh4(5)*hh4(1219)
      hh4(1161)=hh4(1161) - hh4(2596) - 6.0_prec*hh4(2836) + hh4(1219)
      hh4(1219)=hh4(1080)*hh4(1574)
      hh4(1245)=hh4(2977)*hh4(1122)
      hh4(1130)=hh4(1130)*hh4(1606)
      hh4(1130)=hh4(1130) + hh4(1245) + hh4(1219)
      hh4(1130)=hh4(1130)*hh4(1128)
      hh4(1180)= - hh4(2934) + hh4(1180)
      hh4(1180)=hh4(1607)*hh4(1180)
      hh4(1219)=hh4(1574)*hh4(1031)
      hh4(1245)=hh4(1219)*hh4(1202)
      hh4(1130)=hh4(1245) + hh4(1130) + hh4(1180)
      hh4(1180)=hh4(1607)*hh4(1509)
      hh4(1180)=hh4(2075) + hh4(1180)
      hh4(1180)=hh4(5)*hh4(1180)
      hh4(1180)= - hh4(2945) + hh4(1180)
      hh4(1180)=hh4(5)*hh4(1180)
      hh4(1245)= - hh4(1514)*hh4(1113)
      hh4(1245)=hh4(1245) + hh4(1512)
      hh4(1245)=hh4(1607)*hh4(1245)
      hh4(1130)=2.0_prec*hh4(1130) + hh4(1180) + hh4(1245)
      hh4(1130)=hh4(372)*hh4(1130)
      hh4(1180)= - 2.0_prec*hh4(2988) + hh4(2832)
      hh4(1180)=hh4(1180)*hh4(1302)
      hh4(1245)=hh4(1289)*hh4(1561)
      hh4(1286)=hh4(1607)*hh4(2776)*hh4(2259)
      hh4(1335)=hh4(2831)*hh4(1138)
      hh4(1130)=hh4(1187) + hh4(1245) + 90.0_prec*hh4(1335) + hh4(1180) + 15.&
     & *hh4(1160) + hh4(1286) + 10.0_prec*hh4(1161) + hh4(1130)
      hh4(1130)=y*hh4(1130)
      hh4(1160)=hh4(1453)*hh4(1093)
      hh4(1160)=hh4(1493) + hh4(1160) + hh4(1200)
      hh4(1160)=hh4(1160)*hh4(1386)
      hh4(1161)=hh4(2144)*hh4(2775)
      hh4(1161)=hh4(1161) + hh4(2710)
      hh4(1161)=hh4(5)*hh4(1161)
      hh4(1180)= - hh4(1482)*hh4(1126)
      hh4(1180)=hh4(1180) - hh4(1477)
      hh4(1180)=hh4(1180)*hh4(1485)
      hh4(1180)= - hh4(1291) + hh4(1180)
      hh4(1180)=hh4(1180)*hh4(1288)
      hh4(1187)= - hh4(1472)*hh4(1854)
      hh4(1180)=hh4(1187) + hh4(1180) + hh4(1282)
      hh4(1180)=hh4(1180)*hh4(1343)
      hh4(1161)=hh4(1180) + hh4(2140) - 3.0_prec*hh4(2976) + hh4(1161)
      hh4(1180)=hh4(2957)*hh4(1122)
      hh4(1187)=hh4(1080)*hh4(1824)
      hh4(1200)=hh4(1541)*hh4(1650)
      hh4(1180)= - hh4(1200) + hh4(1180) - hh4(1187)
      hh4(1180)= - hh4(1180)*hh4(1128)
      hh4(1187)= - hh4(1651)*hh4(1351)
      hh4(1200)=hh4(1824)*hh4(1031)
      hh4(1245)=hh4(1200)*hh4(1202)
      hh4(1180)=hh4(1245) + hh4(1180) + hh4(1187)
      hh4(1187)=hh4(1651)*hh4(1572)
      hh4(1187)=hh4(2078) + hh4(1187)
      hh4(1187)=hh4(5)*hh4(1187)
      hh4(1187)=hh4(2239) + hh4(1187)
      hh4(1187)=hh4(5)*hh4(1187)
      hh4(1245)= - hh4(1651)*hh4(1468)
      hh4(1180)=2.0_prec*hh4(1180) + hh4(1187) + hh4(1245)
      hh4(1180)=hh4(372)*hh4(1180)
      hh4(1187)=hh4(350)*hh4(1443)
      hh4(1187)=hh4(1187) + hh4(3026)
      hh4(1187)=hh4(1187)*hh4(1454)
      hh4(1245)=hh4(1443)*hh4(2819)
      hh4(1282)=hh4(1651)*hh4(1113)
      hh4(1286)=hh4(3061)*hh4(1282)
      hh4(1291)=hh4(1399)*hh4(1656)
      hh4(1130)=hh4(1130) + hh4(1245) + hh4(1291) + hh4(1187) + &
     & hh4(1160) + hh4(1286) + 10.0_prec*hh4(1161) + hh4(1180)
      hh4(1130)=y*hh4(1130)
      hh4(1093)=hh4(2393)*hh4(1093)
      hh4(1087)=hh4(2081) + hh4(1093) + hh4(1087)
      hh4(1087)=hh4(1087)*hh4(1329)
      hh4(1093)=hh4(2151)*hh4(2775)
      hh4(1093)=hh4(1093) + hh4(1692)
      hh4(1093)=hh4(5)*hh4(1093)
      hh4(1160)= - hh4(2453)*hh4(1126)
      hh4(1160)=hh4(1160) - hh4(2449)
      hh4(1160)=hh4(5)*hh4(1160)
      hh4(1161)= - hh4(2457)*hh4(1197)
      hh4(1160)=hh4(1161) + hh4(1160)
      hh4(1160)=hh4(5)*hh4(1160)
      hh4(1161)= - hh4(2445)*hh4(1307)
      hh4(1160)=hh4(1161) - 6.0_prec*hh4(2389) + hh4(1160)
      hh4(1161)=9.0_prec*hh4(18)
      hh4(1160)=hh4(1160)*hh4(1161)
      hh4(1093)=hh4(1160) + hh4(1709) - 3.0_prec*hh4(2171) + hh4(1093)
      hh4(1160)=hh4(1814)*hh4(364)
      hh4(1180)=hh4(2928)*hh4(462)
      hh4(1160)=hh4(2927) + hh4(1160) + hh4(1180)
      hh4(1160)= - hh4(1160)*hh4(1128)
      hh4(1160)= - hh4(3063) + hh4(1160) + hh4(2932)
      hh4(1160)=hh4(372)*hh4(1160)
      hh4(1180)=hh4(1819)*hh4(364)
      hh4(1187)=hh4(1163)*hh4(462)
      hh4(1180)=hh4(1180) + hh4(1187) - hh4(2798)
      hh4(1180)= - hh4(1180)*hh4(1128)
      hh4(1180)= - hh4(2811) + hh4(1180) + hh4(2801)
      hh4(1180)=hh4(372)*hh4(1180)
      hh4(1187)= - 1./3.0_prec*hh4(462) + hh4(2740) - hh4(3051)
      hh4(1187)=hh4(1187)*hh4(1128)
      hh4(1187)= - hh4(3053) + hh4(1187) + hh4(2742)
      hh4(1187)=hh4(1187)*hh4(1578)
      hh4(1180)=hh4(1180) + hh4(1187)
      hh4(1180)=y*hh4(1180)
      hh4(1160)=hh4(1160) + hh4(1180)
      hh4(1160)=y*hh4(1160)
      hh4(1180)=hh4(1606)*hh4(1313)
      hh4(1187)=hh4(1574)*hh4(364)
      hh4(1180)=hh4(2974) + hh4(1180) + hh4(1187)
      hh4(1180)= - hh4(1180)*hh4(1128)
      hh4(1180)= - hh4(3066) + hh4(1180) + hh4(1494)
      hh4(1180)=hh4(372)*hh4(1180)
      hh4(1160)=hh4(1180) + hh4(1160)
      hh4(1160)=y*hh4(1160)
      hh4(1180)=hh4(1650)*hh4(462)
      hh4(1187)=hh4(1824)*hh4(364)
      hh4(1180)= - hh4(2176) + hh4(1180) + hh4(1187)
      hh4(1180)= - hh4(1180)*hh4(1128)
      hh4(1180)= - hh4(3030) + hh4(1180) + hh4(3015)
      hh4(1180)=hh4(372)*hh4(1180)
      hh4(1160)=hh4(1180) + hh4(1160)
      hh4(1160)=y*hh4(1160)
      hh4(1180)=hh4(1833)*hh4(364)
      hh4(1187)=hh4(1684)*hh4(462)
      hh4(1180)=hh4(2246) + hh4(1180) + hh4(1187)
      hh4(1180)= - hh4(1180)*hh4(1128)
      hh4(1180)= - hh4(1826) + hh4(1180) + hh4(2739)
      hh4(1180)=hh4(372)*hh4(1180)
      hh4(1187)=hh4(1439)*hh4(1113)
      hh4(1187)=hh4(1187) + hh4(1183)
      hh4(1245)=hh4(1187)*hh4(372)
      hh4(1286)=hh4(1573) + hh4(1128)
      hh4(1291)=hh4(1286)*hh4(1578)
      hh4(1245)=hh4(1291) + hh4(1245)
      hh4(1245)=hh4(1245)*y
      hh4(1291)=hh4(1344)*hh4(1113)
      hh4(1291)=hh4(1291) + hh4(1510)
      hh4(1313)=hh4(1291)*hh4(372)
      hh4(1245)=hh4(1245) + hh4(1313)
      hh4(1245)=hh4(1245)*y
      hh4(1313)=hh4(1219)*hh4(1113)
      hh4(1313)=hh4(1313) + hh4(1610)
      hh4(1329)=hh4(1313)*hh4(372)
      hh4(1245)=hh4(1245) + hh4(1329)
      hh4(1245)=hh4(1245)*y
      hh4(1329)=hh4(1200)*hh4(1113)
      hh4(1329)=hh4(1329) + hh4(1652)
      hh4(1335)=hh4(1329)*hh4(372)
      hh4(1245)=hh4(1245) + hh4(1335)
      hh4(1245)=hh4(1245)*y
      hh4(1335)=hh4(1833)*hh4(1031)
      hh4(1386)=hh4(1335)*hh4(1113)
      hh4(1386)=hh4(1386) + hh4(1686)
      hh4(1392)=hh4(1386)*hh4(372)
      hh4(1245)=hh4(1245) + hh4(1392)
      hh4(1392)= - hh4(355)*hh4(1245)
      hh4(1160)=hh4(1392) + hh4(1180) + hh4(1160)
      hh4(1160)=hh4(1160)*hh4(1741)
      hh4(1080)=hh4(1080)*hh4(1833)
      hh4(1180)=hh4(2448)*hh4(12)
      hh4(1392)=hh4(1541)*hh4(1684)
      hh4(1080)=hh4(1392) + hh4(1180) + hh4(1080)
      hh4(1080)=hh4(1080)*hh4(1128)
      hh4(1180)= - hh4(1685)*hh4(1351)
      hh4(1351)=hh4(1335)*hh4(1202)
      hh4(1080)=hh4(1351) + hh4(1080) + hh4(1180)
      hh4(1180)=hh4(1685)*hh4(1572)
      hh4(1180)=hh4(2079) + hh4(1180)
      hh4(1180)=hh4(5)*hh4(1180)
      hh4(1180)= - hh4(2671) + hh4(1180)
      hh4(1180)=hh4(5)*hh4(1180)
      hh4(1351)= - hh4(1685)*hh4(1468)
      hh4(1080)=2.0_prec*hh4(1080) + hh4(1180) + hh4(1351)
      hh4(1080)=hh4(372)*hh4(1080)
      hh4(1150)=2.0_prec*hh4(1687) + hh4(1150)
      hh4(1150)=y*hh4(1150)
      hh4(1150)=2.0_prec*hh4(2502) + hh4(1150)
      hh4(1150)=y*hh4(1150)
      hh4(1150)=2.0_prec*hh4(2514) + hh4(1150)
      hh4(1150)=y*hh4(1150)
      hh4(1150)=2.0_prec*hh4(2525) + hh4(1150)
      hh4(1150)=y*hh4(1150)
      hh4(1150)=hh4(1150) + hh4(1401)
      hh4(1150)=y*hh4(1150)
      hh4(1150)=2.0_prec*hh4(1476) + hh4(1150)
      hh4(1150)=y*hh4(1150)
      hh4(1150)=hh4(1150) - hh4(1622)
      hh4(1150)=hh4(1006)*hh4(1150)
      hh4(1180)=hh4(258)*hh4(2261)
      hh4(1150)=hh4(1150) + hh4(1180)
      hh4(1180)=2.0_prec*hh4(3058) + hh4(3056)
      hh4(1180)=hh4(1180)*hh4(1302)
      hh4(1351)=hh4(2083)*hh4(1561)
      hh4(1392)=hh4(1685)*hh4(1113)
      hh4(1401)=hh4(3061)*hh4(1392)
      hh4(1278)=hh4(1034)*hh4(2831)*hh4(1278)
      hh4(1080)=hh4(1160) + hh4(1130) + hh4(1351) + hh4(1278) + &
     & hh4(1180) + hh4(1087) + hh4(1401) + 10.0_prec*hh4(1093) + hh4(1080) + &
     & 30.0_prec*hh4(1150)
      hh4(1087)= - hh4(1338)*hh4(1113)
      hh4(1087)=hh4(1087) - hh4(1083)
      hh4(1087)=hh4(1087)*hh4(1343)
      hh4(1087)=hh4(1087) - hh4(2828)
      hh4(1093)=hh4(372)*hh4(2077)
      hh4(1130)=y*hh4(2738)
      hh4(1093)= - 18.0_prec*hh4(1130) - 2.0_prec*hh4(2780) + 1./15.0_prec*hh4(1093)
      hh4(1093)=y*hh4(1093)
      hh4(1130)=hh4(1391) - 1.
      hh4(1150)=hh4(1130) + 11./9.0_prec*z
      hh4(1150)=hh4(1150)*hh4(1128)
      hh4(1150)=hh4(1150) + hh4(1363)
      hh4(1150)=hh4(372)*hh4(1150)
      hh4(1160)=hh4(350)*hh4(2038)
      hh4(1087)=hh4(1093) + hh4(1160) + 6.0_prec*hh4(1087) + 1./5.0_prec*hh4(1150)
      hh4(1087)=y*hh4(1087)
      hh4(1093)= - hh4(1255)*hh4(1113)
      hh4(1093)=hh4(1093) - hh4(1139)
      hh4(1093)=hh4(1093)*hh4(1263)
      hh4(1093)=hh4(1093) - hh4(2958)
      hh4(1150)= - 4./5.0_prec+ 5./9.0_prec*z
      hh4(1150)=hh4(1150)*z
      hh4(1150)=hh4(1150) + 1./3.0_prec+ 1./9.0_prec*hh4(1094)
      hh4(1150)=hh4(1150)*hh4(1128)
      hh4(1150)=hh4(1150) + 1./9.0_prec*hh4(1083)
      hh4(1150)=hh4(372)*hh4(1150)
      hh4(1160)=hh4(1192)*hh4(1113)
      hh4(1180)=hh4(1160) + hh4(1183)
      hh4(1255)=hh4(1180)*hh4(2072)
      hh4(1087)=hh4(1087) + hh4(1255) + 2.0_prec*hh4(1093) + hh4(1150)
      hh4(1087)=y*hh4(1087)
      hh4(1093)= - hh4(1198) - hh4(2888)
      hh4(1093)=hh4(1093)*hh4(1161)
      hh4(1093)=hh4(1093) - hh4(2988)
      hh4(1150)=hh4(1397) - 71./5.
      hh4(1150)=hh4(1150)*z
      hh4(1150)=hh4(1150) + 53./5.
      hh4(1150)=hh4(1150)*hh4(1603)
      hh4(1198)=hh4(3060) - 1.
      hh4(1150)=hh4(1150) + hh4(1198)
      hh4(1150)=hh4(1150)*hh4(1128)
      hh4(1150)=hh4(1150) + hh4(2978)
      hh4(1255)=1./3.0_prec*hh4(372)
      hh4(1150)=hh4(1150)*hh4(1255)
      hh4(1149)=hh4(1149) + hh4(1375)
      hh4(1278)=hh4(350)*hh4(1149)
      hh4(1087)=hh4(1087) + hh4(1278) + 2.0_prec*hh4(1093) + hh4(1150)
      hh4(1087)=y*hh4(1087)
      hh4(1093)= - hh4(1482)*hh4(1113)
      hh4(1093)=hh4(1093) - hh4(1477)
      hh4(1093)=hh4(1093)*hh4(1263)
      hh4(1093)=hh4(1093) + hh4(3026)
      hh4(1150)=hh4(3018)*hh4(1821)
      hh4(1263)=hh4(1064) - 68./9.
      hh4(1263)=hh4(1263)*z
      hh4(1263)=hh4(1263) + 71./9.
      hh4(1263)=hh4(1263)*z
      hh4(1263)=hh4(1263) - 4.
      hh4(1263)=hh4(1263)*z
      hh4(1263)=hh4(1263) + 1.
      hh4(1150)=hh4(1150) + 1./5.0_prec*hh4(1263)
      hh4(1150)=hh4(1150)*hh4(1128)
      hh4(1263)=hh4(3019)*hh4(1572)
      hh4(1150)=hh4(1150) + hh4(1263)
      hh4(1150)=hh4(372)*hh4(1150)
      hh4(1263)=hh4(1154)*hh4(1113)
      hh4(1278)=hh4(1263) + hh4(1139)
      hh4(1338)=hh4(1278)*hh4(2072)
      hh4(1087)=hh4(1087) + hh4(1338) + 2.0_prec*hh4(1093) + hh4(1150)
      hh4(1087)=y*hh4(1087)
      hh4(1093)=hh4(1153)*hh4(1753)
      hh4(1150)=hh4(2490) + hh4(2485)
      hh4(1093)=hh4(1093) + 2.0_prec*hh4(1150)
      hh4(1093)=hh4(1093)*y
      hh4(1093)=hh4(1093) + 6.0_prec*hh4(1616)
      hh4(1093)=hh4(1093)*y
      hh4(1153)=hh4(2513) + hh4(2487)
      hh4(1093)=hh4(1093) + 2.0_prec*hh4(1153)
      hh4(1093)=hh4(1093)*y
      hh4(1338)=hh4(2524) + hh4(2499)
      hh4(1093)=hh4(1093) + 2.0_prec*hh4(1338)
      hh4(1093)=hh4(1093)*y
      hh4(1343)=hh4(2537) + hh4(2511)
      hh4(1093)=hh4(1093) + hh4(1343)
      hh4(1093)=hh4(1093)*y
      hh4(1351)=hh4(2546) + hh4(2515)
      hh4(1093)=hh4(1093) + 2.0_prec*hh4(1351)
      hh4(1093)=hh4(1093)*y
      hh4(1391)=hh4(2553) + hh4(2526)
      hh4(1093)=hh4(1093) - hh4(1391)
      hh4(1401)=hh4(1006)*hh4(1093)
      hh4(1406)= - hh4(2453)*hh4(1113)
      hh4(1406)=hh4(1406) - hh4(2449)
      hh4(1161)=hh4(1406)*hh4(1161)
      hh4(1161)=hh4(1401) + hh4(1161) + hh4(3058)
      hh4(1234)=hh4(3017)*hh4(1234)
      hh4(1401)=hh4(1234) + 7./9.
      hh4(1401)=hh4(1401)*z
      hh4(1401)=hh4(1401) - 5./9.
      hh4(1401)=hh4(1401)*z
      hh4(1401)=hh4(1401) + 11./45.
      hh4(1401)=hh4(1401)*z
      hh4(1406)=hh4(2996)*hh4(1821)
      hh4(1401)=hh4(1401) + hh4(1406) - 1./15.
      hh4(1401)=hh4(1401)*hh4(1128)
      hh4(1406)=hh4(3039)*hh4(1572)
      hh4(1401)=hh4(1401) + hh4(1406)
      hh4(1401)=hh4(372)*hh4(1401)
      hh4(1406)=hh4(1079)*hh4(1113)
      hh4(1418)=hh4(1406) + hh4(1073)
      hh4(1453)=hh4(350)*hh4(1418)
      hh4(1087)=hh4(1087) + hh4(1453) + hh4(1401) + 2.0_prec*hh4(1161)
      hh4(1087)=hh4(1087)*hh4(1253)
      hh4(1080)=4.0_prec*hh4(1080) + hh4(1087)
      hh4(1080)=hh4(1080)*hh4(1812)
      hh4(1087)=24.0_prec*hh4(273)
      hh4(1161)=hh4(1113)*hh4(1087)
      hh4(1401)=hh4(1199)*hh4(1161)
      hh4(1293)=hh4(1401) - hh4(1293)
      hh4(1293)=hh4(350)*hh4(1293)
      hh4(1453)=12.0_prec*hh4(1019)
      hh4(1467)=hh4(2206)*hh4(1453)
      hh4(1468)=hh4(2104)*hh4(1246)
      hh4(1468)=hh4(1468) + hh4(2217)
      hh4(1468)=hh4(5)*hh4(1468)
      hh4(1467)=hh4(1467) + hh4(1468)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1468)=24.0_prec*hh4(1019)
      hh4(1476)= - hh4(2118)*hh4(1468)
      hh4(1467)=hh4(1476) + hh4(1467)
      hh4(1467)=hh4(5)*hh4(1467)
      hh4(1476)=2.0_prec*hh4(366)
      hh4(1477)=hh4(2202)*hh4(1476)
      hh4(1482)=hh4(1477) - hh4(2867)
      hh4(1493)=hh4(1482)*hh4(577)
      hh4(1493)=hh4(1493) + hh4(2879)
      hh4(1494)=hh4(2886) + 3.0_prec*hh4(1493)
      hh4(1509)= - XN*hh4(1494)
      hh4(1509)=hh4(2887) + hh4(1509)
      hh4(1509)=XN*hh4(1509)
      hh4(1494)=hh4(1509) + hh4(1494)
      hh4(1494)=XN*hh4(1494)
      hh4(1494)= - hh4(2887) + hh4(1494)
      hh4(1494)=XN*hh4(1494)
      hh4(1509)= - hh4(2362)*hh4(2682)
      hh4(1494)=hh4(1494) + hh4(1509)
      hh4(1509)=8.0_prec*hh4(1019)
      hh4(1494)=hh4(1494)*hh4(1509)
      hh4(1512)=hh4(2958)*hh4(1296)
      hh4(1541)=120.0_prec*hh4(576)
      hh4(1560)=hh4(1113)*hh4(1541)
      hh4(1561)=120.0_prec*hh4(567)
      hh4(1572)=hh4(1113)*hh4(1561)
      hh4(1560)=hh4(1560) - hh4(1572)
      hh4(1574)=120.0_prec*hh4(575)
      hh4(1606)=hh4(1113)*hh4(1574)
      hh4(1606)=hh4(1606) - hh4(1560)
      hh4(1622)=hh4(2207)*hh4(1606)
      hh4(1293)=hh4(1293) + hh4(1512) + hh4(1494) + hh4(1467) + &
     & hh4(1622)
      hh4(1467)=36.0_prec*hh4(1113)
      hh4(1494)=hh4(2086)*hh4(1467)
      hh4(1494)=hh4(1494) + hh4(2170)
      hh4(1494)=hh4(5)*hh4(1494)
      hh4(1512)=hh4(2174)*hh4(2298)
      hh4(1494)=hh4(1512) + hh4(1494)
      hh4(1494)=hh4(5)*hh4(1494)
      hh4(1512)= - hh4(2639)*hh4(1453)
      hh4(1494)=hh4(1512) + hh4(1494)
      hh4(1494)=hh4(5)*hh4(1494)
      hh4(1512)=hh4(2780)*hh4(1296)
      hh4(1622)=hh4(2182)*hh4(1467)
      hh4(1622)=hh4(1622) + hh4(2184)
      hh4(1622)=hh4(1622)*hh4(1951)
      hh4(1650)=hh4(2738)*hh4(1296)
      hh4(1622)=hh4(1622) + hh4(1650)
      hh4(1622)=hh4(1622)*hh4(2256)
      hh4(1650)=24.0_prec*hh4(576)
      hh4(1651)=hh4(1113)*hh4(1650)
      hh4(1656)=24.0_prec*hh4(567)
      hh4(1658)=hh4(1113)*hh4(1656)
      hh4(1651)=hh4(1651) - hh4(1658)
      hh4(1661)=24.0_prec*hh4(575)
      hh4(1664)=hh4(1113)*hh4(1661)
      hh4(1664)=hh4(1664) - hh4(1651)
      hh4(1669)= - hh4(2179)*hh4(1664)
      hh4(1673)=hh4(577)*hh4(565)
      hh4(1684)=hh4(2675) - hh4(1673)
      hh4(1685)= - hh4(2678) + 3.0_prec*hh4(1684)
      hh4(1687)= - hh4(1685)*hh4(1259)
      hh4(1687)= - hh4(2681) + hh4(1687)
      hh4(1687)=XN*hh4(1687)
      hh4(1685)=2.0_prec*hh4(1685) + hh4(1687)
      hh4(1685)=XN*hh4(1685)
      hh4(1685)=hh4(2681) + hh4(1685)
      hh4(1685)=hh4(1685)*hh4(2737)
      hh4(1494)=hh4(1622) + hh4(1512) + hh4(1685) + hh4(1494) + &
     & hh4(1669)
      hh4(1494)=hh4(1494)*hh4(2186)
      hh4(1512)=hh4(2188)*hh4(2298)
      hh4(1622)=hh4(2091)*hh4(1917)
      hh4(1622)=hh4(1622) + hh4(2198)
      hh4(1622)=hh4(5)*hh4(1622)
      hh4(1512)=hh4(1512) + hh4(1622)
      hh4(1512)=hh4(5)*hh4(1512)
      hh4(1622)=4.0_prec*hh4(1019)
      hh4(1669)= - hh4(2101)*hh4(1622)
      hh4(1512)=hh4(1669) + hh4(1512)
      hh4(1512)=hh4(1512)*hh4(1288)
      hh4(1669)=hh4(1673)*hh4(1163)
      hh4(1669)=hh4(1669) - hh4(2634)
      hh4(1673)=hh4(2636) + 9.0_prec*hh4(1669)
      hh4(1685)=hh4(1673)*hh4(1259)
      hh4(1685)=hh4(2637) + hh4(1685)
      hh4(1685)=XN*hh4(1685)
      hh4(1673)= - 2.0_prec*hh4(1673) + hh4(1685)
      hh4(1673)=XN*hh4(1673)
      hh4(1673)= - hh4(2637) + hh4(1673)
      hh4(1673)=hh4(1673)*hh4(2737)
      hh4(1685)=168.0_prec*zeta3
      hh4(1687)=hh4(2828)*hh4(1685)
      hh4(1692)=hh4(576) - hh4(567)
      hh4(1692)=hh4(2189)*hh4(1387)*hh4(1692)
      hh4(1512)=hh4(1687) + hh4(1673) + hh4(1512) + hh4(1692)
      hh4(1673)=hh4(1087)*hh4(1128)
      hh4(1362)=hh4(1673) - hh4(1362)
      hh4(1362)=hh4(350)*hh4(1362)
      hh4(1673)=hh4(2189)*hh4(1113)
      hh4(1687)=hh4(575)*hh4(1673)
      hh4(1362)=hh4(1494) - 144.0_prec*hh4(1687) + 2.0_prec*hh4(1512) + hh4(1362)
      hh4(1362)=y*hh4(1362)
      hh4(1293)=2.0_prec*hh4(1293) + hh4(1362)
      hh4(1293)=y*hh4(1293)
      hh4(1362)=hh4(2222)*hh4(1453)
      hh4(1494)=hh4(2121)*hh4(1246)
      hh4(1494)=hh4(1494) + hh4(2230)
      hh4(1494)=hh4(5)*hh4(1494)
      hh4(1362)=hh4(1362) + hh4(1494)
      hh4(1362)=hh4(5)*hh4(1362)
      hh4(1494)=hh4(2133)*hh4(1468)
      hh4(1362)=hh4(1494) + hh4(1362)
      hh4(1362)=hh4(5)*hh4(1362)
      hh4(1494)=4.0_prec*hh4(366)
      hh4(1494)=hh4(2218)*hh4(1494)
      hh4(1512)=hh4(1494) - hh4(2860)
      hh4(1687)=hh4(1512)*hh4(577)
      hh4(1687)=hh4(1687) + hh4(2964)
      hh4(1692)=hh4(2967) + 3.0_prec*hh4(1687)
      hh4(1701)= - XN*hh4(1692)
      hh4(1701)= - hh4(2965) + hh4(1701)
      hh4(1701)=XN*hh4(1701)
      hh4(1692)=hh4(1701) + hh4(1692)
      hh4(1692)=XN*hh4(1692)
      hh4(1692)=hh4(2965) + hh4(1692)
      hh4(1692)=XN*hh4(1692)
      hh4(1701)=12.0_prec*hh4(2296)
      hh4(1709)= - hh4(2382)*hh4(1701)
      hh4(1692)=hh4(1692) + hh4(1709)
      hh4(1509)=hh4(1692)*hh4(1509)
      hh4(1692)=hh4(2988)*hh4(1296)
      hh4(1560)= - hh4(2223)*hh4(1560)
      hh4(1362)=hh4(1692) + hh4(1509) + hh4(1362) + hh4(1560)
      hh4(1388)=hh4(273)*hh4(1388)
      hh4(1384)=hh4(1388) - hh4(1384)
      hh4(1384)=hh4(350)*hh4(1384)
      hh4(1388)=hh4(575)*hh4(2223)*hh4(2486)
      hh4(1293)=hh4(1293) + hh4(1388) + 2.0_prec*hh4(1362) + hh4(1384)
      hh4(1293)=y*hh4(1293)
      hh4(1362)=hh4(1399)*hh4(1161)
      hh4(1384)=hh4(1362) + hh4(1449)
      hh4(1384)=hh4(350)*hh4(1384)
      hh4(1388)= - hh4(2237)*hh4(2298)
      hh4(1449)= - hh4(2137)*hh4(1246)
      hh4(1449)=hh4(1449) - hh4(2168)
      hh4(1449)=hh4(5)*hh4(1449)
      hh4(1388)=hh4(1388) + hh4(1449)
      hh4(1388)=hh4(5)*hh4(1388)
      hh4(1449)= - hh4(1896)*hh4(1453)
      hh4(1388)=hh4(1449) + hh4(1388)
      hh4(1388)=hh4(5)*hh4(1388)
      hh4(1449)=hh4(2233)*hh4(1476)
      hh4(1449)=hh4(1449) - hh4(2068)
      hh4(1509)=hh4(1449)*hh4(577)
      hh4(1509)=hh4(1509) + hh4(3001)
      hh4(1560)= - hh4(3003) + 3.0_prec*hh4(1509)
      hh4(1692)= - hh4(1560)*hh4(1259)
      hh4(1692)=hh4(3004) + hh4(1692)
      hh4(1692)=XN*hh4(1692)
      hh4(1560)=2.0_prec*hh4(1560) + hh4(1692)
      hh4(1560)=XN*hh4(1560)
      hh4(1560)= - hh4(3004) + hh4(1560)
      hh4(1560)=XN*hh4(1560)
      hh4(1692)= - hh4(2387)*hh4(1701)
      hh4(1560)=hh4(1560) + hh4(1692)
      hh4(1560)=hh4(1560)*hh4(1622)
      hh4(1692)= - hh4(3026)*hh4(1296)
      hh4(1701)= - hh4(2238)*hh4(1664)
      hh4(1384)=hh4(1384) + hh4(1692) + hh4(1560) + hh4(1388) + &
     & hh4(1701)
      hh4(1293)=2.0_prec*hh4(1384) + hh4(1293)
      hh4(1293)=y*hh4(1293)
      hh4(1384)= - hh4(2197)*hh4(2298)
      hh4(1388)= - hh4(2226)*hh4(1917)
      hh4(1388)=hh4(1388) - hh4(2249)
      hh4(1388)=hh4(5)*hh4(1388)
      hh4(1384)=hh4(1384) + hh4(1388)
      hh4(1384)=hh4(5)*hh4(1384)
      hh4(1388)= - hh4(1403)*hh4(1453)
      hh4(1384)=hh4(1388) + hh4(1384)
      hh4(1384)=hh4(5)*hh4(1384)
      hh4(1388)=hh4(565) - hh4(1476)
      hh4(1388)=hh4(1653)*hh4(1388)
      hh4(1403)=hh4(1388)*hh4(577)
      hh4(1403)=hh4(1403) - hh4(2598)
      hh4(1560)= - hh4(2635) + 3.0_prec*hh4(1403)
      hh4(1692)=hh4(1560)*hh4(1259)
      hh4(1692)= - hh4(2881) + hh4(1692)
      hh4(1692)=XN*hh4(1692)
      hh4(1560)= - 2.0_prec*hh4(1560) + hh4(1692)
      hh4(1560)=XN*hh4(1560)
      hh4(1560)=hh4(2881) + hh4(1560)
      hh4(1560)=XN*hh4(1560)
      hh4(1560)=hh4(1560) + 12.0_prec*hh4(2840)
      hh4(1560)=hh4(1560)*hh4(1622)
      hh4(1692)= - hh4(3058)*hh4(1296)
      hh4(1651)=hh4(2245)*hh4(1651)
      hh4(1384)=hh4(1692) + hh4(1560) + hh4(1384) + hh4(1651)
      hh4(1161)=hh4(1034)*hh4(1161)
      hh4(1560)=hh4(1161) + hh4(2444)
      hh4(1560)=hh4(350)*hh4(1560)
      hh4(1651)=48.0_prec*hh4(1113)
      hh4(1692)= - hh4(575)*hh4(2245)*hh4(1651)
      hh4(1293)=hh4(1293) + hh4(1692) + 2.0_prec*hh4(1384) + hh4(1560)
      hh4(1384)= - hh4(2255)*hh4(1253)
      hh4(1384)= - 60.0_prec*hh4(2181) + hh4(1384)
      hh4(1384)=hh4(1384)*hh4(1812)
      hh4(1293)=60.0_prec*hh4(1293) + hh4(1384)
      hh4(1293)=hh4(6)*hh4(1293)
      hh4(1384)=hh4(2031)*hh4(372)
      hh4(1560)=hh4(2038)*hh4(1578)
      hh4(1384)=hh4(1560) + hh4(1384)
      hh4(1384)=hh4(1384)*y
      hh4(1560)=hh4(2048)*hh4(372)
      hh4(1384)=hh4(1384) + hh4(1560)
      hh4(1384)=hh4(1384)*y
      hh4(1560)=hh4(2053)*hh4(372)
      hh4(1384)=hh4(1384) + hh4(1560)
      hh4(1384)=hh4(1384)*y
      hh4(1560)=hh4(2028)*hh4(372)
      hh4(1384)=hh4(1384) + hh4(1560)
      hh4(1384)=hh4(1384)*y
      hh4(1560)=hh4(2058)*hh4(372)
      hh4(1578)=hh4(1830)*hh4(355)
      hh4(1384)=hh4(1384) + hh4(1560) - hh4(1578)
      hh4(1560)=hh4(376)*hh4(1384)
      hh4(1692)=hh4(1899) + hh4(1578)
      hh4(1701)= - hh4(393)*hh4(1692)
      hh4(1709)=hh4(457)*hh4(1899)
      hh4(1560)= - hh4(1709) + hh4(1560) - hh4(1701)
      hh4(1701)=hh4(2669)*hh4(2211)
      hh4(1709)=hh4(2380)*hh4(5)
      hh4(1701)=hh4(1701) - hh4(1709)
      hh4(1711)=hh4(1701)*y
      hh4(1714)=hh4(2377)*hh4(5)
      hh4(1715)=hh4(2614)*hh4(2211)
      hh4(1715)=hh4(1715) + hh4(1714)
      hh4(1711)= - hh4(1711) + 3.0_prec*hh4(1715)
      hh4(1711)=hh4(1711)*y
      hh4(1716)=hh4(2855)*hh4(2211)
      hh4(1716)=hh4(1716) + hh4(2165)
      hh4(1711)=hh4(1711) + hh4(1716)
      hh4(1711)=hh4(1711)*y
      hh4(1718)=hh4(2221)*hh4(2211)
      hh4(1718)=hh4(1718) + hh4(2378)
      hh4(1711)=hh4(1711) + hh4(1718)
      hh4(1711)=hh4(1711)*y
      hh4(1721)=hh4(2994)*hh4(2211)
      hh4(1721)=hh4(1721) - hh4(2385)
      hh4(1711)=hh4(1711) - hh4(1721)
      hh4(1711)=hh4(1711)*y
      hh4(1722)=hh4(2824)*hh4(2211)
      hh4(1722)=hh4(1722) - hh4(2391)
      hh4(1711)=hh4(1711) - hh4(1722)
      hh4(1723)=hh4(2189)*hh4(1126)
      hh4(1726)=hh4(2179)*hh4(2433)
      hh4(1723)=hh4(1723) + hh4(1726)
      hh4(1723)=hh4(1723)*y
      hh4(1723)=hh4(1723) - hh4(2397)
      hh4(1723)=hh4(1723)*y
      hh4(1726)=hh4(2223)*hh4(1978)
      hh4(1723)=hh4(1723) - hh4(1726)
      hh4(1723)=hh4(1723)*y
      hh4(1723)=hh4(1723) + hh4(2401)
      hh4(1723)=hh4(1723)*y
      hh4(1728)=hh4(1113)*hh4(2245)
      hh4(1723)=hh4(1723) + hh4(1728)
      hh4(1729)=hh4(1723)*hh4(1812)
      hh4(1711)= - hh4(1729) + 6.0_prec*hh4(1711)
      hh4(1733)=hh4(2404)*hh4(1970)
      hh4(1711)= - hh4(1733) + 15.0_prec*hh4(1711)
      hh4(1739)=hh4(524)*hh4(1711)
      hh4(1740)=hh4(2613)*hh4(1116)
      hh4(1740)=hh4(1740) + hh4(1714)
      hh4(1743)=hh4(2664)*hh4(1116)
      hh4(1743)=hh4(1743) + hh4(1709)
      hh4(1743)=hh4(1743)*y
      hh4(1740)=hh4(1743) + 3.0_prec*hh4(1740)
      hh4(1740)=hh4(1740)*y
      hh4(1743)=hh4(2205)*hh4(1116)
      hh4(1740)=hh4(1740) + hh4(1743) + hh4(2165)
      hh4(1740)=hh4(1740)*y
      hh4(1743)=hh4(2178)*hh4(1116)
      hh4(1740)=hh4(1740) + hh4(1743) + hh4(2378)
      hh4(1740)=hh4(1740)*y
      hh4(1743)=hh4(2993)*hh4(1116)
      hh4(1740)=hh4(1740) - hh4(1743) + hh4(2385)
      hh4(1740)=hh4(1740)*y
      hh4(1743)=hh4(2666)*hh4(1116)
      hh4(1740)=hh4(1740) - hh4(1743) + hh4(2391)
      hh4(1740)= - hh4(1729) + 6.0_prec*hh4(1740)
      hh4(1740)= - hh4(1733) + 15.0_prec*hh4(1740)
      hh4(1743)=hh4(527)*hh4(1740)
      hh4(1739)=hh4(1739) - hh4(1743)
      hh4(1743)=hh4(1858)*hh4(1978)
      hh4(1743)=hh4(1743) + hh4(1857)
      hh4(1743)=hh4(1743)*hh4(1288)
      hh4(1746)=20.0_prec*XN
      hh4(1746)=hh4(1746)*hh4(1019)
      hh4(1748)=hh4(1863)*hh4(1746)
      hh4(1743)=hh4(1743) - hh4(1748)
      hh4(1743)=hh4(1743)*hh4(5)
      hh4(1748)=hh4(1870)*hh4(1746)
      hh4(1743)=hh4(1743) - hh4(1748)
      hh4(1743)=hh4(1743)*hh4(1288)
      hh4(1748)=27.0_prec*hh4(379)
      hh4(1751)=hh4(1745)*hh4(1748)
      hh4(1756)=439.0_prec*z
      hh4(1763)=hh4(1756) - 164.
      hh4(1769)=hh4(1763)*hh4(1170)
      hh4(1751)=hh4(1751) - hh4(1769)
      hh4(1775)=hh4(1751)*XN
      hh4(1777)=53.0_prec*hh4(1250)
      hh4(1779)=hh4(1777) - hh4(2884)
      hh4(1779)=hh4(1779)*z
      hh4(1775)=hh4(1775) + hh4(1779)
      hh4(1775)=hh4(1775)*XN
      hh4(1751)=hh4(1775) - hh4(1751)
      hh4(1751)=hh4(1751)*XN
      hh4(1751)=hh4(1751) - hh4(1779)
      hh4(1775)=40.0_prec*XN
      hh4(1775)=hh4(1775)*hh4(1019)
      hh4(1785)=hh4(1751)*hh4(1775)
      hh4(1743)=hh4(1743) + hh4(1785)
      hh4(1743)=hh4(1743)*hh4(1288)
      hh4(1788)=hh4(1866)*hh4(1359)
      hh4(1743)=hh4(1743) - hh4(1788)
      hh4(1788)=hh4(1837)*hh4(1978)
      hh4(1788)=hh4(1788) + hh4(1840)
      hh4(1788)=hh4(1788)*hh4(1288)
      hh4(1797)=hh4(1843)*hh4(1415)
      hh4(1788)=hh4(1788) - hh4(1797)
      hh4(1788)=hh4(1788)*hh4(5)
      hh4(1804)=hh4(1847)*hh4(1415)
      hh4(1788)=hh4(1788) + hh4(1804)
      hh4(1788)=hh4(1788)*hh4(1288)
      hh4(1808)=hh4(1749)*hh4(1748)
      hh4(1808)=hh4(1808) - hh4(1458)
      hh4(1810)=hh4(1808)*hh4(1422)
      hh4(1810)=hh4(1810) + hh4(2680)
      hh4(1810)=hh4(1810)*XN
      hh4(1808)=hh4(1810) - 4.0_prec*hh4(1808)
      hh4(1808)=hh4(1808)*XN
      hh4(1808)=hh4(1808) - hh4(2680)
      hh4(1810)=hh4(1808)*hh4(2224)
      hh4(1788)=hh4(1788) + hh4(1810)
      hh4(1788)=hh4(1788)*hh4(1288)
      hh4(1810)=hh4(1919)*hh4(1489)
      hh4(1788)=hh4(1788) - hh4(1810)
      hh4(1810)=81.0_prec*hh4(480)
      hh4(1811)=hh4(1749)*hh4(1810)
      hh4(1814)=81.0_prec*hh4(379)
      hh4(1819)=hh4(1782)*hh4(1814)
      hh4(1819)=hh4(1819) + 326.0_prec*z
      hh4(1811)=hh4(1811) + hh4(1819)
      hh4(1821)=hh4(1811)*hh4(1422)
      hh4(1821)=hh4(1821) - hh4(2648)
      hh4(1821)=hh4(1821)*XN
      hh4(1811)=hh4(1821) - 4.0_prec*hh4(1811)
      hh4(1811)=hh4(1811)*XN
      hh4(1811)=hh4(1811) + hh4(2648)
      hh4(1821)=hh4(1811)*hh4(2224)
      hh4(1821)=hh4(1821) + hh4(1788)
      hh4(1823)=hh4(1325) + 45.0_prec*hh4(1128)
      hh4(1824)=hh4(1823)*hh4(1951)
      hh4(1826)=hh4(2434)*hh4(3059)
      hh4(1824)=hh4(1826) + hh4(1824)
      hh4(1824)=hh4(1824)*hh4(5)
      hh4(1826)=hh4(2565)*hh4(1226)
      hh4(1824)=hh4(1824) + hh4(1826)
      hh4(1833)=9.0_prec*hh4(379)
      hh4(1834)=hh4(1833) + hh4(480)
      hh4(1834)=hh4(1031)*hh4(1834)
      hh4(1843)=hh4(1834)*hh4(3059)
      hh4(1843)=hh4(1843) + hh4(1824)
      hh4(1853)=27.0_prec*y
      hh4(1843)=hh4(1843)*hh4(1853)
      hh4(1821)=2.0_prec*hh4(1821) + hh4(1843)
      hh4(1821)=y*hh4(1821)
      hh4(1843)=hh4(1787)*hh4(1814)
      hh4(1854)=131.0_prec*z
      hh4(1866)=hh4(1854) - 49.
      hh4(1869)=20.0_prec*z
      hh4(1866)=hh4(1866)*hh4(1869)
      hh4(1843)=hh4(1843) + hh4(1866)
      hh4(1866)=hh4(1745)*hh4(1810)
      hh4(1866)=hh4(1866) + hh4(1843)
      hh4(1869)=hh4(1866)*XN
      hh4(1872)=187.0_prec*hh4(1250)
      hh4(1873)=hh4(1872) - hh4(2848)
      hh4(1873)=hh4(1873)*z
      hh4(1869)=hh4(1869) - hh4(1873)
      hh4(1869)=hh4(1869)*XN
      hh4(1866)=hh4(1869) - hh4(1866)
      hh4(1866)=hh4(1866)*XN
      hh4(1866)=hh4(1866) + hh4(1873)
      hh4(1869)=hh4(1866)*hh4(1775)
      hh4(1821)=hh4(1821) + hh4(1869) + hh4(1743)
      hh4(1821)=y*hh4(1821)
      hh4(1869)=hh4(1874)*hh4(1978)
      hh4(1869)=hh4(1869) + hh4(1877)
      hh4(1869)=hh4(1869)*hh4(5)
      hh4(1885)=hh4(1881)*hh4(2224)
      hh4(1869)=hh4(1869) - hh4(1885)
      hh4(1869)=hh4(1869)*hh4(5)
      hh4(1885)=hh4(1884)*hh4(2224)
      hh4(1869)=hh4(1869) + hh4(1885)
      hh4(1869)=hh4(1869)*hh4(1288)
      hh4(1833)=hh4(1754)*hh4(1833)
      hh4(1885)= - 41.0_prec+ 55.0_prec*z
      hh4(1885)=hh4(1885)*hh4(1170)
      hh4(1885)=hh4(1885) - 9.
      hh4(1890)=hh4(1885)*hh4(1170)
      hh4(1833)=hh4(1833) - hh4(1890)
      hh4(1890)=hh4(1833)*hh4(1259)
      hh4(1896)= - hh4(2884) + 29.0_prec*hh4(1250)
      hh4(1896)=hh4(1896)*hh4(1404)
      hh4(1890)=hh4(1890) + hh4(1896)
      hh4(1890)=hh4(1890)*XN
      hh4(1833)=hh4(1890) - 2.0_prec*hh4(1833)
      hh4(1833)=hh4(1833)*XN
      hh4(1833)=hh4(1833) - hh4(1896)
      hh4(1890)=hh4(1833)*hh4(1746)
      hh4(1869)=hh4(1869) + hh4(1890)
      hh4(1869)=hh4(1869)*hh4(1288)
      hh4(1899)=hh4(1926)*hh4(1359)
      hh4(1869)=hh4(1869) - hh4(1899)
      hh4(1899)=hh4(1792)*hh4(1748)
      hh4(1910)= - 245.0_prec+ 328.0_prec*z
      hh4(1910)=hh4(1910)*z
      hh4(1910)=hh4(1910) - 27.
      hh4(1910)=hh4(1910)*hh4(1170)
      hh4(1899)=hh4(1899) + hh4(1910)
      hh4(1910)=hh4(1754)*hh4(480)
      hh4(1910)=hh4(1899) + 27.0_prec*hh4(1910)
      hh4(1919)=hh4(1910)*hh4(1259)
      hh4(1921)= - hh4(2848) + 103.0_prec*hh4(1250)
      hh4(1921)=hh4(1921)*hh4(1404)
      hh4(1919)=hh4(1919) - hh4(1921)
      hh4(1919)=hh4(1919)*XN
      hh4(1910)=hh4(1919) - 2.0_prec*hh4(1910)
      hh4(1910)=hh4(1910)*XN
      hh4(1910)=hh4(1910) + hh4(1921)
      hh4(1919)=hh4(1910)*hh4(1746)
      hh4(1919)=hh4(1919) + hh4(1869)
      hh4(1821)=6.0_prec*hh4(1919) + hh4(1821)
      hh4(1821)=y*hh4(1821)
      hh4(1919)=hh4(1886)*hh4(1978)
      hh4(1919)=hh4(1919) + hh4(1889)
      hh4(1919)=hh4(1919)*hh4(1288)
      hh4(1924)=hh4(1893)*hh4(1746)
      hh4(1919)=hh4(1919) - hh4(1924)
      hh4(1919)=hh4(1919)*hh4(5)
      hh4(1924)=hh4(1867)*hh4(1746)
      hh4(1919)=hh4(1919) + hh4(1924)
      hh4(1919)=hh4(1919)*hh4(1288)
      hh4(1748)=hh4(1759)*hh4(1748)
      hh4(1756)=hh4(1756) - 492.
      hh4(1756)=hh4(1756)*z
      hh4(1756)=hh4(1756) - 108.
      hh4(1756)=hh4(1756)*z
      hh4(1756)=hh4(1756) + 162.
      hh4(1924)=hh4(1756)*hh4(1170)
      hh4(1748)=hh4(1748) - hh4(1924)
      hh4(1926)=hh4(1748)*XN
      hh4(1777)=hh4(1777) - hh4(2611)
      hh4(1777)=hh4(1777)*hh4(1891)
      hh4(1926)=hh4(1926) + hh4(1777)
      hh4(1926)=hh4(1926)*XN
      hh4(1748)=hh4(1926) - hh4(1748)
      hh4(1748)=hh4(1748)*XN
      hh4(1748)=hh4(1748) - hh4(1777)
      hh4(1926)=hh4(1748)*hh4(1775)
      hh4(1919)=hh4(1919) + hh4(1926)
      hh4(1919)=hh4(1919)*hh4(1288)
      hh4(1894)=hh4(1894)*hh4(1359)
      hh4(1894)=hh4(1919) - hh4(1894)
      hh4(1919)=hh4(1796)*hh4(1814)
      hh4(1854)=hh4(1854) - 147.
      hh4(1854)=hh4(1854)*hh4(1016)
      hh4(1854)=hh4(1854) - 162.
      hh4(1854)=hh4(1854)*z
      hh4(1854)=hh4(1854) + 243.
      hh4(1854)=hh4(1854)*hh4(1531)
      hh4(1854)=hh4(1919) + hh4(1854)
      hh4(1919)=hh4(1759)*hh4(1810)
      hh4(1919)=hh4(1919) + hh4(1854)
      hh4(1933)=hh4(1919)*XN
      hh4(1872)=hh4(1872) - hh4(2604)
      hh4(1872)=hh4(1872)*hh4(1891)
      hh4(1933)=hh4(1933) - hh4(1872)
      hh4(1933)=hh4(1933)*XN
      hh4(1919)=hh4(1933) - hh4(1919)
      hh4(1919)=hh4(1919)*XN
      hh4(1919)=hh4(1919) + hh4(1872)
      hh4(1933)=hh4(1919)*hh4(1775)
      hh4(1821)=hh4(1821) + hh4(1933) + hh4(1894)
      hh4(1821)=y*hh4(1821)
      hh4(1933)=hh4(1895)*hh4(1978)
      hh4(1933)=hh4(1933) + hh4(1901)
      hh4(1933)=hh4(1933)*hh4(1288)
      hh4(1906)=hh4(1906)*hh4(1415)
      hh4(1933)=hh4(1933) - hh4(1906)
      hh4(1933)=hh4(1933)*hh4(5)
      hh4(1944)=hh4(1909)*hh4(1415)
      hh4(1933)=hh4(1933) + hh4(1944)
      hh4(1933)=hh4(1933)*hh4(1288)
      hh4(1617)=hh4(1767)*hh4(1617)*hh4(379)
      hh4(1458)=hh4(1458) - 164.
      hh4(1458)=hh4(1458)*z
      hh4(1458)=hh4(1458) - 54.
      hh4(1458)=hh4(1458)*z
      hh4(1458)=hh4(1458) + 162.
      hh4(1458)=hh4(1458)*z
      hh4(1458)=hh4(1458) - 54.
      hh4(1944)=hh4(1458)*z
      hh4(1617)=hh4(1617) - hh4(1944)
      hh4(1944)=hh4(1617)*hh4(1422)
      hh4(1999)=19.0_prec*hh4(1902)
      hh4(1999)=hh4(1999)*hh4(1340)
      hh4(1944)=hh4(1944) - hh4(1999)
      hh4(1944)=hh4(1944)*XN
      hh4(1617)=hh4(1944) - 4.0_prec*hh4(1617)
      hh4(1617)=hh4(1617)*XN
      hh4(1617)=hh4(1617) + hh4(1999)
      hh4(1944)=hh4(1617)*hh4(2224)
      hh4(1933)=hh4(1933) + hh4(1944)
      hh4(1933)=hh4(1933)*hh4(1288)
      hh4(1928)=hh4(1928)*hh4(1489)
      hh4(1928)=hh4(1933) - hh4(1928)
      hh4(1933)=hh4(1814)*z
      hh4(1944)=hh4(1800)*hh4(1933)
      hh4(1463)=hh4(1463) - 245.
      hh4(1463)=hh4(1463)*z
      hh4(1463)=hh4(1463) - 81.
      hh4(1463)=hh4(1463)*z
      hh4(1463)=hh4(1463) + 243.
      hh4(1463)=hh4(1463)*z
      hh4(1463)=hh4(1463) - 81.
      hh4(1463)=hh4(1463)*hh4(1170)
      hh4(1463)=hh4(1944) + hh4(1463)
      hh4(1900)=hh4(1900)*hh4(1810)
      hh4(1900)=hh4(1900) + hh4(1463)
      hh4(1944)=hh4(1900)*hh4(1422)
      hh4(1902)=65.0_prec*hh4(1902)
      hh4(1340)=hh4(1902)*hh4(1340)
      hh4(1902)=hh4(1944) + hh4(1340)
      hh4(1902)=hh4(1902)*XN
      hh4(1900)=hh4(1902) - 4.0_prec*hh4(1900)
      hh4(1900)=hh4(1900)*XN
      hh4(1900)=hh4(1900) - hh4(1340)
      hh4(1902)=hh4(1900)*hh4(2224)
      hh4(1902)=hh4(1902) + hh4(1928)
      hh4(1821)=2.0_prec*hh4(1902) + hh4(1821)
      hh4(1821)=y*hh4(1821)
      hh4(1902)=hh4(1911)*hh4(1978)
      hh4(1902)=hh4(1902) + hh4(1914)
      hh4(1902)=hh4(1902)*hh4(5)
      hh4(1944)=hh4(1916)*hh4(2466)
      hh4(1902)=hh4(1902) + hh4(1944)
      hh4(1902)=hh4(1902)*hh4(1850)
      hh4(1772)=hh4(1772)*hh4(379)
      hh4(1944)=hh4(1404)*hh4(379)
      hh4(2001)=hh4(1944) - hh4(1772)
      hh4(2001)=hh4(1030)*hh4(2001)
      hh4(2014)=hh4(2001)*hh4(3059)
      hh4(1902)=hh4(1902) + hh4(2014)
      hh4(1902)=hh4(1902)*hh4(5)
      hh4(1929)=hh4(1929)*hh4(1226)
      hh4(1902)=hh4(1902) + hh4(1929)
      hh4(1929)=hh4(1404)*hh4(480)
      hh4(2014)=hh4(1030)*hh4(1929)
      hh4(2060)=hh4(1803)*hh4(1944)
      hh4(2014)=hh4(2014) + hh4(2060)
      hh4(2014)=hh4(1031)*hh4(2014)
      hh4(2062)=hh4(2014)*hh4(3059)
      hh4(2062)=hh4(2062) - hh4(1902)
      hh4(2064)=hh4(355)*hh4(1855)
      hh4(1745)=hh4(2434)*hh4(1745)
      hh4(2065)= - hh4(1745)*hh4(1113)
      hh4(1749)=hh4(2434)*hh4(1749)
      hh4(2067)= - hh4(1749)*hh4(1116)
      hh4(2067)=hh4(2067) - hh4(2435)
      hh4(2067)=y*hh4(2067)
      hh4(2065)=hh4(2065) + hh4(2067)
      hh4(2065)=y*hh4(2065)
      hh4(1754)=hh4(2434)*hh4(1754)
      hh4(2067)= - hh4(1754)*hh4(1116)
      hh4(2065)=hh4(2067) + hh4(2065)
      hh4(2065)=y*hh4(2065)
      hh4(1759)=hh4(2434)*hh4(1759)
      hh4(2067)= - hh4(1759)*hh4(1113)
      hh4(2065)=hh4(2067) + hh4(2065)
      hh4(2065)=y*hh4(2065)
      hh4(2067)=hh4(379)*z
      hh4(1767)=hh4(1031)*hh4(1767)*hh4(2067)
      hh4(2068)= - hh4(1767)*hh4(1116)
      hh4(2065)=hh4(2068) + hh4(2065)
      hh4(2065)=y*hh4(2065)
      hh4(2068)=hh4(2001)*hh4(1113)
      hh4(2065)=hh4(2068) + hh4(2065)
      hh4(2064)=18.0_prec*hh4(2065) + hh4(2064)
      hh4(2064)=hh4(355)*hh4(2064)
      hh4(1821)=180.0_prec*hh4(2064) + 27.0_prec*hh4(2062) + hh4(1821)
      hh4(2062)=hh4(355)**2
      hh4(2064)=hh4(1938)*hh4(2062)
      hh4(2064)=18.0_prec*hh4(2064) + hh4(1855)
      hh4(2065)=141.0_prec*hh4(1812)
      hh4(2069)=hh4(1938)*hh4(2065)
      hh4(2064)=20.0_prec*hh4(2064) - hh4(2069)
      hh4(2064)=hh4(2064)*hh4(1888)
      hh4(1821)=4.0_prec*hh4(1821) + hh4(2064)
      hh4(1821)=hh4(1003)*hh4(1821)
      hh4(2064)=hh4(306)*hh4(2254)
      hh4(2070)=y*hh4(2700)
      hh4(2070)=3.0_prec*hh4(2650) + hh4(2070)
      hh4(2070)=y*hh4(2070)
      hh4(1285)=hh4(2070) + hh4(1285)
      hh4(1285)=y*hh4(1285)
      hh4(1285)=hh4(1285) + hh4(2228)
      hh4(1285)=y*hh4(1285)
      hh4(1285)=hh4(1285) + hh4(1492)
      hh4(1285)=y*hh4(1285)
      hh4(1285)=hh4(1285) - hh4(3040)
      hh4(1492)= - hh4(3116)*hh4(1126)
      hh4(2070)= - hh4(3115)*hh4(2433)
      hh4(1492)=hh4(1492) + hh4(2070)
      hh4(1492)=y*hh4(1492)
      hh4(2070)= - hh4(3146)*hh4(1978)
      hh4(1492)=hh4(2070) + hh4(1492)
      hh4(1492)=y*hh4(1492)
      hh4(2070)= - hh4(3074)*hh4(1978)
      hh4(1492)=hh4(2070) + hh4(1492)
      hh4(1492)=y*hh4(1492)
      hh4(2070)= - hh4(2561)*hh4(1113)
      hh4(1492)=hh4(2070) + hh4(1492)
      hh4(1492)=y*hh4(1492)
      hh4(2070)= - hh4(2530)*hh4(1113)
      hh4(1492)=hh4(2070) + hh4(1492)
      hh4(1492)=hh4(1)*hh4(1492)
      hh4(1285)=2.0_prec*hh4(1285) + hh4(1492)
      hh4(1285)=hh4(531)*hh4(1285)
      hh4(1492)=hh4(1113)*hh4(1209)
      hh4(2070)=hh4(2442)*hh4(1492)
      hh4(2073)=hh4(1189)*hh4(2250)
      hh4(2070)=hh4(2070) + hh4(2073)
      hh4(2070)=hh4(2070)*y
      hh4(2073)=hh4(1102)*hh4(2260)
      hh4(2070)=hh4(2070) + hh4(2073)
      hh4(2070)=hh4(2070)*y
      hh4(2073)=hh4(1107)*hh4(2250)
      hh4(2070)=hh4(2070) + hh4(2073)
      hh4(2070)=hh4(2070)*y
      hh4(2073)=hh4(1053)*hh4(2253)
      hh4(2070)=hh4(2070) + hh4(2073)
      hh4(2073)=hh4(246)*hh4(2070)
      hh4(1285)= - hh4(1285) + hh4(2064) - hh4(2073)
      hh4(1304)=hh4(1304)*hh4(2072)
      hh4(1292)=hh4(1292)*hh4(2442)
      hh4(1292)=hh4(1304) + hh4(1292)
      hh4(1292)=y*hh4(1292)
      hh4(1300)=hh4(1300)*hh4(2258)
      hh4(1292)=hh4(1300) + hh4(1292)
      hh4(1292)=y*hh4(1292)
      hh4(1300)=hh4(1434)*hh4(2072)
      hh4(1292)=hh4(1300) + hh4(1292)
      hh4(1292)=y*hh4(1292)
      hh4(1238)=hh4(350)*hh4(1238)
      hh4(1238)=hh4(1238) + hh4(1292)
      hh4(1292)= - hh4(2778)*hh4(1812)
      hh4(1238)=2.0_prec*hh4(1238) + hh4(1292)
      hh4(1238)=hh4(24)*hh4(1238)
      hh4(1292)=hh4(461)*hh4(2011)
      hh4(1300)=hh4(1235)*hh4(2072)
      hh4(1304)=hh4(1337)*hh4(2442)
      hh4(1300)=hh4(1304) + hh4(1300)
      hh4(1300)=hh4(1300)*y
      hh4(1304)=hh4(1385)*hh4(350)
      hh4(1300)=hh4(1300) + hh4(1304)
      hh4(1300)=hh4(1300)*y
      hh4(1304)=hh4(1450)*hh4(2072)
      hh4(1300)=hh4(1300) + hh4(1304)
      hh4(1300)=hh4(1300)*y
      hh4(1304)=hh4(2261)*hh4(6)
      hh4(1434)=hh4(2443)*hh4(350)
      hh4(1300)=hh4(1300) - hh4(1304) - hh4(1434)
      hh4(1304)=1440.0_prec*hh4(163)
      hh4(1434)=hh4(1300)*hh4(1304)
      hh4(2064)=hh4(207) - hh4(158)
      hh4(2073)= - 1440.0_prec*hh4(2064)
      hh4(2073)=hh4(2778)*hh4(2073)
      hh4(2074)=hh4(2697)*y
      hh4(2074)=hh4(2074) + 3.0_prec*hh4(2615)
      hh4(2074)=hh4(2074)*y
      hh4(2074)=hh4(2074) + hh4(1280)
      hh4(2074)=hh4(2074)*y
      hh4(2074)=hh4(2074) + hh4(1426)
      hh4(2074)=hh4(2074)*y
      hh4(2074)=hh4(2074) + hh4(1487)
      hh4(2074)=hh4(2074)*y
      hh4(2074)=hh4(2074) + hh4(2463)
      hh4(2075)=hh4(1723)*hh4(6)
      hh4(2075)=hh4(2075) + hh4(2074)
      hh4(2076)=2880.0_prec*hh4(1638)
      hh4(2076)=hh4(2075)*hh4(2076)
      hh4(2078)= - 2880.0_prec*hh4(1630)
      hh4(2078)=hh4(2074)*hh4(2078)
      hh4(2079)=1440.0_prec*hh4(10)
      hh4(2081)=hh4(2255)*hh4(2079)
      hh4(2086)=hh4(2722)*hh4(1)
      hh4(2088)= - hh4(2086) + 2.0_prec*hh4(2074)
      hh4(2091)=1440.0_prec*hh4(2088)
      hh4(2094)= - hh4(540)*hh4(2091)
      hh4(2099)=hh4(280) - hh4(98)
      hh4(2099)= - 1440.0_prec*hh4(2099)
      hh4(2099)=hh4(2261)*hh4(2099)
      hh4(2101)=2880.0_prec*hh4(1723)
      hh4(2104)=hh4(591) + hh4(624)
      hh4(2105)= - hh4(637) - hh4(639) + hh4(2104)
      hh4(2105)=hh4(2101)*hh4(2105)
      hh4(2110)=32.0_prec*hh4(1830)
      hh4(2111)=hh4(507) + hh4(402)
      hh4(2113)=hh4(498) + hh4(519) + hh4(2111)
      hh4(2113)=hh4(2110)*hh4(2113)
      hh4(1013)=hh4(2094) + hh4(1013) + hh4(1434) + 2.0_prec*hh4(1821) + &
     & hh4(1293) + 8.0_prec*hh4(1292) + 120.0_prec*hh4(1238) + hh4(2081) + 4.0_prec*&
     & hh4(1018) + hh4(1080) + hh4(2078) + hh4(2113) + hh4(2105) + &
     & hh4(2076) + hh4(2073) + hh4(2099) - 16.0_prec*hh4(1739) - 1440.0_prec*&
     & hh4(1285) - 32.0_prec*hh4(1560)
      hh4(1013)=hh4(1)*hh4(1013)
      hh4(1018)=hh4(931) + hh4(996)
      hh4(1080)= - hh4(860) - hh4(812) + hh4(703) - hh4(934) + hh4(854)&
     &  + hh4(973) - hh4(678) - hh4(757) - hh4(1001) - hh4(990) + &
     & hh4(936) - hh4(664) + hh4(684) + hh4(896) + hh4(705) + hh4(887)&
     &  - hh4(753) - hh4(741) - hh4(908) - hh4(937) - hh4(803) - &
     & hh4(761) + hh4(939) + hh4(704) + hh4(762) + hh4(666) - hh4(850)&
     &  + hh4(785) - hh4(838) + hh4(688) - hh4(685) + hh4(697) - &
     & hh4(915) + hh4(792) - hh4(701) - hh4(686) + hh4(862) - hh4(798)&
     &  - hh4(717) + hh4(925) + hh4(774) - hh4(725) + hh4(986) - &
     & hh4(675) - hh4(970) - hh4(842) + hh4(844) - hh4(907) + hh4(809)&
     &  - hh4(698) - hh4(983) + hh4(999) + hh4(946) - hh4(938) + &
     & hh4(903) - hh4(747) - hh4(873) - hh4(897) + hh4(731) - hh4(898)&
     &  - hh4(804) - hh4(676) + hh4(810) - hh4(738) + hh4(665) - &
     & hh4(769) + hh4(871) + hh4(759) + hh4(918) + hh4(802) + hh4(969)&
     &  - hh4(928) + hh4(735) + hh4(800) - hh4(709) - hh4(760) + &
     & hh4(882) - hh4(950) + hh4(767) - hh4(833) - hh4(740) + hh4(978)&
     &  + hh4(672) + hh4(721) + hh4(773) + hh4(796) - hh4(772) - &
     & hh4(723) + hh4(677) + hh4(749) + hh4(712) + hh4(819) + hh4(910)&
     &  + hh4(784) - hh4(744) + hh4(830) + hh4(689) + hh4(673) + &
     & hh4(889) - hh4(815) - hh4(663) + hh4(780) - hh4(706) - hh4(916)&
     &  + hh4(972) + hh4(997) - hh4(787) - hh4(865) - hh4(807) - &
     & hh4(890) - hh4(989) + hh4(770) + hh4(827) + hh4(886) + hh4(752)&
     &  - hh4(713) - hh4(710) - hh4(778) - hh4(707) + hh4(917) - &
     & hh4(832) + hh4(696) - hh4(692) + hh4(758) - hh4(943) + hh4(718)&
     &  + hh4(993) + hh4(930) - hh4(699) + hh4(782) - hh4(729)
      hh4(1090)=hh4(1018) + hh4(1080) + hh4(1090)
      hh4(1238)=hh4(612) + hh4(627)
      hh4(1285)=hh4(366)*hh4(1238)
      hh4(1292)= - hh4(727) - hh4(708) - hh4(839) + hh4(923) + hh4(884)&
     &  + hh4(868) - hh4(750)
      hh4(1293)=hh4(979) - hh4(1292)
      hh4(1434)=hh4(364)*hh4(480)
      hh4(1560)=hh4(361)*hh4(379)
      hh4(1285)=hh4(1293) + hh4(1560) + hh4(1285) + hh4(1434) + &
     & hh4(1090)
      hh4(1434)= - hh4(2459) + hh4(2575) - hh4(2602)
      hh4(1560)=hh4(1434) + hh4(599)
      hh4(1739)=hh4(2579) + hh4(2577) + hh4(644) + hh4(607)
      hh4(1821)=hh4(2464) + hh4(635)
      hh4(2073)=hh4(1739) + hh4(1560) + hh4(1821) + hh4(605)
      hh4(2076)=2.0_prec*hh4(2743)
      hh4(2078)=hh4(2583) - hh4(583)
      hh4(2081)= - hh4(822) + hh4(988) + hh4(825) + hh4(775) + hh4(667)&
     &  - hh4(853)
      hh4(2078)=hh4(2081) + 9.0_prec*hh4(622) + 9.0_prec*hh4(2078)
      hh4(1563)=2.0_prec+ hh4(1563)
      hh4(1563)=hh4(1563)*hh4(379)
      hh4(2094)=9.0_prec*hh4(562)
      hh4(2099)=hh4(2656) - hh4(2094) - hh4(649)
      hh4(2105)=hh4(3098) + hh4(2099)
      hh4(2105)=hh4(2105)*hh4(366)
      hh4(2040)=hh4(2040)*hh4(515)
      hh4(1321)= - hh4(2180)*hh4(1321)
      hh4(2113)=hh4(974) + hh4(851) - hh4(1000) - hh4(683) - hh4(891)&
     &  + hh4(912) + hh4(751) - hh4(824) + hh4(719) - hh4(722) + &
     & hh4(992) + hh4(813) + hh4(746) - hh4(909) - hh4(864) + hh4(720)&
     &  - hh4(924) + hh4(728) - hh4(776) - hh4(820) - hh4(880) + &
     & hh4(927) + hh4(904) + hh4(734) + hh4(892) + hh4(922) - hh4(829)&
     &  + hh4(951) + hh4(693) - hh4(745) + hh4(926) - hh4(799) - &
     & hh4(949) - hh4(732) - hh4(901) + hh4(680) + hh4(874) - hh4(981)
      hh4(2118)=hh4(2300)*hh4(530)
      hh4(2121)=hh4(2301)*hh4(521)
      hh4(2125)= - hh4(565) + 9.0_prec*hh4(536)
      hh4(2128)=hh4(2125)*hh4(362)
      hh4(2133)=hh4(2591)*hh4(536)
      hh4(2135)=hh4(1549) - hh4(512)
      hh4(2135)= - 2.0_prec*hh4(2135)
      hh4(2137)= - hh4(661) + hh4(700) + hh4(888)
      hh4(2140)=2.0_prec*hh4(435)
      hh4(1321)=hh4(2140) - hh4(2137) - hh4(2802) + hh4(2133) - &
     & hh4(1285) + hh4(2076) + hh4(2105) + hh4(1563) + hh4(2121) + &
     & hh4(2128) + hh4(2040) - hh4(1321) - hh4(2118) - 9.0_prec*hh4(2073) - &
     & hh4(2806) + hh4(2078) - hh4(2135) - hh4(2812) - hh4(2113) - 9.0_prec*&
     & hh4(2618)
      hh4(1321)=hh4(1031)*hh4(1321)
      hh4(1563)=hh4(3097) + hh4(2584)
      hh4(2040)=hh4(2192) + hh4(1563) + hh4(2626)
      hh4(2105)=hh4(1031)*hh4(368)
      hh4(2118)= - hh4(2040)*hh4(2105)
      hh4(2121)= - 9.0_prec*hh4(563) - hh4(626)
      hh4(2121)=hh4(2307)*hh4(2121)
      hh4(2128)=9.0_prec*hh4(1031)
      hh4(2128)=hh4(2128)*hh4(2621)
      hh4(2133)=hh4(1322)*hh4(2730)
      hh4(2041)= - hh4(518)*hh4(2041)
      hh4(1321)=hh4(2041) + hh4(2133) + hh4(2121) + hh4(2118) + &
     & hh4(2128) + hh4(1321)
      hh4(1321)=hh4(1028)*hh4(1321)
      hh4(2041)=hh4(554)*hh4(2308)
      hh4(2118)=hh4(522)*hh4(2311)
      hh4(1321)=hh4(2118) + hh4(2041) + hh4(1321)
      hh4(1321)=hh4(1019)*hh4(1321)
      hh4(2041)=hh4(2750)*hh4(1128)
      hh4(2118)=hh4(1128)*hh4(518)
      hh4(2041)=hh4(2041) - hh4(2118)
      hh4(2121)=hh4(363)*hh4(2041)
      hh4(1321)=hh4(2121) + hh4(1321)
      hh4(2121)=hh4(2580) - hh4(2838) - 9.0_prec*hh4(3098)
      hh4(2128)=hh4(2581) + hh4(1821)
      hh4(2133)=hh4(2300)*hh4(360)
      hh4(2141)=hh4(2301)*hh4(362)
      hh4(2144)=hh4(530)*hh4(366)
      hh4(2151)=hh4(2144) + hh4(644)
      hh4(2153)=hh4(521)*hh4(366)
      hh4(1569)=hh4(2141) - hh4(2133) - hh4(2151) + hh4(2153) - &
     & hh4(607) - hh4(2128) + hh4(1569) + hh4(2187) - hh4(2121) - &
     & hh4(2577) + hh4(2602)
      hh4(1569)=hh4(1569)*hh4(1039)
      hh4(2133)=hh4(2734) - hh4(2866) - hh4(2622)
      hh4(2133)=hh4(1031)*hh4(2133)
      hh4(2141)=hh4(2617) - hh4(652)
      hh4(2153)=hh4(317) + hh4(2616) - hh4(2141)
      hh4(2157)=hh4(2731) - hh4(2153)
      hh4(2160)=hh4(2157) - hh4(2854) + hh4(2726)
      hh4(2160)=hh4(1031)*hh4(2160)
      hh4(2162)= - hh4(563)*hh4(2307)
      hh4(2160)=hh4(2162) - hh4(2733) + hh4(2160)
      hh4(2160)=hh4(1028)*hh4(2160)
      hh4(2162)=hh4(522)*hh4(2308)
      hh4(1655)=hh4(1655) + hh4(521)
      hh4(1655)=hh4(1655)*hh4(1031)
      hh4(2168)= - hh4(1655)*hh4(2296)
      hh4(1569)=hh4(2162) + hh4(2160) + hh4(2168) + hh4(1569) + &
     & hh4(2133)
      hh4(1569)=hh4(1019)*hh4(1569)
      hh4(2133)=hh4(3097) + hh4(2192)
      hh4(2160)=hh4(561) + 9.0_prec*hh4(530)
      hh4(2162)= - hh4(2133) + hh4(2160)
      hh4(2168)=hh4(362)*hh4(366)
      hh4(2170)=hh4(360)*hh4(366)
      hh4(2168)=hh4(2170) + hh4(2162) - hh4(2752) + hh4(2628) + &
     & hh4(2620) - hh4(2125) - hh4(2168) - hh4(2858) + hh4(2619) + &
     & hh4(2760)
      hh4(2168)=hh4(1039)*hh4(2168)
      hh4(2171)=hh4(362)*hh4(1031)
      hh4(2172)=hh4(2171)*hh4(2296)
      hh4(1319)= - hh4(2755) + hh4(2172) + hh4(1319) + hh4(2168)
      hh4(1319)=hh4(1319)*hh4(1019)
      hh4(1557)=hh4(1557)*hh4(1019)
      hh4(2168)=hh4(1128)*hh4(522)
      hh4(1557)=hh4(2168) + hh4(1557) - hh4(1559)
      hh4(1559)=hh4(2687)*hh4(1019)
      hh4(1559)=hh4(1559) - hh4(1567)
      hh4(2172)=hh4(2491)*hh4(1126)
      hh4(2173)=hh4(2172) + hh4(1325)
      hh4(2173)=hh4(5)*hh4(2173)
      hh4(2173)= - 15.0_prec*hh4(1559) + hh4(2173)
      hh4(2173)=hh4(5)*hh4(2173)
      hh4(2173)=60.0_prec*hh4(1557) + hh4(2173)
      hh4(2173)=hh4(5)*hh4(2173)
      hh4(2173)= - 180.0_prec*hh4(1319) + hh4(2173)
      hh4(2173)=hh4(5)*hh4(2173)
      hh4(2174)=hh4(2307)*hh4(2166)
      hh4(2176)=hh4(2307)*hh4(1069)
      hh4(2174)=hh4(2174) + hh4(2176)
      hh4(2178)=180.0_prec*hh4(532)
      hh4(2181)= - hh4(2174)*hh4(2178)
      hh4(1569)=hh4(2181) + 360.0_prec*hh4(1569) + hh4(2173)
      hh4(1569)=hh4(5)*hh4(1569)
      hh4(2173)=hh4(2308)*hh4(1453)
      hh4(2181)=hh4(3086)*hh4(5)
      hh4(2173)=hh4(2173) + hh4(2181)
      hh4(2173)=hh4(2173)*hh4(5)
      hh4(2181)=hh4(2311)*hh4(1468)
      hh4(2173)=hh4(2173) + hh4(2181)
      hh4(2173)=hh4(2173)*hh4(5)
      hh4(1650)=hh4(1656) + hh4(1661) - hh4(1650)
      hh4(1656)=hh4(1650)*hh4(1128)
      hh4(1661)=hh4(2125)*hh4(1031)
      hh4(2181)=hh4(1661)*hh4(2409)
      hh4(1656)=hh4(3090) + hh4(2173) + hh4(1656) + hh4(2181)
      hh4(2173)=15.0_prec*hh4(7)
      hh4(2181)=hh4(1656)*hh4(2173)
      hh4(2184)=6.0_prec*hh4(1559)
      hh4(2186)=hh4(1128)*hh4(1485)
      hh4(2172)=hh4(2172) + hh4(2186)
      hh4(2172)=hh4(5)*hh4(2172)
      hh4(2172)= - hh4(2184) + hh4(2172)
      hh4(2172)=hh4(5)*hh4(2172)
      hh4(2172)=hh4(1336) + 6.0_prec*hh4(1557) + hh4(2172)
      hh4(2172)=hh4(2172)*hh4(1226)
      hh4(2187)=60.0_prec*hh4(505)
      hh4(1328)=hh4(1328)*hh4(2187)
      hh4(2188)=hh4(2308)*hh4(2211)
      hh4(2188)=hh4(2188) + hh4(2565)
      hh4(2192)=hh4(9) + hh4(550) + hh4(568)
      hh4(2192)=180.0_prec*hh4(2192)
      hh4(2195)=hh4(2188)*hh4(2192)
      hh4(2197)=360.0_prec*hh4(2788)
      hh4(2198)=hh4(2197) + 360.0_prec*hh4(632) + hh4(2657)
      hh4(2205)=hh4(1936)*hh4(2198)
      hh4(2206)=hh4(3136) - hh4(3094)
      hh4(2212)=hh4(1031)*hh4(2206)
      hh4(2217)=hh4(2212)*hh4(1116)
      hh4(2222)=hh4(2686)*hh4(1031)
      hh4(2228)= - hh4(2222)*hh4(1116)
      hh4(2228)=hh4(2228) + hh4(1325)
      hh4(2228)=hh4(5)*hh4(2228)
      hh4(2230)=2.0_prec*hh4(532)
      hh4(2237)= - hh4(2230)*hh4(1128)
      hh4(2217)=hh4(2237) + hh4(2217) + hh4(2228)
      hh4(2228)=180.0_prec*hh4(567)
      hh4(2217)=hh4(2217)*hh4(2228)
      hh4(2237)=180.0_prec*hh4(377)
      hh4(2239)= - hh4(2043)*hh4(2237)
      hh4(2246)=hh4(2171)*hh4(1116)
      hh4(2246)=hh4(2565) + hh4(2246)
      hh4(2249)= - 180.0_prec*hh4(2821)
      hh4(2250)= - hh4(2246)*hh4(2249)
      hh4(2253)=180.0_prec*hh4(2763)
      hh4(2255)= - hh4(1365)*hh4(2253)
      hh4(2260)=hh4(2770) + hh4(2765)
      hh4(2265)=hh4(2260) - hh4(2771)
      hh4(2265)=360.0_prec*hh4(2265)
      hh4(2269)=hh4(1332)*hh4(2265)
      hh4(2270)=hh4(629) + hh4(641)
      hh4(2278)=360.0_prec*hh4(2270)
      hh4(2290)= - hh4(2307)*hh4(2278)
      hh4(1237)=hh4(919) - hh4(733) - hh4(845) + hh4(783) + hh4(835) - &
     & hh4(795) + hh4(724) - hh4(726) - hh4(906) - hh4(846) + hh4(878)&
     &  + hh4(690) + hh4(879) + hh4(1237) + hh4(942) + hh4(858) - &
     & hh4(671) + hh4(843) - hh4(982) + hh4(755) - hh4(748) + hh4(836)&
     &  + hh4(805) - hh4(872) - hh4(920) - hh4(980) - hh4(716) - &
     & hh4(668) + hh4(945) - hh4(914) + hh4(998) - hh4(929) - hh4(714)&
     &  + hh4(855) + hh4(834) - hh4(837) + hh4(899) - hh4(779) - &
     & hh4(691) - hh4(821) + hh4(739) - hh4(702) + hh4(781) - hh4(816)&
     &  - hh4(811) + hh4(817) + hh4(743) - hh4(841) - hh4(768) - &
     & hh4(885) + hh4(736) + hh4(866) - hh4(877)
      hh4(2300)= - 360.0_prec*hh4(1237)
      hh4(2301)=hh4(1031)*hh4(2300)
      hh4(2290)=hh4(2301) + hh4(2290)
      hh4(2290)=hh4(2290)*hh4(1113)
      hh4(2301)=60.0_prec*hh4(433)
      hh4(1991)= - hh4(1991)*hh4(2301)
      hh4(2321)=hh4(2307)*hh4(1116)
      hh4(2321)=hh4(2321) + hh4(2565)
      hh4(2331)=180.0_prec*hh4(548)
      hh4(2341)= - hh4(2321)*hh4(2331)
      hh4(1321)=hh4(2239) + hh4(2181) + hh4(2341) + hh4(1328) + &
     & hh4(2217) + hh4(1991) + hh4(2172) + 360.0_prec*hh4(1321) + hh4(2290)&
     &  + hh4(2269) + hh4(2205) + hh4(2255) + hh4(2195) + hh4(2250) + &
     & hh4(1569)
      hh4(1321)=y*hh4(1321)
      hh4(1328)=hh4(2073) + hh4(2144)
      hh4(1018)= - hh4(1018) - hh4(1293) + hh4(2078)
      hh4(1293)=hh4(1238) - hh4(3098)
      hh4(1293)=hh4(1293)*hh4(2346)
      hh4(1525)=hh4(1525)*hh4(379)
      hh4(1518)=hh4(1518)*hh4(480)
      hh4(1018)=3.0_prec*hh4(1018) - hh4(1525) - hh4(1518) - hh4(1091) - &
     & hh4(1293) - 3.0_prec*hh4(1080) - 27.0_prec*hh4(1328)
      hh4(1018)=hh4(1163)*hh4(1018)
      hh4(1080)= - hh4(1534) + hh4(1524)
      hh4(1080)=hh4(1080)*hh4(379)
      hh4(1091)= - hh4(2180)*hh4(1517)
      hh4(1293)=hh4(2713)*hh4(1516)
      hh4(1328)=hh4(2076)*hh4(1532)
      hh4(1517)=hh4(1163)*hh4(2626)
      hh4(1518)=hh4(1163)*hh4(2584)
      hh4(1517)=hh4(1517) + hh4(1518)
      hh4(1524)=hh4(553) + hh4(649)
      hh4(1525)=hh4(1524) + hh4(2094)
      hh4(1569)=hh4(1163)*hh4(1525)
      hh4(1569)= - hh4(1517) + hh4(1569)
      hh4(1991)=hh4(1569)*hh4(2346)
      hh4(2073)=hh4(2133)*hh4(1163)
      hh4(1517)=hh4(2073) + hh4(1517)
      hh4(1517)= - hh4(2349)*hh4(1517)
      hh4(2073)=hh4(2592)*hh4(2545)
      hh4(2078)=hh4(2302)*hh4(1842)
      hh4(2094)= - hh4(1163)*hh4(2125)
      hh4(2133)=hh4(2094)*hh4(2676)
      hh4(1534)=hh4(1534)*hh4(515)
      hh4(1018)=hh4(1517) - hh4(1991) + hh4(1328) - hh4(1293) - &
     & hh4(1091) + hh4(1534) - hh4(2133) + hh4(2078) - hh4(1080) + &
     & hh4(2073) + hh4(1018)
      hh4(1018)=hh4(1031)*hh4(1018)
      hh4(1080)=hh4(2135) - hh4(2140)
      hh4(1091)= - hh4(1696)*hh4(1080)
      hh4(1293)= - hh4(1551)*hh4(2729)
      hh4(1328)= - 27.0_prec*hh4(2618) - 3.0_prec*hh4(2113)
      hh4(1328)=hh4(1199)*hh4(1328)
      hh4(1517)=3.0_prec*hh4(626)
      hh4(1534)= - 27.0_prec*hh4(563) - hh4(1517)
      hh4(1534)=hh4(2293)*hh4(1534)
      hh4(1991)=27.0_prec*hh4(1199)
      hh4(2073)=hh4(1991)*hh4(2621)
      hh4(2078)=hh4(2030)*hh4(2730)
      hh4(2133)= - hh4(2796)*hh4(2137)
      hh4(2033)= - hh4(518)*hh4(2033)
      hh4(1018)=hh4(2033) + hh4(1328) + hh4(1293) + hh4(2078) + &
     & hh4(1534) + hh4(2133) + hh4(2073) + hh4(1018) + hh4(1091)
      hh4(1018)=hh4(1028)*hh4(1018)
      hh4(1091)=hh4(2303)*hh4(2894)
      hh4(1293)=3.0_prec*hh4(554)
      hh4(1328)=hh4(2295)*hh4(1293)
      hh4(1018)=hh4(1091) + hh4(1328) + hh4(1018)
      hh4(1018)=hh4(1019)*hh4(1018)
      hh4(1091)=hh4(1163)*hh4(515)
      hh4(1091)=hh4(1091) + hh4(2432)
      hh4(1328)=hh4(1091)*hh4(1128)
      hh4(1534)=hh4(1113)*hh4(518)
      hh4(2033)=hh4(1534)*hh4(1199)
      hh4(1328)=hh4(1328) - hh4(2033)
      hh4(1537)=hh4(1328)*hh4(1537)
      hh4(1018)=hh4(1537) + hh4(1018)
      hh4(1537)= - 3.0_prec*hh4(1560)
      hh4(1560)=hh4(2346)*hh4(530)
      hh4(2073)= - 3.0_prec*hh4(1821)
      hh4(1560)= - hh4(2073) - hh4(1537) + hh4(1560) + 3.0_prec*hh4(1739)
      hh4(1739)=hh4(2612) + hh4(2588)
      hh4(2078)=hh4(305) + hh4(1739) + hh4(2170)
      hh4(2133)=hh4(2346)*hh4(521)
      hh4(2135)=27.0_prec*hh4(3098)
      hh4(2078)=hh4(1560) - hh4(2133) + hh4(2805) - hh4(2135) + 27.0_prec*&
     & hh4(2078)
      hh4(2078)=hh4(2078)*hh4(1163)
      hh4(2133)=hh4(2709) + hh4(2587)
      hh4(2133)=hh4(2133)*hh4(1163)
      hh4(2133)=hh4(2133) - hh4(2597)
      hh4(2140)=hh4(2302)*hh4(2676)
      hh4(2172)=hh4(2594)*hh4(2346)
      hh4(1519)=hh4(2078) - hh4(1519) - hh4(2172) - hh4(2140) + 3.0_prec*&
     & hh4(2133)
      hh4(1519)= - hh4(1519)*hh4(1039)
      hh4(1133)=hh4(1133) - 3.0_prec*hh4(2141)
      hh4(2078)= - 3.0_prec*hh4(2616)
      hh4(2133)=27.0_prec*hh4(554) + hh4(2078) + hh4(2813)
      hh4(2140)= - 27.0_prec*hh4(551) - hh4(2812) + hh4(2133) - hh4(1133)
      hh4(2140)=hh4(1199)*hh4(2140)
      hh4(2172)=3.0_prec*hh4(563)
      hh4(2181)= - hh4(2293)*hh4(2172)
      hh4(2140)=hh4(2181) + hh4(2140) + hh4(2808)
      hh4(2140)=hh4(1028)*hh4(2140)
      hh4(2181)=hh4(2629)*hh4(1163)
      hh4(2195)=hh4(1163)*hh4(521)
      hh4(2181)=hh4(2592) + hh4(2181) + hh4(2195)
      hh4(2205)=hh4(2181)*hh4(1031)
      hh4(2217)= - hh4(2205)*hh4(2350)
      hh4(2239)=hh4(2295)*hh4(2894)
      hh4(1086)=hh4(1199)*hh4(1086)
      hh4(2250)=hh4(2621)*hh4(1086)
      hh4(2255)=27.0_prec*hh4(1028)
      hh4(2255)= - hh4(230)*hh4(1199)*hh4(2255)
      hh4(1519)=hh4(2239) + hh4(2140) + hh4(2815) + hh4(2217) + &
     & hh4(1519) + hh4(2255) + hh4(2250)
      hh4(1519)=hh4(1019)*hh4(1519)
      hh4(2140)=3.0_prec*hh4(555) - 3.0_prec*hh4(561) + 3.0_prec*hh4(572)
      hh4(2217)=hh4(2346)*hh4(360)
      hh4(1132)=hh4(2217) + hh4(1132) - hh4(2140)
      hh4(2071)=hh4(2071) + hh4(2591)
      hh4(2217)=hh4(366)*hh4(25)
      hh4(2217)= - hh4(530) + hh4(2071) - hh4(2217)
      hh4(2239)=hh4(2346)*hh4(362)
      hh4(2217)=hh4(2606) + hh4(2720) - hh4(1132) + hh4(2782) + &
     & hh4(2239) + 27.0_prec*hh4(2217)
      hh4(2217)=hh4(2217)*hh4(1163)
      hh4(2239)=hh4(1163)*hh4(560)
      hh4(1518)= - hh4(1518) + hh4(2239) - hh4(2183)
      hh4(1518)= - hh4(2217) - hh4(1822) + hh4(2768) + 3.0_prec*hh4(1518)
      hh4(1518)=hh4(1518)*hh4(1039)
      hh4(1822)=hh4(1991)*hh4(522)
      hh4(1991)=hh4(2619) + hh4(512)
      hh4(2183)=hh4(1991)*hh4(2796)
      hh4(1822)= - hh4(1822) + hh4(2183) + hh4(2793)
      hh4(1822)=hh4(1822)*hh4(1028)
      hh4(1196)=hh4(1196)*hh4(362)
      hh4(2183)=hh4(1163)*hh4(362)
      hh4(1196)=hh4(1196) - hh4(2183)
      hh4(2217)=hh4(1196)*hh4(2350)
      hh4(2239)=hh4(1199)*hh4(1072)
      hh4(1518)=hh4(1822) - hh4(2786) + hh4(2217) + hh4(1518) + &
     & hh4(2239)
      hh4(1518)=hh4(1518)*hh4(1019)
      hh4(1151)=hh4(1151)*hh4(1019)
      hh4(1822)=hh4(1208)*hh4(2894)
      hh4(1151)= - hh4(1550) + hh4(1822) + hh4(1151)
      hh4(1530)=hh4(1530)*hh4(1019)
      hh4(1530)=hh4(1530) - hh4(1538)
      hh4(1538)=hh4(1515)*hh4(1113)
      hh4(1550)=hh4(1538) + hh4(1183)
      hh4(1550)=hh4(5)*hh4(1550)
      hh4(1550)= - 5.0_prec*hh4(1530) + hh4(1550)
      hh4(1550)=hh4(5)*hh4(1550)
      hh4(1550)=20.0_prec*hh4(1151) + hh4(1550)
      hh4(1550)=hh4(5)*hh4(1550)
      hh4(1550)= - 60.0_prec*hh4(1518) + hh4(1550)
      hh4(1550)=hh4(5)*hh4(1550)
      hh4(1822)=hh4(2293)*hh4(2166)
      hh4(2217)=hh4(2293)*hh4(1069)
      hh4(1822)=hh4(1822) + hh4(2217)
      hh4(2239)= - hh4(1822)*hh4(2178)
      hh4(1519)=hh4(2239) + 120.0_prec*hh4(1519) + hh4(1550)
      hh4(1519)=hh4(5)*hh4(1519)
      hh4(1550)=hh4(1113)*hh4(1485)
      hh4(2239)=hh4(1550)*hh4(1199)
      hh4(2255)=hh4(1538) + hh4(2239)
      hh4(2255)=hh4(5)*hh4(2255)
      hh4(2255)= - 2.0_prec*hh4(1530) + hh4(2255)
      hh4(2255)=hh4(5)*hh4(2255)
      hh4(2255)=hh4(1308) + 2.0_prec*hh4(1151) + hh4(2255)
      hh4(2255)=hh4(2255)*hh4(1226)
      hh4(2269)=hh4(1467)*hh4(1199)
      hh4(2269)=hh4(2269) + hh4(1183)
      hh4(2290)=hh4(2269)*hh4(5)
      hh4(2302)=hh4(2295)*hh4(1453)
      hh4(2290)=hh4(2302) + hh4(2290)
      hh4(2290)=hh4(2290)*hh4(5)
      hh4(2302)=hh4(2303)*hh4(1468)
      hh4(2290)=hh4(2290) + hh4(2302)
      hh4(2290)=hh4(2290)*hh4(5)
      hh4(2302)=hh4(2352)*hh4(1296)
      hh4(2341)=hh4(1664)*hh4(1199)
      hh4(2349)=hh4(2094)*hh4(1031)
      hh4(2351)=hh4(2349)*hh4(2409)
      hh4(2290)=hh4(2290) + hh4(2302) + hh4(2341) - hh4(2351)
      hh4(2341)=hh4(2290)*hh4(2173)
      hh4(2351)=hh4(2643)*hh4(1031)
      hh4(2365)=hh4(2351)*hh4(1116)
      hh4(2365)=hh4(2365) + hh4(1183)
      hh4(2365)=hh4(5)*hh4(2365)
      hh4(2366)=hh4(1163)*hh4(3095)
      hh4(2183)=hh4(2366) - hh4(2183)
      hh4(2183)=hh4(1031)*hh4(2183)
      hh4(2366)= - hh4(2183)*hh4(1116)
      hh4(2230)=hh4(1113)*hh4(2230)
      hh4(2368)= - hh4(1199)*hh4(2230)
      hh4(2365)=hh4(2368) + hh4(2366) + hh4(2365)
      hh4(2365)=hh4(2365)*hh4(2228)
      hh4(2032)=hh4(2032)*hh4(2187)
      hh4(2366)=60.0_prec*hh4(377)
      hh4(2368)= - hh4(2035)*hh4(2366)
      hh4(2375)=hh4(2166)*hh4(1199)
      hh4(2389)=hh4(2375) + hh4(1183)
      hh4(2393)=hh4(2389)*hh4(5)
      hh4(2394)=hh4(1196)*hh4(1116)
      hh4(2394)=hh4(2393) + hh4(2394)
      hh4(2404)= - hh4(2394)*hh4(2249)
      hh4(2432)=hh4(2295)*hh4(2211)
      hh4(2432)=hh4(2432) + hh4(2393)
      hh4(2435)=hh4(2432)*hh4(2192)
      hh4(2444)=60.0_prec*hh4(1694)
      hh4(2444)= - hh4(2444)*hh4(2763)
      hh4(2448)= - 120.0_prec*hh4(2260)
      hh4(2449)= - hh4(2448) - 120.0_prec*hh4(2771)
      hh4(2449)=hh4(1946)*hh4(2449)
      hh4(2450)=hh4(2352)*hh4(2198)
      hh4(1697)= - hh4(1697)*hh4(2301)
      hh4(2451)=hh4(2293)*hh4(1116)
      hh4(2393)=hh4(2451) + hh4(2393)
      hh4(2451)= - hh4(2393)*hh4(2331)
      hh4(2453)= - hh4(2293)*hh4(2278)
      hh4(2457)=hh4(1199)*hh4(2300)
      hh4(2453)=hh4(2457) + hh4(2453)
      hh4(2453)=hh4(2453)*hh4(1113)
      hh4(1018)=hh4(2368) + hh4(2341) + hh4(2451) + hh4(2032) + &
     & hh4(2365) + hh4(1697) + hh4(2255) + 120.0_prec*hh4(1018) + hh4(2453)&
     &  + hh4(2450) + hh4(2449) + hh4(2444) + hh4(2435) + hh4(2404) + &
     & hh4(1519)
      hh4(1018)=3.0_prec*hh4(1018) + hh4(1321)
      hh4(1018)=y*hh4(1018)
      hh4(1321)=hh4(2706)*hh4(1092)
      hh4(1090)= - hh4(1292) + hh4(1090) + hh4(979)
      hh4(1292)=hh4(2199)*hh4(1238)
      hh4(1441)=hh4(1441)*hh4(379)
      hh4(1504)=hh4(1504)*hh4(480)
      hh4(1090)=hh4(1504) + hh4(1441) + hh4(1292) + 5.0_prec*hh4(1090)
      hh4(1292)=hh4(1090)*hh4(1014)
      hh4(1441)= - hh4(2838) + hh4(2820)
      hh4(1504)= - hh4(1441) - hh4(1821) + hh4(2602) - hh4(2578)
      hh4(1519)=hh4(1504) - hh4(2151)
      hh4(1697)=hh4(1519)*hh4(1556)
      hh4(1416)= - hh4(1469) + hh4(1416)
      hh4(1416)=hh4(1416)*hh4(379)
      hh4(2032)=hh4(1556)*hh4(536)
      hh4(1482)=hh4(1482) + hh4(2032)
      hh4(2151)=hh4(1482)*hh4(362)
      hh4(1503)= - hh4(2180)*hh4(1503)
      hh4(2199)=hh4(2076)*hh4(1112)
      hh4(2255)=hh4(1014)*hh4(1524)
      hh4(2255)=hh4(2255) - hh4(2851)
      hh4(2341)=hh4(1556)*hh4(562)
      hh4(2255)= - 5.0_prec*hh4(2255) + hh4(2861) - hh4(2341)
      hh4(2341)=hh4(2255)*hh4(366)
      hh4(1739)=hh4(2624) - hh4(1739)
      hh4(1476)=hh4(1476)*hh4(360)
      hh4(1097)= - hh4(1097) - hh4(1476) + 2.0_prec*hh4(1739)
      hh4(1476)=hh4(1097)*hh4(2202)
      hh4(2365)=hh4(2081) + 7.0_prec*hh4(622)
      hh4(2368)=hh4(2365)*hh4(1016)
      hh4(2404)= - 5.0_prec*hh4(2081)
      hh4(2435)= - hh4(2404) + 34.0_prec*hh4(622)
      hh4(2368)= - hh4(2368) + 2.0_prec*hh4(2435)
      hh4(2368)=hh4(2368)*z
      hh4(2435)=hh4(2863)*hh4(2317)
      hh4(2444)=hh4(2318)*hh4(521)
      hh4(1469)=hh4(1469)*hh4(515)
      hh4(2449)=hh4(3098)*hh4(2204)
      hh4(1292)=hh4(2341) + hh4(2199) + hh4(1321) - hh4(1503) + &
     & hh4(2151) + hh4(1469) + hh4(2444) - hh4(2368) + hh4(2435) - &
     & hh4(1416) + 5.0_prec*hh4(2365) + hh4(1476) - hh4(1292) + hh4(1697) + &
     & hh4(2449)
      hh4(1292)=hh4(1292)*hh4(1031)
      hh4(1321)=5.0_prec*hh4(555)
      hh4(1416)=5.0_prec*hh4(572)
      hh4(1469)=hh4(1321) + hh4(1416)
      hh4(1476)=hh4(1469)*hh4(1014)
      hh4(1503)=2.0_prec*hh4(362)
      hh4(1697)=hh4(2202)*hh4(1503)
      hh4(2151)=hh4(1556)*hh4(521)
      hh4(1697)=hh4(2151) + hh4(1697)
      hh4(1476)=hh4(2861) + 5.0_prec*hh4(2851) + hh4(1476) + hh4(1697)
      hh4(1476)= - hh4(1476)*hh4(2105)
      hh4(2151)=hh4(2621) - hh4(2153)
      hh4(2153)=hh4(2309)*hh4(2151)
      hh4(2199)= - hh4(1691)*hh4(1080)
      hh4(2341)= - hh4(1213)*hh4(2729)
      hh4(2365)=2.0_prec*hh4(2406)
      hh4(2368)=hh4(551) + hh4(230)
      hh4(2435)= - hh4(2365)*hh4(2368)
      hh4(2444)=hh4(2047)*hh4(2730)
      hh4(2449)= - hh4(3065)*hh4(2137)
      hh4(2450)=5.0_prec*hh4(2113)
      hh4(2451)= - hh4(1114)*hh4(2450)
      hh4(2453)= - hh4(1014)*hh4(2307)
      hh4(2457)=5.0_prec*hh4(626)
      hh4(2459)=hh4(2453)*hh4(2457)
      hh4(2044)= - hh4(518)*hh4(2044)
      hh4(2466)=hh4(1556)*hh4(2306)
      hh4(2319)=hh4(2466) - hh4(2319)
      hh4(2466)= - hh4(563)*hh4(2319)
      hh4(1292)=hh4(2466) + hh4(2044) + hh4(2459) + hh4(2451) + &
     & hh4(2341) + hh4(2444) + hh4(1476) + hh4(1292) + hh4(2449) + &
     & hh4(2435) + hh4(2199) + hh4(2153)
      hh4(1292)=hh4(1028)*hh4(1292)
      hh4(1476)=hh4(554)*hh4(2315)
      hh4(2044)=hh4(522)*hh4(2320)
      hh4(1292)=hh4(2044) + hh4(1476) + hh4(1292)
      hh4(1292)=hh4(1019)*hh4(1292)
      hh4(1476)=hh4(1014)*hh4(515)
      hh4(2044)=hh4(2430) + hh4(1476)
      hh4(2044)=hh4(2044)*hh4(1128)
      hh4(2153)=hh4(1114)*hh4(1534)
      hh4(2044)=hh4(2044) - hh4(2153)
      hh4(2153)=hh4(2044)*hh4(1484)
      hh4(1292)=hh4(2153) + hh4(1292)
      hh4(1434)= - 5.0_prec*hh4(599) - hh4(2827) - 5.0_prec*hh4(1434)
      hh4(2153)=5.0_prec*hh4(1821)
      hh4(2199)=hh4(2153) - hh4(2938)
      hh4(2341)= - 5.0_prec*hh4(644) - hh4(2830) - hh4(2199) - hh4(2939) + &
     & hh4(2936) + hh4(1434)
      hh4(2430)=hh4(2341)*hh4(1014)
      hh4(2435)= - hh4(2170) + hh4(3098) - hh4(2625)
      hh4(2444)=hh4(2435)*hh4(1556)
      hh4(2318)=hh4(2318)*hh4(362)
      hh4(2449)=hh4(2902)*hh4(2204)
      hh4(2451)=2.0_prec*hh4(536)
      hh4(2459)=hh4(2202)*hh4(2451)
      hh4(1506)= - hh4(2444) - hh4(2430) - hh4(2318) - hh4(2449) - &
     & hh4(1506) + hh4(2817) - hh4(2459)
      hh4(1506)= - hh4(1506)*hh4(1039)
      hh4(2318)= - hh4(2944) - 5.0_prec*hh4(2141)
      hh4(2430)= - 5.0_prec*hh4(2616)
      hh4(2444)= - hh4(2728) - 5.0_prec*hh4(317) + hh4(2430) - hh4(2318)
      hh4(2449)=hh4(1114)*hh4(2444)
      hh4(2466)= - hh4(2309)*hh4(2619)
      hh4(2470)=5.0_prec*hh4(563)
      hh4(2471)=hh4(2453)*hh4(2470)
      hh4(2449)=hh4(2471) + hh4(2449) + hh4(2466) + hh4(2942)
      hh4(2449)=hh4(1028)*hh4(2449)
      hh4(2466)=hh4(522)*hh4(2315)
      hh4(2471)=hh4(1114)*hh4(3142)
      hh4(2476)=hh4(2621)*hh4(2471)
      hh4(2477)= - hh4(2309)*hh4(1076)
      hh4(2478)=hh4(1014)*hh4(521)
      hh4(2478)=hh4(2863) + hh4(2478)
      hh4(2478)=hh4(2569) + 5.0_prec*hh4(2478)
      hh4(2478)=hh4(2478)*hh4(1031)
      hh4(2480)= - hh4(2478)*hh4(2296)
      hh4(1506)=hh4(2466) + hh4(2449) + hh4(2947) + hh4(2480) + &
     & hh4(1506) + hh4(2477) + hh4(2476)
      hh4(1506)=hh4(1019)*hh4(1506)
      hh4(1321)= - hh4(1321) + 5.0_prec*hh4(561)
      hh4(1429)=hh4(1321) - hh4(1429)
      hh4(1424)= - hh4(2862) + hh4(1424) + hh4(1416) - hh4(2874) - &
     & hh4(1429)
      hh4(2449)= - hh4(1424)*hh4(1014)
      hh4(1283)=hh4(2859) + hh4(1283)
      hh4(2204)= - hh4(2204)*hh4(3136)
      hh4(2071)=hh4(2902) + hh4(2071)
      hh4(2466)=hh4(2071)*hh4(1556)
      hh4(1258)= - hh4(2449) + hh4(1258) - hh4(2910) - hh4(2871) - &
     & hh4(2204) + hh4(2466) + 5.0_prec*hh4(1283)
      hh4(1258)=hh4(1258)*hh4(1039)
      hh4(1283)=5.0_prec*hh4(554)
      hh4(2204)= - hh4(1283) - hh4(2925) + 5.0_prec*hh4(551)
      hh4(2449)=hh4(2204)*hh4(1114)
      hh4(2466)=hh4(2309)*hh4(522)
      hh4(2449)= - hh4(2921) + hh4(2466) - hh4(2449)
      hh4(2449)=hh4(2449)*hh4(1028)
      hh4(2466)=hh4(1114)*hh4(3134)
      hh4(2477)=hh4(1014)*hh4(3131)
      hh4(2203)=hh4(2203) + hh4(2477)
      hh4(2203)=hh4(2203)*hh4(1031)
      hh4(2480)=hh4(2203)*hh4(2296)
      hh4(1258)=hh4(2449) - hh4(2480) - hh4(2466) + hh4(1258) + &
     & hh4(2918)
      hh4(1258)=hh4(1258)*hh4(1019)
      hh4(1100)=hh4(1100)*hh4(1019)
      hh4(2449)=hh4(1114)*hh4(2904)
      hh4(1100)=hh4(2449) + hh4(1100) - hh4(1182)
      hh4(1182)=hh4(1465)*hh4(1019)
      hh4(1182)=hh4(1182) - hh4(1496)
      hh4(1465)=hh4(1502)*hh4(1126)
      hh4(1496)=hh4(1465) + hh4(1690)
      hh4(1496)=hh4(5)*hh4(1496)
      hh4(1496)= - 15.0_prec*hh4(1182) + hh4(1496)
      hh4(1496)=hh4(5)*hh4(1496)
      hh4(1496)=60.0_prec*hh4(1100) + hh4(1496)
      hh4(1496)=hh4(5)*hh4(1496)
      hh4(1496)=180.0_prec*hh4(1258) + hh4(1496)
      hh4(1496)=hh4(5)*hh4(1496)
      hh4(1496)=360.0_prec*hh4(1506) + hh4(1496)
      hh4(1496)=hh4(5)*hh4(1496)
      hh4(1506)=6.0_prec*hh4(1182)
      hh4(2466)=10.0_prec*hh4(5)
      hh4(2466)=hh4(1113)*hh4(2466)
      hh4(2480)=hh4(1114)*hh4(2466)
      hh4(1465)=hh4(1465) + hh4(2480)
      hh4(1465)=hh4(5)*hh4(1465)
      hh4(1465)= - hh4(1506) + hh4(1465)
      hh4(1465)=hh4(5)*hh4(1465)
      hh4(1465)=hh4(1806) + 6.0_prec*hh4(1100) + hh4(1465)
      hh4(1465)=hh4(1465)*hh4(1226)
      hh4(2482)=hh4(2309)*hh4(1246)
      hh4(2482)=hh4(2482) + hh4(1690)
      hh4(2482)=hh4(2482)*hh4(5)
      hh4(2483)=hh4(2315)*hh4(1453)
      hh4(2483)=hh4(2483) + hh4(2482)
      hh4(2483)=hh4(2483)*hh4(5)
      hh4(2486)=hh4(2320)*hh4(1468)
      hh4(2483)=hh4(2483) + hh4(2486)
      hh4(2483)=hh4(2483)*hh4(5)
      hh4(1482)=hh4(1482)*hh4(1039)
      hh4(2486)=hh4(2406)*hh4(2175)
      hh4(1482)=hh4(1482) - hh4(2486)
      hh4(1482)=hh4(1482)*hh4(1468)
      hh4(2490)=hh4(2354)*hh4(1296)
      hh4(2494)=hh4(1606)*hh4(1114)
      hh4(2483)=hh4(2483) + hh4(2490) + hh4(2494) + hh4(1482)
      hh4(2494)=hh4(2483)*hh4(2173)
      hh4(2495)=hh4(2900)*hh4(1031)
      hh4(2500)= - hh4(2495)*hh4(1116)
      hh4(2500)=hh4(2500) + hh4(1690)
      hh4(2500)=hh4(5)*hh4(2500)
      hh4(2502)=hh4(1014)*hh4(1712)
      hh4(2477)=hh4(2502) - hh4(2477)
      hh4(2502)=hh4(2870) + hh4(2477)
      hh4(2502)=hh4(1031)*hh4(2502)
      hh4(2506)= - hh4(2502)*hh4(1116)
      hh4(2508)=hh4(2259)*hh4(532)
      hh4(2513)= - hh4(1114)*hh4(2508)
      hh4(2500)=hh4(2513) + hh4(2506) + hh4(2500)
      hh4(2500)=hh4(2500)*hh4(2228)
      hh4(2369)=hh4(2369)*hh4(2187)
      hh4(2506)= - hh4(2046)*hh4(2237)
      hh4(2513)=hh4(2309)*hh4(1116)
      hh4(2513)=hh4(2513) + hh4(1690)
      hh4(2513)=hh4(2513)*hh4(5)
      hh4(2514)=hh4(2203)*hh4(1116)
      hh4(2514)=hh4(2514) + hh4(2513)
      hh4(2517)= - hh4(2514)*hh4(2249)
      hh4(2518)=hh4(2315)*hh4(2211)
      hh4(2518)=hh4(2518) + hh4(2513)
      hh4(2519)=hh4(2518)*hh4(2192)
      hh4(2524)=180.0_prec*hh4(1689)
      hh4(2524)= - hh4(2524)*hh4(2763)
      hh4(2525)=hh4(2354)*hh4(2198)
      hh4(2529)=hh4(1817)*hh4(2265)
      hh4(2530)=hh4(2319)*hh4(1116)
      hh4(2531)=hh4(2453)*hh4(1609)
      hh4(2530)=hh4(2530) - hh4(2531)
      hh4(2530)=hh4(2530)*hh4(5)
      hh4(2537)=hh4(2307)*hh4(1246)
      hh4(2538)=hh4(2202)*hh4(2537)
      hh4(2530)=hh4(2530) + hh4(2538)
      hh4(2538)= - hh4(2530)*hh4(2178)
      hh4(1994)= - hh4(1994)*hh4(2301)
      hh4(2540)=hh4(2314)*hh4(1116)
      hh4(2540)=hh4(2540) + hh4(2513)
      hh4(2543)= - hh4(2540)*hh4(2331)
      hh4(2546)=1800.0_prec*hh4(2270)
      hh4(2547)=hh4(2453)*hh4(2546)
      hh4(1237)=1800.0_prec*hh4(1237)
      hh4(2550)= - hh4(1114)*hh4(1237)
      hh4(2547)=hh4(2550) + hh4(2547)
      hh4(2547)=hh4(2547)*hh4(1113)
      hh4(1018)=hh4(1018) + hh4(2506) + hh4(2494) + hh4(2543) + &
     & hh4(2369) + hh4(2500) + hh4(1994) + hh4(2538) + hh4(1465) + 360.&
     & *hh4(1292) + hh4(1496) + hh4(2547) + hh4(2529) + hh4(2525) + &
     & hh4(2524) + hh4(2519) + hh4(2517)
      hh4(1018)=y*hh4(1018)
      hh4(1292)=hh4(2706)*hh4(1579)
      hh4(1090)=hh4(1090)*hh4(1239)
      hh4(1465)=hh4(1519)*hh4(1088)
      hh4(1496)= - hh4(1593) + hh4(1588)
      hh4(1496)=hh4(1496)*hh4(379)
      hh4(1519)=hh4(1088)*hh4(536)
      hh4(1512)=hh4(1512) + hh4(1519)
      hh4(1588)=hh4(1512)*hh4(362)
      hh4(1599)= - hh4(2180)*hh4(1599)
      hh4(1994)=hh4(2076)*hh4(1581)
      hh4(2369)=hh4(1239)*hh4(1524)
      hh4(2369)=hh4(2369) - hh4(2844)
      hh4(2494)=hh4(1088)*hh4(562)
      hh4(2369)= - hh4(2857) + hh4(2494) + 5.0_prec*hh4(2369)
      hh4(2494)=hh4(2369)*hh4(366)
      hh4(2500)=hh4(2081) + hh4(2576)
      hh4(2506)=hh4(2500)*hh4(1016)
      hh4(2517)= - 15.0_prec*hh4(2081)
      hh4(2519)= - hh4(2517) + 71.0_prec*hh4(622)
      hh4(2506)=hh4(2506) - hh4(2519)
      hh4(2506)=hh4(2506)*z
      hh4(2506)=hh4(2506) + hh4(2519)
      hh4(2506)=hh4(2506)*z
      hh4(1739)= - hh4(1739) + hh4(2170) + hh4(305)
      hh4(1739)= - 4.0_prec*hh4(1739)
      hh4(1739)=hh4(1739)*hh4(2218)
      hh4(2317)=hh4(2953)*hh4(2317)
      hh4(2519)=hh4(2328)*hh4(521)
      hh4(1593)=hh4(1593)*hh4(515)
      hh4(2524)=hh4(3098)*hh4(2220)
      hh4(1090)=hh4(2506) + hh4(2524) + hh4(1739) - hh4(2494) + &
     & hh4(1994) + hh4(1292) - hh4(1599) + hh4(1588) + hh4(1593) + &
     & hh4(2519) + hh4(2317) - hh4(1496) - 5.0_prec*hh4(2500) - hh4(1090) + &
     & hh4(1465)
      hh4(1090)=hh4(1090)*hh4(1031)
      hh4(1292)=hh4(1469)*hh4(1239)
      hh4(1465)=hh4(1088)*hh4(521)
      hh4(1469)=hh4(2219)*hh4(362)
      hh4(1465)=hh4(1465) + hh4(1469)
      hh4(1292)=hh4(2857) + 5.0_prec*hh4(2844) + hh4(1292) + hh4(1465)
      hh4(1292)= - hh4(1292)*hh4(2105)
      hh4(1469)=hh4(2316)*hh4(2151)
      hh4(1496)= - hh4(1700)*hh4(1080)
      hh4(1588)= - hh4(1587)*hh4(2729)
      hh4(1593)=4.0_prec*hh4(2408)
      hh4(1599)= - hh4(1593)*hh4(2368)
      hh4(1739)=hh4(2052)*hh4(2730)
      hh4(1994)= - hh4(3067)*hh4(2137)
      hh4(2317)= - hh4(1399)*hh4(2450)
      hh4(2450)= - hh4(1239)*hh4(2307)
      hh4(2457)=hh4(2450)*hh4(2457)
      hh4(2049)= - hh4(518)*hh4(2049)
      hh4(2494)=hh4(1088)*hh4(2306)
      hh4(2329)=hh4(2494) - hh4(2329)
      hh4(2494)= - hh4(563)*hh4(2329)
      hh4(1090)=hh4(2494) + hh4(2049) + hh4(2457) + hh4(2317) + &
     & hh4(1588) + hh4(1739) + hh4(1292) + hh4(1090) + hh4(1994) + &
     & hh4(1599) + hh4(1496) + hh4(1469)
      hh4(1090)=hh4(1028)*hh4(1090)
      hh4(1292)=hh4(554)*hh4(2326)
      hh4(1469)=hh4(522)*hh4(2330)
      hh4(1090)=hh4(1469) + hh4(1292) + hh4(1090)
      hh4(1090)=hh4(1019)*hh4(1090)
      hh4(1292)=hh4(1239)*hh4(515)
      hh4(1469)=hh4(2436) + hh4(1292)
      hh4(1469)=hh4(1469)*hh4(1128)
      hh4(1496)=hh4(1399)*hh4(1534)
      hh4(1469)=hh4(1469) - hh4(1496)
      hh4(1484)=hh4(1469)*hh4(1484)
      hh4(1090)=hh4(1484) + hh4(1090)
      hh4(1484)=hh4(2341)*hh4(1239)
      hh4(1496)=hh4(2435)*hh4(1088)
      hh4(1588)=hh4(2328)*hh4(362)
      hh4(1599)=hh4(2902)*hh4(2220)
      hh4(1739)=4.0_prec*hh4(536)
      hh4(1739)=hh4(2218)*hh4(1739)
      hh4(1241)= - hh4(1496) - hh4(1484) - hh4(1588) - hh4(1599) - &
     & hh4(1600) + hh4(1241) - hh4(1739)
      hh4(1241)= - hh4(1241)*hh4(1039)
      hh4(1484)=hh4(1399)*hh4(2444)
      hh4(1496)= - hh4(2316)*hh4(2619)
      hh4(1588)=hh4(2450)*hh4(2470)
      hh4(1484)=hh4(1588) + hh4(1484) + hh4(1496) + hh4(2979)
      hh4(1484)=hh4(1028)*hh4(1484)
      hh4(1496)=hh4(522)*hh4(2326)
      hh4(1588)=hh4(1399)*hh4(3142)
      hh4(1599)=hh4(2621)*hh4(1588)
      hh4(1600)= - hh4(2316)*hh4(1076)
      hh4(1994)=hh4(1239)*hh4(521)
      hh4(1994)=hh4(2953) + hh4(1994)
      hh4(1724)=hh4(1724) + 5.0_prec*hh4(1994)
      hh4(1724)=hh4(1724)*hh4(1031)
      hh4(1994)= - hh4(1724)*hh4(2296)
      hh4(1241)=hh4(1496) + hh4(1484) + hh4(2981) + hh4(1994) + &
     & hh4(1241) + hh4(1600) + hh4(1599)
      hh4(1241)=hh4(1019)*hh4(1241)
      hh4(1484)=hh4(2624) + hh4(2715)
      hh4(1424)=5.0_prec*hh4(1484) + hh4(1424)
      hh4(1424)=hh4(1239)*hh4(1424)
      hh4(1484)= - hh4(2220)*hh4(3136)
      hh4(1496)=hh4(2071)*hh4(1088)
      hh4(1424)=hh4(2472) - hh4(2718) - hh4(2960) - hh4(1484) + &
     & hh4(1496) + hh4(1424)
      hh4(1424)=hh4(1424)*hh4(1039)
      hh4(1484)=hh4(2204)*hh4(1399)
      hh4(1496)=hh4(2316)*hh4(522)
      hh4(1484)= - hh4(2917) + hh4(1496) - hh4(1484)
      hh4(1484)=hh4(1484)*hh4(1028)
      hh4(1496)=hh4(1399)*hh4(3134)
      hh4(1600)=hh4(1239)*hh4(3131)
      hh4(1994)=hh4(2219) + hh4(1600)
      hh4(1994)=hh4(1994)*hh4(1031)
      hh4(2049)=hh4(1994)*hh4(2296)
      hh4(1424)=hh4(1484) - hh4(2049) - hh4(1496) + hh4(1424) + &
     & hh4(2875)
      hh4(1424)=hh4(1424)*hh4(1019)
      hh4(1381)=hh4(1381)*hh4(1019)
      hh4(1484)=hh4(1399)*hh4(2904)
      hh4(1381)=hh4(1484) + hh4(1381) - hh4(1586)
      hh4(1460)=hh4(1460)*hh4(1019)
      hh4(1460)=hh4(1460) - hh4(1596)
      hh4(1496)=hh4(1598)*hh4(1126)
      hh4(1586)=hh4(1496) + hh4(1699)
      hh4(1586)=hh4(5)*hh4(1586)
      hh4(1586)= - 15.0_prec*hh4(1460) + hh4(1586)
      hh4(1586)=hh4(5)*hh4(1586)
      hh4(1586)=60.0_prec*hh4(1381) + hh4(1586)
      hh4(1586)=hh4(5)*hh4(1586)
      hh4(1586)=180.0_prec*hh4(1424) + hh4(1586)
      hh4(1586)=hh4(5)*hh4(1586)
      hh4(1241)=360.0_prec*hh4(1241) + hh4(1586)
      hh4(1241)=hh4(5)*hh4(1241)
      hh4(1586)=6.0_prec*hh4(1460)
      hh4(1596)=hh4(1399)*hh4(2466)
      hh4(1496)=hh4(1496) + hh4(1596)
      hh4(1496)=hh4(5)*hh4(1496)
      hh4(1496)= - hh4(1586) + hh4(1496)
      hh4(1496)=hh4(5)*hh4(1496)
      hh4(1496)=hh4(1960) + 6.0_prec*hh4(1381) + hh4(1496)
      hh4(1496)=hh4(1496)*hh4(1226)
      hh4(2049)=hh4(2316)*hh4(1246)
      hh4(2049)=hh4(2049) + hh4(1699)
      hh4(2049)=hh4(2049)*hh4(5)
      hh4(2071)=hh4(2326)*hh4(1453)
      hh4(2071)=hh4(2071) + hh4(2049)
      hh4(2071)=hh4(2071)*hh4(5)
      hh4(2204)=hh4(2330)*hh4(1468)
      hh4(2071)=hh4(2071) + hh4(2204)
      hh4(2071)=hh4(2071)*hh4(5)
      hh4(2204)=hh4(2356)*hh4(1296)
      hh4(1606)=hh4(1606)*hh4(1399)
      hh4(1512)=hh4(1512)*hh4(1039)
      hh4(2220)=4.0_prec*hh4(1028)
      hh4(2317)=hh4(2220)*hh4(368)
      hh4(2328)=hh4(2408)*hh4(2317)
      hh4(1512)=hh4(1512) - hh4(2328)
      hh4(1512)=hh4(1512)*hh4(1468)
      hh4(1606)=hh4(2071) + hh4(2204) + hh4(1606) + hh4(1512)
      hh4(2071)=hh4(1606)*hh4(2173)
      hh4(2341)=hh4(2968)*hh4(1031)
      hh4(2435)= - hh4(2341)*hh4(1116)
      hh4(2435)=hh4(2435) + hh4(1699)
      hh4(2435)=hh4(5)*hh4(2435)
      hh4(1712)=hh4(1239)*hh4(1712)
      hh4(1600)=hh4(1712) - hh4(1600)
      hh4(1712)=hh4(2956) + hh4(1600)
      hh4(1712)=hh4(1031)*hh4(1712)
      hh4(2436)= - hh4(1712)*hh4(1116)
      hh4(2444)= - hh4(1399)*hh4(2508)
      hh4(2435)=hh4(2444) + hh4(2436) + hh4(2435)
      hh4(2435)=hh4(2435)*hh4(2228)
      hh4(2374)=hh4(2374)*hh4(2187)
      hh4(2436)= - hh4(2051)*hh4(2237)
      hh4(2444)=hh4(2316)*hh4(1116)
      hh4(2444)=hh4(2444) + hh4(1699)
      hh4(2444)=hh4(2444)*hh4(5)
      hh4(2457)=hh4(1994)*hh4(1116)
      hh4(2457)=hh4(2457) + hh4(2444)
      hh4(2466)= - hh4(2457)*hh4(2249)
      hh4(2472)=hh4(2326)*hh4(2211)
      hh4(2472)=hh4(2472) + hh4(2444)
      hh4(2494)=hh4(2472)*hh4(2192)
      hh4(2500)=180.0_prec*hh4(1698)
      hh4(2500)= - hh4(2500)*hh4(2763)
      hh4(2506)=hh4(2356)*hh4(2198)
      hh4(2519)=hh4(1948)*hh4(2265)
      hh4(2524)=hh4(2329)*hh4(1116)
      hh4(2525)=hh4(2450)*hh4(1609)
      hh4(2524)=hh4(2524) - hh4(2525)
      hh4(2524)=hh4(2524)*hh4(5)
      hh4(2218)=hh4(2218)*hh4(2383)
      hh4(2529)=hh4(2307)*hh4(2218)
      hh4(2524)=hh4(2524) + hh4(2529)
      hh4(2529)= - hh4(2524)*hh4(2178)
      hh4(1998)= - hh4(1998)*hh4(2301)
      hh4(2538)=hh4(2325)*hh4(1116)
      hh4(2538)=hh4(2538) + hh4(2444)
      hh4(2543)= - hh4(2538)*hh4(2331)
      hh4(2546)=hh4(2450)*hh4(2546)
      hh4(1237)= - hh4(1399)*hh4(1237)
      hh4(1237)=hh4(1237) + hh4(2546)
      hh4(1237)=hh4(1237)*hh4(1113)
      hh4(1018)=hh4(1018) + hh4(2436) + hh4(2071) + hh4(2543) + &
     & hh4(2374) + hh4(2435) + hh4(1998) + hh4(2529) + hh4(1496) + 360.&
     & *hh4(1090) + hh4(1241) + hh4(1237) + hh4(2519) + hh4(2506) + &
     & hh4(2500) + hh4(2494) + hh4(2466)
      hh4(1018)=y*hh4(1018)
      hh4(1090)=hh4(1285)*hh4(1615)
      hh4(1237)=hh4(1504) - hh4(644)
      hh4(1241)=hh4(1237) - hh4(2144)
      hh4(1241)=hh4(1241)*hh4(2242)
      hh4(1496)=hh4(2706)*hh4(1618)
      hh4(1504)=hh4(1637)*hh4(379)
      hh4(1637)=hh4(2076)*hh4(1620)
      hh4(1998)=hh4(1097)*hh4(2233)
      hh4(1644)=hh4(2699)*hh4(1644)
      hh4(2071)=hh4(1615)*hh4(649)
      hh4(2144)=hh4(2242)*hh4(562)
      hh4(1225)=hh4(2144) + hh4(2071) + hh4(1225)
      hh4(2071)=hh4(1225)*hh4(366)
      hh4(2374)= - 11.0_prec*hh4(622) - 3.0_prec*hh4(2081)
      hh4(2435)=hh4(2374)*z
      hh4(2404)= - hh4(2404) + 18.0_prec*hh4(622)
      hh4(2404)=2.0_prec*hh4(2404)
      hh4(2435)=hh4(2435) + hh4(2404)
      hh4(2435)=hh4(2435)*z
      hh4(2435)=hh4(2435) + hh4(2517) - 53.0_prec*hh4(622)
      hh4(2435)=hh4(2435)*z
      hh4(2404)=hh4(2435) + hh4(2404)
      hh4(2404)=hh4(2404)*z
      hh4(2435)=hh4(1033)*hh4(536)
      hh4(2436)=hh4(2338)*hh4(521)
      hh4(1635)=hh4(1635)*hh4(515)
      hh4(2466)=hh4(2242)*hh4(536)
      hh4(1449)=hh4(1449) + hh4(2466)
      hh4(2494)=hh4(1449)*hh4(362)
      hh4(2500)=hh4(3098)*hh4(2235)
      hh4(1090)=hh4(2404) + hh4(2071) + hh4(1644) + hh4(1090) - &
     & hh4(1998) + hh4(1637) - hh4(1496) - hh4(2494) - hh4(1635) - &
     & hh4(1241) - hh4(2435) - hh4(2500) + hh4(2374) - hh4(1504) - &
     & hh4(2436)
      hh4(1090)= - hh4(1090)*hh4(1031)
      hh4(1241)=hh4(3097)*hh4(1615)
      hh4(1496)=hh4(2233)*hh4(1503)
      hh4(1504)=hh4(2242)*hh4(521)
      hh4(1143)=hh4(1241) + hh4(1496) + hh4(1143) + hh4(1504)
      hh4(1143)= - hh4(1143)*hh4(2105)
      hh4(1241)=hh4(1704)*hh4(1080)
      hh4(1635)= - hh4(2113) - hh4(2137)
      hh4(1635)=hh4(1626)*hh4(1635)
      hh4(1637)=hh4(2327)*hh4(2151)
      hh4(1644)= - hh4(1628)*hh4(2729)
      hh4(1998)=2.0_prec*hh4(2411)
      hh4(2071)= - hh4(1998)*hh4(2368)
      hh4(2105)=hh4(2027)*hh4(2730)
      hh4(2151)=hh4(1615)*hh4(2306)
      hh4(2151)=hh4(2151) - hh4(2232)
      hh4(2368)= - hh4(626)*hh4(2151)
      hh4(2024)= - hh4(518)*hh4(2024)
      hh4(2374)=hh4(2242)*hh4(2306)
      hh4(2339)=hh4(2374) - hh4(2339)
      hh4(2374)= - hh4(563)*hh4(2339)
      hh4(1090)=hh4(2374) + hh4(2024) + hh4(2368) + hh4(1644) + &
     & hh4(2105) + hh4(1143) + hh4(1090) + hh4(2071) + hh4(1637) + &
     & hh4(1635) + hh4(1241)
      hh4(1090)=hh4(1028)*hh4(1090)
      hh4(1143)=hh4(554)*hh4(2335)
      hh4(1241)=hh4(522)*hh4(2340)
      hh4(1090)=hh4(1241) + hh4(1143) + hh4(1090)
      hh4(1090)=hh4(1019)*hh4(1090)
      hh4(1143)=hh4(1615)*hh4(515)
      hh4(1143)=hh4(1143) + hh4(2437)
      hh4(1241)=hh4(1143)*hh4(1128)
      hh4(1635)=hh4(1626)*hh4(1534)
      hh4(1241)=hh4(1241) - hh4(1635)
      hh4(1637)=hh4(363)*hh4(1241)
      hh4(1090)=hh4(1637) + hh4(1090)
      hh4(1237)=hh4(2707) + hh4(1237)
      hh4(1237)=hh4(1237)*hh4(1615)
      hh4(1563)=hh4(1563) - hh4(561) - hh4(553)
      hh4(1637)= - hh4(2668) + hh4(1563)
      hh4(1644)=hh4(1637) - hh4(2170) - hh4(544)
      hh4(1644)=hh4(1644)*hh4(2242)
      hh4(2024)=hh4(2338)*hh4(362)
      hh4(2071)=hh4(2902)*hh4(2235)
      hh4(2105)=hh4(2233)*hh4(2451)
      hh4(1237)= - hh4(2024) - hh4(1644) - hh4(1237) - hh4(2071) - &
     & hh4(1646) + hh4(2825) - hh4(2105)
      hh4(1237)= - hh4(1237)*hh4(1039)
      hh4(1644)=hh4(1626)*hh4(2157)
      hh4(1646)= - hh4(2327)*hh4(2619)
      hh4(2024)= - hh4(563)*hh4(2151)
      hh4(1644)=hh4(2024) + hh4(1644) + hh4(1646) - hh4(2712)
      hh4(1644)=hh4(1028)*hh4(1644)
      hh4(1646)=hh4(2622)*hh4(1626)
      hh4(2024)=hh4(1615)*hh4(521)
      hh4(1033)=hh4(1033) + hh4(2024) + hh4(1725)
      hh4(1033)=hh4(1033)*hh4(1031)
      hh4(1725)= - hh4(1033)*hh4(2296)
      hh4(2071)=hh4(522)*hh4(2335)
      hh4(2170)= - hh4(2327)*hh4(1076)
      hh4(1237)=hh4(2071) + hh4(1644) + hh4(3033) + hh4(1725) + &
     & hh4(1237) + hh4(2170) - hh4(1646)
      hh4(1237)=hh4(1019)*hh4(1237)
      hh4(1398)=hh4(1398)*hh4(1019)
      hh4(1644)=hh4(1626)*hh4(2640)
      hh4(1398)= - hh4(1644) + hh4(1398) + hh4(1491)
      hh4(1491)=hh4(1634)*hh4(1019)
      hh4(1491)=hh4(1491) + hh4(1641)
      hh4(1634)=hh4(1643)*hh4(1126)
      hh4(1641)=hh4(1634) + hh4(1703)
      hh4(1641)=hh4(5)*hh4(1641)
      hh4(1641)=15.0_prec*hh4(1491) + hh4(1641)
      hh4(1641)=hh4(5)*hh4(1641)
      hh4(1641)= - 60.0_prec*hh4(1398) + hh4(1641)
      hh4(1641)=hh4(5)*hh4(1641)
      hh4(1725)=hh4(544) - hh4(3027)
      hh4(1637)=hh4(1637) - hh4(1725)
      hh4(1637)=hh4(1637)*hh4(1615)
      hh4(2071)=hh4(2242)*hh4(530)
      hh4(1504)=hh4(2071) - hh4(2997) - hh4(1504)
      hh4(2071)= - hh4(2235)*hh4(3136)
      hh4(1637)=hh4(2466) + hh4(1637) - hh4(2071) - hh4(1504) + &
     & hh4(3031) - hh4(2992)
      hh4(1637)=hh4(1637)*hh4(1039)
      hh4(2071)=hh4(2327)*hh4(522)
      hh4(2170)=hh4(2619)*hh4(1626)
      hh4(2071)= - hh4(2071) + hh4(2170) + hh4(3025)
      hh4(2071)=hh4(2071)*hh4(1028)
      hh4(2170)=hh4(1626)*hh4(1076)
      hh4(2235)=hh4(1615)*hh4(362)
      hh4(2234)=hh4(2235) + hh4(2234)
      hh4(2338)=hh4(2234)*hh4(1031)
      hh4(2368)=hh4(2338)*hh4(2296)
      hh4(1637)= - hh4(2071) - hh4(2368) - hh4(2170) + hh4(1637) + &
     & hh4(3032)
      hh4(1637)=hh4(1637)*hh4(1019)
      hh4(1641)=180.0_prec*hh4(1637) + hh4(1641)
      hh4(1641)=hh4(5)*hh4(1641)
      hh4(1237)=360.0_prec*hh4(1237) + hh4(1641)
      hh4(1237)=hh4(5)*hh4(1237)
      hh4(1641)=6.0_prec*hh4(1491)
      hh4(2071)=hh4(1626)*hh4(1550)
      hh4(1634)=hh4(1634) + hh4(2071)
      hh4(1634)=hh4(5)*hh4(1634)
      hh4(1634)=hh4(1641) + hh4(1634)
      hh4(1634)=hh4(5)*hh4(1634)
      hh4(1634)=hh4(1971) - 6.0_prec*hh4(1398) + hh4(1634)
      hh4(1634)=hh4(1634)*hh4(1226)
      hh4(2170)=hh4(2415)*hh4(2187)
      hh4(2368)=hh4(2327)*hh4(1246)
      hh4(2368)=hh4(2368) + hh4(1703)
      hh4(2368)=hh4(2368)*hh4(5)
      hh4(2374)=hh4(2335)*hh4(1453)
      hh4(2374)=hh4(2374) + hh4(2368)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2404)=hh4(2340)*hh4(1468)
      hh4(2374)=hh4(2374) + hh4(2404)
      hh4(2374)=hh4(2374)*hh4(5)
      hh4(2404)=hh4(1449)*hh4(1039)
      hh4(2415)=hh4(2411)*hh4(2175)
      hh4(2404)=hh4(2404) - hh4(2415)
      hh4(2435)=hh4(2404)*hh4(1468)
      hh4(2436)=hh4(2357)*hh4(1296)
      hh4(2437)=hh4(1664)*hh4(1626)
      hh4(2374)=hh4(2374) + hh4(2436) + hh4(2437) + hh4(2435)
      hh4(2435)=hh4(2374)*hh4(2173)
      hh4(2437)=hh4(3009)*hh4(1031)
      hh4(2466)= - hh4(2437)*hh4(1116)
      hh4(2466)=hh4(2466) + hh4(1703)
      hh4(2466)=hh4(5)*hh4(2466)
      hh4(2494)=hh4(1615)*hh4(360)
      hh4(2494)=hh4(2494) + hh4(2673)
      hh4(2234)=hh4(2494) - hh4(2234)
      hh4(2234)=hh4(1031)*hh4(2234)
      hh4(2500)= - hh4(2234)*hh4(1116)
      hh4(2506)= - hh4(1626)*hh4(2230)
      hh4(2466)=hh4(2506) + hh4(2500) + hh4(2466)
      hh4(2466)=hh4(2466)*hh4(2228)
      hh4(2500)= - hh4(2026)*hh4(2237)
      hh4(2506)=hh4(2327)*hh4(1116)
      hh4(2506)=hh4(2506) + hh4(1703)
      hh4(2506)=hh4(2506)*hh4(5)
      hh4(2517)=hh4(2338)*hh4(1116)
      hh4(2517)=hh4(2517) + hh4(2506)
      hh4(2519)= - hh4(2517)*hh4(2249)
      hh4(2529)=hh4(2335)*hh4(2211)
      hh4(2529)=hh4(2529) + hh4(2506)
      hh4(2543)=hh4(2529)*hh4(2192)
      hh4(2546)= - hh4(1702)*hh4(2253)
      hh4(2547)=hh4(2357)*hh4(2198)
      hh4(2550)=hh4(1950)*hh4(2265)
      hh4(2551)=hh4(2339)*hh4(1116)
      hh4(2553)=hh4(2151)*hh4(1069)
      hh4(2551)=hh4(2551) + hh4(2553)
      hh4(2551)=hh4(2551)*hh4(5)
      hh4(2537)=hh4(2233)*hh4(2537)
      hh4(2537)=hh4(2551) + hh4(2537)
      hh4(2551)= - hh4(2537)*hh4(2178)
      hh4(2000)= - hh4(2000)*hh4(2301)
      hh4(2554)=hh4(2334)*hh4(1116)
      hh4(2554)=hh4(2554) + hh4(2506)
      hh4(2555)= - hh4(2554)*hh4(2331)
      hh4(2557)= - hh4(2151)*hh4(2278)
      hh4(2559)=hh4(1626)*hh4(2300)
      hh4(2557)=hh4(2559) + hh4(2557)
      hh4(2557)=hh4(2557)*hh4(1113)
      hh4(1018)=hh4(1018) + hh4(2500) + hh4(2435) + hh4(2555) + &
     & hh4(2170) + hh4(2466) + hh4(2000) + hh4(2551) + hh4(1634) + 360.&
     & *hh4(1090) + hh4(1237) + hh4(2557) + hh4(2550) + hh4(2547) + &
     & hh4(2546) + hh4(2543) + hh4(2519)
      hh4(1018)=y*hh4(1018)
      hh4(1090)=hh4(2586) - hh4(2583)
      hh4(1090)= - hh4(1097) + hh4(1560) + hh4(1285) + 3.0_prec*hh4(1090)
      hh4(1090)=hh4(1090)*hh4(1653)
      hh4(1097)= - hh4(2706)*hh4(1657)
      hh4(1237)=hh4(2103) + hh4(2081)
      hh4(1285)=hh4(1237)*z
      hh4(1560)=3.0_prec*hh4(1237)
      hh4(1285)=hh4(1285) - hh4(1560)
      hh4(1285)=hh4(1285)*z
      hh4(1634)=5.0_prec*hh4(1237)
      hh4(1285)=hh4(1285) + hh4(1634)
      hh4(1285)=hh4(1285)*z
      hh4(1285)=hh4(1285) - hh4(1634)
      hh4(1285)=hh4(1285)*z
      hh4(1285)=hh4(1285) + hh4(1560)
      hh4(1285)=hh4(1285)*z
      hh4(1560)=hh4(1672)*hh4(379)
      hh4(1634)=hh4(1670)*hh4(515)
      hh4(1670)=hh4(1653)*hh4(2545)
      hh4(1388)=hh4(1388) - hh4(1670)
      hh4(1670)=hh4(1388)*hh4(362)
      hh4(1672)=hh4(2076)*hh4(1660)
      hh4(1679)=hh4(2699)*hh4(1679)
      hh4(2000)=hh4(2347)*hh4(521)
      hh4(2076)=hh4(1571)*hh4(536)
      hh4(1524)=hh4(2652) - 3.0_prec*hh4(562) - hh4(1524)
      hh4(2081)=hh4(1524)*hh4(1653)
      hh4(2103)=hh4(2081)*hh4(366)
      hh4(2170)=hh4(3098)*hh4(2244)
      hh4(1090)=hh4(1285) + hh4(2103) - hh4(1679) - hh4(1097) - &
     & hh4(1090) + hh4(1672) - hh4(1670) + hh4(1634) + hh4(2076) + &
     & hh4(1560) + hh4(2000) + hh4(2170) - hh4(1237)
      hh4(1090)=hh4(1090)*hh4(1031)
      hh4(1097)=hh4(1503) + hh4(2652) + hh4(3097) + hh4(1842)
      hh4(1097)= - hh4(368)*hh4(1097)
      hh4(1097)=hh4(1097) - hh4(2137) - 2.0_prec*hh4(230) + 3.0_prec*hh4(2621) - &
     & hh4(2113) + hh4(2078) - 2.0_prec*hh4(551) - hh4(1133)
      hh4(1097)=hh4(1663)*hh4(1097)
      hh4(1080)= - hh4(1708)*hh4(1080)
      hh4(1133)= - hh4(1666)*hh4(2729)
      hh4(1237)= - hh4(518)*hh4(2054)
      hh4(1285)=hh4(1653)*hh4(2306)
      hh4(1285)=hh4(1285) - hh4(2225)
      hh4(1560)= - hh4(2172) - hh4(626)
      hh4(1560)=hh4(1285)*hh4(1560)
      hh4(1634)=hh4(2057)*hh4(2730)
      hh4(1080)=hh4(1237) + hh4(1133) + hh4(1634) + hh4(1560) + &
     & hh4(1090) + hh4(1097) + hh4(1080)
      hh4(1080)=hh4(1028)*hh4(1080)
      hh4(1090)=hh4(522)*hh4(2348)
      hh4(1097)=hh4(554)*hh4(2343)
      hh4(1080)=hh4(1090) + hh4(1097) + hh4(1080)
      hh4(1080)=hh4(1019)*hh4(1080)
      hh4(1090)=hh4(1653)*hh4(515)
      hh4(1090)=hh4(1090) + hh4(2431)
      hh4(1097)=hh4(1090)*hh4(1128)
      hh4(1133)=hh4(1663)*hh4(1534)
      hh4(1097)=hh4(1097) - hh4(1133)
      hh4(1237)=hh4(363)*hh4(1097)
      hh4(1080)=hh4(1237) + hh4(1080)
      hh4(1237)=hh4(956) + hh4(913)
      hh4(1534)=hh4(2730) + hh4(2727) + hh4(1237)
      hh4(1560)=hh4(954) + hh4(900)
      hh4(1634)=hh4(953) + hh4(959) + hh4(955) + hh4(960) + hh4(840) + &
     & hh4(957) + hh4(875)
      hh4(1670)=hh4(1634) + hh4(1560)
      hh4(1672)=hh4(2699) - hh4(1670)
      hh4(1147)=2.0_prec*hh4(1147)
      hh4(1679)=hh4(2724) - 2.0_prec*hh4(493)
      hh4(1842)=hh4(2711) - hh4(2795) - hh4(1147) + hh4(1672) + &
     & hh4(2716) + hh4(2794) - 3.0_prec*hh4(499) + hh4(1679) + hh4(2723) - &
     & hh4(1534)
      hh4(1842)=hh4(1039)*hh4(1842)
      hh4(1842)=hh4(2735) + hh4(1842)
      hh4(1842)=hh4(1019)*hh4(1842)
      hh4(2000)=hh4(3052)*hh4(1069)
      hh4(2054)= - 4.0_prec*hh4(3055) - hh4(2000)
      hh4(2054)=hh4(5)*hh4(2054)
      hh4(2054)= - 12.0_prec*hh4(1558) + hh4(2054)
      hh4(2054)=hh4(5)*hh4(2054)
      hh4(2054)=24.0_prec*hh4(3050) + hh4(2054)
      hh4(2054)=hh4(5)*hh4(2054)
      hh4(2076)= - hh4(2000) - hh4(3055)
      hh4(2076)=hh4(2076)*hh4(1296)
      hh4(2078)=12.0_prec*hh4(433)
      hh4(2103)=12.0_prec*hh4(505)
      hh4(2113)=hh4(2078) + hh4(2103)
      hh4(2137)= - hh4(1365)*hh4(2113)
      hh4(2170)=hh4(2721) + hh4(451)
      hh4(2172)=24.0_prec*hh4(423)
      hh4(2170)= - hh4(2172) + 24.0_prec*hh4(2170)
      hh4(2306)=24.0_prec*hh4(377)
      hh4(2431)=hh4(2170) - hh4(2306)
      hh4(2435)= - hh4(1332)*hh4(2431)
      hh4(2260)=hh4(2260) - hh4(883)
      hh4(2466)=24.0_prec*hh4(2260)
      hh4(2500)=hh4(2466)*hh4(2769)
      hh4(1842)=hh4(2076) + 24.0_prec*hh4(1842) + hh4(2054) + hh4(2500) + &
     & hh4(2435) + hh4(2137)
      hh4(1842)=y*hh4(1842)
      hh4(2054)=hh4(1818)*hh4(1370)
      hh4(2076)= - 4.0_prec*hh4(1529) - hh4(2054)
      hh4(2076)=hh4(5)*hh4(2076)
      hh4(2076)= - 12.0_prec*hh4(1548) + hh4(2076)
      hh4(2076)=hh4(5)*hh4(2076)
      hh4(2076)=24.0_prec*hh4(2208) + hh4(2076)
      hh4(2076)=hh4(5)*hh4(2076)
      hh4(1560)=hh4(2709) + hh4(1560)
      hh4(2137)=3.0_prec*hh4(1560) + hh4(2804) - hh4(2744) + 3.0_prec*hh4(1634)
      hh4(2137)=hh4(1163)*hh4(2137)
      hh4(2208)=hh4(2749)*hh4(1516)
      hh4(1532)=hh4(1147)*hh4(1532)
      hh4(1532)=hh4(2208) + hh4(1532) - hh4(2803) + hh4(2137)
      hh4(1532)= - hh4(1532)*hh4(1039)
      hh4(2137)=hh4(1549) + hh4(3035)
      hh4(2208)=hh4(1551)*hh4(2137)
      hh4(2435)= - hh4(2813) - hh4(2809) - 3.0_prec*hh4(1237)
      hh4(2435)=hh4(1199)*hh4(2435)
      hh4(2500)=hh4(1696)*hh4(1679)
      hh4(2208)=hh4(2435) + hh4(2208) + hh4(2500)
      hh4(2208)=hh4(1028)*hh4(2208)
      hh4(1532)=hh4(2208) + hh4(1532) + hh4(2815)
      hh4(1532)=hh4(1019)*hh4(1532)
      hh4(2208)= - hh4(1694)*hh4(2113)
      hh4(2435)= - hh4(1946)*hh4(2431)
      hh4(2500)= - hh4(2054) - hh4(1529)
      hh4(2500)=hh4(2500)*hh4(1296)
      hh4(2260)=72.0_prec*hh4(2260)
      hh4(2260)=hh4(2260)*hh4(1208)
      hh4(1532)=hh4(1842) + hh4(2500) + 24.0_prec*hh4(1532) + hh4(2076) + &
     & hh4(2260) + hh4(2435) + hh4(2208)
      hh4(1532)=y*hh4(1532)
      hh4(1842)=hh4(1816)*hh4(1609)
      hh4(2076)= - 4.0_prec*hh4(1462) - hh4(1842)
      hh4(2076)=hh4(5)*hh4(2076)
      hh4(2076)= - 12.0_prec*hh4(1167) + hh4(2076)
      hh4(2076)=hh4(5)*hh4(2076)
      hh4(2076)=24.0_prec*hh4(2919) + hh4(2076)
      hh4(2076)=hh4(5)*hh4(2076)
      hh4(1560)= - hh4(2933) + hh4(2938) - hh4(2708) + 5.0_prec*hh4(1634) + 5.&
     & *hh4(1560)
      hh4(1634)=hh4(1014)*hh4(1560)
      hh4(2208)=hh4(2749)*hh4(1092)
      hh4(1112)=hh4(1147)*hh4(1112)
      hh4(1112)=hh4(2208) + hh4(1112) - hh4(2937) + hh4(1634)
      hh4(1112)= - hh4(1112)*hh4(1039)
      hh4(1634)=hh4(1213)*hh4(2137)
      hh4(1237)=hh4(2943) - hh4(2944) - 5.0_prec*hh4(1237)
      hh4(2208)=hh4(1114)*hh4(1237)
      hh4(2260)=hh4(1691)*hh4(1679)
      hh4(1634)=hh4(2208) + hh4(1634) + hh4(2260)
      hh4(1634)=hh4(1028)*hh4(1634)
      hh4(1112)=hh4(1634) + hh4(1112) + hh4(2947)
      hh4(1112)=hh4(1019)*hh4(1112)
      hh4(1634)= - hh4(1689)*hh4(2113)
      hh4(2208)= - hh4(1817)*hh4(2431)
      hh4(2260)= - hh4(1842) - hh4(1462)
      hh4(2260)=hh4(2260)*hh4(1296)
      hh4(2435)=hh4(2448) + 120.0_prec*hh4(883)
      hh4(2448)= - hh4(2435)*hh4(1138)
      hh4(1112)=hh4(1532) + hh4(2260) + 24.0_prec*hh4(1112) + hh4(2076) + &
     & hh4(2448) + hh4(2208) + hh4(1634)
      hh4(1112)=y*hh4(1112)
      hh4(1532)=hh4(1272)*hh4(1609)
      hh4(1609)= - 4.0_prec*hh4(1591) - hh4(1532)
      hh4(1609)=hh4(5)*hh4(1609)
      hh4(1609)= - 12.0_prec*hh4(1244) + hh4(1609)
      hh4(1609)=hh4(5)*hh4(1609)
      hh4(1609)=24.0_prec*hh4(2883) + hh4(1609)
      hh4(1609)=hh4(5)*hh4(1609)
      hh4(1560)=hh4(1239)*hh4(1560)
      hh4(1634)=hh4(2749)*hh4(1579)
      hh4(1581)=hh4(1147)*hh4(1581)
      hh4(1560)=hh4(1634) + hh4(1581) - hh4(2982) + hh4(1560)
      hh4(1560)= - hh4(1560)*hh4(1039)
      hh4(1581)=hh4(1587)*hh4(2137)
      hh4(1237)=hh4(1399)*hh4(1237)
      hh4(1634)=hh4(1700)*hh4(1679)
      hh4(1237)=hh4(1237) + hh4(1581) + hh4(1634)
      hh4(1237)=hh4(1028)*hh4(1237)
      hh4(1237)=hh4(1237) + hh4(1560) + hh4(2981)
      hh4(1237)=hh4(1019)*hh4(1237)
      hh4(1560)= - hh4(1698)*hh4(2113)
      hh4(1581)= - hh4(1948)*hh4(2431)
      hh4(1634)= - hh4(1532) - hh4(1591)
      hh4(1634)=hh4(1634)*hh4(1296)
      hh4(2076)= - hh4(2435)*hh4(1445)
      hh4(1112)=hh4(1112) + hh4(1634) + 24.0_prec*hh4(1237) + hh4(1609) + &
     & hh4(2076) + hh4(1581) + hh4(1560)
      hh4(1112)=y*hh4(1112)
      hh4(1237)=hh4(1590)*hh4(1069)
      hh4(1560)= - 4.0_prec*hh4(1636) - hh4(1237)
      hh4(1560)=hh4(5)*hh4(1560)
      hh4(1560)= - 12.0_prec*hh4(1623) + hh4(1560)
      hh4(1560)=hh4(5)*hh4(1560)
      hh4(1560)=24.0_prec*hh4(3020) + hh4(1560)
      hh4(1560)=hh4(5)*hh4(1560)
      hh4(1581)=hh4(2180) + hh4(1670) - hh4(2702)
      hh4(1581)=hh4(1581)*hh4(1615)
      hh4(1609)=hh4(2749)*hh4(1618)
      hh4(1620)=hh4(1147)*hh4(1620)
      hh4(1581)=hh4(1581) + hh4(1609) - hh4(1620) + hh4(3034)
      hh4(1581)= - hh4(1581)*hh4(1039)
      hh4(1609)=hh4(1628)*hh4(2137)
      hh4(1620)= - hh4(1626)*hh4(1534)
      hh4(1634)= - hh4(1704)*hh4(1679)
      hh4(1609)=hh4(1620) + hh4(1609) + hh4(1634)
      hh4(1609)=hh4(1028)*hh4(1609)
      hh4(1581)=hh4(1609) + hh4(1581) + hh4(3033)
      hh4(1581)=hh4(1019)*hh4(1581)
      hh4(1609)= - hh4(1702)*hh4(2113)
      hh4(1620)= - hh4(1950)*hh4(2431)
      hh4(1634)= - hh4(1237) - hh4(1636)
      hh4(1634)=hh4(1634)*hh4(1296)
      hh4(1670)=hh4(2466)*hh4(1972)
      hh4(1112)=hh4(1112) + hh4(1634) + 24.0_prec*hh4(1581) + hh4(1560) + &
     & hh4(1670) + hh4(1620) + hh4(1609)
      hh4(1112)=y*hh4(1112)
      hh4(1560)=hh4(1551)*hh4(1246)
      hh4(1560)=hh4(1560) + hh4(1695)
      hh4(1560)=hh4(1560)*hh4(5)
      hh4(1581)=hh4(1696)*hh4(2409)
      hh4(1560)=hh4(1560) + hh4(1581)
      hh4(1560)=hh4(1560)*hh4(1850)
      hh4(1581)=hh4(1946)*hh4(1296)
      hh4(1560)=hh4(1560) + hh4(1581)
      hh4(1581)=hh4(1992) + hh4(1325)
      hh4(1581)=hh4(1581)*hh4(5)
      hh4(1609)=hh4(1581) + 24.0_prec*hh4(1128)
      hh4(1609)=hh4(1609)*hh4(1850)
      hh4(1620)=hh4(1332)*hh4(1296)
      hh4(1609)=hh4(1609) + hh4(1620)
      hh4(1620)=hh4(1609)*y
      hh4(1620)=hh4(1620) + hh4(1560)
      hh4(1620)=hh4(1620)*y
      hh4(1634)=hh4(1213)*hh4(1246)
      hh4(1634)=hh4(1634) + hh4(1690)
      hh4(1634)=hh4(1634)*hh4(5)
      hh4(1670)=hh4(1691)*hh4(2409)
      hh4(1634)=hh4(1634) + hh4(1670)
      hh4(1634)=hh4(1634)*hh4(1850)
      hh4(1670)=hh4(1817)*hh4(1296)
      hh4(1634)=hh4(1634) + hh4(1670)
      hh4(1620)=hh4(1620) + hh4(1634)
      hh4(1620)=hh4(1620)*y
      hh4(1670)=hh4(1587)*hh4(1246)
      hh4(1670)=hh4(1670) + hh4(1699)
      hh4(1670)=hh4(1670)*hh4(5)
      hh4(1992)=hh4(1700)*hh4(2409)
      hh4(1670)=hh4(1670) + hh4(1992)
      hh4(1670)=hh4(1670)*hh4(1850)
      hh4(1992)=hh4(1948)*hh4(1296)
      hh4(1670)=hh4(1670) + hh4(1992)
      hh4(1620)=hh4(1620) + hh4(1670)
      hh4(1620)=hh4(1620)*y
      hh4(1992)=hh4(1628)*hh4(1246)
      hh4(1992)=hh4(1992) + hh4(1703)
      hh4(1992)=hh4(1992)*hh4(5)
      hh4(2076)=hh4(1704)*hh4(2409)
      hh4(1992)=hh4(1992) - hh4(2076)
      hh4(1992)=hh4(1992)*hh4(1850)
      hh4(2076)=hh4(1950)*hh4(1296)
      hh4(1992)=hh4(1992) + hh4(2076)
      hh4(1620)=hh4(1620) + hh4(1992)
      hh4(1620)=hh4(1620)*y
      hh4(2076)=hh4(1666)*hh4(1246)
      hh4(2076)=hh4(2076) + hh4(1707)
      hh4(2076)=hh4(2076)*hh4(5)
      hh4(2208)=hh4(1708)*hh4(2409)
      hh4(2076)=hh4(2076) + hh4(2208)
      hh4(2076)=hh4(2076)*hh4(1850)
      hh4(2208)=hh4(1952)*hh4(1296)
      hh4(2076)=hh4(2076) + hh4(2208)
      hh4(1620)=hh4(1620) + hh4(2076)
      hh4(1620)=hh4(1620)*hh4(355)
      hh4(2208)=hh4(1680)*hh4(1069)
      hh4(2260)= - 4.0_prec*hh4(1668) - hh4(2208)
      hh4(2260)=hh4(5)*hh4(2260)
      hh4(2260)= - 12.0_prec*hh4(1629) + hh4(2260)
      hh4(2260)=hh4(5)*hh4(2260)
      hh4(1836)=24.0_prec*hh4(1836) + hh4(2260)
      hh4(1836)=hh4(5)*hh4(1836)
      hh4(1672)=hh4(1672) + hh4(2702)
      hh4(1672)=hh4(1672)*hh4(1653)
      hh4(2260)=hh4(3044)*hh4(1657)
      hh4(1147)=hh4(1147)*hh4(1660)
      hh4(1147)= - hh4(1672) + hh4(2260) + hh4(1147) - hh4(2714)
      hh4(1147)= - hh4(1147)*hh4(1039)
      hh4(1660)=hh4(1666)*hh4(2137)
      hh4(1534)= - hh4(1663)*hh4(1534)
      hh4(1672)=hh4(1708)*hh4(1679)
      hh4(1534)=hh4(1534) + hh4(1660) + hh4(1672)
      hh4(1534)=hh4(1028)*hh4(1534)
      hh4(1147)=hh4(1534) + hh4(1147) + hh4(2754)
      hh4(1147)=hh4(1019)*hh4(1147)
      hh4(1534)= - hh4(1706)*hh4(2113)
      hh4(1660)= - hh4(1952)*hh4(2431)
      hh4(1672)= - hh4(2208) - hh4(1668)
      hh4(1672)=hh4(1672)*hh4(1296)
      hh4(1679)=hh4(2466)*hh4(1976)
      hh4(1112)= - hh4(1620) + hh4(1112) + hh4(1672) + 24.0_prec*hh4(1147) + &
     & hh4(1836) + hh4(1679) + hh4(1660) + hh4(1534)
      hh4(1112)=hh4(355)*hh4(1112)
      hh4(1147)=hh4(2837) - hh4(2699)
      hh4(1534)=hh4(2464) - hh4(2451)
      hh4(1132)=hh4(2706) - hh4(1132) - hh4(1145) - hh4(1534) - &
     & hh4(2833) + hh4(2603) + hh4(1147)
      hh4(1132)=hh4(1132)*hh4(1653)
      hh4(1145)=hh4(2347)*hh4(362)
      hh4(1660)=hh4(2902)*hh4(2244)
      hh4(1132)=hh4(1132) - hh4(2006) + hh4(1145) + hh4(1660) - &
     & hh4(1681)
      hh4(1132)=hh4(1132)*hh4(1039)
      hh4(1145)= - 3.0_prec*hh4(551) + hh4(1293) + hh4(2157)
      hh4(1145)=hh4(1663)*hh4(1145)
      hh4(1660)= - hh4(563)*hh4(1285)
      hh4(1145)=hh4(1660) + hh4(1145) + hh4(2725)
      hh4(1145)=hh4(1028)*hh4(1145)
      hh4(1072)= - hh4(1072) - hh4(2622)
      hh4(1072)=hh4(1663)*hh4(1072)
      hh4(1660)=hh4(521) + hh4(2676)
      hh4(1660)=hh4(1653)*hh4(1660)
      hh4(1571)=hh4(1660) + hh4(1571)
      hh4(1571)=hh4(1571)*hh4(1031)
      hh4(1660)= - hh4(1571)*hh4(2296)
      hh4(1672)=hh4(522)*hh4(2343)
      hh4(1072)=hh4(1672) + hh4(1145) + hh4(2754) + hh4(1660) + &
     & hh4(1132) + hh4(1072)
      hh4(1072)=hh4(1019)*hh4(1072)
      hh4(1132)=hh4(3098) - hh4(1848)
      hh4(1145)= - hh4(2665) - hh4(1132) + hh4(1725) - hh4(2545)
      hh4(1145)=hh4(1145)*hh4(1653)
      hh4(1660)= - hh4(2244)*hh4(3136)
      hh4(1145)=hh4(1145) - hh4(2751) + hh4(1660) + hh4(2950)
      hh4(1145)=hh4(1145)*hh4(1039)
      hh4(1660)=hh4(1991) - hh4(2894)
      hh4(1660)=hh4(1660)*hh4(1663)
      hh4(1660)=hh4(1660) + hh4(3048)
      hh4(1660)=hh4(1660)*hh4(1028)
      hh4(1076)=hh4(1663)*hh4(1076)
      hh4(1672)=hh4(1653)*hh4(362)
      hh4(1679)=hh4(1672) + hh4(2241)
      hh4(1681)=hh4(1679)*hh4(1031)
      hh4(1725)=hh4(1681)*hh4(2296)
      hh4(1076)=hh4(1660) + hh4(1725) + hh4(1076) + hh4(1145) - &
     & hh4(3042)
      hh4(1076)=hh4(1076)*hh4(1019)
      hh4(1075)=hh4(1075)*hh4(1019)
      hh4(1145)=hh4(1663)*hh4(2640)
      hh4(1075)= - hh4(1145) + hh4(1075) + hh4(1665)
      hh4(1464)=hh4(1464)*hh4(1019)
      hh4(1464)=hh4(1464) + hh4(1676)
      hh4(1660)=hh4(1678)*hh4(1126)
      hh4(1665)=hh4(1660) + hh4(1707)
      hh4(1665)=hh4(5)*hh4(1665)
      hh4(1665)=15.0_prec*hh4(1464) + hh4(1665)
      hh4(1665)=hh4(5)*hh4(1665)
      hh4(1665)= - 60.0_prec*hh4(1075) + hh4(1665)
      hh4(1665)=hh4(5)*hh4(1665)
      hh4(1665)= - 180.0_prec*hh4(1076) + hh4(1665)
      hh4(1665)=hh4(5)*hh4(1665)
      hh4(1072)=360.0_prec*hh4(1072) + hh4(1665)
      hh4(1072)=hh4(5)*hh4(1072)
      hh4(1665)=6.0_prec*hh4(1464)
      hh4(1676)=hh4(1663)*hh4(1550)
      hh4(1660)=hh4(1660) + hh4(1676)
      hh4(1660)=hh4(5)*hh4(1660)
      hh4(1660)=hh4(1665) + hh4(1660)
      hh4(1660)=hh4(5)*hh4(1660)
      hh4(1660)=hh4(1975) - 6.0_prec*hh4(1075) + hh4(1660)
      hh4(1660)=hh4(1660)*hh4(1226)
      hh4(1725)=hh4(2416)*hh4(2187)
      hh4(1836)=hh4(2413) + hh4(1707)
      hh4(1836)=hh4(1836)*hh4(5)
      hh4(1848)=hh4(2343)*hh4(1453)
      hh4(1848)=hh4(1848) + hh4(1836)
      hh4(1848)=hh4(1848)*hh4(5)
      hh4(1991)=hh4(2348)*hh4(1468)
      hh4(1848)=hh4(1848) + hh4(1991)
      hh4(1848)=hh4(1848)*hh4(5)
      hh4(1991)=hh4(1388)*hh4(1039)
      hh4(2006)=hh4(1663)*hh4(2175)
      hh4(1991)=hh4(1991) + hh4(2006)
      hh4(2113)=hh4(1991)*hh4(1468)
      hh4(2137)=hh4(2359)*hh4(1296)
      hh4(1664)=hh4(1664)*hh4(1663)
      hh4(1664)=hh4(1848) + hh4(2137) + hh4(1664) - hh4(2113)
      hh4(1848)=hh4(1664)*hh4(2173)
      hh4(2113)=hh4(2985)*hh4(1031)
      hh4(2157)= - hh4(2113)*hh4(1116)
      hh4(2157)=hh4(2157) + hh4(1707)
      hh4(2157)=hh4(5)*hh4(2157)
      hh4(2173)=hh4(1653)*hh4(360)
      hh4(2173)=hh4(2173) + hh4(2850)
      hh4(1679)=hh4(2173) - hh4(1679)
      hh4(1679)=hh4(1031)*hh4(1679)
      hh4(2241)= - hh4(1679)*hh4(1116)
      hh4(2244)= - hh4(1663)*hh4(2230)
      hh4(2157)=hh4(2244) + hh4(2241) + hh4(2157)
      hh4(2157)=hh4(2157)*hh4(2228)
      hh4(2237)= - hh4(2056)*hh4(2237)
      hh4(2241)=hh4(2389)*hh4(1288)
      hh4(1922)=hh4(1922)*hh4(2185)
      hh4(1922)=hh4(1922) + hh4(2241)
      hh4(1922)=hh4(1922)*y
      hh4(2241)=hh4(2406)*hh4(1246)
      hh4(1922)=hh4(2513) + hh4(1922) + hh4(2241)
      hh4(1922)=hh4(1922)*y
      hh4(2241)=hh4(2408)*hh4(2383)
      hh4(1922)=hh4(2241) + hh4(1922) + hh4(2444)
      hh4(1922)=hh4(1922)*y
      hh4(2241)=hh4(2411)*hh4(1246)
      hh4(1922)=hh4(1922) + hh4(2506) + hh4(2241)
      hh4(1922)=hh4(1922)*y
      hh4(2241)=hh4(1663)*hh4(1197)
      hh4(2241)=hh4(2241) + hh4(1707)
      hh4(2241)=hh4(2241)*hh4(5)
      hh4(2244)=hh4(1663)*hh4(1246)
      hh4(1922)=hh4(1922) + hh4(2241) + hh4(2244)
      hh4(2244)=hh4(316)*hh4(1922)
      hh4(2260)=hh4(1681)*hh4(1116)
      hh4(2260)=hh4(2260) + hh4(2241)
      hh4(2347)= - hh4(2260)*hh4(2249)
      hh4(2389)=hh4(2343)*hh4(2211)
      hh4(2389)=hh4(2389) + hh4(2241)
      hh4(2192)=hh4(2389)*hh4(2192)
      hh4(2413)=360.0_prec*hh4(1977)
      hh4(2416)=hh4(763) + hh4(977) + hh4(730) + hh4(994)
      hh4(2416)=hh4(2413)*hh4(2416)
      hh4(2253)= - hh4(1706)*hh4(2253)
      hh4(2198)=hh4(2359)*hh4(2198)
      hh4(2265)=hh4(1952)*hh4(2265)
      hh4(2431)=hh4(1285)*hh4(1197)
      hh4(2435)=hh4(1285)*hh4(1069)
      hh4(2431)=hh4(2431) + hh4(2435)
      hh4(2431)=hh4(2431)*hh4(5)
      hh4(2444)=hh4(1285)*hh4(1246)
      hh4(2431)=hh4(2431) + hh4(2444)
      hh4(2178)= - hh4(2431)*hh4(2178)
      hh4(2003)= - hh4(2003)*hh4(2301)
      hh4(2301)=hh4(2342)*hh4(1116)
      hh4(2241)=hh4(2301) + hh4(2241)
      hh4(2301)= - hh4(2241)*hh4(2331)
      hh4(2331)= - hh4(1285)*hh4(2278)
      hh4(2300)=hh4(1663)*hh4(2300)
      hh4(2300)=hh4(2300) + hh4(2331)
      hh4(2300)=hh4(2300)*hh4(1113)
      hh4(1018)=15.0_prec*hh4(1112) - 180.0_prec*hh4(2244) + hh4(1018) + hh4(2237)&
     &  + hh4(1848) + hh4(2301) + hh4(1725) + hh4(2157) + hh4(2003) + &
     & hh4(2178) + hh4(1660) + 360.0_prec*hh4(1080) + hh4(1072) + hh4(2300)&
     &  + hh4(2265) + hh4(2198) + hh4(2253) + hh4(2416) + hh4(2192) + &
     & hh4(2347)
      hh4(1072)=hh4(2043)*y
      hh4(1072)=hh4(1072) + hh4(2035)
      hh4(1072)=hh4(1072)*y
      hh4(1072)=hh4(1072) + hh4(2046)
      hh4(1072)=hh4(1072)*y
      hh4(1072)=hh4(1072) + hh4(2051)
      hh4(1072)=hh4(1072)*y
      hh4(1072)=hh4(1072) + hh4(2026)
      hh4(1072)=hh4(1072)*y
      hh4(1080)=hh4(1983)*hh4(1741)
      hh4(1072)=hh4(1072) + hh4(2056) - hh4(1080)
      hh4(1112)= - hh4(2419) + 6.0_prec*hh4(1072)
      hh4(1660)=hh4(376)*hh4(1112)
      hh4(1725)=hh4(494)*hh4(1962)
      hh4(1848)=hh4(1802) + hh4(1080)
      hh4(1962)= - hh4(2419) + 6.0_prec*hh4(1848)
      hh4(2003)=hh4(393)*hh4(1962)
      hh4(2026)=hh4(524)*hh4(2361)
      hh4(2035)=hh4(511)*hh4(2428)
      hh4(2007)=hh4(1977)*hh4(2007)
      hh4(1962)=hh4(2007) + hh4(1962)
      hh4(2005)=hh4(1977)*hh4(2005)
      hh4(2005)=hh4(2005) - hh4(1962)
      hh4(2007)=hh4(454)*hh4(2005)
      hh4(2043)=hh4(2293)*hh4(1197)
      hh4(2043)=hh4(2043) + hh4(2292)
      hh4(2043)=hh4(2043)*hh4(5)
      hh4(2046)=54.0_prec*hh4(1113)
      hh4(2051)=hh4(2046)*hh4(2293)
      hh4(2043)=hh4(2043) + hh4(2051) + hh4(1308)
      hh4(2051)=hh4(2307)*hh4(1197)
      hh4(2051)=hh4(2051) + hh4(1849)
      hh4(2051)=hh4(2051)*hh4(5)
      hh4(2046)=hh4(2307)*hh4(2046)
      hh4(2046)=hh4(2051) + hh4(2046) + hh4(1336)
      hh4(2046)=hh4(2046)*y
      hh4(2043)=hh4(2046) + 3.0_prec*hh4(2043)
      hh4(2043)=hh4(2043)*y
      hh4(2046)=hh4(2314)*hh4(1197)
      hh4(2046)=hh4(2046) + hh4(2312)
      hh4(2046)=hh4(2046)*hh4(5)
      hh4(2051)=hh4(2319)*hh4(1197)
      hh4(2043)=hh4(2043) + hh4(2046) + hh4(2051) + hh4(1806)
      hh4(2043)=hh4(2043)*y
      hh4(2046)=hh4(2325)*hh4(1197)
      hh4(2046)=hh4(2046) + hh4(2323)
      hh4(2046)=hh4(2046)*hh4(5)
      hh4(2051)=hh4(2329)*hh4(1197)
      hh4(2043)=hh4(2043) + hh4(2046) + hh4(2051) + hh4(1960)
      hh4(2043)=hh4(2043)*y
      hh4(2046)=hh4(2334)*hh4(1197)
      hh4(2046)=hh4(2046) + hh4(2333)
      hh4(2046)=hh4(2046)*hh4(5)
      hh4(2051)=hh4(2339)*hh4(1197)
      hh4(2043)=hh4(2043) + hh4(2046) + hh4(2051) + hh4(1971)
      hh4(2043)=hh4(2043)*y
      hh4(2046)=hh4(2342)*hh4(1197)
      hh4(2046)=hh4(2046) + hh4(2337)
      hh4(2046)=hh4(2046)*hh4(5)
      hh4(2051)=hh4(1285)*hh4(2166)
      hh4(2043)=hh4(2043) + hh4(2046) + hh4(2051) + hh4(1975)
      hh4(2043)= - hh4(2360) + 2.0_prec*hh4(2043)
      hh4(2046)=hh4(527)*hh4(2043)
      hh4(2051)=hh4(457)*hh4(2420)
      hh4(1822)= - hh4(5)*hh4(1822)
      hh4(2056)= - hh4(567)*hh4(2364)
      hh4(1822)=hh4(1822) + hh4(2056)
      hh4(2056)= - hh4(5)*hh4(2174)
      hh4(2157)=2.0_prec*hh4(1128)
      hh4(2174)= - hh4(567)*hh4(2157)
      hh4(2056)=hh4(2056) + hh4(2174)
      hh4(2056)=y*hh4(2056)
      hh4(1822)=3.0_prec*hh4(1822) + hh4(2056)
      hh4(1822)=y*hh4(1822)
      hh4(2056)= - hh4(567)*hh4(3070)
      hh4(1822)=hh4(1822) + hh4(2056) - hh4(2530)
      hh4(1822)=y*hh4(1822)
      hh4(2056)= - hh4(567)*hh4(3071)
      hh4(1822)=hh4(1822) + hh4(2056) - hh4(2524)
      hh4(1822)=y*hh4(1822)
      hh4(2056)=hh4(1116)*hh4(567)
      hh4(2174)= - hh4(1626)*hh4(2056)
      hh4(1822)=hh4(1822) + hh4(2174) - hh4(2537)
      hh4(1822)=y*hh4(1822)
      hh4(2056)= - hh4(1663)*hh4(2056)
      hh4(1822)=hh4(1822) + hh4(2056) - hh4(2431)
      hh4(2056)=hh4(2293)*hh4(1126)
      hh4(2174)=hh4(2307)*hh4(2433)
      hh4(2056)=hh4(2174) + hh4(2056)
      hh4(2056)=hh4(2056)*y
      hh4(2174)=hh4(2453)*hh4(1978)
      hh4(2056)=hh4(2056) - hh4(2174)
      hh4(2056)=hh4(2056)*y
      hh4(2174)=hh4(2450)*hh4(1978)
      hh4(2056)=hh4(2056) - hh4(2174)
      hh4(2056)=hh4(2056)*y
      hh4(2174)=hh4(2151)*hh4(1113)
      hh4(2056)=hh4(2056) + hh4(2174)
      hh4(2056)=hh4(2056)*y
      hh4(2174)=hh4(1285)*hh4(1113)
      hh4(2056)=hh4(2056) + hh4(2174)
      hh4(2174)=hh4(2056)*hh4(1812)
      hh4(1822)=6.0_prec*hh4(1822) + hh4(2174)
      hh4(1822)=hh4(531)*hh4(1822)
      hh4(1660)=hh4(2046) - hh4(2026) - hh4(1822) + hh4(2035) + &
     & hh4(2007) - hh4(1660) - hh4(2003) + hh4(2051) + hh4(1725)
      hh4(1725)= - hh4(2491)*hh4(1116)
      hh4(1725)=hh4(1725) - hh4(1325)
      hh4(1725)=hh4(5)*hh4(1725)
      hh4(1725)=hh4(2184) + hh4(1725)
      hh4(1725)=hh4(5)*hh4(1725)
      hh4(1557)= - 12.0_prec*hh4(1557) + hh4(1725)
      hh4(1557)=hh4(5)*hh4(1557)
      hh4(1725)= - hh4(2188)*hh4(1486)
      hh4(1822)=hh4(2763) - hh4(3137)
      hh4(2003)=12.0_prec*hh4(3132)
      hh4(2007)=12.0_prec*hh4(377)
      hh4(2026)=hh4(2003) - hh4(2007) - 12.0_prec*hh4(1822)
      hh4(2035)= - hh4(1031)*hh4(2026)
      hh4(2046)=12.0_prec*hh4(532)
      hh4(2051)=hh4(2307)*hh4(2046)
      hh4(2035)=hh4(2051) + hh4(2035)
      hh4(2035)=hh4(2035)*hh4(1113)
      hh4(2051)=hh4(2491)*hh4(1113)
      hh4(2174)=hh4(2051) + hh4(2186)
      hh4(2178)= - hh4(2174)*hh4(2761)
      hh4(2184)=hh4(1332)*hh4(2078)
      hh4(2192)= - hh4(2038)*hh4(2103)
      hh4(1319)=hh4(1725) + hh4(2192) + hh4(2184) + hh4(2178) + 12.0_prec*&
     & hh4(1319) + hh4(1557) + hh4(2035)
      hh4(1319)=y*hh4(1319)
      hh4(1515)= - hh4(1515)*hh4(1116)
      hh4(1515)=hh4(1515) - hh4(1695)
      hh4(1515)=hh4(5)*hh4(1515)
      hh4(1515)=6.0_prec*hh4(1530) + hh4(1515)
      hh4(1515)=hh4(5)*hh4(1515)
      hh4(1151)= - 12.0_prec*hh4(1151) + hh4(1515)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1515)=hh4(1208)*hh4(1920)
      hh4(1557)=hh4(1515) + hh4(1538)
      hh4(1725)= - hh4(1557)*hh4(2761)
      hh4(2035)=hh4(1946)*hh4(2078)
      hh4(2178)= - hh4(2031)*hh4(2103)
      hh4(2184)=18.0_prec*hh4(7)
      hh4(2192)= - hh4(2432)*hh4(2184)
      hh4(2198)=hh4(377) + hh4(1822) - hh4(3132)
      hh4(2198)=36.0_prec*hh4(2198)
      hh4(2198)=hh4(1199)*hh4(2198)
      hh4(2237)=hh4(532)*hh4(2293)
      hh4(2198)=36.0_prec*hh4(2237) + hh4(2198)
      hh4(2198)=hh4(2198)*hh4(1113)
      hh4(1151)=hh4(1319) + hh4(2192) + hh4(2178) + hh4(2035) + &
     & hh4(1725) + 12.0_prec*hh4(1518) + hh4(1151) + hh4(2198)
      hh4(1151)=y*hh4(1151)
      hh4(1319)= - hh4(1502)*hh4(1116)
      hh4(1319)=hh4(1319) - hh4(1690)
      hh4(1319)=hh4(5)*hh4(1319)
      hh4(1319)=hh4(1506) + hh4(1319)
      hh4(1319)=hh4(5)*hh4(1319)
      hh4(1100)= - 12.0_prec*hh4(1100) + hh4(1319)
      hh4(1100)=hh4(5)*hh4(1100)
      hh4(1319)=hh4(1502)*hh4(1113)
      hh4(1502)=hh4(1319) + hh4(2480)
      hh4(1506)= - hh4(1502)*hh4(2761)
      hh4(1518)=hh4(1817)*hh4(2078)
      hh4(1725)= - hh4(2048)*hh4(2103)
      hh4(2035)= - hh4(2518)*hh4(1486)
      hh4(2178)=60.0_prec*hh4(3132)
      hh4(1822)=hh4(2178) - hh4(2366) - 60.0_prec*hh4(1822)
      hh4(2192)= - hh4(1114)*hh4(1822)
      hh4(2198)=60.0_prec*hh4(532)
      hh4(2237)= - hh4(2453)*hh4(2198)
      hh4(2192)=hh4(2237) + hh4(2192)
      hh4(2192)=hh4(2192)*hh4(1113)
      hh4(1100)=hh4(1151) + hh4(2035) + hh4(1725) + hh4(1518) + &
     & hh4(1506) - 12.0_prec*hh4(1258) + hh4(1100) + hh4(2192)
      hh4(1100)=y*hh4(1100)
      hh4(1151)= - hh4(1598)*hh4(1116)
      hh4(1151)=hh4(1151) - hh4(1699)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1151)=hh4(1586) + hh4(1151)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1151)= - 12.0_prec*hh4(1381) + hh4(1151)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1258)=hh4(1598)*hh4(1113)
      hh4(1381)=hh4(1258) + hh4(1596)
      hh4(1506)= - hh4(1381)*hh4(2761)
      hh4(1518)=hh4(1948)*hh4(2078)
      hh4(1586)= - hh4(2053)*hh4(2103)
      hh4(1598)= - hh4(2472)*hh4(1486)
      hh4(1725)= - hh4(1399)*hh4(1822)
      hh4(1822)= - hh4(2450)*hh4(2198)
      hh4(1725)=hh4(1822) + hh4(1725)
      hh4(1725)=hh4(1725)*hh4(1113)
      hh4(1100)=hh4(1100) + hh4(1598) + hh4(1586) + hh4(1518) + &
     & hh4(1506) - 12.0_prec*hh4(1424) + hh4(1151) + hh4(1725)
      hh4(1100)=y*hh4(1100)
      hh4(1151)= - hh4(1643)*hh4(1116)
      hh4(1151)=hh4(1151) - hh4(1703)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1151)= - hh4(1641) + hh4(1151)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1151)=12.0_prec*hh4(1398) + hh4(1151)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1398)=hh4(1643)*hh4(1113)
      hh4(1424)=hh4(1398) + hh4(2071)
      hh4(1506)= - hh4(1424)*hh4(2761)
      hh4(1518)=hh4(1950)*hh4(2078)
      hh4(1586)= - hh4(2028)*hh4(2103)
      hh4(1598)= - hh4(2529)*hh4(1486)
      hh4(1641)= - hh4(1626)*hh4(2026)
      hh4(1643)=hh4(2151)*hh4(2046)
      hh4(1641)=hh4(1643) + hh4(1641)
      hh4(1641)=hh4(1641)*hh4(1113)
      hh4(1100)=hh4(1100) + hh4(1598) + hh4(1586) + hh4(1518) + &
     & hh4(1506) - 12.0_prec*hh4(1637) + hh4(1151) + hh4(1641)
      hh4(1100)=y*hh4(1100)
      hh4(1151)=2.0_prec*hh4(3055) + hh4(2000)
      hh4(1151)=hh4(5)*hh4(1151)
      hh4(1506)=2.0_prec*hh4(505)
      hh4(1518)=hh4(1506) + hh4(1577)
      hh4(1518)=hh4(1128)*hh4(1518)
      hh4(1151)=hh4(1562) + hh4(1151) + hh4(1518)
      hh4(1151)=y*hh4(1151)
      hh4(1518)=2.0_prec*hh4(1529) + hh4(2054)
      hh4(1518)=hh4(5)*hh4(1518)
      hh4(1151)=hh4(1151) + hh4(1989) + hh4(1518) + hh4(1555)
      hh4(1151)=y*hh4(1151)
      hh4(1462)=2.0_prec*hh4(1462) + hh4(1842)
      hh4(1462)=hh4(5)*hh4(1462)
      hh4(1514)=hh4(1514) + 10.0_prec*hh4(505)
      hh4(1518)=hh4(1138)*hh4(1514)
      hh4(1151)=hh4(1151) + hh4(1310) + hh4(1462) + hh4(1518)
      hh4(1151)=y*hh4(1151)
      hh4(1310)=2.0_prec*hh4(1591) + hh4(1532)
      hh4(1310)=hh4(5)*hh4(1310)
      hh4(1462)=hh4(1445)*hh4(1514)
      hh4(1151)=hh4(1151) + hh4(1585) + hh4(1310) + hh4(1462)
      hh4(1151)=y*hh4(1151)
      hh4(1237)=2.0_prec*hh4(1636) + hh4(1237)
      hh4(1237)=hh4(5)*hh4(1237)
      hh4(1310)=hh4(1506)*hh4(1972)
      hh4(1151)=hh4(1151) + hh4(1310) + hh4(1237) + hh4(1632)
      hh4(1151)=y*hh4(1151)
      hh4(1237)=hh4(355)*hh4(1802)
      hh4(1310)=2.0_prec*hh4(1668) + hh4(2208)
      hh4(1310)=hh4(5)*hh4(1310)
      hh4(1462)=hh4(1506)*hh4(1976)
      hh4(1151)=hh4(1237) + hh4(1151) + hh4(1462) + hh4(1310) + &
     & hh4(1667)
      hh4(1151)=hh4(1151)*hh4(1963)
      hh4(1237)= - hh4(1678)*hh4(1116)
      hh4(1237)=hh4(1237) - hh4(1707)
      hh4(1237)=hh4(5)*hh4(1237)
      hh4(1237)= - hh4(1665) + hh4(1237)
      hh4(1237)=hh4(5)*hh4(1237)
      hh4(1075)=12.0_prec*hh4(1075) + hh4(1237)
      hh4(1075)=hh4(5)*hh4(1075)
      hh4(1237)=hh4(1678)*hh4(1113)
      hh4(1310)=hh4(1237) + hh4(1676)
      hh4(1462)= - hh4(1310)*hh4(2761)
      hh4(1506)=hh4(1952)*hh4(2078)
      hh4(1514)= - hh4(2058)*hh4(2103)
      hh4(1518)= - hh4(2389)*hh4(1486)
      hh4(1529)=hh4(316)*hh4(1986)
      hh4(1532)= - hh4(1663)*hh4(2026)
      hh4(1555)=hh4(1285)*hh4(2046)
      hh4(1532)=hh4(1555) + hh4(1532)
      hh4(1532)=hh4(1532)*hh4(1113)
      hh4(1075)=hh4(1151) + hh4(1529) + hh4(1100) + hh4(1518) + &
     & hh4(1514) + hh4(1506) + hh4(1462) + 12.0_prec*hh4(1076) + hh4(1075) + &
     & hh4(1532)
      hh4(1076)= - hh4(1538) - hh4(1695)
      hh4(1076)=hh4(5)*hh4(1076)
      hh4(1100)= - hh4(2051) - hh4(1325)
      hh4(1100)=hh4(5)*hh4(1100)
      hh4(1151)= - hh4(7)*hh4(1128)
      hh4(1100)=hh4(1151) + hh4(1100) + hh4(1559)
      hh4(1100)=y*hh4(1100)
      hh4(1151)= - hh4(7)*hh4(1974)
      hh4(1076)=hh4(1100) + hh4(1151) + hh4(1076) + hh4(1530)
      hh4(1076)=y*hh4(1076)
      hh4(1100)= - hh4(1319) - hh4(1690)
      hh4(1100)=hh4(5)*hh4(1100)
      hh4(1151)= - hh4(7)*hh4(1979)
      hh4(1076)=hh4(1076) + hh4(1151) + hh4(1100) + hh4(1182)
      hh4(1076)=y*hh4(1076)
      hh4(1100)= - hh4(1258) - hh4(1699)
      hh4(1100)=hh4(5)*hh4(1100)
      hh4(1151)= - hh4(7)*hh4(1980)
      hh4(1076)=hh4(1076) + hh4(1151) + hh4(1100) + hh4(1460)
      hh4(1076)=y*hh4(1076)
      hh4(1100)= - hh4(1398) - hh4(1703)
      hh4(1100)=hh4(5)*hh4(1100)
      hh4(1151)=hh4(1113)*hh4(7)
      hh4(1182)= - hh4(1626)*hh4(1151)
      hh4(1076)=hh4(1076) + hh4(1182) + hh4(1100) - hh4(1491)
      hh4(1076)=y*hh4(1076)
      hh4(1100)=hh4(3052)*hh4(2433)
      hh4(1182)=hh4(1818)*hh4(1126)
      hh4(1182)=hh4(1182) + hh4(1100)
      hh4(1182)=y*hh4(1182)
      hh4(1258)=hh4(1816)*hh4(1978)
      hh4(1182)=hh4(1258) + hh4(1182)
      hh4(1182)=y*hh4(1182)
      hh4(1258)=hh4(1272)*hh4(1978)
      hh4(1182)=hh4(1258) + hh4(1182)
      hh4(1182)=y*hh4(1182)
      hh4(1258)=hh4(1590)*hh4(1113)
      hh4(1182)=hh4(1258) + hh4(1182)
      hh4(1182)=y*hh4(1182)
      hh4(1258)=hh4(1680)*hh4(1113)
      hh4(1182)=hh4(1981) + hh4(1258) + hh4(1182)
      hh4(1182)=hh4(355)*hh4(1182)
      hh4(1237)= - hh4(1237) - hh4(1707)
      hh4(1237)=hh4(5)*hh4(1237)
      hh4(1258)= - hh4(1663)*hh4(1151)
      hh4(1076)=hh4(1182) + hh4(1076) + hh4(1258) + hh4(1237) - &
     & hh4(1464)
      hh4(1182)=5./3.0_prec*hh4(1113)
      hh4(1182)= - hh4(1114)*hh4(1182)
      hh4(1237)= - hh4(2573)*hh4(1128)
      hh4(1237)= - hh4(1208) + hh4(1237)
      hh4(1237)=y*hh4(1237)
      hh4(1182)=hh4(1182) + hh4(1237)
      hh4(1182)=y*hh4(1182)
      hh4(1237)= - hh4(1607)*hh4(1978)
      hh4(1182)=hh4(1237) + hh4(1182)
      hh4(1182)=y*hh4(1182)
      hh4(1182)= - hh4(1282) + hh4(1182)
      hh4(1182)=y*hh4(1182)
      hh4(1182)= - hh4(1392) + hh4(1182)
      hh4(1237)=949./7.0_prec*hh4(1812)
      hh4(1182)=hh4(1182)*hh4(1237)
      hh4(1076)=94.0_prec*hh4(1076) + hh4(1182)
      hh4(1076)=hh4(1076)*hh4(1812)
      hh4(1075)=20.0_prec*hh4(1075) + hh4(1076)
      hh4(1075)=hh4(1075)*hh4(1812)
      hh4(1076)=hh4(2779)*hh4(1163)
      hh4(1076)=hh4(1076) - hh4(2689)
      hh4(1076)=hh4(1076)*hh4(1039)
      hh4(1182)=hh4(1028)*hh4(493)
      hh4(1177)=hh4(1177) - hh4(1182)
      hh4(1182)=hh4(1551)*hh4(1177)
      hh4(1258)=hh4(2756)*hh4(1028)
      hh4(1282)=hh4(1696)*hh4(1258)
      hh4(1319)=hh4(1028)*hh4(2790)
      hh4(1086)= - hh4(499)*hh4(1086)
      hh4(1076)=hh4(1282) + hh4(1086) + hh4(1182) + hh4(1319) + &
     & hh4(1076) + hh4(2786)
      hh4(1076)=hh4(1019)*hh4(1076)
      hh4(1086)=hh4(1570)*hh4(1246)
      hh4(1086)=hh4(1086) + hh4(1325)
      hh4(1086)=hh4(5)*hh4(1086)
      hh4(1086)= - 12.0_prec*hh4(1566) + hh4(1086)
      hh4(1086)=hh4(5)*hh4(1086)
      hh4(1086)= - 24.0_prec*hh4(1558) + hh4(1086)
      hh4(1086)=hh4(5)*hh4(1086)
      hh4(1182)=hh4(1028)*hh4(1549)
      hh4(1269)= - hh4(1552) - hh4(499) + hh4(1269)
      hh4(1269)=hh4(1028)*hh4(1269)
      hh4(1269)=hh4(1258) + hh4(1269) + hh4(1182)
      hh4(1269)=hh4(1031)*hh4(1269)
      hh4(1282)=hh4(2762) + hh4(1546)
      hh4(1282)= - hh4(1282)*hh4(1039)
      hh4(1269)=hh4(1269) + hh4(1282) + hh4(2755)
      hh4(1269)=hh4(1019)*hh4(1269)
      hh4(1282)= - hh4(1128)*hh4(2170)
      hh4(1319)=hh4(1554)*hh4(1296)
      hh4(1392)= - hh4(1332)*hh4(3123)
      hh4(1086)=hh4(1392) + hh4(1319) + 24.0_prec*hh4(1269) + hh4(1086) + &
     & hh4(1282)
      hh4(1086)=y*hh4(1086)
      hh4(1269)=hh4(1520)*hh4(1246)
      hh4(1269)=hh4(1269) + hh4(1695)
      hh4(1269)=hh4(5)*hh4(1269)
      hh4(1269)=12.0_prec*hh4(1536) + hh4(1269)
      hh4(1269)=hh4(5)*hh4(1269)
      hh4(1269)= - 24.0_prec*hh4(1548) + hh4(1269)
      hh4(1269)=hh4(5)*hh4(1269)
      hh4(1282)=hh4(1521)*hh4(1296)
      hh4(1319)= - hh4(1946)*hh4(3123)
      hh4(1392)=hh4(1387)*hh4(1199)
      hh4(1398)= - hh4(1392)*hh4(3057)
      hh4(1076)=hh4(1086) + hh4(1319) + hh4(1282) + 24.0_prec*hh4(1076) + &
     & hh4(1269) + hh4(1398)
      hh4(1076)=y*hh4(1076)
      hh4(1086)=hh4(2911)*hh4(1014)
      hh4(1086)=hh4(1086) + hh4(2190)
      hh4(1086)=hh4(1086)*hh4(1039)
      hh4(1269)=hh4(2923)*hh4(1028)
      hh4(1282)=hh4(1114)*hh4(1269)
      hh4(1319)=hh4(1213)*hh4(1177)
      hh4(1398)=hh4(1691)*hh4(1258)
      hh4(1460)= - hh4(499)*hh4(2471)
      hh4(1086)=hh4(1398) + hh4(1460) + hh4(1319) + hh4(1282) + &
     & hh4(1086) + hh4(2918)
      hh4(1086)=hh4(1019)*hh4(1086)
      hh4(1282)=hh4(1507)*hh4(1246)
      hh4(1282)=hh4(1282) + hh4(1690)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1282)=12.0_prec*hh4(1479) + hh4(1282)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1167)= - 24.0_prec*hh4(1167) + hh4(1282)
      hh4(1167)=hh4(5)*hh4(1167)
      hh4(1282)=hh4(1508)*hh4(1296)
      hh4(1319)= - hh4(1817)*hh4(3123)
      hh4(1398)=hh4(1114)*hh4(3059)
      hh4(1460)= - hh4(1398)*hh4(3057)
      hh4(1076)=hh4(1076) + hh4(1319) + hh4(1282) + 24.0_prec*hh4(1086) + &
     & hh4(1167) + hh4(1460)
      hh4(1076)=y*hh4(1076)
      hh4(1086)=hh4(2911)*hh4(1239)
      hh4(1086)=hh4(1086) + hh4(2835)
      hh4(1086)=hh4(1086)*hh4(1039)
      hh4(1167)=hh4(1399)*hh4(1269)
      hh4(1269)=hh4(1587)*hh4(1177)
      hh4(1282)=hh4(1700)*hh4(1258)
      hh4(1319)= - hh4(499)*hh4(1588)
      hh4(1086)=hh4(1282) + hh4(1319) + hh4(1269) + hh4(1167) + &
     & hh4(1086) + hh4(2875)
      hh4(1086)=hh4(1019)*hh4(1086)
      hh4(1167)=hh4(1601)*hh4(1246)
      hh4(1167)=hh4(1167) + hh4(1699)
      hh4(1167)=hh4(5)*hh4(1167)
      hh4(1167)=12.0_prec*hh4(1595) + hh4(1167)
      hh4(1167)=hh4(5)*hh4(1167)
      hh4(1167)= - 24.0_prec*hh4(1244) + hh4(1167)
      hh4(1167)=hh4(5)*hh4(1167)
      hh4(1244)=hh4(1602)*hh4(1296)
      hh4(1269)= - hh4(1948)*hh4(3123)
      hh4(1282)=hh4(1399)*hh4(3059)
      hh4(1319)= - hh4(1282)*hh4(3057)
      hh4(1076)=hh4(1076) + hh4(1269) + hh4(1244) + 24.0_prec*hh4(1086) + &
     & hh4(1167) + hh4(1319)
      hh4(1076)=y*hh4(1076)
      hh4(1086)= - hh4(2791)*hh4(1615)
      hh4(1086)=hh4(1086) + hh4(3024)
      hh4(1086)= - hh4(1086)*hh4(1039)
      hh4(1167)=hh4(1028)*hh4(499)
      hh4(1167)=hh4(1167) - hh4(1182)
      hh4(1182)= - hh4(1626)*hh4(1167)
      hh4(1244)=hh4(1628)*hh4(1177)
      hh4(1269)= - hh4(1704)*hh4(1258)
      hh4(1086)=hh4(1269) + hh4(1244) + hh4(1182) + hh4(1086) + &
     & hh4(3032)
      hh4(1086)=hh4(1019)*hh4(1086)
      hh4(1182)=hh4(1647)*hh4(1246)
      hh4(1182)=hh4(1182) + hh4(1703)
      hh4(1182)=hh4(5)*hh4(1182)
      hh4(1182)= - 12.0_prec*hh4(1640) + hh4(1182)
      hh4(1182)=hh4(5)*hh4(1182)
      hh4(1182)= - 24.0_prec*hh4(1623) + hh4(1182)
      hh4(1182)=hh4(5)*hh4(1182)
      hh4(1244)=hh4(1648)*hh4(1296)
      hh4(1269)= - hh4(1950)*hh4(3123)
      hh4(1319)= - hh4(1972)*hh4(2170)
      hh4(1076)=hh4(1076) + hh4(1269) + hh4(1244) + 24.0_prec*hh4(1086) + &
     & hh4(1182) + hh4(1319)
      hh4(1076)=y*hh4(1076)
      hh4(1086)= - hh4(2791)*hh4(1653)
      hh4(1086)=hh4(1086) - hh4(2748)
      hh4(1086)= - hh4(1086)*hh4(1039)
      hh4(1167)= - hh4(1663)*hh4(1167)
      hh4(1177)=hh4(1666)*hh4(1177)
      hh4(1182)=hh4(1708)*hh4(1258)
      hh4(1086)=hh4(1182) + hh4(1177) + hh4(1167) + hh4(1086) + &
     & hh4(3042)
      hh4(1086)=hh4(1019)*hh4(1086)
      hh4(1167)=hh4(1682)*hh4(1246)
      hh4(1167)=hh4(1167) + hh4(1707)
      hh4(1167)=hh4(5)*hh4(1167)
      hh4(1167)= - 12.0_prec*hh4(1675) + hh4(1167)
      hh4(1167)=hh4(5)*hh4(1167)
      hh4(1167)= - 24.0_prec*hh4(1629) + hh4(1167)
      hh4(1167)=hh4(5)*hh4(1167)
      hh4(1177)=hh4(2426)*hh4(1662)
      hh4(1182)=hh4(1683)*hh4(1296)
      hh4(1244)= - hh4(1952)*hh4(3123)
      hh4(1258)= - hh4(1976)*hh4(2170)
      hh4(1076)= - hh4(1177) + hh4(1076) + hh4(1244) + hh4(1182) + 24.0_prec*&
     & hh4(1086) + hh4(1167) + hh4(1258)
      hh4(1086)= - y*hh4(1568)
      hh4(1086)=hh4(1086) - hh4(1539)
      hh4(1086)=y*hh4(1086)
      hh4(1086)=hh4(1086) - hh4(1497)
      hh4(1086)=y*hh4(1086)
      hh4(1086)=hh4(1086) - hh4(1597)
      hh4(1086)=y*hh4(1086)
      hh4(1086)=hh4(1086) - hh4(1642)
      hh4(1086)=y*hh4(1086)
      hh4(1080)=hh4(1080) + hh4(1086) - hh4(1677)
      hh4(1086)=hh4(1977)*hh4(1253)
      hh4(1080)=60.0_prec*hh4(1080) - hh4(1086)
      hh4(1080)=hh4(1080)*hh4(1812)
      hh4(1167)=120.0_prec*hh4(2420)
      hh4(1182)=hh4(1167)*hh4(391)
      hh4(1244)=1440.0_prec*hh4(1983)
      hh4(1258)= - hh4(1244)*hh4(1987)
      hh4(1269)=1440.0_prec*hh4(1977)
      hh4(1319)= - hh4(469) + hh4(393)
      hh4(1319)=hh4(1269)*hh4(1319)
      hh4(1076)=hh4(1182) + 60.0_prec*hh4(1076) + hh4(1080) + hh4(1258) + &
     & hh4(1319)
      hh4(1076)=hh4(373)*hh4(1076)
      hh4(1080)=hh4(2353) + hh4(1083)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1258)=hh4(2315)*hh4(1622)
      hh4(1080)=hh4(1258) + hh4(1080)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1258)=hh4(2320)*hh4(1453)
      hh4(1080)=hh4(1258) + hh4(1080)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1080)=hh4(1482) + hh4(1080)
      hh4(1080)=hh4(5)*hh4(1080)
      hh4(1258)=hh4(2354)*hh4(1650)
      hh4(1319)=hh4(1979)*hh4(2141)
      hh4(1460)=hh4(2153)*hh4(1014)
      hh4(1462)=hh4(1556)*hh4(565)
      hh4(1462)=hh4(1462) - hh4(2459)
      hh4(1460)=hh4(1460) + hh4(1462)
      hh4(1460)= - hh4(1460)*hh4(1128)
      hh4(1319)=hh4(1460) + hh4(1319)
      hh4(1460)=hh4(2518)*hh4(2761)
      hh4(1464)=hh4(632) - hh4(655)
      hh4(1479)=hh4(1398)*hh4(1464)
      hh4(1080)=hh4(1460) + 24.0_prec*hh4(1319) + hh4(1080) + hh4(1258) + &
     & hh4(1479)
      hh4(1258)=60.0_prec*hh4(1019)
      hh4(1319)=hh4(2303)*hh4(1258)
      hh4(1460)=hh4(1199)*hh4(2693)
      hh4(1460)=hh4(1460) + hh4(1183)
      hh4(1460)=hh4(5)*hh4(1460)
      hh4(1479)=hh4(2295)*hh4(2210)
      hh4(1460)=hh4(1479) + hh4(1460)
      hh4(1460)=hh4(5)*hh4(1460)
      hh4(1319)=hh4(1319) + hh4(1460)
      hh4(1319)=hh4(5)*hh4(1319)
      hh4(1460)= - hh4(2349)*hh4(3059)
      hh4(1319)=hh4(1460) + hh4(1319)
      hh4(1319)=hh4(5)*hh4(1319)
      hh4(1460)=hh4(1561) + hh4(1574) - hh4(1541)
      hh4(1479)=hh4(2352)*hh4(1460)
      hh4(1482)=hh4(1208)*hh4(2141)
      hh4(1491)=hh4(1128)*hh4(1163)
      hh4(1497)= - hh4(2128)*hh4(1491)
      hh4(1482)=hh4(1497) + hh4(1482)
      hh4(1497)=hh4(2432)*hh4(1226)
      hh4(1506)= - hh4(3059)*hh4(1464)
      hh4(1507)= - hh4(1199)*hh4(1506)
      hh4(1319)=hh4(1497) + 120.0_prec*hh4(1482) + hh4(1319) + hh4(1479) + &
     & hh4(1507)
      hh4(1479)=hh4(1936)*hh4(1460)
      hh4(1482)=hh4(2308)*hh4(2210)
      hh4(1497)=hh4(5)*hh4(1823)
      hh4(1482)=hh4(1482) + hh4(1497)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1497)=hh4(2311)*hh4(1258)
      hh4(1482)=hh4(1497) + hh4(1482)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1497)=hh4(1661)*hh4(3059)
      hh4(1482)=hh4(1497) + hh4(1482)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1497)=hh4(2188)*hh4(1226)
      hh4(1507)= - hh4(2128) + hh4(2141)
      hh4(1507)=120.0_prec*hh4(1507) + 120.0_prec*hh4(1464)
      hh4(1507)=hh4(1128)*hh4(1507)
      hh4(1479)=hh4(1497) + hh4(1482) + hh4(1479) + hh4(1507)
      hh4(1479)=y*hh4(1479)
      hh4(1319)=3.0_prec*hh4(1319) + hh4(1479)
      hh4(1319)=y*hh4(1319)
      hh4(1080)=5.0_prec*hh4(1080) + hh4(1319)
      hh4(1080)=y*hh4(1080)
      hh4(1319)=hh4(2356)*hh4(1650)
      hh4(1479)=hh4(1980)*hh4(2141)
      hh4(1482)=hh4(2153)*hh4(1239)
      hh4(1497)=hh4(1088)*hh4(565)
      hh4(1497)=hh4(1497) - hh4(1739)
      hh4(1482)=hh4(1482) + hh4(1497)
      hh4(1482)= - hh4(1482)*hh4(1128)
      hh4(1479)=hh4(1482) + hh4(1479)
      hh4(1482)=hh4(2355) + hh4(1139)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1507)=hh4(2326)*hh4(1622)
      hh4(1482)=hh4(1507) + hh4(1482)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1507)=hh4(2330)*hh4(1453)
      hh4(1482)=hh4(1507) + hh4(1482)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1482)=hh4(1512) + hh4(1482)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1507)=hh4(2472)*hh4(2761)
      hh4(1508)=hh4(1282)*hh4(1464)
      hh4(1319)=hh4(1507) + 24.0_prec*hh4(1479) + hh4(1482) + hh4(1319) + &
     & hh4(1508)
      hh4(1080)=5.0_prec*hh4(1319) + hh4(1080)
      hh4(1080)=y*hh4(1080)
      hh4(1319)=120.0_prec*hh4(1019)
      hh4(1479)=hh4(2404)*hh4(1319)
      hh4(1482)=hh4(2327)*hh4(1978)
      hh4(1482)=hh4(1482) + hh4(1703)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1507)=hh4(2335)*hh4(2210)
      hh4(1482)=hh4(1507) + hh4(1482)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1507)=hh4(2340)*hh4(1258)
      hh4(1482)=hh4(1507) + hh4(1482)
      hh4(1482)=hh4(5)*hh4(1482)
      hh4(1479)=hh4(1479) + hh4(1482)
      hh4(1479)=hh4(5)*hh4(1479)
      hh4(1482)=hh4(2357)*hh4(1460)
      hh4(1507)=hh4(1972)*hh4(2141)
      hh4(1508)=hh4(1821)*hh4(1615)
      hh4(1512)=hh4(2242)*hh4(565)
      hh4(1512)=hh4(1512) - hh4(2105)
      hh4(1508)=hh4(1508) + hh4(1512)
      hh4(1508)= - hh4(1508)*hh4(1128)
      hh4(1507)=hh4(1508) + hh4(1507)
      hh4(1508)=hh4(2529)*hh4(1226)
      hh4(1514)= - hh4(1626)*hh4(1506)
      hh4(1080)=hh4(1080) + hh4(1508) + 120.0_prec*hh4(1507) + hh4(1479) + &
     & hh4(1482) + hh4(1514)
      hh4(1080)=y*hh4(1080)
      hh4(1258)=hh4(2348)*hh4(1258)
      hh4(1479)=hh4(1663)*hh4(2468)
      hh4(1479)=hh4(1479) + hh4(1707)
      hh4(1479)=hh4(5)*hh4(1479)
      hh4(1482)=hh4(2343)*hh4(2210)
      hh4(1479)=hh4(1482) + hh4(1479)
      hh4(1479)=hh4(5)*hh4(1479)
      hh4(1258)=hh4(1258) + hh4(1479)
      hh4(1258)=hh4(5)*hh4(1258)
      hh4(1319)= - hh4(1991)*hh4(1319)
      hh4(1258)=hh4(1319) + hh4(1258)
      hh4(1258)=hh4(5)*hh4(1258)
      hh4(1319)=hh4(2359)*hh4(1460)
      hh4(1460)=hh4(1976)*hh4(2141)
      hh4(1301)=hh4(635) + hh4(1534) + hh4(1301)
      hh4(1479)=hh4(1128)*hh4(1653)
      hh4(1482)= - hh4(1301)*hh4(1479)
      hh4(1460)=hh4(1482) + hh4(1460)
      hh4(1482)=hh4(2389)*hh4(1226)
      hh4(1506)= - hh4(1663)*hh4(1506)
      hh4(1080)=hh4(1080) + hh4(1482) + 120.0_prec*hh4(1460) + hh4(1258) + &
     & hh4(1319) + hh4(1506)
      hh4(1258)= - hh4(1937)*hh4(1253)
      hh4(1258)= - 20.0_prec*hh4(2299) + hh4(1258)
      hh4(1258)=hh4(1258)*hh4(1812)
      hh4(1080)=12.0_prec*hh4(1080) + hh4(1258)
      hh4(1080)=hh4(6)*hh4(1080)
      hh4(1258)=hh4(1332)*hh4(3124)
      hh4(1319)= - hh4(2306)*hh4(1128)
      hh4(1258)=hh4(1319) + hh4(1258) + 24.0_prec*hh4(2041) + hh4(1609)
      hh4(1258)=y*hh4(1258)
      hh4(1319)=hh4(1946)*hh4(3124)
      hh4(1460)= - hh4(377)*hh4(1392)
      hh4(1258)=hh4(1258) + hh4(1460) + hh4(1319) + 72.0_prec*hh4(1328) + &
     & hh4(1560)
      hh4(1258)=y*hh4(1258)
      hh4(1319)=hh4(1817)*hh4(3124)
      hh4(1460)=120.0_prec*hh4(377)
      hh4(1482)= - hh4(1460)*hh4(1138)
      hh4(1258)=hh4(1258) + hh4(1482) + hh4(1319) + 120.0_prec*hh4(2044) + &
     & hh4(1634)
      hh4(1258)=y*hh4(1258)
      hh4(1319)=hh4(1948)*hh4(3124)
      hh4(1482)= - hh4(1460)*hh4(1445)
      hh4(1258)=hh4(1258) + hh4(1482) + hh4(1319) + 120.0_prec*hh4(1469) + &
     & hh4(1670)
      hh4(1258)=y*hh4(1258)
      hh4(1319)=hh4(1950)*hh4(3124)
      hh4(1482)= - hh4(2306)*hh4(1972)
      hh4(1258)=hh4(1258) + hh4(1482) + hh4(1319) + 24.0_prec*hh4(1241) + &
     & hh4(1992)
      hh4(1258)=y*hh4(1258)
      hh4(1319)=hh4(1952)*hh4(3124)
      hh4(1482)= - hh4(2306)*hh4(1976)
      hh4(1258)=hh4(1177) + hh4(1258) + hh4(1482) + hh4(1319) + 24.0_prec*&
     & hh4(1097) + hh4(2076)
      hh4(1319)= - 60.0_prec*hh4(1848) - hh4(1086)
      hh4(1319)=hh4(1319)*hh4(1812)
      hh4(1482)=hh4(376)*hh4(1269)
      hh4(1258)=hh4(1482) + 60.0_prec*hh4(1258) + hh4(1319)
      hh4(1258)=hh4(391)*hh4(1258)
      hh4(1319)= - hh4(1628)*hh4(1624)
      hh4(1482)=hh4(2745)*hh4(1615)
      hh4(1482)=hh4(1482) + hh4(3029)
      hh4(1482)= - hh4(1482)*hh4(1039)
      hh4(1482)=hh4(1482) - hh4(3032)
      hh4(1482)=hh4(1482)*hh4(1019)
      hh4(1506)=hh4(1113)*hh4(3022)
      hh4(1507)= - hh4(1626)*hh4(1262)
      hh4(1508)= - hh4(412)*hh4(1972)
      hh4(1319)=hh4(1508) + hh4(1507) + hh4(1506) + hh4(1482) + &
     & hh4(1319)
      hh4(1482)= - hh4(2717)*hh4(1039)
      hh4(1482)=hh4(1482) - hh4(2786)
      hh4(1482)=hh4(1482)*hh4(1019)
      hh4(1506)= - hh4(1551)*hh4(1624)
      hh4(1507)= - hh4(1208)*hh4(2723)
      hh4(1508)= - hh4(1113)*hh4(2792)
      hh4(1482)=hh4(1508) + hh4(1482) + hh4(1507) + hh4(1506)
      hh4(1506)= - hh4(2030)*hh4(1246)
      hh4(1506)=hh4(1506) - hh4(1695)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1506)= - 12.0_prec*hh4(2034) + hh4(1506)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1506)= - 24.0_prec*hh4(1543) + hh4(1506)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1322)=hh4(1322)*hh4(1246)
      hh4(1322)=hh4(1322) + hh4(1325)
      hh4(1322)=hh4(1322)*hh4(5)
      hh4(1507)= - 12.0_prec*hh4(2042) - hh4(1322)
      hh4(1507)=hh4(5)*hh4(1507)
      hh4(1507)= - 24.0_prec*hh4(2037) + hh4(1507)
      hh4(1507)=hh4(5)*hh4(1507)
      hh4(1508)= - hh4(1128)*hh4(2757)
      hh4(1514)= - hh4(2747)*hh4(1039)
      hh4(1514)=hh4(1514) - hh4(2755)
      hh4(1514)=hh4(1514)*hh4(1019)
      hh4(1508)=hh4(1514) + hh4(1508)
      hh4(1514)=hh4(2038)*hh4(1296)
      hh4(1518)= - hh4(2172)*hh4(1128)
      hh4(1507)=hh4(1518) - hh4(1514) + 24.0_prec*hh4(1508) + hh4(1507)
      hh4(1507)=y*hh4(1507)
      hh4(1508)= - hh4(2031)*hh4(1296)
      hh4(1392)= - hh4(423)*hh4(1392)
      hh4(1392)=hh4(1507) + hh4(1392) + hh4(1508) + 24.0_prec*hh4(1482) + &
     & hh4(1506)
      hh4(1392)=y*hh4(1392)
      hh4(1482)= - hh4(2909)*hh4(1039)
      hh4(1482)=hh4(1482) - hh4(2918)
      hh4(1482)=hh4(1482)*hh4(1019)
      hh4(1506)= - hh4(1213)*hh4(1624)
      hh4(1507)= - hh4(1138)*hh4(2923)
      hh4(1508)= - hh4(1113)*hh4(2920)
      hh4(1482)=hh4(1508) + hh4(1482) + hh4(1507) + hh4(1506)
      hh4(1506)= - hh4(2047)*hh4(1246)
      hh4(1506)=hh4(1506) - hh4(1690)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1506)= - 12.0_prec*hh4(2045) + hh4(1506)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1131)= - 24.0_prec*hh4(1131) + hh4(1506)
      hh4(1131)=hh4(5)*hh4(1131)
      hh4(1506)= - hh4(2048)*hh4(1296)
      hh4(1398)= - hh4(423)*hh4(1398)
      hh4(1131)=hh4(1392) + hh4(1398) + hh4(1506) + 24.0_prec*hh4(1482) + &
     & hh4(1131)
      hh4(1131)=y*hh4(1131)
      hh4(1392)=hh4(2908)*hh4(1239)
      hh4(1392)=hh4(1392) + hh4(2660)
      hh4(1392)= - hh4(1392)*hh4(1039)
      hh4(1392)=hh4(1392) - hh4(2875)
      hh4(1392)=hh4(1392)*hh4(1019)
      hh4(1398)= - hh4(1587)*hh4(1624)
      hh4(1482)= - hh4(1445)*hh4(2923)
      hh4(1506)= - hh4(1113)*hh4(2912)
      hh4(1392)=hh4(1506) + hh4(1392) + hh4(1482) + hh4(1398)
      hh4(1398)= - hh4(2052)*hh4(1246)
      hh4(1398)=hh4(1398) - hh4(1699)
      hh4(1398)=hh4(5)*hh4(1398)
      hh4(1398)= - 12.0_prec*hh4(2050) + hh4(1398)
      hh4(1398)=hh4(5)*hh4(1398)
      hh4(1398)= - 24.0_prec*hh4(1582) + hh4(1398)
      hh4(1398)=hh4(5)*hh4(1398)
      hh4(1482)= - hh4(2053)*hh4(1296)
      hh4(1282)= - hh4(423)*hh4(1282)
      hh4(1131)=hh4(1131) + hh4(1282) + hh4(1482) + 24.0_prec*hh4(1392) + &
     & hh4(1398)
      hh4(1131)=y*hh4(1131)
      hh4(1282)= - hh4(2027)*hh4(1246)
      hh4(1282)=hh4(1282) - hh4(1703)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1282)= - 12.0_prec*hh4(2025) + hh4(1282)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1282)= - 24.0_prec*hh4(2021) + hh4(1282)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1392)= - hh4(2028)*hh4(1296)
      hh4(1398)= - hh4(2172)*hh4(1972)
      hh4(1131)=hh4(1131) + hh4(1398) + hh4(1392) + 24.0_prec*hh4(1319) + &
     & hh4(1282)
      hh4(1131)=y*hh4(1131)
      hh4(1282)= - hh4(1666)*hh4(1624)
      hh4(1319)=hh4(2745)*hh4(1653)
      hh4(1319)=hh4(1319) + hh4(2746)
      hh4(1319)= - hh4(1319)*hh4(1039)
      hh4(1319)=hh4(1319) - hh4(3042)
      hh4(1319)=hh4(1319)*hh4(1019)
      hh4(1392)= - hh4(1113)*hh4(3045)
      hh4(1262)= - hh4(1663)*hh4(1262)
      hh4(1398)= - hh4(412)*hh4(1976)
      hh4(1262)=hh4(1398) + hh4(1262) + hh4(1392) + hh4(1319) + &
     & hh4(1282)
      hh4(1282)= - hh4(2057)*hh4(1246)
      hh4(1282)=hh4(1282) - hh4(1707)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1282)= - 12.0_prec*hh4(2055) + hh4(1282)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1282)= - 24.0_prec*hh4(2036) + hh4(1282)
      hh4(1282)=hh4(5)*hh4(1282)
      hh4(1319)= - hh4(2058)*hh4(1296)
      hh4(1392)= - hh4(2172)*hh4(1976)
      hh4(1131)=hh4(1177) + hh4(1131) + hh4(1392) + hh4(1319) + 24.0_prec*&
     & hh4(1262) + hh4(1282)
      hh4(1072)=60.0_prec*hh4(1072) + hh4(1086)
      hh4(1072)=hh4(1072)*hh4(1812)
      hh4(1177)= - hh4(393)*hh4(1269)
      hh4(1072)= - hh4(1182) + hh4(1177) + 60.0_prec*hh4(1131) + hh4(1072)
      hh4(1072)=hh4(367)*hh4(1072)
      hh4(1072)=hh4(1080) + hh4(1258) + hh4(1076) + hh4(1072)
      hh4(1076)=hh4(2351)*hh4(1113)
      hh4(1076)=hh4(1076) + hh4(1183)
      hh4(1080)=hh4(2222)*hh4(1113)
      hh4(1080)=hh4(1080) - hh4(1325)
      hh4(1080)=hh4(1080)*y
      hh4(1076)= - hh4(1080) + 3.0_prec*hh4(1076)
      hh4(1076)=hh4(1076)*y
      hh4(1080)=hh4(2495)*hh4(1113)
      hh4(1076)=hh4(1076) - hh4(1080) + hh4(1690)
      hh4(1076)=hh4(1076)*y
      hh4(1080)=hh4(2341)*hh4(1113)
      hh4(1076)=hh4(1076) - hh4(1080) + hh4(1699)
      hh4(1076)=hh4(1076)*y
      hh4(1080)=hh4(2437)*hh4(1113)
      hh4(1076)=hh4(1076) - hh4(1080) + hh4(1703)
      hh4(1076)=hh4(1076)*y
      hh4(1080)=hh4(2113)*hh4(1113)
      hh4(1076)=hh4(1076) - hh4(1080) + hh4(1707)
      hh4(1080)=hh4(1977)*hh4(6)
      hh4(1131)=hh4(1080) + hh4(1076)
      hh4(1131)=hh4(637)*hh4(1131)
      hh4(1177)=hh4(1080) + hh4(1937)
      hh4(1182)=hh4(654)*hh4(1177)
      hh4(1258)=hh4(620)*hh4(2056)
      hh4(1131)=hh4(1182) + hh4(1131) - hh4(1258)
      hh4(1182)=hh4(2004) + hh4(2425)
      hh4(1182)= - hh4(2010) + 2.0_prec*hh4(1182)
      hh4(1258)= - 240.0_prec*hh4(1987)
      hh4(1182)=hh4(1182)*hh4(1258)
      hh4(1258)=hh4(2560)*hh4(1199)
      hh4(1262)=hh4(1258) + hh4(2394)
      hh4(1282)=hh4(2246) + hh4(2566)
      hh4(1282)=hh4(1282)*y
      hh4(1262)=hh4(1282) + 3.0_prec*hh4(1262)
      hh4(1262)=hh4(1262)*y
      hh4(1282)=10.0_prec*hh4(7)
      hh4(1282)=hh4(1113)*hh4(1282)
      hh4(1319)=hh4(1114)*hh4(1282)
      hh4(1262)=hh4(1262) + hh4(1319) + hh4(2514)
      hh4(1262)=hh4(1262)*y
      hh4(1319)=hh4(1399)*hh4(1282)
      hh4(1262)=hh4(1262) + hh4(1319) + hh4(2457)
      hh4(1262)=hh4(1262)*y
      hh4(1319)=hh4(1626)*hh4(2560)
      hh4(1262)=hh4(1262) + hh4(1319) + hh4(2517)
      hh4(1262)=hh4(1262)*y
      hh4(1319)=hh4(1663)*hh4(2560)
      hh4(1262)=hh4(1262) + hh4(1319) + hh4(2260)
      hh4(1319)=12.0_prec*hh4(6)
      hh4(1392)=hh4(1937)*hh4(1319)
      hh4(1262)=hh4(1392) - hh4(2419) + 6.0_prec*hh4(1262)
      hh4(1392)= - 240.0_prec*hh4(1638)
      hh4(1392)=hh4(1262)*hh4(1392)
      hh4(1398)=hh4(475) + hh4(517)
      hh4(1482)=hh4(1398) - hh4(519)
      hh4(1506)=2880.0_prec*hh4(1482)
      hh4(1506)=hh4(2417)*hh4(1506)
      hh4(1507)=hh4(380) - hh4(498)
      hh4(1507)=2880.0_prec*hh4(1507)
      hh4(1507)=hh4(2009)*hh4(1507)
      hh4(1508)=hh4(2321)*y
      hh4(1508)=hh4(1508) + 3.0_prec*hh4(2393)
      hh4(1508)=hh4(1508)*y
      hh4(1508)=hh4(1508) + hh4(2540)
      hh4(1508)=hh4(1508)*y
      hh4(1508)=hh4(1508) + hh4(2538)
      hh4(1508)=hh4(1508)*y
      hh4(1508)=hh4(1508) + hh4(2554)
      hh4(1508)=hh4(1508)*y
      hh4(1508)=hh4(1508) + hh4(2241)
      hh4(1508)= - hh4(2419) + 6.0_prec*hh4(1508)
      hh4(1518)= - 240.0_prec*hh4(1604)
      hh4(1518)=hh4(1508)*hh4(1518)
      hh4(1520)=2880.0_prec*hh4(355)
      hh4(1521)= - hh4(469)*hh4(1520)
      hh4(1521)=hh4(1521) - 2880.0_prec*hh4(2111)
      hh4(1521)=hh4(1983)*hh4(1521)
      hh4(1529)=hh4(2188)*y
      hh4(1529)=hh4(1529) + 3.0_prec*hh4(2432)
      hh4(1529)=hh4(1529)*y
      hh4(1529)=hh4(2518) + hh4(1529)
      hh4(1529)=hh4(1529)*y
      hh4(1529)=hh4(1529) + hh4(2472)
      hh4(1529)=hh4(1529)*y
      hh4(1529)=hh4(1529) + hh4(2529)
      hh4(1529)=hh4(1529)*y
      hh4(1529)=hh4(1529) + hh4(2389)
      hh4(1530)= - hh4(2419) + 6.0_prec*hh4(1529)
      hh4(1532)=hh4(1589) + hh4(540)
      hh4(1532)=240.0_prec*hh4(1532)
      hh4(1532)=hh4(1530)*hh4(1532)
      hh4(1534)= - hh4(585) - hh4(594) - hh4(586) + hh4(616) - hh4(582)
      hh4(1536)=hh4(1534) - hh4(639)
      hh4(1538)= - hh4(10) + hh4(306) + hh4(231) + hh4(2104) + &
     & hh4(1536)
      hh4(1538)= - 2880.0_prec*hh4(1538)
      hh4(1538)=hh4(1937)*hh4(1538)
      hh4(1539)= - hh4(823) - hh4(848) - hh4(958) - hh4(831)
      hh4(1520)=hh4(1520)*hh4(1539)
      hh4(1539)=hh4(847) + hh4(987) + hh4(765) - hh4(679) - hh4(737) - &
     & hh4(861) + hh4(801) - hh4(694) - hh4(695) - hh4(971) - hh4(849)&
     &  + hh4(711) + hh4(932) + hh4(788) - hh4(947) - hh4(895) - &
     & hh4(935) - hh4(876) + hh4(826) - hh4(856) - hh4(771) + hh4(777)&
     &  + hh4(941) - hh4(794) - hh4(754) + hh4(940) + hh4(984) - &
     & hh4(857)
      hh4(1520)=hh4(1520) - 2880.0_prec*hh4(1539)
      hh4(1520)=hh4(1977)*hh4(1520)
      hh4(1018)=8.0_prec*hh4(1018) + hh4(1075) + hh4(1520) + hh4(1538) + &
     & hh4(1532) + hh4(1506) + hh4(1521) + hh4(1392) + hh4(1518) + &
     & hh4(1507) + hh4(1182) + 2.0_prec*hh4(1072) + 2880.0_prec*hh4(1131) - 240.0_prec*&
     & hh4(1660)
      hh4(1072)=2.0_prec*hh4(659)
      hh4(1018)=hh4(1018)*hh4(1072)
      hh4(1075)=hh4(2699) - hh4(2782)
      hh4(1131)= - hh4(2585) + 9.0_prec*hh4(649)
      hh4(1182)=hh4(965) + hh4(859)
      hh4(1392)=hh4(911) + hh4(967) + hh4(963) + hh4(867)
      hh4(1506)=hh4(1182) + hh4(1392)
      hh4(1507)=hh4(2602) - hh4(1506)
      hh4(1518)=hh4(2616) - hh4(2730)
      hh4(1520)=hh4(622) - hh4(1075) - hh4(1131) + hh4(1507) - 9.0_prec*&
     & hh4(1238) - hh4(2121) - hh4(2794) - 9.0_prec*hh4(626) + hh4(2853) - &
     & hh4(1518)
      hh4(1520)=hh4(1039)*hh4(1520)
      hh4(1521)= - hh4(1031)*hh4(2622)
      hh4(1520)=hh4(1521) + hh4(1520)
      hh4(1520)=hh4(1019)*hh4(1520)
      hh4(1521)=hh4(1238) - hh4(2750)
      hh4(1532)=hh4(626) - hh4(554)
      hh4(1538)=hh4(2858) - hh4(1532) + hh4(2099) - hh4(1521) - &
     & hh4(2162)
      hh4(1538)=hh4(1128)*hh4(1538)
      hh4(1539)= - hh4(563)*hh4(1935)
      hh4(1538)=hh4(1539) - hh4(2118) + hh4(1538)
      hh4(1539)=hh4(2206) + 2.
      hh4(1539)=hh4(1539)*hh4(1031)
      hh4(1541)=hh4(1539)*hh4(2484)
      hh4(1543)=hh4(25) - 12.
      hh4(1543)=hh4(1543)*hh4(1031)
      hh4(1546)= - hh4(1543)*hh4(1978)
      hh4(1546)=hh4(1546) + hh4(2186)
      hh4(1546)=hh4(5)*hh4(1546)
      hh4(1541)=hh4(1541) + hh4(1546)
      hh4(1541)=hh4(5)*hh4(1541)
      hh4(1230)= - hh4(563) + hh4(1230) - hh4(562)
      hh4(1230)=hh4(1128)*hh4(1230)
      hh4(1230)=hh4(2168) + hh4(1230)
      hh4(1541)=60.0_prec*hh4(1230) + hh4(1541)
      hh4(1541)=hh4(5)*hh4(1541)
      hh4(1538)=120.0_prec*hh4(1538) + hh4(1541)
      hh4(1538)=hh4(5)*hh4(1538)
      hh4(1541)=hh4(1539)*hh4(1113)
      hh4(1546)=hh4(1543)*hh4(1113)
      hh4(1548)= - hh4(1546) + hh4(1325)
      hh4(1548)=hh4(5)*hh4(1548)
      hh4(1541)=hh4(1541) + hh4(1548)
      hh4(1541)=hh4(1541)*hh4(1164)
      hh4(1548)= - hh4(2767) + 20.0_prec*hh4(532)
      hh4(1549)= - hh4(1852)*hh4(1548)
      hh4(1552)=hh4(2270) - hh4(2822)
      hh4(1554)=hh4(1552) - hh4(568)
      hh4(1373)= - hh4(1373) + 120.0_prec*hh4(1554)
      hh4(1555)= - hh4(1936)*hh4(1373)
      hh4(1558)=hh4(806) + hh4(893) + hh4(968) + hh4(797) + hh4(962) + &
     & hh4(961) + hh4(964)
      hh4(1559)= - hh4(2788) + hh4(2659) + hh4(1558)
      hh4(1559)=120.0_prec*hh4(1559)
      hh4(1560)= - hh4(1039)*hh4(1559)*hh4(1019)
      hh4(1561)=hh4(1365)*hh4(2187)
      hh4(1562)= - hh4(1332)*hh4(1460)
      hh4(1520)=hh4(1562) + hh4(1561) + hh4(1541) + 120.0_prec*hh4(1520) + &
     & hh4(1538) + hh4(1560) + hh4(1555) + hh4(1549)
      hh4(1520)=y*hh4(1520)
      hh4(1525)=hh4(1521) + hh4(1525) - hh4(2040) + hh4(2160)
      hh4(1491)= - hh4(1525)*hh4(1491)
      hh4(1525)=hh4(1113)*hh4(1532)
      hh4(1538)= - hh4(1199)*hh4(1525)
      hh4(1541)=hh4(2858)*hh4(1208)
      hh4(1549)= - hh4(563)*hh4(2345)
      hh4(1491)=hh4(1549) + hh4(1541) - hh4(2033) + hh4(1491) + &
     & hh4(1538)
      hh4(1231)=hh4(1163)*hh4(1231)
      hh4(1231)= - hh4(2181) + hh4(2593) + hh4(1231)
      hh4(1231)=hh4(1231)*hh4(1128)
      hh4(1538)=hh4(1113)*hh4(563)
      hh4(1541)=hh4(1538)*hh4(1199)
      hh4(1549)=hh4(2640)*hh4(1199)
      hh4(1231)=hh4(1231) + hh4(1541) - hh4(1549)
      hh4(1084)=hh4(1084)*hh4(1163)
      hh4(1084)=hh4(2759) - hh4(1084)
      hh4(1084)=hh4(1084)*hh4(1031)
      hh4(1541)=hh4(1084)*hh4(1978)
      hh4(1541)=hh4(1541) + hh4(1515)
      hh4(1541)=hh4(5)*hh4(1541)
      hh4(1555)= - hh4(1035) - 27.0_prec*hh4(25)
      hh4(1555)=hh4(1163)*hh4(1555)
      hh4(1555)=hh4(1533) + hh4(1555)
      hh4(1555)=hh4(1555)*hh4(1031)
      hh4(1560)=hh4(1555)*hh4(2484)
      hh4(1541)=hh4(1560) + hh4(1541)
      hh4(1541)=hh4(5)*hh4(1541)
      hh4(1541)= - 180.0_prec*hh4(1231) + hh4(1541)
      hh4(1541)=hh4(5)*hh4(1541)
      hh4(1491)=360.0_prec*hh4(1491) + hh4(1541)
      hh4(1491)=hh4(5)*hh4(1491)
      hh4(1392)=hh4(2695) + hh4(2135) + hh4(1537) - 27.0_prec*hh4(1238) - 3.0_prec*&
     & hh4(1392)
      hh4(1392)=hh4(1392)*hh4(1163)
      hh4(1131)= - hh4(2167) + hh4(1182) + hh4(1131) + hh4(2580)
      hh4(1131)=hh4(1131)*hh4(1163)
      hh4(1131)=hh4(1131) - hh4(2597)
      hh4(1182)=hh4(1516)*hh4(2750)
      hh4(1131)=hh4(1392) + hh4(1182) - 3.0_prec*hh4(1131)
      hh4(1131)=hh4(1131)*hh4(1039)
      hh4(1392)= - 27.0_prec*hh4(626) + hh4(2133)
      hh4(1392)=hh4(1199)*hh4(1392)
      hh4(1516)=hh4(1551)*hh4(518)
      hh4(1392)= - hh4(1516) + hh4(1392)
      hh4(1392)=hh4(1028)*hh4(1392)
      hh4(1131)=hh4(1392) + hh4(1131) + hh4(2250)
      hh4(1131)=hh4(1019)*hh4(1131)
      hh4(1392)=hh4(1454) - hh4(2198)
      hh4(1392)=hh4(2291)*hh4(1392)
      hh4(1537)= - hh4(2698) - hh4(2278)
      hh4(1537)=hh4(2352)*hh4(1537)
      hh4(1541)=hh4(2694) - 360.0_prec*hh4(1558) + hh4(2658) + hh4(2197)
      hh4(1541)=hh4(1541)*hh4(1208)
      hh4(1551)=hh4(1084)*hh4(1113)
      hh4(1558)=hh4(1551) + hh4(1695)
      hh4(1558)=hh4(5)*hh4(1558)
      hh4(1560)=hh4(1555)*hh4(1113)
      hh4(1558)=hh4(1560) + hh4(1558)
      hh4(1558)=hh4(1558)*hh4(1164)
      hh4(1560)=hh4(1694)*hh4(2187)
      hh4(1561)= - hh4(1946)*hh4(1460)
      hh4(1131)=hh4(1520) + hh4(1561) + hh4(1560) + hh4(1558) + 120.0_prec*&
     & hh4(1131) + hh4(1491) + hh4(1541) + hh4(1537) + hh4(1392)
      hh4(1131)=y*hh4(1131)
      hh4(1392)=hh4(2430) + hh4(2944)
      hh4(1491)=hh4(1114)*hh4(1392)
      hh4(1213)=hh4(1213)*hh4(518)
      hh4(1520)= - hh4(2309)*hh4(1532)
      hh4(1537)=hh4(2406)*hh4(2690)
      hh4(1541)= - hh4(563)*hh4(2365)
      hh4(1491)=hh4(1541) + hh4(1537) - hh4(1213) + hh4(1491) + &
     & hh4(1520)
      hh4(1491)=hh4(1028)*hh4(1491)
      hh4(1434)= - hh4(2938) + 5.0_prec*hh4(1506) - hh4(1434)
      hh4(1506)=hh4(1434)*hh4(1014)
      hh4(1520)=hh4(1238) + hh4(649)
      hh4(1537)=hh4(1520) - hh4(1563)
      hh4(1541)=hh4(1537)*hh4(1556)
      hh4(1558)=hh4(2902) - hh4(562)
      hh4(1560)= - 2.0_prec*hh4(1558)
      hh4(1561)=hh4(1560)*hh4(2202)
      hh4(1092)=hh4(1092)*hh4(2750)
      hh4(1506)=hh4(2826) + hh4(1506) + hh4(1541) + hh4(1561) - &
     & hh4(1092)
      hh4(1506)= - hh4(1506)*hh4(1039)
      hh4(1491)=hh4(1491) + hh4(1506) + hh4(2476)
      hh4(1491)=hh4(1019)*hh4(1491)
      hh4(1416)= - hh4(1416) + 5.0_prec*hh4(1238)
      hh4(1321)=hh4(1321) + hh4(1416)
      hh4(1321)=hh4(1321)*hh4(1014)
      hh4(1506)=2.0_prec*hh4(360)
      hh4(1541)=hh4(2202)*hh4(1506)
      hh4(1561)=hh4(1556)*hh4(530)
      hh4(1321)=hh4(2913) - hh4(1541) - hh4(1321) - hh4(1561) + &
     & hh4(1697) + hh4(2255)
      hh4(1321)=hh4(1321)*hh4(1128)
      hh4(1541)=hh4(1538) - hh4(2640)
      hh4(1561)= - hh4(2309)*hh4(1541)
      hh4(1562)=hh4(1283) - hh4(2924)
      hh4(1563)=hh4(1138)*hh4(1562)
      hh4(1566)= - hh4(626)*hh4(1979)
      hh4(1321)=hh4(1566) + hh4(1321) + hh4(1563) + hh4(1561)
      hh4(1561)= - hh4(1014)*hh4(1542)
      hh4(1561)= - hh4(2093) + hh4(1561) - hh4(2807)
      hh4(1561)=hh4(1561)*hh4(1128)
      hh4(1563)=hh4(1113)*hh4(2470)
      hh4(1566)=hh4(1114)*hh4(1563)
      hh4(1561)=hh4(1561) - hh4(1566) + hh4(2449)
      hh4(1566)=hh4(2893) - hh4(2899)
      hh4(1566)=hh4(1566)*hh4(1031)
      hh4(1568)=hh4(1566)*hh4(1113)
      hh4(1570)=hh4(1114)*hh4(1550)
      hh4(1570)=hh4(1568) + hh4(1570)
      hh4(1570)=hh4(5)*hh4(1570)
      hh4(1574)=18.0_prec*hh4(1014)
      hh4(1577)= - hh4(1574) + hh4(2477) + hh4(2869)
      hh4(1577)=hh4(1577)*hh4(1031)
      hh4(1582)= - hh4(1577)*hh4(1246)
      hh4(1570)=hh4(1582) + hh4(1570)
      hh4(1570)=hh4(5)*hh4(1570)
      hh4(1570)=12.0_prec*hh4(1561) + hh4(1570)
      hh4(1570)=hh4(5)*hh4(1570)
      hh4(1321)=24.0_prec*hh4(1321) + hh4(1570)
      hh4(1321)=hh4(5)*hh4(1321)
      hh4(1570)= - hh4(2563) + 4.0_prec*hh4(532)
      hh4(1582)= - hh4(2407)*hh4(1570)
      hh4(1554)=hh4(3091) - 24.0_prec*hh4(1554)
      hh4(1585)=hh4(2354)*hh4(1554)
      hh4(1586)= - hh4(1559)*hh4(1138)
      hh4(1588)=hh4(1568) + hh4(1690)
      hh4(1588)=hh4(5)*hh4(1588)
      hh4(1589)= - hh4(1577)*hh4(1113)
      hh4(1588)=hh4(1589) + hh4(1588)
      hh4(1588)=hh4(1588)*hh4(1296)
      hh4(1589)=hh4(1689)*hh4(2103)
      hh4(1590)= - hh4(1817)*hh4(2306)
      hh4(1321)=hh4(1590) + hh4(1589) + hh4(1588) + 24.0_prec*hh4(1491) + &
     & hh4(1321) + hh4(1586) + hh4(1585) + hh4(1582)
      hh4(1131)=5.0_prec*hh4(1321) + hh4(1131)
      hh4(1131)=y*hh4(1131)
      hh4(1321)=hh4(1434)*hh4(1239)
      hh4(1434)=hh4(1558)*hh4(2219)
      hh4(1491)=hh4(1537)*hh4(1088)
      hh4(1558)=hh4(1579)*hh4(2750)
      hh4(1321)= - hh4(1321) + hh4(1434) - hh4(1491) + hh4(1558) + &
     & hh4(1815)
      hh4(1321)=hh4(1321)*hh4(1039)
      hh4(1392)=hh4(1399)*hh4(1392)
      hh4(1434)=hh4(1587)*hh4(518)
      hh4(1491)= - hh4(2316)*hh4(1532)
      hh4(1579)= - hh4(563) + hh4(522)
      hh4(1579)=hh4(1593)*hh4(1579)
      hh4(1392)= - hh4(1434) + hh4(1392) + hh4(1579) + hh4(1491)
      hh4(1392)=hh4(1028)*hh4(1392)
      hh4(1321)=hh4(1392) + hh4(1321) + hh4(1599)
      hh4(1321)=hh4(1019)*hh4(1321)
      hh4(1392)=hh4(1416) + hh4(1429)
      hh4(1392)=hh4(1392)*hh4(1239)
      hh4(1416)=hh4(1088)*hh4(530)
      hh4(1429)=hh4(2219)*hh4(360)
      hh4(1392)= - hh4(1429) - hh4(1392) - hh4(1416) + hh4(1465) - &
     & hh4(2369)
      hh4(1392)=hh4(1392)*hh4(1128)
      hh4(1416)= - hh4(2316)*hh4(1541)
      hh4(1429)=hh4(1445)*hh4(1562)
      hh4(1465)= - hh4(626)*hh4(1980)
      hh4(1392)=hh4(1465) + hh4(1392) + hh4(1429) + hh4(1416)
      hh4(1416)= - hh4(1239)*hh4(1542)
      hh4(1416)= - hh4(1416) + hh4(1123) + hh4(1478)
      hh4(1416)=hh4(1416)*hh4(1128)
      hh4(1429)=hh4(1399)*hh4(1563)
      hh4(1416)=hh4(1416) + hh4(1429) - hh4(1484)
      hh4(1429)=hh4(1399)*hh4(1550)
      hh4(1465)=hh4(2310) - hh4(2898)
      hh4(1465)=hh4(1465)*hh4(1031)
      hh4(1478)=hh4(1465)*hh4(1113)
      hh4(1491)=hh4(1478) + hh4(1429)
      hh4(1491)=hh4(5)*hh4(1491)
      hh4(1542)= - hh4(1580) + hh4(1600) + hh4(2955)
      hh4(1542)=hh4(1542)*hh4(1031)
      hh4(1562)= - hh4(1542)*hh4(1246)
      hh4(1491)=hh4(1562) + hh4(1491)
      hh4(1491)=hh4(5)*hh4(1491)
      hh4(1491)= - 12.0_prec*hh4(1416) + hh4(1491)
      hh4(1491)=hh4(5)*hh4(1491)
      hh4(1392)=24.0_prec*hh4(1392) + hh4(1491)
      hh4(1392)=hh4(5)*hh4(1392)
      hh4(1491)= - hh4(2410)*hh4(1570)
      hh4(1554)=hh4(2356)*hh4(1554)
      hh4(1562)= - hh4(1559)*hh4(1445)
      hh4(1570)=hh4(1478) + hh4(1699)
      hh4(1570)=hh4(5)*hh4(1570)
      hh4(1579)= - hh4(1542)*hh4(1113)
      hh4(1570)=hh4(1579) + hh4(1570)
      hh4(1570)=hh4(1570)*hh4(1296)
      hh4(1579)=hh4(1698)*hh4(2103)
      hh4(1582)= - hh4(1948)*hh4(2306)
      hh4(1321)=hh4(1582) + hh4(1579) + hh4(1570) + 24.0_prec*hh4(1321) + &
     & hh4(1392) + hh4(1562) + hh4(1554) + hh4(1491)
      hh4(1131)=5.0_prec*hh4(1321) + hh4(1131)
      hh4(1131)=y*hh4(1131)
      hh4(1321)= - hh4(1626)*hh4(1518)
      hh4(1392)=hh4(1628)*hh4(518)
      hh4(1491)= - hh4(2327)*hh4(1532)
      hh4(1532)=hh4(2411)*hh4(2690)
      hh4(1554)= - hh4(563)*hh4(1998)
      hh4(1321)=hh4(1554) + hh4(1532) - hh4(1392) + hh4(1321) + &
     & hh4(1491)
      hh4(1321)=hh4(1028)*hh4(1321)
      hh4(1441)=hh4(2180) + hh4(1507) - hh4(1441)
      hh4(1441)=hh4(1441)*hh4(1615)
      hh4(1491)=hh4(1537)*hh4(2242)
      hh4(1532)=hh4(1560)*hh4(2233)
      hh4(1554)=hh4(1618)*hh4(2750)
      hh4(1441)= - hh4(1441) - hh4(2940) + hh4(1491) + hh4(1532) - &
     & hh4(1554)
      hh4(1441)= - hh4(1441)*hh4(1039)
      hh4(1321)=hh4(1321) + hh4(1441) - hh4(1646)
      hh4(1321)=hh4(1019)*hh4(1321)
      hh4(1441)=hh4(2750) - hh4(1537)
      hh4(1441)=hh4(1441)*hh4(1615)
      hh4(1491)=hh4(2233)*hh4(1506)
      hh4(1441)= - hh4(2144) + hh4(1441) - hh4(1491) + hh4(1496) - &
     & hh4(1504)
      hh4(1441)=hh4(1441)*hh4(1128)
      hh4(1491)= - hh4(1626)*hh4(1525)
      hh4(1496)= - hh4(2327)*hh4(1541)
      hh4(1441)= - hh4(1635) + hh4(1441) + hh4(1496) + hh4(1491)
      hh4(1491)=hh4(1615)*hh4(530)
      hh4(1491)= - hh4(2024) + hh4(1491) + hh4(2136) + hh4(1535)
      hh4(1491)=hh4(1491)*hh4(1128)
      hh4(1496)=hh4(1626)*hh4(1538)
      hh4(1491)=hh4(1491) + hh4(1496) - hh4(1644)
      hh4(1496)=hh4(2123) - hh4(3008)
      hh4(1496)=hh4(1496)*hh4(1031)
      hh4(1504)=hh4(1496)*hh4(1978)
      hh4(1504)=hh4(1504) + hh4(2071)
      hh4(1504)=hh4(5)*hh4(1504)
      hh4(1532)= - hh4(2494) + hh4(2582) + hh4(2235)
      hh4(1532)=hh4(1532)*hh4(1031)
      hh4(1535)=hh4(1532)*hh4(2484)
      hh4(1504)=hh4(1535) + hh4(1504)
      hh4(1504)=hh4(5)*hh4(1504)
      hh4(1504)= - 60.0_prec*hh4(1491) + hh4(1504)
      hh4(1504)=hh4(5)*hh4(1504)
      hh4(1441)=120.0_prec*hh4(1441) + hh4(1504)
      hh4(1441)=hh4(5)*hh4(1441)
      hh4(1504)= - hh4(2412)*hh4(1548)
      hh4(1535)= - hh4(2357)*hh4(1373)
      hh4(1537)= - hh4(1626)*hh4(1113)*hh4(1559)
      hh4(1562)=hh4(1496)*hh4(1113)
      hh4(1570)=hh4(1562) + hh4(1703)
      hh4(1570)=hh4(5)*hh4(1570)
      hh4(1579)=hh4(1532)*hh4(1113)
      hh4(1570)=hh4(1579) + hh4(1570)
      hh4(1570)=hh4(1570)*hh4(1164)
      hh4(1579)=hh4(1702)*hh4(2187)
      hh4(1582)= - hh4(1950)*hh4(1460)
      hh4(1131)=hh4(1131) + hh4(1582) + hh4(1579) + hh4(1570) + 120.0_prec*&
     & hh4(1321) + hh4(1441) + hh4(1537) + hh4(1535) + hh4(1504)
      hh4(1131)=y*hh4(1131)
      hh4(1147)= - hh4(589) - hh4(1442) - hh4(1507) + hh4(1232) + &
     & hh4(1560) + 3.0_prec*hh4(1520) - hh4(1147) - hh4(2140)
      hh4(1147)=hh4(1147)*hh4(1653)
      hh4(1232)=hh4(1657)*hh4(2750)
      hh4(1147)=hh4(1147) - hh4(1232) - hh4(2120)
      hh4(1147)= - hh4(1147)*hh4(1039)
      hh4(1293)=hh4(2690) - hh4(1517) + hh4(1293) - hh4(1518) - 2.0_prec*&
     & hh4(563)
      hh4(1293)=hh4(1663)*hh4(1293)
      hh4(1321)=hh4(1666)*hh4(518)
      hh4(1293)= - hh4(1321) + hh4(1293)
      hh4(1293)=hh4(1028)*hh4(1293)
      hh4(1441)= - hh4(1663)*hh4(2622)
      hh4(1147)=hh4(1293) + hh4(1147) + hh4(1441)
      hh4(1147)=hh4(1019)*hh4(1147)
      hh4(1293)=5.0_prec*hh4(1620)
      hh4(1132)= - hh4(1503) - hh4(1524) - hh4(1132) + hh4(1521) + &
     & hh4(1506)
      hh4(1132)= - hh4(1132)*hh4(1479)
      hh4(1441)=hh4(1525) - hh4(2895)
      hh4(1442)= - hh4(1663)*hh4(1441)
      hh4(1503)= - hh4(563)*hh4(2358)
      hh4(1132)=hh4(1503) - hh4(1133) + hh4(1132) + hh4(1442)
      hh4(1035)= - hh4(562) - hh4(1050) + hh4(1270) - hh4(1035)
      hh4(1035)=hh4(1035)*hh4(1479)
      hh4(1050)=hh4(1663)*hh4(1538)
      hh4(1035)=hh4(1035) - hh4(1050) + hh4(1145)
      hh4(1050)=hh4(1773) - hh4(2685)
      hh4(1050)=hh4(1050)*hh4(1031)
      hh4(1270)=hh4(1050)*hh4(1978)
      hh4(1270)=hh4(1270) + hh4(1676)
      hh4(1270)=hh4(5)*hh4(1270)
      hh4(1442)= - hh4(2173) + hh4(1236) + hh4(1672)
      hh4(1442)=hh4(1442)*hh4(1031)
      hh4(1479)=hh4(1442)*hh4(2484)
      hh4(1270)=hh4(1479) + hh4(1270)
      hh4(1270)=hh4(5)*hh4(1270)
      hh4(1270)=60.0_prec*hh4(1035) + hh4(1270)
      hh4(1270)=hh4(5)*hh4(1270)
      hh4(1132)=120.0_prec*hh4(1132) + hh4(1270)
      hh4(1132)=hh4(5)*hh4(1132)
      hh4(1270)= - hh4(2414)*hh4(1548)
      hh4(1373)= - hh4(2359)*hh4(1373)
      hh4(1479)= - hh4(1559)*hh4(1976)
      hh4(1503)=hh4(1050)*hh4(1113)
      hh4(1504)=hh4(1503) + hh4(1707)
      hh4(1504)=hh4(5)*hh4(1504)
      hh4(1506)=hh4(1442)*hh4(1113)
      hh4(1504)=hh4(1506) + hh4(1504)
      hh4(1504)=hh4(1504)*hh4(1164)
      hh4(1506)=hh4(1706)*hh4(2187)
      hh4(1460)= - hh4(1952)*hh4(1460)
      hh4(1131)=hh4(1293) + hh4(1131) + hh4(1460) + hh4(1506) + &
     & hh4(1504) + 120.0_prec*hh4(1147) + hh4(1132) + hh4(1479) + hh4(1373)&
     &  + hh4(1270)
      hh4(1132)=6.0_prec*hh4(532)
      hh4(1147)=hh4(2352)*hh4(1132)
      hh4(1147)=hh4(1147) + 6.0_prec*hh4(1231)
      hh4(1231)=hh4(2352)*hh4(1486)
      hh4(1270)= - hh4(1551) - hh4(2239)
      hh4(1270)=hh4(5)*hh4(1270)
      hh4(1373)= - hh4(1555)*hh4(1116)
      hh4(1270)=hh4(1373) + hh4(1270)
      hh4(1270)=hh4(5)*hh4(1270)
      hh4(1373)= - hh4(2761)*hh4(1208)
      hh4(1270)= - hh4(1231) - hh4(1989) + hh4(1373) + hh4(1270) + &
     & hh4(1147)
      hh4(1373)=hh4(1936)*hh4(1132)
      hh4(1230)= - hh4(1373) + 6.0_prec*hh4(1230)
      hh4(1373)= - hh4(1539)*hh4(1197)
      hh4(1460)=hh4(1543)*hh4(1126)
      hh4(1460)=hh4(1460) - hh4(2186)
      hh4(1460)=hh4(5)*hh4(1460)
      hh4(1373)=hh4(1373) + hh4(1460)
      hh4(1373)=hh4(5)*hh4(1373)
      hh4(1460)= - hh4(2761)*hh4(1128)
      hh4(1373)= - hh4(1645) - hh4(1993) + hh4(1460) + hh4(1373) - &
     & hh4(1230)
      hh4(1373)=y*hh4(1373)
      hh4(1270)=3.0_prec*hh4(1270) + hh4(1373)
      hh4(1270)=y*hh4(1270)
      hh4(1373)=hh4(2354)*hh4(1132)
      hh4(1373)= - hh4(1373) + 6.0_prec*hh4(1561)
      hh4(1460)=hh4(2354)*hh4(1486)
      hh4(1479)= - hh4(1566)*hh4(1126)
      hh4(1479)=hh4(1479) - hh4(2480)
      hh4(1479)=hh4(5)*hh4(1479)
      hh4(1504)=hh4(1577)*hh4(1197)
      hh4(1479)=hh4(1504) + hh4(1479)
      hh4(1479)=hh4(5)*hh4(1479)
      hh4(1504)= - hh4(1226)*hh4(1138)
      hh4(1270)=hh4(1270) - hh4(1460) - hh4(1997) + hh4(1504) + &
     & hh4(1479) - hh4(1373)
      hh4(1270)=y*hh4(1270)
      hh4(1479)=hh4(2356)*hh4(1132)
      hh4(1416)=hh4(1479) + 6.0_prec*hh4(1416)
      hh4(1479)=hh4(2356)*hh4(1486)
      hh4(1504)= - hh4(1465)*hh4(1126)
      hh4(1504)=hh4(1504) - hh4(1596)
      hh4(1504)=hh4(5)*hh4(1504)
      hh4(1506)=hh4(1542)*hh4(1197)
      hh4(1504)=hh4(1506) + hh4(1504)
      hh4(1504)=hh4(5)*hh4(1504)
      hh4(1506)= - hh4(1226)*hh4(1445)
      hh4(1270)=hh4(1270) - hh4(1479) - hh4(1996) + hh4(1506) + &
     & hh4(1504) + hh4(1416)
      hh4(1270)=y*hh4(1270)
      hh4(1504)=hh4(2357)*hh4(1132)
      hh4(1491)=hh4(1504) + 6.0_prec*hh4(1491)
      hh4(1504)=hh4(2357)*hh4(1486)
      hh4(1506)= - hh4(1496)*hh4(1126)
      hh4(1506)=hh4(1506) - hh4(2071)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1507)= - hh4(1532)*hh4(1197)
      hh4(1506)=hh4(1507) + hh4(1506)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1507)= - hh4(2761)*hh4(1972)
      hh4(1270)=hh4(1270) - hh4(1504) - hh4(2002) + hh4(1507) + &
     & hh4(1506) + hh4(1491)
      hh4(1270)=y*hh4(1270)
      hh4(1132)=hh4(2359)*hh4(1132)
      hh4(1035)= - hh4(1132) + 6.0_prec*hh4(1035)
      hh4(1132)=hh4(2359)*hh4(1486)
      hh4(1506)= - hh4(1050)*hh4(1126)
      hh4(1506)=hh4(1506) - hh4(1676)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1507)= - hh4(1442)*hh4(1197)
      hh4(1506)=hh4(1507) + hh4(1506)
      hh4(1506)=hh4(5)*hh4(1506)
      hh4(1507)= - hh4(2761)*hh4(1976)
      hh4(1270)= - hh4(1973) + hh4(1270) - hh4(1132) - hh4(1945) + &
     & hh4(1507) + hh4(1506) - hh4(1035)
      hh4(1506)=hh4(1546) - hh4(2186)
      hh4(1506)=y*hh4(1506)
      hh4(1506)=hh4(1506) - hh4(1551) - hh4(1515)
      hh4(1506)=y*hh4(1506)
      hh4(1506)=hh4(1506) - hh4(1568) - hh4(2480)
      hh4(1506)=y*hh4(1506)
      hh4(1478)=hh4(1506) - hh4(1478) - hh4(1596)
      hh4(1478)=y*hh4(1478)
      hh4(1478)=hh4(1478) - hh4(1562) - hh4(2071)
      hh4(1478)=y*hh4(1478)
      hh4(1478)= - hh4(1981) + hh4(1478) - hh4(1503) - hh4(1676)
      hh4(1478)=hh4(1478)*hh4(1253)
      hh4(1270)=20.0_prec*hh4(1270) + hh4(1478)
      hh4(1270)=hh4(1270)*hh4(1812)
      hh4(1478)=120.0_prec*hh4(2428)
      hh4(1503)=hh4(367) - hh4(373)
      hh4(1478)=hh4(1503)*hh4(1478)
      hh4(1167)=hh4(1167)*hh4(494)
      hh4(1244)=hh4(1244)*hh4(376)
      hh4(1167)= - hh4(1244) + hh4(1478) + hh4(1167)
      hh4(1244)=hh4(2269)*hh4(1951)
      hh4(1244)=hh4(1244) + hh4(2302)
      hh4(1478)=hh4(3089)*y
      hh4(1244)=hh4(1478) + 3.0_prec*hh4(1244)
      hh4(1244)=hh4(1244)*y
      hh4(1478)=hh4(2406)*hh4(2409)
      hh4(1478)=hh4(1478) + hh4(2482)
      hh4(1478)=hh4(1478)*hh4(1850)
      hh4(1244)=hh4(1244) + hh4(1478) + hh4(2490)
      hh4(1244)=hh4(1244)*y
      hh4(1478)=hh4(2408)*hh4(1651)
      hh4(1478)=hh4(1478) + hh4(2049)
      hh4(1478)=hh4(1478)*hh4(1850)
      hh4(1244)=hh4(1244) + hh4(1478) + hh4(2204)
      hh4(1244)=hh4(1244)*y
      hh4(1478)=hh4(2411)*hh4(2409)
      hh4(1478)=hh4(1478) + hh4(2368)
      hh4(1478)=hh4(1478)*hh4(1850)
      hh4(1244)=hh4(1244) + hh4(1478) + hh4(2436)
      hh4(1244)=hh4(1244)*y
      hh4(1478)=hh4(1663)*hh4(2409)
      hh4(1478)=hh4(1478) + hh4(1836)
      hh4(1478)=hh4(1478)*hh4(1850)
      hh4(1244)=hh4(1244) + hh4(1478) + hh4(2137)
      hh4(1478)=hh4(1086) + 60.0_prec*hh4(1922)
      hh4(1478)=hh4(1478)*hh4(1812)
      hh4(1244)= - hh4(1478) + 60.0_prec*hh4(1244)
      hh4(1478)=hh4(6)*hh4(1244)
      hh4(1503)=hh4(531)*hh4(2405)
      hh4(1506)= - hh4(2419) + 6.0_prec*hh4(1922)
      hh4(1507)=hh4(527) - hh4(524)
      hh4(1515)= - 120.0_prec*hh4(1507)
      hh4(1515)=hh4(1506)*hh4(1515)
      hh4(1517)=hh4(540) - hh4(620)
      hh4(1518)=hh4(1633) + 1440.0_prec*hh4(1517)
      hh4(1518)=hh4(1937)*hh4(1518)
      hh4(1520)=hh4(1536) - hh4(1482)
      hh4(1520)=hh4(2079) - 1440.0_prec*hh4(1520)
      hh4(1520)=hh4(1977)*hh4(1520)
      hh4(1131)= - 120.0_prec*hh4(1503) + hh4(1478) + 12.0_prec*hh4(1131) + &
     & hh4(1270) + hh4(1520) + hh4(1518) + hh4(1515) - hh4(1167)
      hh4(1270)=4.0_prec*hh4(659)
      hh4(1131)=hh4(1131)*hh4(1270)
      hh4(1478)=hh4(1569)*hh4(577)
      hh4(1503)=hh4(577)*hh4(1238)
      hh4(1503)=hh4(2630) - hh4(1503) + hh4(2605)
      hh4(1515)=hh4(1163)*hh4(1503)
      hh4(1518)=hh4(2195)*hh4(2013)
      hh4(1478)= - hh4(1478) + hh4(1518) + hh4(1515) - hh4(2633)
      hh4(1478)= - hh4(1478)*hh4(1128)
      hh4(1515)= - hh4(2858)*hh4(1113)
      hh4(1515)=hh4(1515) + hh4(1525)
      hh4(1515)=hh4(2189)*hh4(1515)
      hh4(1518)=hh4(563)*hh4(2196)
      hh4(1478)=hh4(1518) + hh4(1478) + hh4(1515)
      hh4(1515)=hh4(1206)*hh4(2013)
      hh4(1515)= - hh4(2638) + hh4(1515) + hh4(2294)
      hh4(1515)=hh4(1515)*hh4(1031)
      hh4(1518)=hh4(1515)*hh4(1917)
      hh4(1520)=hh4(2653)*hh4(1246)
      hh4(1520)=hh4(1520) - hh4(2376)
      hh4(1520)=hh4(5)*hh4(1520)
      hh4(1518)=hh4(1518) + hh4(1520)
      hh4(1518)=hh4(5)*hh4(1518)
      hh4(1520)=hh4(2594)*hh4(577)
      hh4(1520)=hh4(1520) + hh4(2607) - hh4(2645)
      hh4(1520)= - hh4(1520)*hh4(1128)
      hh4(1521)=hh4(2189)*hh4(1541)
      hh4(1520)=hh4(1520) + hh4(1521)
      hh4(1518)=24.0_prec*hh4(1520) + hh4(1518)
      hh4(1518)=hh4(5)*hh4(1518)
      hh4(1520)=hh4(2654)*hh4(1296)
      hh4(1521)=hh4(2046)*hh4(1714)
      hh4(1524)=hh4(2409)*hh4(568)
      hh4(1535)= - hh4(2189)*hh4(1524)
      hh4(1478)=hh4(1521) + hh4(1520) + hh4(1535) + 24.0_prec*hh4(1478) + &
     & hh4(1518)
      hh4(1518)=hh4(1439)*hh4(1246)
      hh4(1518)=hh4(1518) + hh4(1183)
      hh4(1518)=hh4(1518)*hh4(5)
      hh4(1520)=hh4(1696)*hh4(2383)
      hh4(1518)=hh4(1518) + hh4(1520)
      hh4(1518)=hh4(1518)*hh4(1850)
      hh4(1187)=hh4(1187)*hh4(1296)
      hh4(1187)=hh4(1518) + hh4(1187) + 24.0_prec*hh4(1328)
      hh4(1187)=hh4(1187)*hh4(372)
      hh4(1328)=hh4(2773)*hh4(505)
      hh4(1518)=hh4(1946)*hh4(1328)
      hh4(1520)=hh4(2816)*hh4(3064)
      hh4(1187)=hh4(1187) + hh4(1518) - hh4(1520)
      hh4(1518)=hh4(2099)*hh4(577)
      hh4(1518)=hh4(2847) + hh4(1518) + hh4(1503) - hh4(2674)
      hh4(1518)= - hh4(1518)*hh4(1128)
      hh4(1520)=hh4(2179)*hh4(1525)
      hh4(1521)= - hh4(2858)*hh4(2399)
      hh4(1535)=hh4(563)*hh4(2696)
      hh4(1518)=hh4(1535) + hh4(1521) + hh4(1518) + hh4(1520)
      hh4(1520)=hh4(2179)*hh4(1541)
      hh4(1521)=hh4(2023)*hh4(577)
      hh4(1521)=hh4(1521) + hh4(2667)
      hh4(1521)= - hh4(1521)*hh4(1128)
      hh4(1520)=hh4(1521) + hh4(1520)
      hh4(1521)=hh4(2646) - hh4(2601)
      hh4(1535)=hh4(2013)*hh4(25)
      hh4(1535)=hh4(1535) + hh4(1521)
      hh4(1535)=hh4(1535)*hh4(1031)
      hh4(1536)=hh4(1535)*hh4(1917)
      hh4(1537)=hh4(2703)*hh4(1246)
      hh4(1537)=hh4(1537) - hh4(2381)
      hh4(1537)=hh4(5)*hh4(1537)
      hh4(1536)=hh4(1536) + hh4(1537)
      hh4(1536)=hh4(5)*hh4(1536)
      hh4(1520)=24.0_prec*hh4(1520) + hh4(1536)
      hh4(1520)=hh4(5)*hh4(1520)
      hh4(1536)=hh4(2704)*hh4(1296)
      hh4(1537)=hh4(2046)*hh4(1709)
      hh4(1538)= - hh4(2179)*hh4(1524)
      hh4(1518)=hh4(1537) + hh4(1536) + hh4(1538) + 24.0_prec*hh4(1518) + &
     & hh4(1520)
      hh4(1366)=hh4(1573) + hh4(1366)
      hh4(1366)=hh4(1366)*hh4(5)
      hh4(1366)=hh4(1366) + hh4(2764)
      hh4(1366)=hh4(1366)*hh4(1850)
      hh4(1286)=hh4(1286)*hh4(1296)
      hh4(1286)=hh4(1286) + hh4(1366) + 8.0_prec*hh4(2041)
      hh4(1286)=hh4(1286)*hh4(372)
      hh4(1366)=hh4(1332)*hh4(1328)
      hh4(1520)=hh4(1128)*hh4(2834)
      hh4(1286)=hh4(1366) + hh4(1286) - hh4(1520)
      hh4(1366)= - hh4(2781) + hh4(2783)
      hh4(1520)=hh4(2399)*hh4(1366)
      hh4(1536)=360.0_prec*hh4(7)
      hh4(1537)= - hh4(1709)*hh4(1536)
      hh4(1538)=hh4(2787)*hh4(2270)
      hh4(1518)=hh4(1537) + 30.0_prec*hh4(1518) + hh4(1520) + hh4(1538) - &
     & hh4(1286)
      hh4(1518)=y*hh4(1518)
      hh4(1520)=hh4(7)*hh4(1714)
      hh4(1537)=2160.0_prec*hh4(1113)
      hh4(1537)=hh4(1537)*hh4(2189)
      hh4(1538)=hh4(1537)*hh4(1552)
      hh4(1546)= - hh4(3106)*hh4(2829)
      hh4(1478)=hh4(1518) - 1080.0_prec*hh4(1520) + hh4(1546) + 90.0_prec*hh4(1478)&
     &  + hh4(1538) - hh4(1187)
      hh4(1478)=y*hh4(1478)
      hh4(1518)=hh4(2255)*hh4(577)
      hh4(1520)=hh4(1556)*hh4(2610)
      hh4(1238)=hh4(1238) - hh4(555)
      hh4(1538)=hh4(1238)*hh4(2216)
      hh4(1546)= - hh4(2599) + 2.0_prec*hh4(2646)
      hh4(1548)=hh4(1546)*hh4(2202)
      hh4(1518)=hh4(2877) - hh4(1518) - hh4(1520) + hh4(1538) + &
     & hh4(1548)
      hh4(1518)=hh4(1518)*hh4(1031)
      hh4(1520)=hh4(2207)*hh4(1283)
      hh4(1518)=hh4(1518) + hh4(1520)
      hh4(1518)=hh4(1113)*hh4(1518)
      hh4(1520)=hh4(2163)*hh4(1541)
      hh4(1538)= - hh4(626)*hh4(2397)
      hh4(1518)=hh4(1538) + hh4(1520) + hh4(1518)
      hh4(1520)=hh4(2807)*hh4(577)
      hh4(1520)=hh4(1520) - hh4(2864)
      hh4(1520)=hh4(1520)*hh4(1128)
      hh4(1538)= - hh4(2207)*hh4(1563)
      hh4(1520)=hh4(1538) + hh4(1520) + hh4(2905)
      hh4(1538)= - hh4(2214)*hh4(1246)
      hh4(1538)=hh4(1538) + hh4(2213)
      hh4(1538)=hh4(5)*hh4(1538)
      hh4(1548)=hh4(2870)*hh4(577)
      hh4(1548)=hh4(1548) + hh4(2889)
      hh4(1548)=hh4(1548)*hh4(1031)
      hh4(1551)=hh4(1548)*hh4(1917)
      hh4(1538)=hh4(1551) + hh4(1538)
      hh4(1538)=hh4(5)*hh4(1538)
      hh4(1520)=24.0_prec*hh4(1520) + hh4(1538)
      hh4(1520)=hh4(5)*hh4(1520)
      hh4(1538)= - hh4(2839)*hh4(1296)
      hh4(1551)=hh4(2373)*hh4(2046)
      hh4(1556)=hh4(3059)*hh4(568)
      hh4(1559)=hh4(2207)*hh4(1556)
      hh4(1518)=hh4(1551) + hh4(1538) + hh4(1559) + 24.0_prec*hh4(1518) + &
     & hh4(1520)
      hh4(1520)=hh4(1344)*hh4(1246)
      hh4(1520)=hh4(1520) + hh4(1510)
      hh4(1520)=hh4(1520)*hh4(5)
      hh4(1538)=hh4(1691)*hh4(2383)
      hh4(1520)=hh4(1520) + hh4(1538)
      hh4(1520)=hh4(1520)*hh4(1850)
      hh4(1291)=hh4(1291)*hh4(1296)
      hh4(1291)=hh4(1520) + hh4(1291) + 40.0_prec*hh4(2044)
      hh4(1291)=hh4(1291)*hh4(372)
      hh4(1520)=hh4(1817)*hh4(1328)
      hh4(1538)=hh4(2948)*hh4(3064)
      hh4(1291)=hh4(1291) + hh4(1520) - hh4(1538)
      hh4(1520)= - hh4(2373)*hh4(1536)
      hh4(1538)=3600.0_prec*hh4(1113)
      hh4(1551)=hh4(2207)*hh4(1538)
      hh4(1559)= - hh4(1551)*hh4(1552)
      hh4(1560)=hh4(3106)*hh4(2959)
      hh4(1478)=hh4(1478) + hh4(1520) + hh4(1560) + 30.0_prec*hh4(1518) + &
     & hh4(1559) - hh4(1291)
      hh4(1478)=y*hh4(1478)
      hh4(1518)=hh4(2369)*hh4(577)
      hh4(1520)=hh4(1521)*hh4(2219)
      hh4(1088)=hh4(1088)*hh4(2610)
      hh4(1238)=hh4(1238)*hh4(2229)
      hh4(1088)=hh4(1518) + hh4(1520) - hh4(1088) + hh4(1238) + &
     & hh4(2876)
      hh4(1088)=hh4(1088)*hh4(1031)
      hh4(1238)=hh4(2223)*hh4(1283)
      hh4(1088)=hh4(1088) + hh4(1238)
      hh4(1088)=hh4(1113)*hh4(1088)
      hh4(1238)=hh4(2227)*hh4(1541)
      hh4(1283)= - hh4(626)*hh4(1726)
      hh4(1088)=hh4(1283) + hh4(1238) + hh4(1088)
      hh4(1123)=hh4(1123)*hh4(577)
      hh4(1123)=hh4(1123) - hh4(2903)
      hh4(1123)=hh4(1123)*hh4(1128)
      hh4(1238)= - hh4(2223)*hh4(1563)
      hh4(1123)=hh4(1238) + hh4(1123) + hh4(2954)
      hh4(1238)= - hh4(2971)*hh4(1246)
      hh4(1238)=hh4(1238) + hh4(2379)
      hh4(1238)=hh4(5)*hh4(1238)
      hh4(1283)=hh4(2956)*hh4(577)
      hh4(1283)=hh4(1283) + hh4(2215)
      hh4(1283)=hh4(1283)*hh4(1031)
      hh4(1518)=hh4(1283)*hh4(1917)
      hh4(1238)=hh4(1518) + hh4(1238)
      hh4(1238)=hh4(5)*hh4(1238)
      hh4(1123)=24.0_prec*hh4(1123) + hh4(1238)
      hh4(1123)=hh4(5)*hh4(1123)
      hh4(1238)= - hh4(2972)*hh4(1296)
      hh4(1518)= - hh4(2384)*hh4(2046)
      hh4(1520)=hh4(2223)*hh4(1556)
      hh4(1088)=hh4(1518) + hh4(1238) + hh4(1520) + 24.0_prec*hh4(1088) + &
     & hh4(1123)
      hh4(1123)=hh4(1219)*hh4(1246)
      hh4(1123)=hh4(1123) + hh4(1610)
      hh4(1123)=hh4(1123)*hh4(5)
      hh4(1238)=hh4(1700)*hh4(2383)
      hh4(1123)=hh4(1123) + hh4(1238)
      hh4(1123)=hh4(1123)*hh4(1850)
      hh4(1238)=hh4(1313)*hh4(1296)
      hh4(1123)=hh4(1123) + hh4(1238) + 40.0_prec*hh4(1469)
      hh4(1123)=hh4(1123)*hh4(372)
      hh4(1238)=hh4(1948)*hh4(1328)
      hh4(1313)=hh4(2983)*hh4(3064)
      hh4(1123)=hh4(1123) + hh4(1238) - hh4(1313)
      hh4(1238)=hh4(2384)*hh4(1536)
      hh4(1313)=hh4(2223)*hh4(1538)
      hh4(1469)= - hh4(1313)*hh4(1552)
      hh4(1518)=hh4(3106)*hh4(2989)
      hh4(1088)=hh4(1478) + hh4(1238) + hh4(1518) + 30.0_prec*hh4(1088) + &
     & hh4(1469) - hh4(1123)
      hh4(1088)=y*hh4(1088)
      hh4(1238)=hh4(1503)*hh4(1615)
      hh4(1225)=hh4(1225)*hh4(577)
      hh4(1469)=hh4(2242)*hh4(2610)
      hh4(1478)=hh4(1546)*hh4(2233)
      hh4(1225)=hh4(1225) - hh4(1238) - hh4(1469) + hh4(1478) + &
     & hh4(3000)
      hh4(1225)=hh4(1225)*hh4(1128)
      hh4(1238)=hh4(2238)*hh4(1525)
      hh4(1469)=hh4(2243)*hh4(1541)
      hh4(1225)=hh4(1225) + hh4(1469) + hh4(1238)
      hh4(1238)=hh4(2845)*hh4(577)
      hh4(1238)= - hh4(1238) + hh4(3005) - hh4(3016)
      hh4(1238)=hh4(1238)*hh4(1031)
      hh4(1469)= - hh4(1238)*hh4(1917)
      hh4(1478)= - hh4(2240)*hh4(1246)
      hh4(1478)=hh4(1478) - hh4(2386)
      hh4(1478)=hh4(5)*hh4(1478)
      hh4(1469)=hh4(1469) + hh4(1478)
      hh4(1469)=hh4(5)*hh4(1469)
      hh4(1478)=hh4(2136)*hh4(577)
      hh4(1478)=hh4(1478) + hh4(2990)
      hh4(1478)=hh4(1478)*hh4(1128)
      hh4(1518)=hh4(2238)*hh4(1541)
      hh4(1478)=hh4(1478) + hh4(1518)
      hh4(1469)=24.0_prec*hh4(1478) + hh4(1469)
      hh4(1469)=hh4(5)*hh4(1469)
      hh4(1478)= - hh4(2662)*hh4(1296)
      hh4(1518)= - hh4(2388)*hh4(2046)
      hh4(1520)= - hh4(2238)*hh4(1524)
      hh4(1225)=hh4(1518) + hh4(1478) + hh4(1520) + 24.0_prec*hh4(1225) + &
     & hh4(1469)
      hh4(1469)=hh4(1200)*hh4(1246)
      hh4(1469)=hh4(1469) + hh4(1652)
      hh4(1469)=hh4(1469)*hh4(5)
      hh4(1478)=hh4(1704)*hh4(2383)
      hh4(1469)=hh4(1469) - hh4(1478)
      hh4(1469)=hh4(1469)*hh4(1850)
      hh4(1329)=hh4(1329)*hh4(1296)
      hh4(1241)=hh4(1469) + hh4(1329) + 8.0_prec*hh4(1241)
      hh4(1241)=hh4(1241)*hh4(372)
      hh4(1329)=hh4(1950)*hh4(1328)
      hh4(1469)=hh4(1972)*hh4(2834)
      hh4(1241)=hh4(1241) - hh4(1469) + hh4(1329)
      hh4(1329)=hh4(2388)*hh4(1536)
      hh4(1469)=hh4(3037)*hh4(2270)
      hh4(1478)=hh4(2401)*hh4(1366)
      hh4(1088)=hh4(1088) + hh4(1329) + 30.0_prec*hh4(1225) + hh4(1478) + &
     & hh4(1469) - hh4(1241)
      hh4(1088)=y*hh4(1088)
      hh4(1225)= - hh4(1546) - hh4(2194) + hh4(1503) + hh4(2878)
      hh4(1225)=hh4(1225)*hh4(1653)
      hh4(1329)=hh4(2081)*hh4(577)
      hh4(1225)=hh4(1225) + hh4(1329)
      hh4(1225)= - hh4(1225)*hh4(1128)
      hh4(1329)=hh4(2245)*hh4(1441)
      hh4(1441)=hh4(563)*hh4(2462)
      hh4(1225)=hh4(1441) + hh4(1225) + hh4(1329)
      hh4(1329)=hh4(2941)*hh4(577)
      hh4(1329)= - hh4(1329) + hh4(2679) - hh4(3036)
      hh4(1329)=hh4(1329)*hh4(1031)
      hh4(1441)= - hh4(1329)*hh4(1917)
      hh4(1469)= - hh4(3013)*hh4(1246)
      hh4(1469)=hh4(1469) - hh4(2390)
      hh4(1469)=hh4(5)*hh4(1469)
      hh4(1441)=hh4(1441) + hh4(1469)
      hh4(1441)=hh4(5)*hh4(1441)
      hh4(1469)=hh4(1985)*hh4(577)
      hh4(1469)=hh4(1469) + hh4(2644)
      hh4(1469)=hh4(1469)*hh4(1128)
      hh4(1478)=hh4(2245)*hh4(1541)
      hh4(1469)=hh4(1469) + hh4(1478)
      hh4(1441)=24.0_prec*hh4(1469) + hh4(1441)
      hh4(1441)=hh4(5)*hh4(1441)
      hh4(1469)= - hh4(3038)*hh4(1296)
      hh4(1478)=hh4(2392)*hh4(2046)
      hh4(1503)= - hh4(2245)*hh4(1524)
      hh4(1225)=hh4(1478) + hh4(1469) + hh4(1503) + 24.0_prec*hh4(1225) + &
     & hh4(1441)
      hh4(1441)=hh4(1335)*hh4(1246)
      hh4(1441)=hh4(1441) + hh4(1686)
      hh4(1441)=hh4(1441)*hh4(5)
      hh4(1469)=hh4(1708)*hh4(2383)
      hh4(1441)=hh4(1441) + hh4(1469)
      hh4(1441)=hh4(1441)*hh4(1850)
      hh4(1386)=hh4(1386)*hh4(1296)
      hh4(1097)=hh4(1441) + hh4(1386) + 8.0_prec*hh4(1097)
      hh4(1097)=hh4(1097)*hh4(372)
      hh4(1386)=hh4(1513)*hh4(1662)
      hh4(1328)=hh4(1952)*hh4(1328)
      hh4(1441)=hh4(1976)*hh4(2834)
      hh4(1097)=hh4(1097) + hh4(1386) - hh4(1441) + hh4(1328)
      hh4(1328)= - hh4(2392)*hh4(1536)
      hh4(1386)=hh4(3069)*hh4(2270)
      hh4(1366)=hh4(1728)*hh4(1366)
      hh4(1088)=hh4(1088) + hh4(1328) + 30.0_prec*hh4(1225) + hh4(1366) + &
     & hh4(1386) - hh4(1097)
      hh4(1225)= - hh4(2643)*hh4(2272)
      hh4(1328)=hh4(1225)*hh4(2693)
      hh4(1328)=hh4(1328) - hh4(1639)
      hh4(1366)=hh4(2266)*hh4(2468)
      hh4(1366)=hh4(1366) + hh4(1747)
      hh4(1386)=hh4(1366)*hh4(5)
      hh4(1441)=hh4(1386) - hh4(1328)
      hh4(1441)=hh4(5)*hh4(1441)
      hh4(1469)=hh4(1696)*hh4(1717)
      hh4(1478)=hh4(1206)*hh4(3093)
      hh4(1478)=hh4(1478) + hh4(1730)
      hh4(1478)= - hh4(2693)*hh4(1478)*hh4(1031)
      hh4(1478)=hh4(1478) + hh4(1469)
      hh4(1441)=2.0_prec*hh4(1478) + hh4(1441)
      hh4(1441)=hh4(5)*hh4(1441)
      hh4(1478)=hh4(1366)*hh4(1306)
      hh4(1478)=hh4(1478) + hh4(3028)
      hh4(1503)= - hh4(1523) + 90.0_prec*hh4(532)
      hh4(1513)= - hh4(2267)*hh4(1503)
      hh4(1518)=hh4(2592)*hh4(538)
      hh4(1520)=hh4(562)*hh4(538)
      hh4(1521)=hh4(1163)*hh4(1520)
      hh4(1518)= - hh4(1518) + hh4(1521) - hh4(2063)
      hh4(1518)= - hh4(1518)*hh4(1128)
      hh4(1521)= - hh4(2266)*hh4(1541)
      hh4(1518)=hh4(1518) + hh4(1521)
      hh4(1441)=90.0_prec*hh4(1518) + hh4(1441) + hh4(1513) + hh4(1478)
      hh4(1513)=hh4(2591)*hh4(538)
      hh4(1513)=hh4(1513) - hh4(2252) + hh4(1835) - hh4(1520)
      hh4(1513)=hh4(1513)*hh4(1128)
      hh4(1518)= - hh4(2272)*hh4(1541)
      hh4(1513)=hh4(1513) + hh4(1518)
      hh4(1518)= - hh4(2686)*hh4(2272)
      hh4(1521)=hh4(1518)*hh4(1978)
      hh4(1521)=hh4(1521) + hh4(1752)
      hh4(1524)=hh4(3076) + hh4(1752)
      hh4(1525)=hh4(1524)*hh4(5)
      hh4(1536)=9.0_prec*hh4(1521) + hh4(1525)
      hh4(1536)=hh4(5)*hh4(1536)
      hh4(1538)=hh4(1031)*hh4(2468)
      hh4(1546)=hh4(3093)*hh4(25)
      hh4(1546)=hh4(1705) + hh4(1546)
      hh4(1546)= - hh4(1546)*hh4(1538)
      hh4(1546)=hh4(1546) + hh4(1720)
      hh4(1536)=6.0_prec*hh4(1546) + hh4(1536)
      hh4(1536)=hh4(5)*hh4(1536)
      hh4(1524)=hh4(1524)*hh4(1306)
      hh4(1546)=hh4(1128)*hh4(3014)
      hh4(1524)=hh4(1546) + hh4(1524)
      hh4(1546)= - hh4(2273)*hh4(1503)
      hh4(1513)=90.0_prec*hh4(1513) + hh4(1536) + hh4(1546) + hh4(1524)
      hh4(1513)=y*hh4(1513)
      hh4(1441)=3.0_prec*hh4(1441) + hh4(1513)
      hh4(1441)=y*hh4(1441)
      hh4(1513)= - hh4(2900)*hh4(2272)
      hh4(1536)=hh4(1513)*hh4(2468)
      hh4(1536)=hh4(1536) + hh4(1732)
      hh4(1546)=hh4(2276)*hh4(2468)
      hh4(1546)=hh4(1546) - hh4(3140)
      hh4(1552)=hh4(1546)*hh4(1608)
      hh4(1556)=3.0_prec*hh4(1536) - hh4(1552)
      hh4(1556)=hh4(5)*hh4(1556)
      hh4(1559)=hh4(1691)*hh4(1717)
      hh4(1560)=hh4(2870)*hh4(538)
      hh4(1560)=hh4(1560) + hh4(2823)
      hh4(1560)= - hh4(1560)*hh4(1538)
      hh4(1560)=hh4(1560) + hh4(1559)
      hh4(1556)=6.0_prec*hh4(1560) + hh4(1556)
      hh4(1556)=hh4(5)*hh4(1556)
      hh4(1546)=hh4(1546)*hh4(1612)
      hh4(1560)=hh4(1827)*hh4(3068)
      hh4(1546)=hh4(1546) - hh4(1560)
      hh4(1560)=hh4(2275)*hh4(1503)
      hh4(1240)=hh4(1240)*hh4(538)
      hh4(1561)=hh4(2061)*hh4(562)
      hh4(1240)= - hh4(1355) + hh4(1561) + hh4(1240)
      hh4(1240)= - hh4(1240)*hh4(1128)
      hh4(1355)=hh4(1563) - hh4(2904)
      hh4(1561)=hh4(2276)*hh4(1355)
      hh4(1240)=hh4(1240) + hh4(1561)
      hh4(1240)=hh4(1441) + 90.0_prec*hh4(1240) + hh4(1556) + hh4(1560) - &
     & hh4(1546)
      hh4(1240)=y*hh4(1240)
      hh4(1441)= - hh4(2968)*hh4(2272)
      hh4(1556)=hh4(1441)*hh4(2468)
      hh4(1556)=hh4(1556) + hh4(1734)
      hh4(1560)=hh4(2281)*hh4(2468)
      hh4(1560)=hh4(1560) - hh4(2868)
      hh4(1561)=hh4(1560)*hh4(1608)
      hh4(1562)=3.0_prec*hh4(1556) - hh4(1561)
      hh4(1562)=hh4(5)*hh4(1562)
      hh4(1563)=hh4(1700)*hh4(1717)
      hh4(1568)=hh4(2956)*hh4(538)
      hh4(1568)=hh4(1568) + hh4(1584)
      hh4(1568)= - hh4(1568)*hh4(1538)
      hh4(1568)=hh4(1568) + hh4(1563)
      hh4(1562)=6.0_prec*hh4(1568) + hh4(1562)
      hh4(1562)=hh4(5)*hh4(1562)
      hh4(1560)=hh4(1560)*hh4(1612)
      hh4(1568)=hh4(1969)*hh4(3068)
      hh4(1560)=hh4(1560) - hh4(1568)
      hh4(1568)=hh4(2280)*hh4(1503)
      hh4(1051)=hh4(1051)*hh4(538)
      hh4(1545)=hh4(1545)*hh4(562)
      hh4(1051)= - hh4(1260) + hh4(1545) + hh4(1051)
      hh4(1051)= - hh4(1051)*hh4(1128)
      hh4(1260)=hh4(2281)*hh4(1355)
      hh4(1051)=hh4(1051) + hh4(1260)
      hh4(1051)=hh4(1240) + 90.0_prec*hh4(1051) + hh4(1562) + hh4(1568) - &
     & hh4(1560)
      hh4(1051)=y*hh4(1051)
      hh4(1240)= - hh4(3009)*hh4(2272)
      hh4(1260)=hh4(1240)*hh4(2468)
      hh4(1260)=hh4(1260) + hh4(1736)
      hh4(1355)=hh4(2758) - hh4(1770)
      hh4(1545)=hh4(1355)*hh4(5)
      hh4(1562)=3.0_prec*hh4(1260) - hh4(1545)
      hh4(1562)=hh4(5)*hh4(1562)
      hh4(1568)=hh4(1704)*hh4(1717)
      hh4(1569)=hh4(2845)*hh4(538)
      hh4(1569)=hh4(1569) + hh4(1949)
      hh4(1569)= - hh4(1569)*hh4(1538)
      hh4(1569)=hh4(1569) - hh4(1568)
      hh4(1562)=6.0_prec*hh4(1569) + hh4(1562)
      hh4(1562)=hh4(5)*hh4(1562)
      hh4(1355)=hh4(1355)*hh4(1306)
      hh4(1569)=hh4(1626)*hh4(3023)
      hh4(1355)=hh4(1569) - hh4(1355)
      hh4(1569)=hh4(2284)*hh4(1503)
      hh4(1172)=hh4(1172)*hh4(538)
      hh4(1570)=hh4(1615)*hh4(1520)
      hh4(1172)=hh4(1735) + hh4(1172) - hh4(1570)
      hh4(1172)=hh4(1172)*hh4(1128)
      hh4(1570)=hh4(2285)*hh4(1541)
      hh4(1172)=hh4(1172) + hh4(1570)
      hh4(1051)=hh4(1051) + 90.0_prec*hh4(1172) + hh4(1562) + hh4(1569) + &
     & hh4(1355)
      hh4(1051)=y*hh4(1051)
      hh4(1172)=hh4(1594)*hh4(1931)
      hh4(1562)=hh4(2732) - hh4(1771)
      hh4(1306)=hh4(1562)*hh4(1306)
      hh4(1569)=hh4(1663)*hh4(3023)
      hh4(1172)=hh4(1172) + hh4(1569) - hh4(1306)
      hh4(1306)= - hh4(2985)*hh4(2272)
      hh4(1569)=hh4(1306)*hh4(2468)
      hh4(1569)=hh4(1569) + hh4(1738)
      hh4(1562)=hh4(1562)*hh4(5)
      hh4(1570)=3.0_prec*hh4(1569) - hh4(1562)
      hh4(1570)=hh4(5)*hh4(1570)
      hh4(1579)=hh4(1708)*hh4(1717)
      hh4(1582)=hh4(2941)*hh4(538)
      hh4(1553)=hh4(1582) + hh4(1553)
      hh4(1538)= - hh4(1553)*hh4(1538)
      hh4(1538)=hh4(1538) + hh4(1579)
      hh4(1538)=6.0_prec*hh4(1538) + hh4(1570)
      hh4(1538)=hh4(5)*hh4(1538)
      hh4(1503)=hh4(2288)*hh4(1503)
      hh4(1553)=hh4(1959)*hh4(538)
      hh4(1520)=hh4(1653)*hh4(1520)
      hh4(1520)= - hh4(1727) + hh4(1520) - hh4(1553)
      hh4(1520)= - hh4(1520)*hh4(1128)
      hh4(1541)=hh4(2287)*hh4(1541)
      hh4(1520)=hh4(1520) + hh4(1541)
      hh4(1051)=hh4(1051) + 90.0_prec*hh4(1520) + hh4(1538) + hh4(1503) + &
     & hh4(1172)
      hh4(1503)=hh4(1719)*hh4(1288)
      hh4(1084)= - hh4(1084)*hh4(1713)
      hh4(1084)= - hh4(1789) + hh4(1084)
      hh4(1084)=2.0_prec*hh4(1084) - hh4(1503)
      hh4(1084)=hh4(5)*hh4(1084)
      hh4(1520)=hh4(1750)*hh4(1126)
      hh4(1520)=hh4(1520) + hh4(1752)
      hh4(1520)=hh4(1520)*hh4(5)
      hh4(1538)=hh4(1543)*hh4(1713)
      hh4(1538)= - hh4(1520) - hh4(1784) + hh4(1538)
      hh4(1538)=hh4(1538)*hh4(1485)
      hh4(1541)=hh4(1674)*hh4(2166)
      hh4(1541)=hh4(1541) + hh4(1780)
      hh4(1541)=hh4(1541)*hh4(1923)
      hh4(1466)=hh4(1541) - hh4(1466)
      hh4(1539)= - hh4(1539)*hh4(1717)
      hh4(1541)=hh4(7) - hh4(532)
      hh4(1543)= - hh4(1720)*hh4(1541)
      hh4(1538)=hh4(1538) + hh4(1539) + hh4(1543) + hh4(1466)
      hh4(1538)=y*hh4(1538)
      hh4(1539)= - hh4(1555)*hh4(1713)
      hh4(1539)= - hh4(1809) + hh4(1539)
      hh4(1543)=hh4(2556)*hh4(1113)*hh4(532)
      hh4(1553)= - hh4(1486)*hh4(1747)
      hh4(1084)=hh4(1538) + hh4(1553) + hh4(1543) + 2.0_prec*hh4(1539) + &
     & hh4(1084)
      hh4(1084)=y*hh4(1084)
      hh4(1538)=hh4(1755)*hh4(1126)
      hh4(1538)=hh4(1538) + hh4(1757)
      hh4(1538)=hh4(1538)*hh4(5)
      hh4(1539)= - hh4(1566)*hh4(1713)
      hh4(1539)= - hh4(1538) - hh4(1794) + hh4(1539)
      hh4(1539)=hh4(5)*hh4(1539)
      hh4(1543)= - hh4(1757)*hh4(1541)
      hh4(1553)=hh4(1577)*hh4(1713)
      hh4(1539)=hh4(1539) - hh4(1774) + hh4(1553) + hh4(1543)
      hh4(1084)=2.0_prec*hh4(1539) + hh4(1084)
      hh4(1084)=y*hh4(1084)
      hh4(1539)=hh4(1399)*hh4(1583)
      hh4(1543)=hh4(1539) + hh4(1761)
      hh4(1543)=hh4(1543)*hh4(5)
      hh4(1465)= - hh4(1465)*hh4(1713)
      hh4(1465)= - hh4(1798) + hh4(1465)
      hh4(1465)=2.0_prec*hh4(1465) - hh4(1543)
      hh4(1465)=hh4(5)*hh4(1465)
      hh4(1542)=hh4(1542)*hh4(1713)
      hh4(1542)= - hh4(1592) + hh4(1542)
      hh4(1539)=hh4(532)*hh4(1539)
      hh4(1553)= - hh4(1399)*hh4(3099)*hh4(1151)
      hh4(1084)=hh4(1084) + hh4(1553) + hh4(1539) + 2.0_prec*hh4(1542) + &
     & hh4(1465)
      hh4(1084)=y*hh4(1084)
      hh4(1465)=hh4(1768)*hh4(1126)
      hh4(1465)=hh4(1465) + hh4(1770)
      hh4(1465)=hh4(1465)*hh4(5)
      hh4(1496)= - hh4(1496)*hh4(1713)
      hh4(1496)= - hh4(1465) - hh4(1801) + hh4(1496)
      hh4(1496)=hh4(1496)*hh4(1485)
      hh4(1539)= - hh4(2177)*hh4(1541)
      hh4(1532)= - hh4(1532)*hh4(1717)
      hh4(1084)=hh4(1084) + hh4(1496) - hh4(1621) + hh4(1532) + &
     & hh4(1539)
      hh4(1084)=y*hh4(1084)
      hh4(1496)=hh4(1459)*hh4(1741)
      hh4(1532)=hh4(1737) + hh4(1776)
      hh4(1532)=hh4(1532)*hh4(5)
      hh4(1050)= - hh4(1050)*hh4(1713)
      hh4(1050)= - hh4(1805) + hh4(1050)
      hh4(1050)=2.0_prec*hh4(1050) - hh4(1532)
      hh4(1050)=hh4(5)*hh4(1050)
      hh4(1442)= - hh4(1442)*hh4(1713)
      hh4(1442)= - hh4(1251) + hh4(1442)
      hh4(1539)= - hh4(1737)*hh4(1541)
      hh4(1050)= - hh4(1496) + hh4(1084) + 2.0_prec*hh4(1442) + hh4(1050) + &
     & hh4(1539)
      hh4(1084)=hh4(1674)*hh4(2433)
      hh4(1084)= - hh4(1084) + 2.0_prec*hh4(1846)
      hh4(1084)=hh4(1084)*y
      hh4(1084)=hh4(1084) + hh4(1719)
      hh4(1084)=hh4(1084)*y
      hh4(1084)=hh4(1084) + 2.0_prec*hh4(1786)
      hh4(1084)=hh4(1084)*y
      hh4(1084)=hh4(1084) + hh4(1760)
      hh4(1084)=hh4(1084)*y
      hh4(1084)=hh4(1084) + 2.0_prec*hh4(1625)
      hh4(1084)=hh4(1084)*y
      hh4(1084)=hh4(1084) + hh4(1619)
      hh4(1084)=hh4(1084)*hh4(1812)
      hh4(1442)=hh4(1461)*hh4(2022)
      hh4(1084)=hh4(1084) - 4./5.0_prec*hh4(1442)
      hh4(1442)=hh4(3049)*y
      hh4(1442)=hh4(1442) + 3.0_prec*hh4(2159)
      hh4(1442)=hh4(1442)*y
      hh4(1442)=hh4(1442) + hh4(2906)
      hh4(1442)=hh4(1442)*y
      hh4(1442)=hh4(1442) + hh4(2161)
      hh4(1442)=hh4(1442)*y
      hh4(1442)=hh4(1442) + hh4(2139)
      hh4(1442)=hh4(1442)*y
      hh4(1442)=hh4(1442) + hh4(1527)
      hh4(1461)= - hh4(1442)*hh4(1758)
      hh4(1050)=hh4(1461) + 2.0_prec*hh4(1050) + hh4(1084)
      hh4(1050)=hh4(1050)*hh4(1970)
      hh4(1366)=hh4(1366)*hh4(1288)
      hh4(1461)= - 3.0_prec*hh4(1521) - hh4(1525)
      hh4(1461)=y*hh4(1461)
      hh4(1328)=hh4(1461) - hh4(1366) + hh4(1328)
      hh4(1328)=y*hh4(1328)
      hh4(1328)=hh4(1328) + hh4(1552) - hh4(1536)
      hh4(1328)=y*hh4(1328)
      hh4(1328)=hh4(1328) + hh4(1561) - hh4(1556)
      hh4(1328)=y*hh4(1328)
      hh4(1260)=hh4(1328) + hh4(1545) - hh4(1260)
      hh4(1260)=y*hh4(1260)
      hh4(1328)=hh4(1562) - hh4(1790)
      hh4(1260)=hh4(1260) - hh4(1569) + hh4(1328)
      hh4(1260)=hh4(1260)*hh4(1812)
      hh4(1461)=hh4(3128)*hh4(1288)
      hh4(1521)=hh4(3112)*hh4(2185)
      hh4(1461)=hh4(1521) + hh4(1461)
      hh4(1461)=hh4(1461)*y
      hh4(1521)=hh4(2272)*hh4(1246)
      hh4(1527)=hh4(2202)*hh4(1521)
      hh4(1461)=hh4(1461) + hh4(1527) - hh4(2922)
      hh4(1461)=hh4(1461)*y
      hh4(1527)=hh4(2272)*hh4(2218)
      hh4(1461)=hh4(1461) + hh4(1527) - hh4(2963)
      hh4(1461)=hh4(1461)*y
      hh4(1521)=hh4(2233)*hh4(1521)
      hh4(1461)=hh4(1461) + hh4(1521) - hh4(3021)
      hh4(1461)=hh4(1461)*y
      hh4(1521)=hh4(2287)*hh4(1246)
      hh4(1461)=hh4(1461) - hh4(1521) - hh4(2623)
      hh4(1521)=hh4(2722)*hh4(1812)
      hh4(1461)= - hh4(1521) + 6.0_prec*hh4(1461)
      hh4(1461)=15.0_prec*hh4(1461)
      hh4(1527)=hh4(6)*hh4(1461)
      hh4(1050)=hh4(1050) + hh4(1527) + 2.0_prec*hh4(1051) + hh4(1260)
      hh4(1050)=hh4(1050)*hh4(1807)
      hh4(1051)=hh4(1839)*hh4(1253)
      hh4(1260)= - hh4(1051) + 20.0_prec*hh4(1964)
      hh4(1260)=hh4(1260)*hh4(1888)
      hh4(1527)=hh4(1837)*hh4(1246)
      hh4(1527)=hh4(1527) + hh4(1840)
      hh4(1527)=hh4(1527)*hh4(5)
      hh4(1527)=hh4(1844) - hh4(1527)
      hh4(1527)=hh4(1527)*hh4(1288)
      hh4(1527)=hh4(1527) - hh4(3102)
      hh4(1527)=hh4(1527)*hh4(1288)
      hh4(1536)=hh4(1934)*hh4(3105)
      hh4(1527)=hh4(1527) - hh4(1536)
      hh4(1536)=hh4(1808)*hh4(1265)
      hh4(1536)=hh4(1536) - hh4(1527)
      hh4(1539)=hh4(2434)*hh4(2409)
      hh4(1539)=hh4(1539) + hh4(3089)
      hh4(1539)=hh4(1539)*hh4(2256)
      hh4(1536)=hh4(1539) + 2.0_prec*hh4(1536)
      hh4(1536)=hh4(1536)*y
      hh4(1539)=hh4(1858)*hh4(1246)
      hh4(1539)=hh4(1857) + hh4(1539)
      hh4(1539)=hh4(1539)*hh4(5)
      hh4(1541)=hh4(1863)*hh4(2737)
      hh4(1539)=hh4(1541) - hh4(1539)
      hh4(1539)=hh4(1539)*hh4(1288)
      hh4(1541)=hh4(1870)*hh4(2627)
      hh4(1539)=hh4(1539) + hh4(1541)
      hh4(1539)=hh4(1539)*hh4(1288)
      hh4(1541)=hh4(1939)*hh4(3105)
      hh4(1539)=hh4(1539) - hh4(1541)
      hh4(1541)=hh4(1751)*hh4(2627)
      hh4(1536)=hh4(1536) + hh4(1541) - hh4(1539)
      hh4(1536)=hh4(1536)*y
      hh4(1541)=hh4(1874)*hh4(1246)
      hh4(1541)=hh4(1541) + hh4(1877)
      hh4(1541)=hh4(1541)*hh4(5)
      hh4(1542)=6.0_prec*XN
      hh4(1542)=hh4(1881)*hh4(1542)*hh4(1019)
      hh4(1541)=hh4(1542) - hh4(1541)
      hh4(1541)=hh4(1541)*hh4(5)
      hh4(1542)=hh4(1884)*hh4(2737)
      hh4(1541)=hh4(1541) - hh4(1542)
      hh4(1541)=hh4(1541)*hh4(1288)
      hh4(1542)=hh4(1940)*hh4(1685)
      hh4(1541)=hh4(1541) - hh4(1542)
      hh4(1542)=hh4(1833)*hh4(2737)
      hh4(1542)=hh4(1542) - hh4(1541)
      hh4(1536)=hh4(1536) + 6.0_prec*hh4(1542)
      hh4(1536)=hh4(1536)*y
      hh4(1542)=hh4(1886)*hh4(1246)
      hh4(1542)=hh4(1542) + hh4(1889)
      hh4(1542)=hh4(1542)*hh4(5)
      hh4(1553)=hh4(1893)*hh4(2737)
      hh4(1542)=hh4(1553) - hh4(1542)
      hh4(1542)=hh4(1542)*hh4(1288)
      hh4(1553)=hh4(1867)*hh4(2627)
      hh4(1542)=hh4(1542) - hh4(1553)
      hh4(1542)=hh4(1542)*hh4(1288)
      hh4(1553)=hh4(1941)*hh4(3105)
      hh4(1542)=hh4(1542) - hh4(1553)
      hh4(1553)=hh4(1748)*hh4(2627)
      hh4(1536)=hh4(1536) + hh4(1553) - hh4(1542)
      hh4(1536)=hh4(1536)*y
      hh4(1553)=hh4(1895)*hh4(1246)
      hh4(1553)=hh4(1553) + hh4(1901)
      hh4(1553)=hh4(1553)*hh4(5)
      hh4(1553)=hh4(1907) - hh4(1553)
      hh4(1553)=hh4(1553)*hh4(1288)
      hh4(1555)=hh4(1909)*hh4(1265)
      hh4(1553)=hh4(1553) - hh4(1555)
      hh4(1553)=hh4(1553)*hh4(1288)
      hh4(1555)=hh4(1942)*hh4(3105)
      hh4(1553)=hh4(1553) - hh4(1555)
      hh4(1555)=hh4(1617)*hh4(1265)
      hh4(1555)=hh4(1555) - hh4(1553)
      hh4(1536)=hh4(1536) + 2.0_prec*hh4(1555)
      hh4(1536)=hh4(1536)*y
      hh4(1555)=hh4(1911)*hh4(1246)
      hh4(1555)=hh4(1555) + hh4(1914)
      hh4(1555)=hh4(1555)*hh4(5)
      hh4(1556)=hh4(1916)*hh4(2409)
      hh4(1555)=hh4(1555) + hh4(1556)
      hh4(1555)=hh4(1555)*hh4(1850)
      hh4(1556)=hh4(1943)*hh4(1296)
      hh4(1555)=hh4(1555) + hh4(1556)
      hh4(1556)=hh4(2001)*hh4(2409)
      hh4(1556)=hh4(1556) + hh4(1555)
      hh4(1536)=hh4(1536) - 9.0_prec*hh4(1556)
      hh4(1556)=hh4(1162)*hh4(1855)
      hh4(1556)=hh4(1556) - hh4(1536)
      hh4(1260)= - hh4(1260) + 20.0_prec*hh4(1556)
      hh4(1556)=6.0_prec*hh4(1003)
      hh4(1260)=hh4(1260)*hh4(1556)
      hh4(1556)=hh4(2110)*hh4(376)
      hh4(1260)=hh4(1260) + hh4(1556)
      hh4(1556)=hh4(2653)*hh4(1116)
      hh4(1556)=hh4(1556) - hh4(2376)
      hh4(1556)=hh4(1556)*hh4(5)
      hh4(1515)=hh4(1515)*hh4(1116)
      hh4(1566)=hh4(2189)*hh4(2230)
      hh4(1515)=hh4(1556) + hh4(1566) + hh4(1515)
      hh4(1439)=hh4(1439)*hh4(1116)
      hh4(1439)=hh4(1439) + hh4(1183)
      hh4(1439)=hh4(1439)*hh4(5)
      hh4(1556)=hh4(2800)*hh4(1390)
      hh4(1439)=hh4(1439) + hh4(1556)
      hh4(1439)=hh4(1439)*hh4(372)
      hh4(1556)=hh4(2703)*hh4(1116)
      hh4(1556)=hh4(1556) - hh4(2381)
      hh4(1556)=hh4(1556)*hh4(5)
      hh4(1535)=hh4(1535)*hh4(1116)
      hh4(1566)=hh4(2179)*hh4(2230)
      hh4(1535)=hh4(1556) + hh4(1535) + hh4(1566)
      hh4(1556)=hh4(2157) + hh4(1573)
      hh4(1556)=hh4(1556)*hh4(5)
      hh4(1556)=hh4(1556) + 4./3.0_prec*hh4(1128)
      hh4(1556)=hh4(1556)*hh4(372)
      hh4(1566)=hh4(1454)*hh4(2399)
      hh4(1566)=hh4(1566) - 30.0_prec*hh4(1535) + hh4(1556)
      hh4(1566)=y*hh4(1566)
      hh4(1569)=hh4(3117)*hh4(1673)
      hh4(1566)=hh4(1566) + hh4(1569) - 90.0_prec*hh4(1515) + hh4(1439)
      hh4(1566)=y*hh4(1566)
      hh4(1569)=hh4(2214)*hh4(1116)
      hh4(1569)=hh4(1569) - hh4(2213)
      hh4(1569)=hh4(1569)*hh4(5)
      hh4(1570)=hh4(2207)*hh4(2508)
      hh4(1548)=hh4(1548)*hh4(1116)
      hh4(1548)=hh4(1569) + hh4(1570) - hh4(1548)
      hh4(1344)=hh4(1344)*hh4(1116)
      hh4(1344)=hh4(1344) + hh4(1510)
      hh4(1344)=hh4(1344)*hh4(5)
      hh4(1510)=hh4(2930)*hh4(1390)
      hh4(1344)=hh4(1344) + hh4(1510)
      hh4(1344)=hh4(1344)*hh4(372)
      hh4(1510)=300.0_prec*hh4(1151)
      hh4(1569)= - hh4(2207)*hh4(1510)
      hh4(1566)=hh4(1566) + hh4(1569) + 30.0_prec*hh4(1548) + hh4(1344)
      hh4(1566)=y*hh4(1566)
      hh4(1569)=hh4(2971)*hh4(1116)
      hh4(1569)=hh4(1569) - hh4(2379)
      hh4(1569)=hh4(1569)*hh4(5)
      hh4(1570)=hh4(2223)*hh4(2508)
      hh4(1283)=hh4(1283)*hh4(1116)
      hh4(1283)=hh4(1569) + hh4(1570) - hh4(1283)
      hh4(1219)=hh4(1219)*hh4(1116)
      hh4(1219)=hh4(1219) + hh4(1610)
      hh4(1219)=hh4(1219)*hh4(5)
      hh4(1569)=hh4(2977)*hh4(1390)
      hh4(1219)=hh4(1219) + hh4(1569)
      hh4(1219)=hh4(1219)*hh4(372)
      hh4(1510)= - hh4(2223)*hh4(1510)
      hh4(1510)=hh4(1566) + hh4(1510) + 30.0_prec*hh4(1283) + hh4(1219)
      hh4(1510)=y*hh4(1510)
      hh4(1566)=hh4(2240)*hh4(1116)
      hh4(1566)=hh4(1566) + hh4(2386)
      hh4(1566)=hh4(1566)*hh4(5)
      hh4(1238)=hh4(1238)*hh4(1116)
      hh4(1569)=hh4(2238)*hh4(2230)
      hh4(1238)=hh4(1566) - hh4(1569) + hh4(1238)
      hh4(1200)=hh4(1200)*hh4(1116)
      hh4(1200)=hh4(1200) + hh4(1652)
      hh4(1200)=hh4(1200)*hh4(5)
      hh4(1390)=hh4(2957)*hh4(1390)
      hh4(1200)=hh4(1200) - hh4(1390)
      hh4(1200)=hh4(1200)*hh4(372)
      hh4(1390)=hh4(1454)*hh4(2401)
      hh4(1390)=hh4(1510) + hh4(1390) + 30.0_prec*hh4(1238) + hh4(1200)
      hh4(1390)=y*hh4(1390)
      hh4(1510)=hh4(1245)*hh4(1741)
      hh4(1335)=hh4(1335)*hh4(1116)
      hh4(1335)=hh4(1335) + hh4(1686)
      hh4(1335)=hh4(1335)*hh4(5)
      hh4(1566)=hh4(1708)*hh4(1113)
      hh4(1335)=hh4(1335) + 4./3.0_prec*hh4(1566)
      hh4(1335)=hh4(1335)*hh4(372)
      hh4(1335)=hh4(1335) + hh4(1510)
      hh4(1510)=hh4(3013)*hh4(1116)
      hh4(1510)=hh4(1510) + hh4(2390)
      hh4(1510)=hh4(1510)*hh4(5)
      hh4(1329)=hh4(1329)*hh4(1116)
      hh4(1566)=hh4(2245)*hh4(2230)
      hh4(1329)=hh4(1510) - hh4(1566) + hh4(1329)
      hh4(1454)=hh4(1454)*hh4(1728)
      hh4(1390)=hh4(1390) + hh4(1454) + 30.0_prec*hh4(1329) + hh4(1335)
      hh4(1454)=hh4(2179)*hh4(1116)
      hh4(1510)=hh4(1128)*hh4(372)
      hh4(1454)=hh4(1454) + 1./45.0_prec*hh4(1510)
      hh4(1454)=hh4(1454)*y
      hh4(1454)=hh4(1454) + hh4(2398) + 1./15.0_prec*hh4(1829)
      hh4(1454)=hh4(1454)*y
      hh4(1566)=hh4(2207)*hh4(2259)
      hh4(1569)=hh4(1114)*hh4(1828)
      hh4(1454)=hh4(1454) - hh4(1566) + 1./9.0_prec*hh4(1569)
      hh4(1454)=hh4(1454)*y
      hh4(1255)=hh4(1113)*hh4(1255)
      hh4(1566)=hh4(1607)*hh4(1255)
      hh4(1454)=hh4(1454) + hh4(1566) - hh4(2400)
      hh4(1454)=hh4(1454)*y
      hh4(1566)=hh4(2238)*hh4(1116)
      hh4(1570)=hh4(3019)*hh4(1255)
      hh4(1454)=hh4(1454) + hh4(1566) + hh4(1570)
      hh4(1454)=hh4(1454)*y
      hh4(1255)=hh4(3039)*hh4(1255)
      hh4(1255)=hh4(1454) + hh4(1255) + hh4(2262)
      hh4(1255)=hh4(1255)*hh4(1253)
      hh4(1390)=4.0_prec*hh4(1390) + hh4(1255)
      hh4(1390)=hh4(1390)*hh4(1812)
      hh4(1454)=hh4(2189)*hh4(2263)
      hh4(1454)=hh4(1454) + hh4(2376)
      hh4(1566)=hh4(1454)*hh4(1850)
      hh4(1570)=hh4(2189)*hh4(1307)
      hh4(1566)=hh4(1566) + hh4(1570)
      hh4(1573)=hh4(2263)*hh4(2179)
      hh4(1573)=hh4(1573) + hh4(2381)
      hh4(1577)=hh4(1573)*hh4(1850)
      hh4(1582)=hh4(2179)*hh4(1307)
      hh4(1577)=hh4(1577) + hh4(1582)
      hh4(1577)=hh4(1577)*y
      hh4(1566)=hh4(1577) + 3.0_prec*hh4(1566)
      hh4(1566)=hh4(1566)*y
      hh4(1577)=hh4(2163)*hh4(1126)
      hh4(1577)=hh4(1577) - hh4(2213)
      hh4(1577)=hh4(1577)*hh4(5)
      hh4(1583)=hh4(2362)*hh4(1917)
      hh4(1583)=hh4(1583) - hh4(1577)
      hh4(1583)=hh4(1583)*hh4(5)
      hh4(1584)=hh4(2207)*hh4(1613)
      hh4(1566)=hh4(1566) - hh4(1583) - hh4(1584)
      hh4(1566)=hh4(1566)*y
      hh4(1583)=hh4(2227)*hh4(1126)
      hh4(1583)=hh4(1583) - hh4(2379)
      hh4(1583)=hh4(1583)*hh4(5)
      hh4(1585)=hh4(2382)*hh4(2409)
      hh4(1585)=hh4(1585) - hh4(1583)
      hh4(1585)=hh4(1585)*hh4(5)
      hh4(1586)=hh4(2223)*hh4(1613)
      hh4(1566)=hh4(1566) - hh4(1585) - hh4(1586)
      hh4(1566)=hh4(1566)*y
      hh4(1585)=hh4(2243)*hh4(1126)
      hh4(1585)=hh4(1585) + hh4(2386)
      hh4(1585)=hh4(1585)*hh4(5)
      hh4(1587)=hh4(2387)*hh4(1917)
      hh4(1587)=hh4(1587) - hh4(1585)
      hh4(1587)=hh4(1587)*hh4(5)
      hh4(1588)=hh4(2238)*hh4(1307)
      hh4(1566)=hh4(1566) - hh4(1587) + hh4(1588)
      hh4(1566)=hh4(1566)*y
      hh4(1587)=hh4(2245)*hh4(1284)
      hh4(1587)=hh4(1587) + hh4(2390)
      hh4(1587)=hh4(1587)*hh4(5)
      hh4(1589)=hh4(2245)*hh4(1917)
      hh4(1590)=hh4(1589) + hh4(1587)
      hh4(1590)=hh4(1590)*hh4(5)
      hh4(1591)=hh4(2245)*hh4(1307)
      hh4(1566)=hh4(1566) + hh4(1590) + hh4(1591)
      hh4(1590)=hh4(2074)*hh4(1812)
      hh4(1566)= - hh4(1590) + 2.0_prec*hh4(1566)
      hh4(1593)=hh4(6)*hh4(1566)
      hh4(1595)=hh4(2377)*hh4(1288)
      hh4(1596)=hh4(2380)*hh4(2185)
      hh4(1595)=hh4(1596) + hh4(1595)
      hh4(1595)=hh4(1595)*y
      hh4(1595)=hh4(1595) + hh4(2373)
      hh4(1595)=hh4(1595)*y
      hh4(1595)=hh4(1595) - hh4(2384)
      hh4(1595)=hh4(1595)*y
      hh4(1595)=hh4(1595) - hh4(2388)
      hh4(1595)=hh4(1595)*y
      hh4(1595)=hh4(1595) + hh4(2392)
      hh4(1595)= - hh4(1729) + 6.0_prec*hh4(1595)
      hh4(1595)= - hh4(1733) + 15.0_prec*hh4(1595)
      hh4(1596)=hh4(531)*hh4(1595)
      hh4(1507)=hh4(2091)*hh4(1507)
      hh4(1597)= - hh4(2101)*hh4(1630)
      hh4(1050)=16.0_prec*hh4(1596) + hh4(1507) + hh4(1050) - 240.0_prec*hh4(1593)&
     &  + 4.0_prec*hh4(1088) + hh4(1390) + hh4(1597) - hh4(1260)
      hh4(1050)=hh4(1)*hh4(1050)
      hh4(1088)=hh4(1819)*hh4(1422)
      hh4(1088)=hh4(1088) - hh4(2648)
      hh4(1088)=hh4(1088)*XN
      hh4(1088)=hh4(1088) - 4.0_prec*hh4(1819)
      hh4(1088)=hh4(1088)*XN
      hh4(1088)=hh4(1088) + hh4(2648)
      hh4(1088)=hh4(1088)*hh4(2224)
      hh4(1088)=hh4(1088) + hh4(1788)
      hh4(1390)=hh4(2434)*hh4(2661)
      hh4(1390)=hh4(1390) + hh4(1824)
      hh4(1390)=hh4(1390)*hh4(1853)
      hh4(1088)=hh4(1390) + 2.0_prec*hh4(1088)
      hh4(1088)=hh4(1088)*y
      hh4(1390)=hh4(1843)*XN
      hh4(1390)=hh4(1390) - hh4(1873)
      hh4(1390)=hh4(1390)*XN
      hh4(1390)=hh4(1390) - hh4(1843)
      hh4(1390)=hh4(1390)*XN
      hh4(1390)=hh4(1390) + hh4(1873)
      hh4(1390)=hh4(1390)*hh4(1775)
      hh4(1088)=hh4(1088) + hh4(1390) + hh4(1743)
      hh4(1088)=hh4(1088)*y
      hh4(1259)=hh4(1899)*hh4(1259)
      hh4(1259)=hh4(1259) - hh4(1921)
      hh4(1259)=hh4(1259)*XN
      hh4(1259)=hh4(1259) - 2.0_prec*hh4(1899)
      hh4(1259)=hh4(1259)*XN
      hh4(1259)=hh4(1259) + hh4(1921)
      hh4(1259)=hh4(1259)*hh4(1746)
      hh4(1259)=hh4(1259) + hh4(1869)
      hh4(1088)=hh4(1088) + 6.0_prec*hh4(1259)
      hh4(1088)=hh4(1088)*y
      hh4(1259)=hh4(1854)*XN
      hh4(1259)=hh4(1259) - hh4(1872)
      hh4(1259)=hh4(1259)*XN
      hh4(1259)=hh4(1259) - hh4(1854)
      hh4(1259)=hh4(1259)*XN
      hh4(1259)=hh4(1259) + hh4(1872)
      hh4(1259)=hh4(1259)*hh4(1775)
      hh4(1088)=hh4(1088) + hh4(1259) + hh4(1894)
      hh4(1088)=hh4(1088)*y
      hh4(1259)=hh4(1463)*hh4(1422)
      hh4(1259)=hh4(1259) + hh4(1340)
      hh4(1259)=hh4(1259)*XN
      hh4(1259)=hh4(1259) - 4.0_prec*hh4(1463)
      hh4(1259)=hh4(1259)*XN
      hh4(1259)=hh4(1259) - hh4(1340)
      hh4(1259)=hh4(1259)*hh4(2224)
      hh4(1259)=hh4(1259) + hh4(1928)
      hh4(1088)=hh4(1088) + 2.0_prec*hh4(1259)
      hh4(1088)=hh4(1088)*y
      hh4(1259)=hh4(1527) + hh4(3108)
      hh4(1340)=hh4(3089)*hh4(2256)
      hh4(1259)= - hh4(1340) + 2.0_prec*hh4(1259)
      hh4(1259)=hh4(1259)*y
      hh4(1340)=hh4(1763)*hh4(1883)
      hh4(1340)=hh4(1340) - hh4(1779)
      hh4(1340)=hh4(1340)*XN
      hh4(1340)=hh4(1340) - hh4(1769)
      hh4(1340)=hh4(1340)*XN
      hh4(1340)=hh4(1340) + hh4(1779)
      hh4(1340)=hh4(1340)*hh4(2627)
      hh4(1259)=hh4(1259) + hh4(1539) + hh4(1340)
      hh4(1259)=hh4(1259)*y
      hh4(1340)=hh4(1885)*hh4(3101)
      hh4(1340)=hh4(1340) - hh4(1896)
      hh4(1340)=hh4(1340)*XN
      hh4(1390)=hh4(1885)*hh4(1531)
      hh4(1340)=hh4(1340) - hh4(1390)
      hh4(1340)=hh4(1340)*XN
      hh4(1340)=hh4(1340) + hh4(1896)
      hh4(1340)=hh4(1340)*hh4(2737)
      hh4(1340)=hh4(1340) + hh4(1541)
      hh4(1259)=hh4(1259) + 6.0_prec*hh4(1340)
      hh4(1259)=hh4(1259)*y
      hh4(1340)=hh4(1756)*hh4(1883)
      hh4(1340)=hh4(1340) - hh4(1777)
      hh4(1340)=hh4(1340)*XN
      hh4(1340)=hh4(1340) - hh4(1924)
      hh4(1340)=hh4(1340)*XN
      hh4(1340)=hh4(1340) + hh4(1777)
      hh4(1340)=hh4(1340)*hh4(2627)
      hh4(1259)=hh4(1259) + hh4(1340) + hh4(1542)
      hh4(1259)=hh4(1259)*y
      hh4(1340)=hh4(1458)*hh4(3101)
      hh4(1340)=hh4(1340) + hh4(1999)
      hh4(1340)=hh4(1340)*XN
      hh4(1390)=hh4(1458)*hh4(1531)
      hh4(1340)=hh4(1340) - hh4(1390)
      hh4(1340)=hh4(1340)*XN
      hh4(1340)=hh4(1340) - hh4(1999)
      hh4(1340)=hh4(1340)*hh4(1265)
      hh4(1340)=hh4(1553) + hh4(1340)
      hh4(1259)=hh4(1259) + 2.0_prec*hh4(1340)
      hh4(1259)=hh4(1259)*y
      hh4(1259)=hh4(1259) + 9.0_prec*hh4(1555)
      hh4(1340)=hh4(1259)*hh4(355)
      hh4(1390)=hh4(1803)*hh4(1772)
      hh4(1390)=hh4(1390) - hh4(2060)
      hh4(1458)=hh4(1390)*hh4(3059)
      hh4(1458)=hh4(1458) - hh4(1902)
      hh4(1088)=hh4(1088) - 15.0_prec*hh4(1340) + 27.0_prec*hh4(1458)
      hh4(1458)=hh4(2020) + 2.0_prec*hh4(1912)
      hh4(1463)=360.0_prec*hh4(373)
      hh4(1458)=hh4(1458)*hh4(1463)
      hh4(1507)= - hh4(2069) + 20.0_prec*hh4(2017)
      hh4(1507)=hh4(1507)*hh4(1888)
      hh4(1527)=2160.0_prec*hh4(375)
      hh4(1539)=hh4(1527)*hh4(1925)
      hh4(1088)= - hh4(1539) - hh4(1458) + hh4(1507) + 4.0_prec*hh4(1088)
      hh4(1458)=hh4(1002)*hh4(1088)
      hh4(1377)=hh4(1744) - hh4(1377)
      hh4(1377)=hh4(1377)*hh4(1958)
      hh4(1507)=hh4(1966) + 2.0_prec*hh4(1925)
      hh4(1507)=hh4(1507)*hh4(1968)
      hh4(1377)=hh4(1507) + hh4(1377) + hh4(1693)
      hh4(1377)=hh4(1377)*hh4(373)
      hh4(1507)=hh4(1731)*hh4(367)
      hh4(1377)=hh4(1377) + hh4(1507)
      hh4(1377)=hh4(1377)*hh4(1807)
      hh4(1507)=hh4(1957)*hh4(1)
      hh4(1507)=hh4(1507) + hh4(2422)
      hh4(1539)=32.0_prec*hh4(375)
      hh4(1507)=hh4(1507)*hh4(1539)
      hh4(1539)=hh4(494)*hh4(1955)*hh4(1474)
      hh4(1377)=hh4(1377) - hh4(1539) - hh4(1507)
      hh4(1442)=hh4(1442)*hh4(1807)
      hh4(1461)=hh4(1461) - hh4(1442)
      hh4(1461)=hh4(1)*hh4(1461)
      hh4(1461)= - 30.0_prec*hh4(1566) + hh4(1461)
      hh4(1461)=hh4(1461)*hh4(1970)
      hh4(1244)=hh4(659)*hh4(1244)
      hh4(1507)=hh4(1605)*hh4(3)
      hh4(1539)=hh4(2367)*hh4(1507)
      hh4(1539)=8.0_prec*hh4(1539)
      hh4(1244)=hh4(1539) + hh4(1461) + hh4(1244)
      hh4(1244)=hh4(1244)*hh4(2424)
      hh4(1461)=hh4(1595)*hh4(1)
      hh4(1541)=30.0_prec*hh4(659)
      hh4(1542)=hh4(2405)*hh4(1541)
      hh4(1461)=hh4(1461) - hh4(1542)
      hh4(1542)=16.0_prec*hh4(1461)
      hh4(1553)= - hh4(358)*hh4(1542)
      hh4(1555)=hh4(1506)*hh4(659)
      hh4(1566)=hh4(2088)*hh4(1953)
      hh4(1555)=hh4(1555) - hh4(1566)
      hh4(1593)=480.0_prec*hh4(1555)
      hh4(1595)=hh4(525) + hh4(8)
      hh4(1596)=hh4(1595) - hh4(523)
      hh4(1597)=hh4(1593)*hh4(1596)
      hh4(1394)=hh4(1394) - hh4(1206)
      hh4(1394)=hh4(1394)*hh4(1128)
      hh4(1394)=hh4(1394) + hh4(1183)
      hh4(1598)= - y*hh4(1337)
      hh4(1394)=2.0_prec*hh4(1394) + hh4(1598)
      hh4(1394)=y*hh4(1394)
      hh4(1598)=hh4(1273) - hh4(1085)
      hh4(1598)=hh4(1598)*hh4(1128)
      hh4(1394)=hh4(1394) + hh4(1598) + hh4(1375)
      hh4(1394)=y*hh4(1394)
      hh4(1598)=hh4(1357) - hh4(1456)
      hh4(1598)=hh4(1598)*hh4(1128)
      hh4(1598)=hh4(1598) + hh4(1139)
      hh4(1394)=2.0_prec*hh4(1598) + hh4(1394)
      hh4(1394)=y*hh4(1394)
      hh4(1598)=hh4(6)*hh4(2367)
      hh4(1394)=hh4(1598) + hh4(1394) + hh4(2443)
      hh4(1598)=32.0_prec*hh4(1507)
      hh4(1394)=hh4(1394)*hh4(1598)
      hh4(1599)=hh4(1855) + hh4(1932)
      hh4(1600)=hh4(1856)*hh4(1888)
      hh4(1599)=hh4(1600) + 2.0_prec*hh4(1599)
      hh4(1600)=hh4(1839)*hh4(375)
      hh4(1600)= - hh4(1599) + hh4(2019) + 36.0_prec*hh4(1600)
      hh4(1600)=hh4(1600)*hh4(2022)
      hh4(1600)=120.0_prec*hh4(1600)
      hh4(1601)= - hh4(1005)*hh4(1600)
      hh4(1602)=32.0_prec*hh4(2423)
      hh4(1604)=hh4(374)*hh4(1602)
      hh4(1608)=32.0_prec*hh4(2439)
      hh4(1609)=hh4(378) + hh4(502) - hh4(509)
      hh4(1610)= - hh4(1608)*hh4(1609)
      hh4(1612)=hh4(1937)*hh4(1072)
      hh4(1613)=hh4(1723)*hh4(1)
      hh4(1612)=hh4(1612) - hh4(1613)
      hh4(1618)=2880.0_prec*hh4(1612)
      hh4(1619)=hh4(559) + hh4(543) + hh4(558)
      hh4(1620)=hh4(570) + hh4(541)
      hh4(1622)= - hh4(1620) + hh4(1619)
      hh4(1622)=hh4(1618)*hh4(1622)
      hh4(1623)=2880.0_prec*hh4(1)
      hh4(1623)=hh4(1723)*hh4(1623)
      hh4(1517)= - hh4(1517)*hh4(1623)
      hh4(1624)=5760.0_prec*hh4(659)
      hh4(1624)=hh4(1977)*hh4(1624)
      hh4(1625)=hh4(514) + hh4(479)
      hh4(1628)= - hh4(645) + hh4(600) + hh4(613) + hh4(593)
      hh4(1629)= - hh4(966) - hh4(789) + hh4(1628) - hh4(1625)
      hh4(1629)=hh4(1629)*hh4(1624)
      hh4(1050)=hh4(1553) + hh4(1604) + hh4(1601) - 12.0_prec*hh4(1458) + &
     & hh4(1244) + hh4(1394) + hh4(1131) + hh4(1629) + hh4(1622) + &
     & hh4(1050) + hh4(1597) + hh4(1610) + hh4(1517) - hh4(1377)
      hh4(1050)=hh4(354)*hh4(1050)
      hh4(1131)=hh4(1179)*hh4(19)
      hh4(1179)=hh4(195) + hh4(7)
      hh4(1244)=hh4(1174)*hh4(1179)
      hh4(1394)=hh4(1128)*hh4(1244)
      hh4(1131)=hh4(1131) + hh4(1394)
      hh4(1131)=hh4(1131)*y
      hh4(1185)=hh4(1185)*hh4(19)
      hh4(1244)=hh4(1113)*hh4(1244)
      hh4(1458)=hh4(1199)*hh4(1244)
      hh4(1185)=hh4(1185) + hh4(1458)
      hh4(1131)=hh4(1131) + 2.0_prec*hh4(1185)
      hh4(1131)=hh4(1131)*y
      hh4(1098)=hh4(1098)*hh4(19)
      hh4(1185)=hh4(195)*hh4(19)
      hh4(1517)=hh4(1081)*hh4(1185)
      hh4(1553)=hh4(1114)*hh4(2574)
      hh4(1597)=hh4(1553)*hh4(1486)
      hh4(1517)=hh4(1517) + hh4(1597)
      hh4(1098)=hh4(1131) - hh4(1098) + hh4(1517)
      hh4(1098)=hh4(1098)*y
      hh4(1089)=hh4(1089)*hh4(19)
      hh4(1131)=hh4(1399)*hh4(1244)
      hh4(1089)=hh4(1089) + hh4(1131)
      hh4(1089)=hh4(1098) + 2.0_prec*hh4(1089)
      hh4(1089)=hh4(1089)*y
      hh4(1027)=hh4(1027)*hh4(19)
      hh4(1098)=hh4(1034)*hh4(1244)
      hh4(1027)=hh4(1089) + hh4(1027) + hh4(1098)
      hh4(1089)=hh4(1300)*hh4(1953)
      hh4(1244)=hh4(2150)*hh4(1319)
      hh4(1300)=hh4(1659)*hh4(1812)
      hh4(1244)=hh4(1244) - hh4(1300)
      hh4(1027)=hh4(1089) + hh4(1244) + 6.0_prec*hh4(1027)
      hh4(1089)=hh4(311)*hh4(1027)
      hh4(1262)=hh4(1262)*hh4(659)
      hh4(1597)= - hh4(2086) + 2.0_prec*hh4(2075)
      hh4(1597)=hh4(1597)*hh4(1953)
      hh4(1601)=6.0_prec*hh4(1612)
      hh4(1604)=hh4(1601)*hh4(357)
      hh4(1262)=hh4(1597) - hh4(1604) - hh4(1262)
      hh4(1597)=hh4(574)*hh4(1262)
      hh4(1604)=hh4(1986)*hh4(659)
      hh4(1610)= - hh4(358)*hh4(1604)
      hh4(1262)=hh4(1610) + hh4(1262)
      hh4(1262)=hh4(573)*hh4(1262)
      hh4(1610)=hh4(1212)*hh4(1174)
      hh4(1622)=hh4(1347)*hh4(2029)
      hh4(1610)=hh4(1622) + hh4(1610)
      hh4(1610)=hh4(1610)*y
      hh4(1622)=hh4(1374)*hh4(19)
      hh4(1610)=hh4(1610) + hh4(1622)
      hh4(1610)=hh4(1610)*y
      hh4(1622)=hh4(1417)*hh4(1174)
      hh4(1610)=hh4(1610) + hh4(1622)
      hh4(1610)=hh4(1610)*y
      hh4(1622)=hh4(2084)*hh4(19)
      hh4(1610)=hh4(1610) + hh4(1622)
      hh4(1622)=6.0_prec*hh4(1610)
      hh4(1629)= - hh4(1622) + hh4(1300)
      hh4(1629)=hh4(158)*hh4(1629)
      hh4(1630)=6.0_prec*hh4(2446)
      hh4(1632)=hh4(1630) - hh4(1300)
      hh4(1632)=hh4(207)*hh4(1632)
      hh4(1046)= - hh4(1046)*hh4(1116)
      hh4(1046)=hh4(1046) - hh4(1379)
      hh4(1046)=hh4(19)*hh4(1046)
      hh4(1186)= - hh4(1186)*hh4(1116)
      hh4(1186)=hh4(1186) - hh4(1221)
      hh4(1186)=hh4(19)*hh4(1186)
      hh4(1186)=hh4(1186) + hh4(1458)
      hh4(1221)= - hh4(1298)*hh4(1116)
      hh4(1221)=hh4(1221) - hh4(1361)
      hh4(1221)=hh4(19)*hh4(1221)
      hh4(1221)=hh4(1221) + hh4(1394)
      hh4(1221)=y*hh4(1221)
      hh4(1186)=2.0_prec*hh4(1186) + hh4(1221)
      hh4(1186)=y*hh4(1186)
      hh4(1046)=hh4(1186) + hh4(1046) + hh4(1517)
      hh4(1046)=y*hh4(1046)
      hh4(1186)= - hh4(1191)*hh4(1116)
      hh4(1186)=hh4(1186) - hh4(1440)
      hh4(1186)=hh4(19)*hh4(1186)
      hh4(1131)=hh4(1186) + hh4(1131)
      hh4(1046)=2.0_prec*hh4(1131) + hh4(1046)
      hh4(1046)=y*hh4(1046)
      hh4(1055)= - hh4(1055)*hh4(1116)
      hh4(1055)=hh4(1055) + hh4(2441)
      hh4(1055)=hh4(19)*hh4(1055)
      hh4(1046)=hh4(1046) + hh4(1055) + hh4(1098)
      hh4(1055)=hh4(24)*hh4(1659)
      hh4(1046)= - 12.0_prec*hh4(1055) + 6.0_prec*hh4(1046) + hh4(1244)
      hh4(1046)=hh4(163)*hh4(1046)
      hh4(1055)=hh4(1345)*hh4(2029)
      hh4(1131)=hh4(1190)*hh4(1174)
      hh4(1055)=hh4(1055) + hh4(1131)
      hh4(1055)=hh4(1055)*y
      hh4(1131)=hh4(1372)*hh4(19)
      hh4(1055)=hh4(1055) + hh4(1131)
      hh4(1055)=hh4(1055)*y
      hh4(1131)=hh4(1115)*hh4(1174)
      hh4(1055)=hh4(1055) + hh4(1131)
      hh4(1055)=hh4(1055)*y
      hh4(1131)=hh4(1029)*hh4(19)
      hh4(1055)=hh4(1055) + hh4(1131)
      hh4(1131)=hh4(1323)*hh4(2442)
      hh4(1186)=hh4(1233)*hh4(2072)
      hh4(1131)=hh4(1131) + hh4(1186)
      hh4(1131)=hh4(1131)*y
      hh4(1186)=hh4(1383)*hh4(350)
      hh4(1131)=hh4(1131) + hh4(1186)
      hh4(1131)=hh4(1131)*y
      hh4(1186)=hh4(1448)*hh4(2072)
      hh4(1131)=hh4(1131) + hh4(1186)
      hh4(1131)=hh4(1131)*y
      hh4(1186)=hh4(2429)*hh4(350)
      hh4(1131)=hh4(1131) + hh4(1186)
      hh4(1186)=hh4(1131)*hh4(1953)
      hh4(1191)=hh4(2029)*hh4(1492)
      hh4(1221)=hh4(1189)*hh4(2395)
      hh4(1191)=hh4(1191) + hh4(1221)
      hh4(1191)=hh4(1191)*y
      hh4(1059)=hh4(1102)*hh4(1059)
      hh4(1059)=hh4(1191) + hh4(1059)
      hh4(1059)=hh4(1059)*y
      hh4(1191)=hh4(1107)*hh4(2395)
      hh4(1059)=hh4(1059) + hh4(1191)
      hh4(1059)=hh4(1059)*y
      hh4(1191)=hh4(1053)*hh4(2574)
      hh4(1059)=hh4(1059) + hh4(1191)
      hh4(1191)=hh4(1059)*hh4(1812)
      hh4(1186)=hh4(1186) - 6.0_prec*hh4(1055) + hh4(1191)
      hh4(1186)=hh4(33)*hh4(1186)
      hh4(1191)=hh4(1222)*hh4(2072)
      hh4(1221)=hh4(1332)*hh4(2442)
      hh4(1191)=hh4(1221) + hh4(1191)
      hh4(1191)=hh4(1191)*y
      hh4(1191)=hh4(1191) + hh4(2539)
      hh4(1191)=hh4(1191)*y
      hh4(1221)=hh4(1436)*hh4(2072)
      hh4(1191)=hh4(1191) + hh4(1221)
      hh4(1191)=hh4(1191)*y
      hh4(1191)=hh4(1191) + hh4(2541)
      hh4(1191)=hh4(1191)*hh4(1953)
      hh4(1191)=hh4(1191) + hh4(1300) - 6.0_prec*hh4(1223)
      hh4(1221)=hh4(225)*hh4(1191)
      hh4(1223)=hh4(1530)*hh4(659)
      hh4(1223)=hh4(1223) - hh4(1566)
      hh4(1244)=hh4(354)*hh4(1601)
      hh4(1244)=hh4(1244) + hh4(1223)
      hh4(1244)=hh4(547)*hh4(1244)
      hh4(1046)=hh4(1262) + hh4(1089) + hh4(1221) - hh4(1597) + &
     & hh4(1244) + hh4(1629) + hh4(1632) + hh4(1046) + hh4(1186)
      hh4(1089)=hh4(1048)*hh4(1422)
      hh4(1186)=hh4(1064)*XNF
      hh4(1186)=hh4(1186) - hh4(1868)
      hh4(1186)=hh4(1186)*z
      hh4(1186)=hh4(1186) + hh4(1249)
      hh4(1089)=hh4(1089) - hh4(1186)
      hh4(1089)=XN*hh4(1089)
      hh4(1048)= - 4.0_prec*hh4(1048) + hh4(1089)
      hh4(1048)=XN*hh4(1048)
      hh4(1048)=hh4(1048) + hh4(1186)
      hh4(1048)=XN*hh4(1048)
      hh4(1089)=hh4(1309) - hh4(29)
      hh4(1186)= - hh4(212) - hh4(1089)
      hh4(1221)=12.0_prec*hh4(1028)
      hh4(1221)=hh4(1221)*hh4(1186)
      hh4(1244)=hh4(2761)*hh4(1028)
      hh4(1221)= - hh4(1244) - 12.0_prec*hh4(1159) + hh4(1221)
      hh4(1221)=hh4(1114)*hh4(1221)
      hh4(1262)=hh4(2220)*hh4(159)
      hh4(1108)=hh4(1108)*hh4(1262)
      hh4(1048)=hh4(1048) + hh4(1108) + hh4(1221)
      hh4(1048)=hh4(1019)*hh4(1048)
      hh4(1108)= - hh4(1175)*hh4(1422)
      hh4(1108)=hh4(1108) - hh4(1878)
      hh4(1108)=XN*hh4(1108)
      hh4(1108)=4.0_prec*hh4(1175) + hh4(1108)
      hh4(1108)=XN*hh4(1108)
      hh4(1108)=hh4(1108) + hh4(1878)
      hh4(1108)=XN*hh4(1108)
      hh4(1175)=hh4(1186) - hh4(161)
      hh4(1221)=hh4(2220)*hh4(1175)
      hh4(1298)=hh4(1028)*zeta3
      hh4(1298)=28./3.0_prec*hh4(1298)
      hh4(1221)= - hh4(1298) + hh4(1221)
      hh4(1221)=hh4(1199)*hh4(1221)
      hh4(1194)=hh4(1194)*hh4(1262)
      hh4(1108)=hh4(1108) + hh4(1194) + hh4(1221)
      hh4(1108)=hh4(1019)*hh4(1108)
      hh4(1160)= - hh4(1160) - hh4(1363)
      hh4(1160)=hh4(5)*hh4(1160)
      hh4(1160)= - hh4(1218) + hh4(1160)
      hh4(1160)=hh4(1160)*hh4(1485)
      hh4(1194)=hh4(2563) + 4.0_prec*hh4(195)
      hh4(1218)= - hh4(1228)*hh4(1194)
      hh4(1108)=hh4(1160) + hh4(1108) + hh4(1218)
      hh4(1160)= - hh4(1155)*hh4(1422)
      hh4(1160)= - XNF + hh4(1160)
      hh4(1160)=XN*hh4(1160)
      hh4(1155)=4.0_prec*hh4(1155) + hh4(1160)
      hh4(1155)=XN*hh4(1155)
      hh4(1155)=XNF + hh4(1155)
      hh4(1155)=XN*hh4(1155)
      hh4(1160)=hh4(1031)*hh4(1175)
      hh4(1218)=hh4(159)*hh4(1243)
      hh4(1160)=hh4(1218) + hh4(1160)
      hh4(1160)=hh4(2220)*hh4(1160)
      hh4(1218)= - hh4(1031)*hh4(1298)
      hh4(1155)=hh4(1218) + hh4(1155) + hh4(1160)
      hh4(1155)=hh4(1019)*hh4(1155)
      hh4(1160)= - hh4(1257) - hh4(2039)
      hh4(1160)=hh4(1160)*hh4(1485)
      hh4(1218)= - hh4(1334)*hh4(1194)
      hh4(1155)=hh4(1160) + hh4(1155) + hh4(1218)
      hh4(1155)=y*hh4(1155)
      hh4(1108)=2.0_prec*hh4(1108) + hh4(1155)
      hh4(1108)=y*hh4(1108)
      hh4(1155)= - hh4(1158)*hh4(1485)
      hh4(1158)= - hh4(1289)*hh4(1194)
      hh4(1048)=hh4(1108) + hh4(1155) + hh4(1048) + hh4(1158)
      hh4(1048)=y*hh4(1048)
      hh4(1108)=hh4(1066)*hh4(2533)
      hh4(1155)=hh4(1864) - hh4(1868)
      hh4(1155)=hh4(1155)*z
      hh4(1155)=hh4(1155) + hh4(1868)
      hh4(1155)=hh4(1155)*z
      hh4(1155)=hh4(1155) - hh4(1339)
      hh4(1108)=hh4(1108) - hh4(1155)
      hh4(1108)=XN*hh4(1108)
      hh4(1066)= - 8.0_prec*hh4(1066) + hh4(1108)
      hh4(1066)=XN*hh4(1066)
      hh4(1066)=hh4(1066) + hh4(1155)
      hh4(1066)=XN*hh4(1066)
      hh4(1108)=8.0_prec*hh4(1028)
      hh4(1108)=hh4(1108)*hh4(1186)
      hh4(1108)= - 8.0_prec*hh4(1159) + hh4(1108)
      hh4(1108)=hh4(1399)*hh4(1108)
      hh4(1028)= - hh4(1607)*hh4(1028)*hh4(1296)
      hh4(1025)=hh4(1346)*hh4(1025)
      hh4(1025)=hh4(1028) + hh4(1066) + 8.0_prec*hh4(1025) + hh4(1108)
      hh4(1025)=hh4(1019)*hh4(1025)
      hh4(1028)= - hh4(1263) - hh4(2978)
      hh4(1028)=hh4(5)*hh4(1028)
      hh4(1028)= - hh4(1820) + hh4(1028)
      hh4(1028)=hh4(5)*hh4(1028)
      hh4(1066)= - 8.0_prec*hh4(1179)
      hh4(1066)=hh4(1443)*hh4(1066)
      hh4(1025)=hh4(1048) + 4.0_prec*hh4(1028) + hh4(1025) + hh4(1066)
      hh4(1025)=y*hh4(1025)
      hh4(1028)=hh4(1040)*hh4(1422)
      hh4(1028)=hh4(1028) + hh4(1498)
      hh4(1028)=XN*hh4(1028)
      hh4(1028)= - 4.0_prec*hh4(1040) + hh4(1028)
      hh4(1028)=XN*hh4(1028)
      hh4(1028)=hh4(1028) - hh4(1498)
      hh4(1028)=XN*hh4(1028)
      hh4(1040)=hh4(1034)*hh4(1175)
      hh4(1048)= - hh4(159)*hh4(1078)
      hh4(1040)=hh4(1048) + hh4(1040)
      hh4(1040)=hh4(2220)*hh4(1040)
      hh4(1048)= - hh4(2567)*hh4(1244)
      hh4(1028)=hh4(1048) + hh4(1028) + hh4(1040)
      hh4(1028)=hh4(1019)*hh4(1028)
      hh4(1040)= - y*hh4(1353)
      hh4(1040)= - 2.0_prec*hh4(1215) + hh4(1040)
      hh4(1040)=y*hh4(1040)
      hh4(1040)=hh4(1040) - hh4(1168)
      hh4(1040)=y*hh4(1040)
      hh4(1040)=2.0_prec*hh4(1435) + hh4(1040)
      hh4(1040)=y*hh4(1040)
      hh4(1040)=hh4(1040) + hh4(2251)
      hh4(1048)=hh4(1395) + hh4(1138)
      hh4(1048)=hh4(1048)*y
      hh4(1048)=hh4(1048) + hh4(1276)
      hh4(1048)=hh4(1048)*y
      hh4(1048)=hh4(1048) + hh4(2572)
      hh4(1048)=hh4(1048)*hh4(1812)
      hh4(1040)=2.0_prec*hh4(1040) + hh4(1048)
      hh4(1040)=hh4(6)*hh4(1040)
      hh4(1066)=hh4(2567)*hh4(1069)
      hh4(1078)= - hh4(1406) - hh4(1066)
      hh4(1078)=hh4(5)*hh4(1078)
      hh4(1078)= - hh4(1825) + hh4(1078)
      hh4(1078)=hh4(1078)*hh4(1485)
      hh4(1108)=2./3.0_prec*z
      hh4(1130)=hh4(1130) + hh4(1108)
      hh4(1130)=hh4(1130)*hh4(1128)
      hh4(1130)=hh4(1130) + hh4(1363)
      hh4(1155)=y*hh4(2077)
      hh4(1130)=2.0_prec*hh4(1130) + hh4(1155)
      hh4(1130)=y*hh4(1130)
      hh4(1021)=hh4(1021)*hh4(1603)
      hh4(1021)=hh4(1021) + hh4(1094) + 3.
      hh4(1021)=hh4(1021)*hh4(1128)
      hh4(1021)=hh4(1130) + hh4(1021) + hh4(1083)
      hh4(1021)=y*hh4(1021)
      hh4(1032)=hh4(1108)*hh4(1032)
      hh4(1032)=hh4(1032) + hh4(1198)
      hh4(1032)=hh4(1032)*hh4(1128)
      hh4(1032)=hh4(1032) + hh4(2978)
      hh4(1021)=2.0_prec*hh4(1032) + hh4(1021)
      hh4(1021)=y*hh4(1021)
      hh4(1032)=hh4(1342) + hh4(1030)
      hh4(1032)=hh4(1032)*hh4(1128)
      hh4(1021)=hh4(1021) + hh4(1032) + hh4(1066)
      hh4(1021)=hh4(1021)*hh4(1812)
      hh4(1032)=4.0_prec*hh4(24)
      hh4(1066)=hh4(2363)*hh4(1032)
      hh4(1094)= - hh4(2083)*hh4(1194)
      hh4(1108)=hh4(258)*hh4(2367)
      hh4(1021)=hh4(1040) + hh4(1066) + hh4(1021) - 4.0_prec*hh4(1108) + &
     & hh4(1025) + hh4(1078) + hh4(1028) + hh4(1094)
      hh4(1025)=hh4(1227) - hh4(366) - hh4(1764) + hh4(1157) + &
     & hh4(1057)
      hh4(1028)=hh4(1025)*hh4(1163)
      hh4(1040)= - hh4(1206) + 6.0_prec*hh4(1163)
      hh4(1040)=hh4(1040)*hh4(12)
      hh4(1057)=hh4(71) + 4.
      hh4(1066)=hh4(1057)*z
      hh4(1028)=hh4(1040) - hh4(1057) - hh4(1028) + hh4(1066)
      hh4(1040)=16.0_prec*XN
      hh4(1078)=hh4(1028)*hh4(1040)
      hh4(1094)= - hh4(1249) + 5./3.0_prec*hh4(1250)
      hh4(1078)=hh4(1078) + hh4(1094)
      hh4(1078)=XN*hh4(1078)
      hh4(1028)= - 16.0_prec*hh4(1028) + hh4(1078)
      hh4(1028)=XN*hh4(1028)
      hh4(1028)=hh4(1028) - hh4(1094)
      hh4(1028)=XN*hh4(1028)
      hh4(1028)=hh4(1028) - 16.0_prec*hh4(2297)
      hh4(1028)=hh4(1028)*hh4(1019)
      hh4(1078)=hh4(2801) + hh4(1211)
      hh4(1094)=hh4(1163)*hh4(1122)
      hh4(1094)=hh4(1016) + hh4(1094) - 6.
      hh4(1094)=hh4(1094)*hh4(1128)
      hh4(1094)=hh4(1094) + hh4(1183)
      hh4(1108)=16.0_prec*hh4(5)
      hh4(1094)=hh4(1094)*hh4(1108)
      hh4(1130)=16.0_prec*hh4(1113)
      hh4(1155)=hh4(1130)*hh4(195)
      hh4(1155)=hh4(1155) + 32.0_prec*hh4(1151)
      hh4(1157)=hh4(1199)*hh4(1155)
      hh4(1028)=hh4(1094) + hh4(1028) + hh4(1157) + 16.0_prec*hh4(1078)
      hh4(1078)=hh4(25) - 6.
      hh4(1078)=hh4(1078)*hh4(12)
      hh4(1078)= - hh4(1078) + hh4(1057) - hh4(1025)
      hh4(1094)=hh4(1078)*hh4(1040)
      hh4(1094)=hh4(1249) + hh4(1094)
      hh4(1094)=XN*hh4(1094)
      hh4(1078)= - 16.0_prec*hh4(1078) + hh4(1094)
      hh4(1078)=XN*hh4(1078)
      hh4(1078)= - hh4(1249) + hh4(1078)
      hh4(1078)=XN*hh4(1078)
      hh4(1078)=hh4(1078) - 16.0_prec*hh4(2305)
      hh4(1078)=hh4(1078)*hh4(1019)
      hh4(1094)=hh4(1327) + hh4(2372) + hh4(1567)
      hh4(1157)=16.0_prec*hh4(195) + 32.0_prec*hh4(7)
      hh4(1157)=hh4(1128)*hh4(1157)
      hh4(1078)=hh4(1078) + hh4(1157) + 16.0_prec*hh4(1094)
      hh4(1078)=y*hh4(1078)
      hh4(1028)=2.0_prec*hh4(1028) + hh4(1078)
      hh4(1028)=y*hh4(1028)
      hh4(1060)= - hh4(1067) + hh4(1068) - hh4(1060) - 6.0_prec*hh4(228) - &
     & hh4(1528)
      hh4(1060)=hh4(1060)*hh4(1014)
      hh4(1067)=hh4(71) + 6.
      hh4(1068)= - hh4(1066) + 2.0_prec*hh4(1067)
      hh4(1068)=hh4(1068)*hh4(1064)
      hh4(1078)=hh4(2100) - 19.
      hh4(1078)=hh4(1078)*z
      hh4(1078)=hh4(1078) + 9.
      hh4(1078)= - hh4(1085) + 2.0_prec*hh4(1078)
      hh4(1078)=hh4(1078)*hh4(12)
      hh4(1094)=hh4(1026) + 20.
      hh4(1060)=hh4(1068) - hh4(1078) - hh4(1060) - hh4(1094)
      hh4(1068)= - hh4(1060)*hh4(1040)
      hh4(1078)= - hh4(1421) + 32.0_prec*XNF
      hh4(1078)=hh4(1078)*hh4(1603)
      hh4(1078)=hh4(1078) - 9.0_prec*XNF
      hh4(1068)=hh4(1068) - hh4(1078)
      hh4(1068)=XN*hh4(1068)
      hh4(1060)=16.0_prec*hh4(1060) + hh4(1068)
      hh4(1060)=XN*hh4(1060)
      hh4(1060)=hh4(1060) + hh4(1078)
      hh4(1060)=XN*hh4(1060)
      hh4(1068)=hh4(1114)*hh4(2296)
      hh4(1060)=hh4(1060) - 48.0_prec*hh4(1068)
      hh4(1060)=hh4(1060)*hh4(1019)
      hh4(1068)=hh4(1202) + hh4(1120)
      hh4(1078)=hh4(195)*hh4(1651)
      hh4(1068)=hh4(1078) + 96.0_prec*hh4(1151) + 48.0_prec*hh4(1068)
      hh4(1068)=hh4(1114)*hh4(1068)
      hh4(1078)=hh4(1016) - 8.
      hh4(1078)=hh4(1078)*hh4(1170)
      hh4(1078)=hh4(1078) + hh4(1082) + 9.
      hh4(1078)=hh4(1078)*hh4(1118)
      hh4(1078)=hh4(1078) + hh4(1375)
      hh4(1078)=hh4(1078)*hh4(1108)
      hh4(1028)=hh4(1028) + hh4(1078) + hh4(1060) + hh4(1068)
      hh4(1028)=y*hh4(1028)
      hh4(1060)=hh4(1025)*hh4(1239)
      hh4(1068)= - hh4(1066) + 3.0_prec*hh4(1067)
      hh4(1068)=hh4(1068)*z
      hh4(1026)=hh4(1068) - hh4(1026) - 22.
      hh4(1026)=hh4(1026)*z
      hh4(1068)=hh4(1020) - 24.
      hh4(1068)=hh4(1068)*z
      hh4(1068)=hh4(1068) + 19.
      hh4(1068)=hh4(1068)*z
      hh4(1068)=hh4(1068) - hh4(1456) - 6.
      hh4(1068)=hh4(1068)*hh4(12)
      hh4(1078)=hh4(71) + 8.
      hh4(1026)=hh4(1026) - hh4(1068) + hh4(1060) + hh4(1078)
      hh4(1060)= - hh4(1026)*hh4(1040)
      hh4(1068)= - hh4(1845) + 16.0_prec*XNF
      hh4(1068)=hh4(1068)*hh4(1603)
      hh4(1068)=hh4(1068) - 8.0_prec*XNF
      hh4(1068)=hh4(1068)*z
      hh4(1068)=hh4(1068) + hh4(1249)
      hh4(1060)=hh4(1060) - hh4(1068)
      hh4(1060)=XN*hh4(1060)
      hh4(1026)=16.0_prec*hh4(1026) + hh4(1060)
      hh4(1026)=XN*hh4(1026)
      hh4(1026)=hh4(1026) + hh4(1068)
      hh4(1026)=XN*hh4(1026)
      hh4(1060)=16.0_prec*hh4(2296)
      hh4(1068)= - hh4(1399)*hh4(1060)
      hh4(1026)=hh4(1026) + hh4(1068)
      hh4(1026)=hh4(1026)*hh4(1019)
      hh4(1068)=hh4(1239)*hh4(1122)
      hh4(1016)=hh4(1016) - 16.
      hh4(1016)=hh4(1016)*z
      hh4(1016)=hh4(1016) + 16.
      hh4(1016)=hh4(1016)*z
      hh4(1016)=hh4(1016) + hh4(1068) - 6.
      hh4(1016)=hh4(1016)*hh4(1128)
      hh4(1016)=hh4(1016) + hh4(1139)
      hh4(1016)=hh4(1016)*hh4(1108)
      hh4(1068)=hh4(1155) + 16.0_prec*hh4(1202)
      hh4(1120)=hh4(1399)*hh4(1068)
      hh4(1016)=hh4(1016) + hh4(1026) + 16.0_prec*hh4(1447) + hh4(1120)
      hh4(1016)=2.0_prec*hh4(1016) + hh4(1028)
      hh4(1016)=y*hh4(1016)
      hh4(1026)=hh4(1397) - 12.
      hh4(1026)=hh4(1026)*hh4(1170)
      hh4(1026)=hh4(1026) + 13.
      hh4(1026)=hh4(1082) + hh4(1085) + 2.0_prec*hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1128)
      hh4(1020)=hh4(1020) + hh4(1207) - 12.
      hh4(1020)=hh4(1020)*hh4(1128)
      hh4(1020)=hh4(1020) + hh4(2239)
      hh4(1028)=hh4(1044) + 12.
      hh4(1028)=hh4(1028)*hh4(1128)
      hh4(1028)=hh4(1028) + hh4(2186)
      hh4(1028)=y*hh4(1028)
      hh4(1020)=2.0_prec*hh4(1020) + hh4(1028)
      hh4(1020)=y*hh4(1020)
      hh4(1028)=hh4(1920)*hh4(1138)
      hh4(1020)=hh4(1020) + hh4(1026) + hh4(1028)
      hh4(1020)=y*hh4(1020)
      hh4(1026)=hh4(2497) + hh4(1457) - 7.
      hh4(1026)=hh4(1026)*hh4(1128)
      hh4(1026)=hh4(1026) + hh4(1429)
      hh4(1020)=2.0_prec*hh4(1026) + hh4(1020)
      hh4(1020)=y*hh4(1020)
      hh4(1026)=hh4(1501) + 6.0_prec*hh4(1030)
      hh4(1026)=hh4(1026)*hh4(1128)
      hh4(1028)=hh4(1034)*hh4(1550)
      hh4(1020)=hh4(1020) + hh4(1026) + hh4(1028)
      hh4(1020)=hh4(6)*hh4(1020)
      hh4(1026)= - hh4(1818)*hh4(1116)
      hh4(1026)=hh4(1026) - hh4(1100)
      hh4(1026)=y*hh4(1026)
      hh4(1028)= - hh4(1816)*hh4(1126)
      hh4(1026)=hh4(1028) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1028)= - hh4(1272)*hh4(1116)
      hh4(1026)=hh4(1028) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1028)=hh4(1030)*hh4(364)
      hh4(1028)=hh4(1028) - hh4(1499)
      hh4(1028)= - hh4(1028)*hh4(1128)
      hh4(1026)=hh4(1028) + hh4(1026)
      hh4(1026)=hh4(355)*hh4(1026)
      hh4(1028)=hh4(24)*hh4(2367)
      hh4(1020)= - hh4(1105) - hh4(1026) + hh4(1028) - hh4(1020)
      hh4(1025)=hh4(1025)*hh4(1030)
      hh4(1026)= - hh4(1066) + 2.0_prec*hh4(1057)
      hh4(1026)=hh4(1026)*z
      hh4(1026)=hh4(1026) - hh4(1094)
      hh4(1026)=hh4(1026)*z
      hh4(1026)=hh4(1026) + 2.0_prec*hh4(1078)
      hh4(1026)=hh4(1026)*z
      hh4(1028)=hh4(1106)*hh4(1012)
      hh4(1028)=hh4(1028) + 13.
      hh4(1028)=hh4(1028)*z
      hh4(1028)=hh4(1028) - 7.
      hh4(1028)=hh4(1028)*z
      hh4(1028)=hh4(1028) + 3.
      hh4(1028)= - hh4(1500) + 2.0_prec*hh4(1028)
      hh4(1028)=hh4(1028)*hh4(12)
      hh4(1025)=hh4(1026) - hh4(1028) + hh4(1025) - hh4(1067)
      hh4(1026)= - hh4(1025)*hh4(1040)
      hh4(1028)=3.0_prec*hh4(1498)
      hh4(1026)= - hh4(1028) + hh4(1026)
      hh4(1026)=XN*hh4(1026)
      hh4(1025)=16.0_prec*hh4(1025) + hh4(1026)
      hh4(1025)=XN*hh4(1025)
      hh4(1025)=hh4(1028) + hh4(1025)
      hh4(1025)=XN*hh4(1025)
      hh4(1026)= - hh4(1034)*hh4(1060)
      hh4(1025)=hh4(1025) + hh4(1026)
      hh4(1025)=hh4(1025)*hh4(1019)
      hh4(1026)=hh4(1267)*hh4(1108)
      hh4(1028)=hh4(1034)*hh4(1068)
      hh4(1016)= - 8.0_prec*hh4(1048) + hh4(1016) + hh4(1026) + hh4(1025) + &
     & hh4(1028) - 16.0_prec*hh4(1020)
      hh4(1016)=hh4(1)*hh4(1016)
      hh4(1016)=8.0_prec*hh4(1021) + hh4(1016)
      hh4(1016)=hh4(1016)*hh4(1970)
      hh4(1020)=hh4(1061)*hh4(1246)
      hh4(1020)=hh4(1020) + hh4(1375)
      hh4(1020)=hh4(1020)*hh4(5)
      hh4(1020)=hh4(1020) - 12.0_prec*hh4(1054)
      hh4(1020)=hh4(1020)*hh4(5)
      hh4(1020)=hh4(1020) - 24.0_prec*hh4(1052)
      hh4(1020)=hh4(1020)*hh4(5)
      hh4(1021)=hh4(1149)*hh4(1296)
      hh4(1011)=hh4(1020) + hh4(1021) - 24.0_prec*hh4(1011)
      hh4(1020)=hh4(1192)*hh4(1246)
      hh4(1020)=hh4(1020) + hh4(1183)
      hh4(1020)=hh4(1020)*hh4(5)
      hh4(1020)=hh4(1020) + 12.0_prec*hh4(1178)
      hh4(1020)=hh4(1020)*hh4(5)
      hh4(1020)=hh4(1020) + 24.0_prec*hh4(1176)
      hh4(1020)=hh4(1020)*hh4(5)
      hh4(1021)=hh4(1180)*hh4(1296)
      hh4(1020)=hh4(1020) + hh4(1021) - 24.0_prec*hh4(1144)
      hh4(1021)=12.0_prec*hh4(7)
      hh4(1025)=hh4(1021) + 12.0_prec*hh4(195)
      hh4(1026)=hh4(1215)*hh4(1025)
      hh4(1028)= - 24.0_prec*hh4(1089)
      hh4(1030)= - hh4(1228)*hh4(1028)
      hh4(1044)=hh4(1189)*hh4(1113)
      hh4(1052)=24.0_prec*hh4(1201)
      hh4(1054)= - hh4(1044)*hh4(1052)
      hh4(1057)=hh4(176) - hh4(115)
      hh4(1060)=hh4(1057) + hh4(265)
      hh4(1061)=hh4(3091) + 24.0_prec*hh4(1060)
      hh4(1066)=hh4(1208)*hh4(1061)
      hh4(1026)= - hh4(1401) + hh4(1066) + hh4(1030) + hh4(1054) + &
     & hh4(1026) + hh4(1020)
      hh4(1030)=hh4(1322) + 12.0_prec*hh4(1316)
      hh4(1030)=hh4(1030)*hh4(5)
      hh4(1030)=hh4(1030) + 24.0_prec*hh4(1181)
      hh4(1030)=hh4(1030)*hh4(5)
      hh4(1030)=hh4(1030) + hh4(1514) - 24.0_prec*hh4(1043)
      hh4(1043)=hh4(1353)*hh4(1025)
      hh4(1054)= - hh4(1492)*hh4(1052)
      hh4(1066)= - hh4(1334)*hh4(1028)
      hh4(1067)= - hh4(1087) + hh4(1061)
      hh4(1067)=hh4(1128)*hh4(1067)
      hh4(1043)=hh4(1067) + hh4(1066) + hh4(1054) + hh4(1043) + &
     & hh4(1030)
      hh4(1043)=y*hh4(1043)
      hh4(1026)=2.0_prec*hh4(1026) + hh4(1043)
      hh4(1026)=y*hh4(1026)
      hh4(1043)=hh4(1168)*hh4(1025)
      hh4(1054)= - hh4(1289)*hh4(1028)
      hh4(1066)=hh4(1201)*hh4(1102)
      hh4(1060)= - hh4(273) + hh4(1060)
      hh4(1067)=hh4(1060) + hh4(9)
      hh4(1068)=hh4(1114)*hh4(1067)
      hh4(1068)=hh4(1068) - hh4(1066)
      hh4(1068)=hh4(1387)*hh4(1068)
      hh4(1026)=hh4(1026) + hh4(1068) + hh4(1054) + hh4(1043) + &
     & hh4(1011)
      hh4(1026)=y*hh4(1026)
      hh4(1043)=hh4(1154)*hh4(1246)
      hh4(1043)=hh4(1043) + hh4(1139)
      hh4(1043)=hh4(1043)*hh4(5)
      hh4(1043)=hh4(1043) + 12.0_prec*hh4(1137)
      hh4(1043)=hh4(1043)*hh4(5)
      hh4(1043)=hh4(1043) + 24.0_prec*hh4(1125)
      hh4(1043)=hh4(1043)*hh4(5)
      hh4(1054)=hh4(1278)*hh4(1296)
      hh4(1043)=hh4(1043) + hh4(1054) + 24.0_prec*hh4(1063)
      hh4(1054)= - hh4(1435)*hh4(1025)
      hh4(1063)= - hh4(1443)*hh4(1028)
      hh4(1068)=hh4(1399)*hh4(1061)
      hh4(1078)= - hh4(1107)*hh4(1052)
      hh4(1068)=hh4(1068) + hh4(1078)
      hh4(1068)=hh4(1113)*hh4(1068)
      hh4(1054)= - hh4(1362) + hh4(1068) + hh4(1063) + hh4(1054) + &
     & hh4(1043)
      hh4(1026)=2.0_prec*hh4(1054) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1054)=hh4(1079)*hh4(1246)
      hh4(1054)=hh4(1054) + hh4(1073)
      hh4(1054)=hh4(1054)*hh4(5)
      hh4(1054)=hh4(1054) + 12.0_prec*hh4(1070)
      hh4(1054)=hh4(1054)*hh4(5)
      hh4(1049)=hh4(1054) - 24.0_prec*hh4(1049)
      hh4(1049)=hh4(1049)*hh4(5)
      hh4(1054)=hh4(1418)*hh4(1296)
      hh4(1045)=hh4(1049) + hh4(1054) + 24.0_prec*hh4(1045)
      hh4(1025)= - hh4(2251)*hh4(1025)
      hh4(1049)=24.0_prec*hh4(258)
      hh4(1054)=hh4(2363)*hh4(1049)
      hh4(1063)=hh4(316) - hh4(218)
      hh4(1063)= - 24.0_prec*hh4(1063)
      hh4(1068)=hh4(2367)*hh4(1063)
      hh4(1028)= - hh4(2083)*hh4(1028)
      hh4(1061)=hh4(1034)*hh4(1061)
      hh4(1052)= - hh4(1053)*hh4(1052)
      hh4(1052)=hh4(1061) + hh4(1052)
      hh4(1052)=hh4(1113)*hh4(1052)
      hh4(1025)=hh4(1054) + hh4(1026) - hh4(1161) + hh4(1052) + &
     & hh4(1028) + hh4(1025) + hh4(1068) + hh4(1045)
      hh4(1026)= - y*hh4(1347)
      hh4(1026)= - 2.0_prec*hh4(1212) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)=hh4(1026) - hh4(1374)
      hh4(1026)=y*hh4(1026)
      hh4(1026)= - 2.0_prec*hh4(1417) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)=hh4(1026) - hh4(2084)
      hh4(1028)=hh4(2367)*hh4(1812)
      hh4(1026)=6.0_prec*hh4(1026) + hh4(1028)
      hh4(1026)=hh4(24)*hh4(1026)
      hh4(1028)=y*hh4(1333)
      hh4(1028)=2.0_prec*hh4(1305) + hh4(1028)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=3.0_prec*hh4(1330) + hh4(1028)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=2.0_prec*hh4(1480) + hh4(1028)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=hh4(1028) - hh4(2080)
      hh4(1052)= - hh4(2363)*hh4(1812)
      hh4(1028)=2.0_prec*hh4(1028) + hh4(1052)
      hh4(1028)=hh4(6)*hh4(1028)
      hh4(1026)=hh4(1026) + hh4(1028)
      hh4(1028)=2.0_prec*hh4(195)
      hh4(1052)= - hh4(1028)*hh4(1208)
      hh4(1052)=hh4(1052) - hh4(1258) - hh4(1224)
      hh4(1054)= - hh4(1028)*hh4(1128)
      hh4(1054)=hh4(1054) - hh4(2566) - hh4(1303)
      hh4(1054)=y*hh4(1054)
      hh4(1052)=2.0_prec*hh4(1052) + hh4(1054)
      hh4(1052)=y*hh4(1052)
      hh4(1054)= - hh4(1486)*hh4(1138)
      hh4(1061)= - hh4(195)*hh4(1081)
      hh4(1052)=hh4(1052) + hh4(1061) + hh4(1054) - hh4(1065)
      hh4(1052)=y*hh4(1052)
      hh4(1054)= - hh4(1399)*hh4(2560)
      hh4(1061)= - hh4(1028)*hh4(1445)
      hh4(1054)=hh4(1061) + hh4(1054) - hh4(1279)
      hh4(1052)=2.0_prec*hh4(1054) + hh4(1052)
      hh4(1052)=y*hh4(1052)
      hh4(1028)= - hh4(1028)*hh4(1096)
      hh4(1028)=hh4(1052) + hh4(1028) - hh4(2127) - hh4(1627)
      hh4(1028)=4.0_prec*hh4(1028) - 47./5.0_prec*hh4(1048)
      hh4(1028)=hh4(1028)*hh4(1812)
      hh4(1048)=96.0_prec*hh4(2367)
      hh4(1052)=hh4(163) + hh4(2064) - hh4(225) + hh4(311)
      hh4(1048)=hh4(1048)*hh4(1052)
      hh4(1052)=hh4(1209)*hh4(2433)
      hh4(1054)=hh4(1189)*hh4(1116)
      hh4(1052)=hh4(1052) + hh4(1054)
      hh4(1052)=hh4(1052)*y
      hh4(1054)=hh4(1102)*hh4(1126)
      hh4(1052)=hh4(1052) + hh4(1054)
      hh4(1052)=hh4(1052)*y
      hh4(1054)=hh4(1107)*hh4(1116)
      hh4(1052)=hh4(1052) + hh4(1054)
      hh4(1052)=hh4(1052)*y
      hh4(1054)=hh4(1053)*hh4(1113)
      hh4(1052)=hh4(1052) + hh4(1054)
      hh4(1054)=hh4(33)*hh4(1052)
      hh4(1016)= - 96.0_prec*hh4(1054) + hh4(1016) + 4.0_prec*hh4(1025) + hh4(1028)&
     &  + hh4(1048) + 8.0_prec*hh4(1026)
      hh4(1016)=hh4(2022)*hh4(1016)
      hh4(1025)=hh4(367)*hh4(2367)*hh4(1605)
      hh4(1016)= - 32.0_prec*hh4(1025) + hh4(1016)
      hh4(1016)=hh4(3)*hh4(1016)
      hh4(1011)= - hh4(19)*hh4(1011)
      hh4(1020)= - hh4(19)*hh4(1020)
      hh4(1025)= - hh4(1228)*hh4(1089)
      hh4(1026)=hh4(1044)*hh4(1201)
      hh4(1028)= - hh4(1208)*hh4(1060)
      hh4(1044)= - hh4(1199)*hh4(3106)
      hh4(1025)=hh4(1044) + hh4(1028) + hh4(1025) + hh4(1026)
      hh4(1025)=hh4(1299)*hh4(1025)
      hh4(1026)= - hh4(1274)*hh4(1246)
      hh4(1026)=hh4(1026) + hh4(1271)
      hh4(1026)=hh4(5)*hh4(1026)
      hh4(1028)= - hh4(1277)*hh4(1917)
      hh4(1026)=hh4(1028) + hh4(1026)
      hh4(1026)=hh4(5)*hh4(1026)
      hh4(1026)=8.0_prec*hh4(1268) + hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1288)
      hh4(1028)=hh4(1264)*hh4(1287)
      hh4(1028)=hh4(1281) + hh4(1028)
      hh4(1044)=hh4(1264)*hh4(1126)
      hh4(1044)=hh4(1044) + hh4(1271)
      hh4(1048)=hh4(1044)*hh4(1685)
      hh4(1026)=hh4(1048) + 8.0_prec*hh4(1028) + hh4(1026)
      hh4(1028)=hh4(7)*hh4(19)
      hh4(1028)=hh4(1028) + hh4(1185)
      hh4(1048)=12.0_prec*hh4(1028)
      hh4(1054)= - hh4(1215)*hh4(1048)
      hh4(1020)=9.0_prec*hh4(1026) + hh4(1020) + hh4(1025) + hh4(1054)
      hh4(1025)= - hh4(19)*hh4(1030)
      hh4(1026)= - hh4(1352)*hh4(1246)
      hh4(1026)=hh4(1026) + hh4(1349)
      hh4(1026)=hh4(5)*hh4(1026)
      hh4(1030)= - hh4(1356)*hh4(1917)
      hh4(1026)=hh4(1030) + hh4(1026)
      hh4(1026)=hh4(5)*hh4(1026)
      hh4(1026)=8.0_prec*hh4(1348) + hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1288)
      hh4(1030)=hh4(1256)*hh4(1287)
      hh4(1030)=hh4(1358) + hh4(1030)
      hh4(1054)=hh4(1256)*hh4(1126)
      hh4(1054)=hh4(1054) + hh4(1349)
      hh4(1061)=hh4(1054)*hh4(1685)
      hh4(1026)=hh4(1061) + 8.0_prec*hh4(1030) + hh4(1026)
      hh4(1030)= - hh4(1353)*hh4(1048)
      hh4(1061)=hh4(1492)*hh4(1201)
      hh4(1068)= - hh4(1334)*hh4(1089)
      hh4(1067)= - hh4(1128)*hh4(1067)
      hh4(1061)=hh4(1067) + hh4(1068) + hh4(1061)
      hh4(1061)=hh4(1299)*hh4(1061)
      hh4(1025)=9.0_prec*hh4(1026) + hh4(1025) + hh4(1061) + hh4(1030)
      hh4(1025)=y*hh4(1025)
      hh4(1020)=2.0_prec*hh4(1020) + hh4(1025)
      hh4(1020)=y*hh4(1020)
      hh4(1025)=hh4(1413)*hh4(1265)
      hh4(1026)=hh4(1410)*hh4(1370)
      hh4(1030)= - hh4(1419)*hh4(1246)
      hh4(1030)=hh4(1030) - hh4(1026)
      hh4(1030)=hh4(5)*hh4(1030)
      hh4(1025)=hh4(1025) + hh4(1030)
      hh4(1025)=hh4(1025)*hh4(1288)
      hh4(1025)= - 4.0_prec*hh4(1411) + hh4(1025)
      hh4(1025)=hh4(1025)*hh4(1288)
      hh4(1030)=hh4(1428)*hh4(1113)
      hh4(1030)=hh4(1030) + hh4(1026)
      hh4(1061)= - hh4(1030)*hh4(3105)
      hh4(1025)=hh4(1061) + 4.0_prec*hh4(1425) + hh4(1025)
      hh4(1061)= - hh4(1168)*hh4(1048)
      hh4(1067)= - hh4(1289)*hh4(1299)*hh4(1089)
      hh4(1057)= - hh4(1057) - hh4(1216)
      hh4(1057)=hh4(19)*hh4(1057)
      hh4(1057)=hh4(1389) + hh4(1057)
      hh4(1057)=hh4(1114)*hh4(1057)
      hh4(1066)=hh4(19)*hh4(1066)
      hh4(1057)=hh4(1057) + hh4(1066)
      hh4(1057)=hh4(1387)*hh4(1057)
      hh4(1011)=hh4(1020) + 3.0_prec*hh4(1025) + hh4(1011) + hh4(1057) + &
     & hh4(1067) + hh4(1061)
      hh4(1011)=y*hh4(1011)
      hh4(1020)= - hh4(19)*hh4(1043)
      hh4(1025)= - hh4(1483)*hh4(1246)
      hh4(1025)=hh4(1025) - hh4(1481)
      hh4(1025)=hh4(5)*hh4(1025)
      hh4(1025)=hh4(1275) + hh4(1025)
      hh4(1025)=hh4(1025)*hh4(1288)
      hh4(1025)= - 2.0_prec*hh4(1488) + hh4(1025)
      hh4(1025)=hh4(1025)*hh4(1288)
      hh4(1043)=hh4(1475)*hh4(1113)
      hh4(1043)=hh4(1043) + hh4(1481)
      hh4(1057)= - hh4(1043)*hh4(3105)
      hh4(1025)=hh4(1057) + 2.0_prec*hh4(1490) + hh4(1025)
      hh4(1057)=hh4(1435)*hh4(1048)
      hh4(1061)= - hh4(1443)*hh4(1089)
      hh4(1066)=hh4(1107)*hh4(1201)
      hh4(1067)= - hh4(1399)*hh4(1060)
      hh4(1066)=hh4(1067) + hh4(1066)
      hh4(1066)=hh4(1113)*hh4(1066)
      hh4(1067)= - hh4(1399)*hh4(3106)
      hh4(1061)=hh4(1067) + hh4(1066) + hh4(1061)
      hh4(1061)=hh4(1299)*hh4(1061)
      hh4(1020)=3.0_prec*hh4(1025) + hh4(1020) + hh4(1061) + hh4(1057)
      hh4(1011)=2.0_prec*hh4(1020) + hh4(1011)
      hh4(1011)=y*hh4(1011)
      hh4(1020)= - hh4(19)*hh4(1045)
      hh4(1025)= - hh4(2454)*hh4(1246)
      hh4(1025)=hh4(1025) - hh4(2452)
      hh4(1025)=hh4(5)*hh4(1025)
      hh4(1045)= - hh4(2458)*hh4(1917)
      hh4(1025)=hh4(1045) + hh4(1025)
      hh4(1025)=hh4(5)*hh4(1025)
      hh4(1025)= - 24.0_prec*hh4(2447) + hh4(1025)
      hh4(1025)=hh4(5)*hh4(1025)
      hh4(1045)=hh4(2455) + hh4(2452)
      hh4(1057)= - hh4(1045)*hh4(1296)
      hh4(1025)=hh4(1057) - 24.0_prec*hh4(2460) + hh4(1025)
      hh4(1057)= - hh4(1399)*hh4(2484)
      hh4(1057)=hh4(1057) - hh4(1139)
      hh4(1057)=hh4(5)*hh4(1057)
      hh4(1061)=hh4(2465)*hh4(1130)
      hh4(1057)=hh4(1061) + hh4(1057)
      hh4(1057)=hh4(1057)*hh4(1850)
      hh4(1061)= - hh4(1254)*hh4(1296)
      hh4(1057)=hh4(1057) + hh4(1061)
      hh4(1061)= - hh4(1114)*hh4(2484)
      hh4(1061)=hh4(1061) - hh4(1083)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)= - hh4(2474)*hh4(1130)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(1061)*hh4(1850)
      hh4(1066)= - hh4(1141)*hh4(1296)
      hh4(1061)=hh4(1061) + hh4(1066)
      hh4(1061)=y*hh4(1061)
      hh4(1057)=4.0_prec*hh4(1057) + hh4(1061)
      hh4(1057)=hh4(1057)*hh4(1753)
      hh4(1061)= - hh4(2473)*hh4(2484)
      hh4(1061)=hh4(1061) - hh4(2485)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1061)= - hh4(3088) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)=hh4(1109)*hh4(1651)
      hh4(1061)= - hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1067)= - hh4(1150)*hh4(1296)
      hh4(1061)=hh4(1067) + hh4(1066) + hh4(1061)
      hh4(1057)=2.0_prec*hh4(1061) + hh4(1057)
      hh4(1057)=y*hh4(1057)
      hh4(1061)= - hh4(2493)*hh4(2484)
      hh4(1061)=hh4(1061) - hh4(2489)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)= - hh4(2496)*hh4(2383)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)=hh4(2498)*hh4(1651)
      hh4(1061)= - hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1067)= - hh4(1616)*hh4(1296)
      hh4(1061)=hh4(1067) + hh4(1066) + hh4(1061)
      hh4(1057)=6.0_prec*hh4(1061) + hh4(1057)
      hh4(1057)=y*hh4(1057)
      hh4(1061)= - hh4(2501)*hh4(1246)
      hh4(1061)=hh4(1061) - hh4(2487)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)= - hh4(2509)*hh4(1917)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)=hh4(2510)*hh4(1651)
      hh4(1061)= - hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1067)= - hh4(1153)*hh4(1296)
      hh4(1061)=hh4(1067) + hh4(1066) + hh4(1061)
      hh4(1057)=2.0_prec*hh4(1061) + hh4(1057)
      hh4(1057)=y*hh4(1057)
      hh4(1061)= - hh4(2507)*hh4(1246)
      hh4(1061)=hh4(1061) - hh4(2499)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)= - hh4(2520)*hh4(2409)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)=hh4(2521)*hh4(1651)
      hh4(1061)= - hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1067)= - hh4(1338)*hh4(1296)
      hh4(1061)=hh4(1067) + hh4(1066) + hh4(1061)
      hh4(1057)=2.0_prec*hh4(1061) + hh4(1057)
      hh4(1057)=y*hh4(1057)
      hh4(1061)= - hh4(2523)*hh4(1246)
      hh4(1061)=hh4(1061) - hh4(2511)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)= - hh4(2532)*hh4(2409)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)=96.0_prec*hh4(2534)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1067)= - hh4(1343)*hh4(1296)
      hh4(1057)=hh4(1057) + hh4(1067) - hh4(1066) + hh4(1061)
      hh4(1057)=y*hh4(1057)
      hh4(1061)= - hh4(2108)*hh4(1246)
      hh4(1061)=hh4(1061) - hh4(2515)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)= - hh4(2542)*hh4(2409)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)=hh4(2544)*hh4(1651)
      hh4(1061)= - hh4(1066) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1067)= - hh4(1351)*hh4(1296)
      hh4(1061)=hh4(1067) + hh4(1066) + hh4(1061)
      hh4(1057)=2.0_prec*hh4(1061) + hh4(1057)
      hh4(1057)=y*hh4(1057)
      hh4(1061)=hh4(2488)*hh4(1246)
      hh4(1061)=hh4(1061) + hh4(2526)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1066)=hh4(2552)*hh4(2409)
      hh4(1061)=hh4(1066) + hh4(1061)
      hh4(1061)=hh4(1061)*hh4(1850)
      hh4(1066)=hh4(1391)*hh4(1296)
      hh4(1057)=hh4(1057) + hh4(1061) + hh4(1066)
      hh4(1057)=hh4(1004)*hh4(1057)
      hh4(1048)=hh4(2251)*hh4(1048)
      hh4(1061)= - hh4(2083)*hh4(1089)
      hh4(1066)=hh4(1053)*hh4(1201)
      hh4(1060)= - hh4(1034)*hh4(1060)
      hh4(1060)=hh4(1060) + hh4(1066)
      hh4(1060)=hh4(1113)*hh4(1060)
      hh4(1066)= - hh4(1034)*hh4(3106)
      hh4(1060)=hh4(1066) + hh4(1060) + hh4(1061)
      hh4(1060)=hh4(1299)*hh4(1060)
      hh4(1049)= - hh4(2082)*hh4(1049)
      hh4(1061)= - hh4(1659)*hh4(1063)
      hh4(1011)=hh4(1049) + hh4(1057) + hh4(1011) + 27.0_prec*hh4(1025) + &
     & hh4(1020) + hh4(1060) + hh4(1048) + hh4(1061)
      hh4(1020)= - hh4(19)*hh4(1065)
      hh4(1025)= - hh4(19)*hh4(1224)
      hh4(1048)= - hh4(1274)*hh4(1116)
      hh4(1048)=hh4(1048) + hh4(1271)
      hh4(1048)=hh4(5)*hh4(1048)
      hh4(1049)=hh4(1242)*hh4(2461)
      hh4(1048)=hh4(1049) + hh4(1048)
      hh4(1025)=27.0_prec*hh4(1048) + hh4(1025) - hh4(1458)
      hh4(1048)= - hh4(1352)*hh4(1116)
      hh4(1048)=hh4(1048) + hh4(1349)
      hh4(1048)=hh4(5)*hh4(1048)
      hh4(1049)=hh4(1354)*hh4(2461)
      hh4(1048)=hh4(1049) + hh4(1048)
      hh4(1049)= - hh4(19)*hh4(1303)
      hh4(1048)=27.0_prec*hh4(1048) + hh4(1049) - hh4(1394)
      hh4(1048)=y*hh4(1048)
      hh4(1025)=2.0_prec*hh4(1025) + hh4(1048)
      hh4(1025)=y*hh4(1025)
      hh4(1026)= - hh4(1420) - hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1288)
      hh4(1048)=hh4(1261)*hh4(1247)
      hh4(1048)=hh4(1414) + hh4(1048)
      hh4(1048)=XN*hh4(1048)
      hh4(1049)= - hh4(11)*hh4(1261)
      hh4(1048)=hh4(1049) + hh4(1048)
      hh4(1048)=XN*hh4(1048)
      hh4(1048)= - hh4(1414) + hh4(1048)
      hh4(1048)=hh4(1048)*hh4(1248)
      hh4(1026)=hh4(1048) + hh4(1026)
      hh4(1020)=hh4(1025) + 9.0_prec*hh4(1026) + hh4(1020) - hh4(1517)
      hh4(1020)=y*hh4(1020)
      hh4(1025)= - hh4(1279)*hh4(1174)
      hh4(1026)= - hh4(1483)*hh4(1116)
      hh4(1026)=hh4(1026) - hh4(1481)
      hh4(1026)=hh4(1026)*hh4(1920)
      hh4(1048)=hh4(1471)*hh4(1247)
      hh4(1048)=hh4(1470) + hh4(1048)
      hh4(1048)=XN*hh4(1048)
      hh4(1049)= - hh4(11)*hh4(1471)
      hh4(1048)=hh4(1049) + hh4(1048)
      hh4(1048)=XN*hh4(1048)
      hh4(1048)= - hh4(1470) + hh4(1048)
      hh4(1048)=hh4(1048)*hh4(1248)
      hh4(1026)=hh4(1048) + hh4(1026)
      hh4(1048)=hh4(1399)*hh4(1246)
      hh4(1028)= - hh4(1048)*hh4(1028)
      hh4(1020)=hh4(1020) + 9.0_prec*hh4(1026) + hh4(1025) + hh4(1028)
      hh4(1020)=y*hh4(1020)
      hh4(1025)= - hh4(19)*hh4(1627)
      hh4(1026)= - y*hh4(3047)
      hh4(1026)= - 4.0_prec*hh4(2691) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)= - 2.0_prec*hh4(2492) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)= - 2.0_prec*hh4(2503) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)= - 2.0_prec*hh4(2504) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)= - 2.0_prec*hh4(2512) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)=hh4(1026) - hh4(2522)
      hh4(1026)=y*hh4(1026)
      hh4(1026)= - 2.0_prec*hh4(2527) + hh4(1026)
      hh4(1026)=y*hh4(1026)
      hh4(1026)=hh4(1026) + hh4(2535)
      hh4(1026)=hh4(1004)*hh4(1026)
      hh4(1028)= - hh4(2454)*hh4(1116)
      hh4(1028)=hh4(1028) - hh4(2452)
      hh4(1028)=hh4(5)*hh4(1028)
      hh4(1049)=hh4(2456)*hh4(2461)
      hh4(1028)=hh4(1049) + hh4(1028)
      hh4(1020)=hh4(1026) + hh4(1020) + 27.0_prec*hh4(1028) + hh4(1025) - &
     & hh4(1098)
      hh4(1025)= - hh4(2396)*hh4(2573)
      hh4(1025)= - hh4(1553) + hh4(1025)
      hh4(1025)=y*hh4(1025)
      hh4(1026)= - hh4(1607)*hh4(2395)
      hh4(1025)=hh4(1026) + hh4(1025)
      hh4(1025)=y*hh4(1025)
      hh4(1026)= - hh4(2567)*hh4(2574)
      hh4(1025)=hh4(1026) + hh4(1025)
      hh4(1025)=hh4(1025)*hh4(1237)
      hh4(1020)=94.0_prec*hh4(1020) + hh4(1025)
      hh4(1020)=hh4(1020)*hh4(1812)
      hh4(1011)=20.0_prec*hh4(1011) + hh4(1020)
      hh4(1011)=hh4(1011)*hh4(1812)
      hh4(1020)=hh4(1231) + hh4(1308)
      hh4(1025)=hh4(2351)*hh4(1126)
      hh4(1025)=hh4(1025) + hh4(1183)
      hh4(1025)=hh4(5)*hh4(1025)
      hh4(1026)= - hh4(2183)*hh4(1197)
      hh4(1025)=hh4(1026) + hh4(1025)
      hh4(1025)=hh4(5)*hh4(1025)
      hh4(1025)=hh4(1025) + hh4(1020) - hh4(1147)
      hh4(1026)=hh4(2212)*hh4(1197)
      hh4(1028)= - hh4(2222)*hh4(1126)
      hh4(1028)=hh4(1028) + hh4(1325)
      hh4(1028)=hh4(5)*hh4(1028)
      hh4(1026)=hh4(1026) + hh4(1028)
      hh4(1026)=hh4(5)*hh4(1026)
      hh4(1028)=hh4(1645) + hh4(1336)
      hh4(1026)=hh4(1026) + hh4(1028) + hh4(1230)
      hh4(1026)=y*hh4(1026)
      hh4(1025)=3.0_prec*hh4(1025) + hh4(1026)
      hh4(1025)=y*hh4(1025)
      hh4(1026)=hh4(1460) + hh4(1806)
      hh4(1049)= - hh4(2495)*hh4(1126)
      hh4(1049)=hh4(1049) + hh4(1690)
      hh4(1049)=hh4(5)*hh4(1049)
      hh4(1057)= - hh4(2502)*hh4(1197)
      hh4(1049)=hh4(1057) + hh4(1049)
      hh4(1049)=hh4(5)*hh4(1049)
      hh4(1025)=hh4(1025) + hh4(1049) + hh4(1026) + hh4(1373)
      hh4(1025)=y*hh4(1025)
      hh4(1049)=hh4(1479) + hh4(1960)
      hh4(1057)= - hh4(2341)*hh4(1126)
      hh4(1057)=hh4(1057) + hh4(1699)
      hh4(1057)=hh4(5)*hh4(1057)
      hh4(1060)= - hh4(1712)*hh4(1197)
      hh4(1057)=hh4(1060) + hh4(1057)
      hh4(1057)=hh4(5)*hh4(1057)
      hh4(1025)=hh4(1025) + hh4(1057) + hh4(1049) - hh4(1416)
      hh4(1025)=y*hh4(1025)
      hh4(1057)=hh4(1504) + hh4(1971)
      hh4(1060)= - hh4(2437)*hh4(1126)
      hh4(1060)=hh4(1060) + hh4(1703)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1061)= - hh4(2234)*hh4(1197)
      hh4(1060)=hh4(1061) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1025)=hh4(1025) + hh4(1060) + hh4(1057) - hh4(1491)
      hh4(1025)=y*hh4(1025)
      hh4(1060)=hh4(1132) + hh4(1975)
      hh4(1061)= - hh4(2113)*hh4(1126)
      hh4(1061)=hh4(1061) + hh4(1707)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1063)= - hh4(1679)*hh4(1197)
      hh4(1061)=hh4(1063) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1025)=hh4(1025) + hh4(1061) + hh4(1060) + hh4(1035)
      hh4(1035)=hh4(1506)*hh4(6)
      hh4(1061)=hh4(1986)*hh4(524)
      hh4(1035)=hh4(1061) + hh4(1035)
      hh4(1061)= - hh4(1076)*hh4(1812)
      hh4(1063)=hh4(531)*hh4(1937)
      hh4(1065)= - hh4(527)*hh4(1986)
      hh4(1025)=hh4(1065) - 12.0_prec*hh4(1063) + 2.0_prec*hh4(1025) + hh4(1061) + &
     & hh4(1035)
      hh4(1025)=hh4(1025)*hh4(1541)
      hh4(1061)=hh4(2189)*hh4(2560)
      hh4(1063)= - hh4(1061) + hh4(1515)
      hh4(1065)=hh4(2560)*hh4(2179)
      hh4(1066)= - hh4(1065) + hh4(1535)
      hh4(1066)=y*hh4(1066)
      hh4(1063)=3.0_prec*hh4(1063) + hh4(1066)
      hh4(1063)=y*hh4(1063)
      hh4(1066)=hh4(2207)*hh4(1282)
      hh4(1063)=hh4(1063) + hh4(1066) - hh4(1548)
      hh4(1063)=y*hh4(1063)
      hh4(1067)=hh4(2223)*hh4(1282)
      hh4(1063)=hh4(1063) + hh4(1067) - hh4(1283)
      hh4(1063)=y*hh4(1063)
      hh4(1068)=hh4(2238)*hh4(2560)
      hh4(1063)=hh4(1063) - hh4(1068) - hh4(1238)
      hh4(1063)=y*hh4(1063)
      hh4(1070)=hh4(2245)*hh4(2560)
      hh4(1063)=hh4(1063) - hh4(1070) - hh4(1329)
      hh4(1076)=hh4(2074)*hh4(1319)
      hh4(1076)=hh4(1076) - hh4(1729)
      hh4(1063)=6.0_prec*hh4(1063) - hh4(1076)
      hh4(1078)= - hh4(1225)*hh4(1113)
      hh4(1078)=hh4(1078) + hh4(2268)
      hh4(1079)=hh4(1518)*hh4(1113)
      hh4(1079)=hh4(1079) + hh4(2274)
      hh4(1079)=y*hh4(1079)
      hh4(1078)=3.0_prec*hh4(1078) + hh4(1079)
      hh4(1078)=y*hh4(1078)
      hh4(1079)=hh4(1513)*hh4(1113)
      hh4(1078)=hh4(1078) + hh4(1079) - hh4(2277)
      hh4(1078)=y*hh4(1078)
      hh4(1079)=hh4(1441)*hh4(1113)
      hh4(1078)=hh4(1078) + hh4(1079) - hh4(2282)
      hh4(1078)=y*hh4(1078)
      hh4(1079)=hh4(1240)*hh4(1113)
      hh4(1078)=hh4(1078) + hh4(1079) - hh4(2286)
      hh4(1078)=y*hh4(1078)
      hh4(1079)=hh4(2722)*hh4(6)
      hh4(1081)=hh4(1306)*hh4(1113)
      hh4(1078)=hh4(1079) + hh4(1078) + hh4(1081) - hh4(2289)
      hh4(1078)=45.0_prec*hh4(1078) - hh4(2403)
      hh4(1078)=hh4(1078)*hh4(1970)
      hh4(1063)=15.0_prec*hh4(1063) + hh4(1078)
      hh4(1063)=hh4(1)*hh4(1063)
      hh4(1078)=hh4(1555)*hh4(357)
      hh4(1081)=180.0_prec*hh4(1612)
      hh4(1082)=hh4(1081)*hh4(358)
      hh4(1078)=hh4(1082) + 30.0_prec*hh4(1078)
      hh4(1082)=360.0_prec*hh4(659)
      hh4(1082)=hh4(1977)*hh4(1082)
      hh4(1085)=hh4(1082)*hh4(1596)
      hh4(1087)=hh4(531)*hh4(1613)
      hh4(1025)=hh4(1025) + hh4(1063) + 180.0_prec*hh4(1087) + hh4(1085) + &
     & hh4(1078)
      hh4(1025)=hh4(534)*hh4(1025)
      hh4(1063)=hh4(1196)*hh4(1197)
      hh4(1063)=hh4(1063) + hh4(2292)
      hh4(1063)=hh4(1063)*hh4(5)
      hh4(1085)=hh4(2205)*hh4(1113)
      hh4(1085)=hh4(1085) + hh4(1549)
      hh4(1020)=hh4(1063) + hh4(1020) + 6.0_prec*hh4(1085)
      hh4(1063)=hh4(2171)*hh4(1197)
      hh4(1063)=hh4(1063) + hh4(1849)
      hh4(1063)=hh4(1063)*hh4(5)
      hh4(1085)=hh4(1655)*hh4(1113)
      hh4(1085)=hh4(1085) + hh4(2168)
      hh4(1028)=hh4(1063) + hh4(1028) + 6.0_prec*hh4(1085)
      hh4(1028)=hh4(1028)*y
      hh4(1020)=hh4(1028) + 3.0_prec*hh4(1020)
      hh4(1020)=hh4(1020)*y
      hh4(1028)=hh4(2203)*hh4(1197)
      hh4(1028)=hh4(1028) + hh4(2312)
      hh4(1028)=hh4(1028)*hh4(5)
      hh4(1063)=hh4(2478)*hh4(1113)
      hh4(1063)=hh4(1063) + hh4(2449)
      hh4(1020)=hh4(1020) + hh4(1028) + hh4(1026) + 6.0_prec*hh4(1063)
      hh4(1020)=hh4(1020)*y
      hh4(1026)=hh4(1994)*hh4(1197)
      hh4(1026)=hh4(1026) + hh4(2323)
      hh4(1026)=hh4(1026)*hh4(5)
      hh4(1028)=hh4(1724)*hh4(1113)
      hh4(1028)=hh4(1028) + hh4(1484)
      hh4(1020)=hh4(1020) + hh4(1026) + hh4(1049) + 6.0_prec*hh4(1028)
      hh4(1020)=hh4(1020)*y
      hh4(1026)=hh4(2338)*hh4(1197)
      hh4(1026)=hh4(1026) + hh4(2333)
      hh4(1026)=hh4(1026)*hh4(5)
      hh4(1028)=hh4(1033)*hh4(1113)
      hh4(1028)=hh4(1028) + hh4(1644)
      hh4(1020)=hh4(1020) + hh4(1026) + hh4(1057) + 6.0_prec*hh4(1028)
      hh4(1020)=hh4(1020)*y
      hh4(1026)=hh4(1681)*hh4(1197)
      hh4(1026)=hh4(1026) + hh4(2337)
      hh4(1026)=hh4(1026)*hh4(5)
      hh4(1028)=hh4(1571)*hh4(1113)
      hh4(1028)=hh4(1028) + hh4(1145)
      hh4(1020)=hh4(1020) + hh4(1026) + hh4(1060) + 6.0_prec*hh4(1028)
      hh4(1020)=hh4(1035) - hh4(2360) + 2.0_prec*hh4(1020)
      hh4(1020)=hh4(1020)*hh4(1541)
      hh4(1026)=hh4(2191)*hh4(1116)
      hh4(1026)=hh4(1714) + hh4(1026) + hh4(1061)
      hh4(1028)=hh4(2677)*hh4(1116)
      hh4(1028)=hh4(1709) + hh4(1028) + hh4(1065)
      hh4(1028)=hh4(1028)*y
      hh4(1026)=hh4(1028) + 3.0_prec*hh4(1026)
      hh4(1026)=hh4(1026)*y
      hh4(1028)=hh4(2880)*hh4(1116)
      hh4(1026)=hh4(1026) + hh4(2165) + hh4(1028) - hh4(1066)
      hh4(1026)=hh4(1026)*y
      hh4(1028)=hh4(2962)*hh4(1116)
      hh4(1026)=hh4(1026) + hh4(2378) + hh4(1028) - hh4(1067)
      hh4(1026)=hh4(1026)*y
      hh4(1028)=hh4(2998)*hh4(1116)
      hh4(1026)=hh4(1026) + hh4(2385) + hh4(1028) + hh4(1068)
      hh4(1026)=hh4(1026)*y
      hh4(1028)=hh4(2236)*hh4(1116)
      hh4(1026)=hh4(1026) + hh4(2391) + hh4(1028) + hh4(1070)
      hh4(1026)=hh4(1076) + 6.0_prec*hh4(1026)
      hh4(1028)=hh4(1079) + hh4(2402)
      hh4(1028)= - hh4(2403) + 45.0_prec*hh4(1028)
      hh4(1028)=hh4(1028)*hh4(1970)
      hh4(1026)= - hh4(1028) + 15.0_prec*hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1)
      hh4(1020)=hh4(1020) - hh4(1026)
      hh4(1026)=hh4(533)*hh4(1020)
      hh4(1028)=hh4(2361)*hh4(1541)
      hh4(1033)=hh4(1711)*hh4(1)
      hh4(1028)=hh4(1028) - hh4(1033)
      hh4(1033)= - hh4(533)*hh4(1082)
      hh4(1033)=hh4(1033) + hh4(1028)
      hh4(1033)=hh4(525)*hh4(1033)
      hh4(1035)=hh4(1)*hh4(1740)
      hh4(1049)= - hh4(2043)*hh4(1541)
      hh4(1035)=hh4(1035) + hh4(1049)
      hh4(1035)=hh4(523)*hh4(1035)
      hh4(1049)=hh4(1555)*hh4(354)
      hh4(1057)=hh4(534) - hh4(533)
      hh4(1060)=hh4(1082)*hh4(1057)
      hh4(1028)=30.0_prec*hh4(1049) + hh4(1060) + hh4(1028)
      hh4(1028)=hh4(535)*hh4(1028)
      hh4(1060)=hh4(1904)*hh4(1603)
      hh4(1060)=hh4(1060) - 68.
      hh4(1060)=hh4(1060)*z
      hh4(1060)=hh4(1060) + 56.
      hh4(1060)=hh4(1060)*z
      hh4(1060)=hh4(1060) - 16.
      hh4(1060)=hh4(1113)*hh4(1060)*hh4(1887)
      hh4(1061)=hh4(1861)*hh4(1603)
      hh4(1061)=hh4(1061) - 8.
      hh4(1061)=hh4(1061)*hh4(1118)
      hh4(1063)=hh4(1887)*hh4(2433)
      hh4(1061)=hh4(1061) + 37./3.0_prec*hh4(1063)
      hh4(1061)=y*hh4(1061)
      hh4(1063)=hh4(1880)*hh4(1118)
      hh4(1061)=hh4(1063) + hh4(1061)
      hh4(1061)=y*hh4(1061)
      hh4(1063)=3.0_prec+ 56./3.0_prec*z
      hh4(1063)=hh4(1063)*z
      hh4(1063)=hh4(1063) - 52.
      hh4(1063)=hh4(1063)*z
      hh4(1063)=hh4(1063) + 28.
      hh4(1063)=hh4(1063)*z
      hh4(1063)=hh4(1063) - 2.
      hh4(1063)=hh4(1063)*hh4(1118)
      hh4(1061)=hh4(1063) + hh4(1061)
      hh4(1061)=y*hh4(1061)
      hh4(1060)=hh4(1060) + hh4(1061)
      hh4(1060)=y*hh4(1060)
      hh4(1060)=hh4(1930) + hh4(1060)
      hh4(1060)=hh4(2)*hh4(1060)*hh4(1507)
      hh4(1025)= - hh4(1026) + hh4(1033) + hh4(1035) + hh4(1025) + &
     & hh4(1028) + hh4(1060)
      hh4(1026)= - hh4(1965)*hh4(1888)
      hh4(1028)=hh4(1162)*hh4(1912)
      hh4(1033)=36.0_prec*hh4(1925)
      hh4(1035)=hh4(391)*hh4(1033)
      hh4(1026)=hh4(1035) + hh4(1026) - hh4(1028) + hh4(1259)
      hh4(1026)=hh4(1026)*hh4(1463)
      hh4(1035)=6.0_prec*hh4(357)
      hh4(1035)= - hh4(1088)*hh4(1035)
      hh4(1060)= - hh4(1811)*hh4(1775)
      hh4(1061)= - hh4(1837)*hh4(1197)
      hh4(1061)=hh4(1061) - hh4(1840)
      hh4(1061)=hh4(1061)*hh4(1485)
      hh4(1061)=hh4(1797) + hh4(1061)
      hh4(1061)=hh4(1061)*hh4(1288)
      hh4(1063)=hh4(1847)*hh4(1746)
      hh4(1061)= - hh4(1063) + hh4(1061)
      hh4(1061)=hh4(5)*hh4(1061)
      hh4(1065)= - hh4(1808)*hh4(1746)
      hh4(1061)=hh4(1065) + hh4(1061)
      hh4(1061)=hh4(1061)*hh4(1288)
      hh4(1060)=hh4(1060) + hh4(1061)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1061)=hh4(1838)*hh4(1290)
      hh4(1065)= - hh4(1834)*hh4(1165)
      hh4(1066)=hh4(1325) + 54.0_prec*hh4(1128)
      hh4(1067)= - hh4(1066)*hh4(1951)
      hh4(1068)=360.0_prec*hh4(1113)
      hh4(1068)= - hh4(2434)*hh4(1068)
      hh4(1067)=hh4(1068) + hh4(1067)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1065)=hh4(1065) + hh4(1067)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1067)=hh4(1851)*hh4(1164)
      hh4(1068)= - hh4(480)*hh4(1128)
      hh4(1065)= - hh4(1067) + 6480.0_prec*hh4(1068) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1853)
      hh4(1068)=hh4(1814)*hh4(1250)
      hh4(1070)=211.0_prec*hh4(1250)
      hh4(1068)=hh4(1068) + hh4(1070)
      hh4(1076)=243.0_prec*hh4(480)
      hh4(1079)=hh4(1782)*hh4(1076)
      hh4(1079)= - hh4(1079) + 976.0_prec*z
      hh4(1079)=2997.0_prec*hh4(2067) + 4.0_prec*hh4(1079)
      hh4(1085)=XN*hh4(1079)
      hh4(1085)=hh4(1085) - hh4(1068)
      hh4(1085)=XN*hh4(1085)
      hh4(1079)=hh4(1085) - hh4(1079)
      hh4(1079)=XN*hh4(1079)
      hh4(1068)=hh4(1079) + hh4(1068)
      hh4(1068)=hh4(1068)*hh4(1775)
      hh4(1060)=hh4(1065) + hh4(1061) + hh4(1068) + hh4(1060)
      hh4(1060)=y*hh4(1060)
      hh4(1061)=1958.0_prec*z
      hh4(1065)=hh4(1061) - 733.
      hh4(1065)=hh4(1065)*hh4(1531)
      hh4(1068)=hh4(1787)*hh4(1076)
      hh4(1079)=hh4(1862)*hh4(1814)
      hh4(1065)=hh4(1079) + hh4(1065) - hh4(1068)
      hh4(1068)=XN*hh4(1065)
      hh4(1079)=617.0_prec*hh4(1250)
      hh4(1085)=211.0_prec*XNF
      hh4(1087)=hh4(1079) - hh4(1085)
      hh4(1087)=hh4(1087)*z
      hh4(1088)=hh4(1865)*hh4(1933)
      hh4(1087)=hh4(1087) + hh4(1088)
      hh4(1068)=hh4(1068) - hh4(1087)
      hh4(1068)=XN*hh4(1068)
      hh4(1065)=hh4(1068) - hh4(1065)
      hh4(1065)=XN*hh4(1065)
      hh4(1065)=hh4(1065) + hh4(1087)
      hh4(1068)=80.0_prec*XN
      hh4(1068)=hh4(1068)*hh4(1019)
      hh4(1065)=hh4(1065)*hh4(1068)
      hh4(1087)= - hh4(1858)*hh4(1197)
      hh4(1087)=hh4(1087) - hh4(1857)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1088)=hh4(1863)*hh4(2224)
      hh4(1087)=hh4(1088) + hh4(1087)
      hh4(1087)=hh4(1087)*hh4(1288)
      hh4(1088)=hh4(1870)*hh4(1775)
      hh4(1087)=hh4(1088) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1087)= - hh4(1785) + hh4(1087)
      hh4(1087)=hh4(1087)*hh4(1288)
      hh4(1088)= - hh4(1866)*hh4(1068)
      hh4(1087)=hh4(1088) + hh4(1087)
      hh4(1087)=hh4(1087)*hh4(1288)
      hh4(1088)=hh4(1859)*hh4(1290)
      hh4(1060)=hh4(1060) + hh4(1088) + hh4(1065) + hh4(1087)
      hh4(1060)=y*hh4(1060)
      hh4(1065)= - hh4(1874)*hh4(1197)
      hh4(1065)=hh4(1065) - hh4(1877)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1065)=15.0_prec*hh4(1927) + hh4(1065)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1087)= - hh4(1884)*hh4(1746)
      hh4(1065)=hh4(1087) + hh4(1065)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1065)= - hh4(1890) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1288)
      hh4(1087)= - hh4(1910)*hh4(1775)
      hh4(1065)=hh4(1087) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1288)
      hh4(1087)= - hh4(1085) + 341.0_prec*hh4(1250)
      hh4(1087)=hh4(1087)*hh4(1404)
      hh4(1088)=hh4(1879)*hh4(1814)
      hh4(1087)=hh4(1087) + hh4(1088)
      hh4(1088)= - 733.0_prec+ 980.0_prec*z
      hh4(1088)=hh4(1088)*z
      hh4(1088)=hh4(1088) - 81.
      hh4(1088)=hh4(1088)*hh4(1170)
      hh4(1089)=hh4(1792)*hh4(1810)
      hh4(1088)=hh4(1088) - hh4(1089)
      hh4(1089)=hh4(1880)*hh4(1814)
      hh4(1088)=hh4(1089) + 2.0_prec*hh4(1088)
      hh4(1089)=XN*hh4(1088)
      hh4(1089)=hh4(1089) - hh4(1087)
      hh4(1089)=XN*hh4(1089)
      hh4(1088)=hh4(1089) - hh4(1088)
      hh4(1088)=XN*hh4(1088)
      hh4(1087)=hh4(1088) + hh4(1087)
      hh4(1087)=hh4(1087)*hh4(1775)
      hh4(1088)=hh4(1875)*hh4(1290)
      hh4(1065)=hh4(1088) + hh4(1087) + hh4(1065)
      hh4(1060)=6.0_prec*hh4(1065) + hh4(1060)
      hh4(1060)=y*hh4(1060)
      hh4(1061)=hh4(1061) - 2199.
      hh4(1061)=hh4(1061)*z
      hh4(1061)=hh4(1061) - 486.
      hh4(1061)=hh4(1061)*z
      hh4(1061)=hh4(1061) + 729.
      hh4(1061)=hh4(1061)*hh4(1531)
      hh4(1065)=hh4(1796)*hh4(1076)
      hh4(1087)=hh4(1860)*hh4(1814)
      hh4(1061)=hh4(1087) + hh4(1061) - hh4(1065)
      hh4(1065)=XN*hh4(1061)
      hh4(1087)=633.0_prec*XNF
      hh4(1079)=hh4(1079) - hh4(1087)
      hh4(1079)=hh4(1079)*hh4(1891)
      hh4(1088)=hh4(1892)*hh4(1814)
      hh4(1079)=hh4(1079) + hh4(1088)
      hh4(1065)=hh4(1065) - hh4(1079)
      hh4(1065)=XN*hh4(1065)
      hh4(1061)=hh4(1065) - hh4(1061)
      hh4(1061)=XN*hh4(1061)
      hh4(1061)=hh4(1061) + hh4(1079)
      hh4(1061)=hh4(1061)*hh4(1068)
      hh4(1065)= - hh4(1886)*hh4(1197)
      hh4(1065)=hh4(1065) - hh4(1889)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1079)=hh4(1893)*hh4(2224)
      hh4(1065)=hh4(1079) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1288)
      hh4(1079)= - hh4(1867)*hh4(1775)
      hh4(1065)=hh4(1079) + hh4(1065)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1065)= - hh4(1926) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1288)
      hh4(1079)= - hh4(1919)*hh4(1068)
      hh4(1065)=hh4(1079) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1288)
      hh4(1079)=hh4(1871)*hh4(1290)
      hh4(1060)=hh4(1060) + hh4(1079) + hh4(1061) + hh4(1065)
      hh4(1060)=y*hh4(1060)
      hh4(1061)= - hh4(1900)*hh4(1775)
      hh4(1065)= - hh4(1895)*hh4(1197)
      hh4(1065)=hh4(1065) - hh4(1901)
      hh4(1065)=hh4(1065)*hh4(1485)
      hh4(1065)=hh4(1906) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1288)
      hh4(1079)= - hh4(1909)*hh4(1746)
      hh4(1065)=hh4(1079) + hh4(1065)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1079)= - hh4(1617)*hh4(1746)
      hh4(1065)=hh4(1079) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1288)
      hh4(1061)=hh4(1061) + hh4(1065)
      hh4(1061)=hh4(1061)*hh4(1288)
      hh4(1065)=hh4(1495) - 733.
      hh4(1065)=hh4(1065)*z
      hh4(1065)=hh4(1065) - 243.
      hh4(1065)=hh4(1065)*z
      hh4(1065)=hh4(1065) + 729.
      hh4(1065)=hh4(1065)*z
      hh4(1065)=hh4(1065) - 243.
      hh4(1065)=hh4(1065)*hh4(1170)
      hh4(1076)=hh4(1897)*hh4(1076)
      hh4(1065)=hh4(1065) - hh4(1076)
      hh4(1076)=hh4(1905)*hh4(1933)
      hh4(1065)=hh4(1076) + 4.0_prec*hh4(1065)
      hh4(1076)=XN*hh4(1065)
      hh4(1079)=hh4(1814) + 211.
      hh4(1079)=hh4(1079)*hh4(1903)
      hh4(1076)=hh4(1076) + hh4(1079)
      hh4(1076)=XN*hh4(1076)
      hh4(1065)=hh4(1076) - hh4(1065)
      hh4(1065)=XN*hh4(1065)
      hh4(1065)=hh4(1065) - hh4(1079)
      hh4(1065)=hh4(1065)*hh4(1775)
      hh4(1076)=hh4(1898)*hh4(1290)
      hh4(1060)=hh4(1060) + hh4(1076) + hh4(1065) + hh4(1061)
      hh4(1060)=y*hh4(1060)
      hh4(1061)=hh4(1749)*hh4(1069)
      hh4(1065)=hh4(1113)*hh4(2434)
      hh4(1076)=hh4(1782)*hh4(1065)
      hh4(1061)=hh4(1076) + hh4(1061)
      hh4(1076)=y*hh4(2434)*hh4(2649)
      hh4(1061)=2.0_prec*hh4(1061) + hh4(1076)
      hh4(1061)=y*hh4(1061)
      hh4(1076)=hh4(1787)*hh4(1065)
      hh4(1079)=hh4(1745)*hh4(1069)
      hh4(1061)=hh4(1061) + hh4(1076) + hh4(1079)
      hh4(1061)=y*hh4(1061)
      hh4(1076)=hh4(1792)*hh4(1065)
      hh4(1079)=hh4(1754)*hh4(1069)
      hh4(1076)=hh4(1076) + hh4(1079)
      hh4(1061)=2.0_prec*hh4(1076) + hh4(1061)
      hh4(1061)=y*hh4(1061)
      hh4(1065)=hh4(1796)*hh4(1065)
      hh4(1076)=hh4(1759)*hh4(1069)
      hh4(1061)=hh4(1061) + hh4(1065) + hh4(1076)
      hh4(1061)=y*hh4(1061)
      hh4(1065)=hh4(1800)*hh4(2067)*hh4(1128)
      hh4(1076)=hh4(1767)*hh4(1069)
      hh4(1065)=hh4(1065) + hh4(1076)
      hh4(1061)=2.0_prec*hh4(1065) + hh4(1061)
      hh4(1061)=y*hh4(1061)
      hh4(1065)=hh4(1390)*hh4(1113)
      hh4(1076)= - hh4(2001)*hh4(1069)
      hh4(1061)=hh4(1061) + hh4(1065) + hh4(1076)
      hh4(1061)=216.0_prec*hh4(1061) - hh4(1340)
      hh4(1061)=hh4(355)*hh4(1061)
      hh4(1065)=hh4(1911)*hh4(1197)
      hh4(1065)=hh4(1065) + hh4(1914)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1076)=hh4(1916)*hh4(1575)
      hh4(1065)=hh4(1076) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1850)
      hh4(1065)=360.0_prec*hh4(2068) + hh4(1065)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1076)= - hh4(2014)*hh4(1165)
      hh4(1065)=hh4(1076) + hh4(1065)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1076)=hh4(1164)*hh4(1918)
      hh4(1079)=hh4(1915)*hh4(1944)
      hh4(1088)=hh4(1803)*hh4(1929)
      hh4(1079)=hh4(1088) + 2.0_prec*hh4(1079)
      hh4(1079)= - hh4(1165)*hh4(1079)*hh4(1031)
      hh4(1065)=hh4(1076) + hh4(1079) + hh4(1065)
      hh4(1060)=90.0_prec*hh4(1061) + 27.0_prec*hh4(1065) + hh4(1060)
      hh4(1061)= - hh4(1964)*hh4(1888)
      hh4(1028)=hh4(1061) + hh4(1028) + hh4(1259)
      hh4(1061)=360.0_prec*hh4(391)
      hh4(1028)=hh4(1028)*hh4(1061)
      hh4(1065)= - hh4(1932) + hh4(1912)
      hh4(1076)= - hh4(391)*hh4(2018)
      hh4(1065)=hh4(1076) + 2.0_prec*hh4(1065) + hh4(2020)
      hh4(1065)=hh4(1065)*hh4(1527)
      hh4(1033)=hh4(1033)*hh4(2062)
      hh4(1076)=hh4(1033) - hh4(1259)
      hh4(1079)= - hh4(1925)*hh4(2065)
      hh4(1076)=10.0_prec*hh4(1076) + hh4(1079)
      hh4(1076)=hh4(1076)*hh4(1888)
      hh4(1079)=hh4(380)*hh4(1938)
      hh4(1026)=hh4(1035) + hh4(1065) - 77760.0_prec*hh4(1079) + hh4(1026) + &
     & hh4(1028) + 4.0_prec*hh4(1060) + hh4(1076)
      hh4(1026)=hh4(1002)*hh4(1026)
      hh4(1028)= - hh4(3089)*hh4(1302)
      hh4(1035)= - hh4(1066)*hh4(5)**5
      hh4(1060)= - hh4(3118)*hh4(2565)
      hh4(1028)=hh4(1028) + hh4(1060) + hh4(1035) - hh4(1067)
      hh4(1028)=hh4(1028)*hh4(1853)
      hh4(1035)= - hh4(2753)*hh4(3117)
      hh4(1060)= - hh4(2087)*hh4(1917)
      hh4(1060)=hh4(1060) - hh4(2089)
      hh4(1060)=hh4(1060)*hh4(1485)
      hh4(1060)= - hh4(1797) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1063)= - hh4(3107)*hh4(1746)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2648) + 1304.0_prec*hh4(1841)
      hh4(1063)=hh4(1063)*XN
      hh4(1063)=hh4(1063) - 1304.0_prec*z
      hh4(1063)=hh4(1063)*XN
      hh4(1063)=hh4(1063) + hh4(2648)
      hh4(1065)=hh4(1063)*hh4(1775)
      hh4(1060)=hh4(1065) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1065)= - hh4(2090)*hh4(1290)
      hh4(1066)=3240.0_prec*hh4(9)
      hh4(1067)= - hh4(2558)*hh4(1066)
      hh4(1076)=hh4(1070) - 3904.0_prec*hh4(1841)
      hh4(1076)=XN*hh4(1076)
      hh4(1076)=3904.0_prec*z + hh4(1076)
      hh4(1076)=XN*hh4(1076)
      hh4(1070)= - hh4(1070) + hh4(1076)
      hh4(1070)=hh4(1070)*hh4(1775)
      hh4(1028)=hh4(1028) + hh4(1035) + hh4(1067) + hh4(1065) + &
     & hh4(1070) + hh4(1060)
      hh4(1028)=y*hh4(1028)
      hh4(1035)= - hh4(2632)*hh4(1523)
      hh4(1060)= - hh4(2092)*hh4(1197)
      hh4(1060)=hh4(1060) - hh4(2095)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1065)= - hh4(2096)*hh4(1415)
      hh4(1060)=hh4(1065) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1065)=hh4(2102)*hh4(1746)
      hh4(1060)=hh4(1065) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1065)=hh4(2631)*hh4(1746)
      hh4(1060)= - hh4(1065) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1067)=80.0_prec*hh4(2609)
      hh4(1070)=hh4(1067)*hh4(1841)
      hh4(1076)=hh4(1431)*z
      hh4(1070)=hh4(1070) + hh4(1076)
      hh4(1070)=hh4(1070)*XN
      hh4(1067)=hh4(1067)*z
      hh4(1067)=hh4(1070) - hh4(1067)
      hh4(1067)=hh4(1067)*XN
      hh4(1067)=hh4(1067) - hh4(1076)
      hh4(1070)=hh4(1067)*hh4(1775)
      hh4(1060)=hh4(1070) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1070)=hh4(2098)*hh4(1290)
      hh4(1076)= - hh4(2097)*hh4(1066)
      hh4(1079)=hh4(1430) + hh4(1087)
      hh4(1079)=hh4(1079)*z
      hh4(1088)=hh4(1432) - 1707.
      hh4(1089)=8.0_prec*hh4(1841)
      hh4(1094)= - hh4(1088)*hh4(1089)
      hh4(1094)= - hh4(1079) + hh4(1094)
      hh4(1094)=XN*hh4(1094)
      hh4(1088)=hh4(1088)*hh4(1473)
      hh4(1088)=hh4(1088) + hh4(1094)
      hh4(1088)=XN*hh4(1088)
      hh4(1079)=hh4(1079) + hh4(1088)
      hh4(1079)=hh4(1079)*hh4(1775)
      hh4(1028)=hh4(1028) + hh4(1035) + hh4(1076) + hh4(1070) + &
     & hh4(1079) + hh4(1060)
      hh4(1028)=y*hh4(1028)
      hh4(1035)= - hh4(2810)*hh4(1523)
      hh4(1060)= - hh4(2106)*hh4(2166)
      hh4(1060)=hh4(1060) - hh4(2112)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1070)= - hh4(2114)*hh4(1415)
      hh4(1060)=hh4(1070) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1070)=hh4(2119)*hh4(1746)
      hh4(1060)=hh4(1070) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1070)=hh4(2882)*hh4(1746)
      hh4(1060)=hh4(1070) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1076)=hh4(2849)*hh4(3101)
      hh4(1079)=hh4(2846)*z
      hh4(1076)=hh4(1076) + hh4(1079)
      hh4(1076)=hh4(1076)*XN
      hh4(1088)=hh4(2849)*hh4(1531)
      hh4(1076)=hh4(1076) - hh4(1088)
      hh4(1076)=hh4(1076)*XN
      hh4(1076)=hh4(1076) - hh4(1079)
      hh4(1079)= - hh4(1076)*hh4(1775)
      hh4(1060)=hh4(1079) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1079)= - hh4(2117)*hh4(1290)
      hh4(1088)= - hh4(2116)*hh4(1066)
      hh4(1094)= - 390.0_prec*hh4(1250) + 569.0_prec*XNF
      hh4(1094)=hh4(1094)*z
      hh4(1094)=hh4(1094) + hh4(1085)
      hh4(1094)=hh4(1094)*z
      hh4(1098)=hh4(2143) + 1195.
      hh4(1098)=hh4(1098)*z
      hh4(1098)=hh4(1098) - 1705.
      hh4(1100)=hh4(1098)*hh4(3101)
      hh4(1100)=hh4(1094) + hh4(1100)
      hh4(1100)=XN*hh4(1100)
      hh4(1098)= - hh4(1098)*hh4(1531)
      hh4(1098)=hh4(1098) + hh4(1100)
      hh4(1098)=XN*hh4(1098)
      hh4(1094)= - hh4(1094) + hh4(1098)
      hh4(1094)=hh4(1094)*hh4(1775)
      hh4(1035)=hh4(1035) + hh4(1088) + hh4(1079) + hh4(1094) + &
     & hh4(1060)
      hh4(1028)=2.0_prec*hh4(1035) + hh4(1028)
      hh4(1028)=y*hh4(1028)
      hh4(1035)= - hh4(2209)*hh4(1523)
      hh4(1060)= - hh4(2122)*hh4(1197)
      hh4(1060)=hh4(1060) - hh4(2126)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1079)= - hh4(2129)*hh4(2224)
      hh4(1060)=hh4(1079) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1079)= - hh4(2134)*hh4(1775)
      hh4(1060)=hh4(1079) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1079)=hh4(2873)*hh4(1775)
      hh4(1060)=hh4(1079) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1088)=hh4(2951)*hh4(3101)
      hh4(1094)=hh4(2926)*z
      hh4(1088)=hh4(1088) + hh4(1094)
      hh4(1088)=hh4(1088)*XN
      hh4(1098)=hh4(2951)*hh4(1531)
      hh4(1088)=hh4(1088) - hh4(1098)
      hh4(1088)=hh4(1088)*XN
      hh4(1088)=hh4(1088) - hh4(1094)
      hh4(1094)= - hh4(1088)*hh4(1068)
      hh4(1060)=hh4(1094) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1094)= - hh4(2131)*hh4(1290)
      hh4(1098)= - hh4(2130)*hh4(1066)
      hh4(1100)=hh4(1085) + 195.0_prec*hh4(2132)
      hh4(1100)=hh4(1100)*z
      hh4(1105)=hh4(2109) - 75.
      hh4(1064)=hh4(1105)*hh4(1064)
      hh4(1064)=hh4(1064) + 241.
      hh4(1105)=hh4(1064)*hh4(1089)
      hh4(1105)=hh4(1100) + hh4(1105)
      hh4(1105)=XN*hh4(1105)
      hh4(1064)= - hh4(1064)*hh4(1473)
      hh4(1064)=hh4(1064) + hh4(1105)
      hh4(1064)=XN*hh4(1064)
      hh4(1064)= - hh4(1100) + hh4(1064)
      hh4(1064)=hh4(1064)*hh4(1068)
      hh4(1028)=hh4(1028) + hh4(1035) + hh4(1098) + hh4(1094) + &
     & hh4(1064) + hh4(1060)
      hh4(1028)=y*hh4(1028)
      hh4(1035)=hh4(3007)*hh4(3117)
      hh4(1060)=hh4(2138)*hh4(1197)
      hh4(1060)=hh4(1060) + hh4(2142)
      hh4(1060)=hh4(1060)*hh4(1485)
      hh4(1064)=hh4(2145)*hh4(1415)
      hh4(1060)=hh4(1064) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1068)=hh4(2148)*hh4(1746)
      hh4(1060)=hh4(1068) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1068)= - hh4(3002)*hh4(1746)
      hh4(1060)=hh4(1068) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1068)=hh4(1832)*hh4(1089)
      hh4(1094)=hh4(2986)*z
      hh4(1068)=hh4(1068) - hh4(1094)
      hh4(1068)=hh4(1068)*XN
      hh4(1098)=hh4(1832)*hh4(1473)
      hh4(1068)=hh4(1068) - hh4(1098)
      hh4(1068)=hh4(1068)*XN
      hh4(1068)=hh4(1068) + hh4(1094)
      hh4(1094)=hh4(1068)*hh4(1775)
      hh4(1060)=hh4(1094) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1094)=hh4(2147)*hh4(1290)
      hh4(1098)=hh4(2146)*hh4(1066)
      hh4(1100)= - 390.0_prec*hh4(1252) + 991.0_prec*XNF
      hh4(1100)=hh4(1100)*hh4(1170)
      hh4(1087)=hh4(1100) - hh4(1087)
      hh4(1087)=hh4(1087)*z
      hh4(1100)=16.0_prec*hh4(1841)
      hh4(1105)= - hh4(1832)*hh4(1100)
      hh4(1105)=hh4(1087) + hh4(1105)
      hh4(1105)=XN*hh4(1105)
      hh4(1106)=hh4(1832)*hh4(2608)
      hh4(1105)=hh4(1106) + hh4(1105)
      hh4(1105)=XN*hh4(1105)
      hh4(1087)= - hh4(1087) + hh4(1105)
      hh4(1087)=hh4(1087)*hh4(1775)
      hh4(1028)=hh4(1028) + hh4(1035) + hh4(1098) + hh4(1094) + &
     & hh4(1087) + hh4(1060)
      hh4(1028)=y*hh4(1028)
      hh4(1035)= - hh4(1382)*hh4(1523)
      hh4(1060)= - hh4(1034)*hh4(2166)
      hh4(1060)=hh4(1060) - hh4(1073)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1087)= - hh4(2115)*hh4(1415)
      hh4(1060)=hh4(1087) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1087)= - hh4(2155)*hh4(1746)
      hh4(1060)=hh4(1087) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1087)=hh4(1423)*hh4(1746)
      hh4(1060)=hh4(1087) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1089)=hh4(2156)*hh4(1089)
      hh4(1094)=hh4(1433)*z
      hh4(1089)=hh4(1089) + hh4(1094)
      hh4(1089)=hh4(1089)*XN
      hh4(1098)=hh4(2156)*hh4(1473)
      hh4(1089)=hh4(1089) - hh4(1098)
      hh4(1089)=hh4(1089)*XN
      hh4(1089)=hh4(1089) - hh4(1094)
      hh4(1094)= - hh4(1089)*hh4(1775)
      hh4(1060)=hh4(1094) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1094)= - hh4(2154)*hh4(1290)
      hh4(1066)= - hh4(2152)*hh4(1066)
      hh4(1098)= - hh4(1438) + 390.0_prec*hh4(1341)
      hh4(1098)=hh4(1098)*z
      hh4(1085)=hh4(1098) + hh4(1085)
      hh4(1085)=hh4(1085)*z
      hh4(1098)=hh4(2156)*hh4(1100)
      hh4(1098)=hh4(1085) + hh4(1098)
      hh4(1098)=XN*hh4(1098)
      hh4(1100)= - hh4(2156)*hh4(2608)
      hh4(1098)=hh4(1100) + hh4(1098)
      hh4(1098)=XN*hh4(1098)
      hh4(1085)= - hh4(1085) + hh4(1098)
      hh4(1085)=hh4(1085)*hh4(1775)
      hh4(1028)=hh4(1028) + hh4(1035) + hh4(1066) + hh4(1094) + &
     & hh4(1085) + hh4(1060)
      hh4(1035)= - hh4(2087)*hh4(2259)
      hh4(1035)=hh4(1035) - hh4(2089)
      hh4(1035)=hh4(1035)*hh4(1288)
      hh4(1035)= - hh4(1797) + hh4(1035)
      hh4(1035)=hh4(5)*hh4(1035)
      hh4(1035)=hh4(1804) + hh4(1035)
      hh4(1035)=hh4(1035)*hh4(1288)
      hh4(1060)= - hh4(3107)*hh4(2224)
      hh4(1035)=hh4(1060) + hh4(1035)
      hh4(1035)=hh4(1035)*hh4(1288)
      hh4(1060)= - hh4(2558)*hh4(1489)
      hh4(1063)=hh4(1063)*hh4(2224)
      hh4(1035)=hh4(1060) + hh4(1063) + hh4(1035)
      hh4(1060)= - hh4(1823)*hh4(2467)
      hh4(1060)=hh4(1060) - hh4(1826)
      hh4(1060)=hh4(1060)*hh4(1853)
      hh4(1035)=2.0_prec*hh4(1035) + hh4(1060)
      hh4(1035)=y*hh4(1035)
      hh4(1060)= - hh4(2092)*hh4(1978)
      hh4(1060)=hh4(1060) - hh4(2095)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2096)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1063)=hh4(2102)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1060)= - hh4(1065) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2097)*hh4(1359)
      hh4(1065)=hh4(1067)*hh4(1746)
      hh4(1035)=hh4(1035) + hh4(1063) + hh4(1065) + hh4(1060)
      hh4(1035)=y*hh4(1035)
      hh4(1060)= - hh4(2106)*hh4(2468)
      hh4(1060)=hh4(1060) - hh4(2112)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2114)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1063)=hh4(2119)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1060)=hh4(1070) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2116)*hh4(1359)
      hh4(1065)= - hh4(1076)*hh4(1746)
      hh4(1060)=hh4(1063) + hh4(1065) + hh4(1060)
      hh4(1035)=2.0_prec*hh4(1060) + hh4(1035)
      hh4(1035)=y*hh4(1035)
      hh4(1060)= - hh4(2122)*hh4(1978)
      hh4(1060)=hh4(1060) - hh4(2126)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2129)*hh4(1746)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1063)= - hh4(2134)*hh4(1746)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1060)=hh4(1079) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2130)*hh4(1359)
      hh4(1065)= - hh4(1088)*hh4(1775)
      hh4(1035)=hh4(1035) + hh4(1063) + hh4(1065) + hh4(1060)
      hh4(1035)=y*hh4(1035)
      hh4(1060)=hh4(2138)*hh4(1978)
      hh4(1060)=hh4(1060) + hh4(2142)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1060)=hh4(1064) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1063)=hh4(2148)*hh4(1415)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(3002)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)=hh4(2146)*hh4(1489)
      hh4(1064)=hh4(1068)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1064) + hh4(1060)
      hh4(1035)=2.0_prec*hh4(1060) + hh4(1035)
      hh4(1035)=y*hh4(1035)
      hh4(1060)= - hh4(1034)*hh4(2468)
      hh4(1060)=hh4(1060) - hh4(1073)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2115)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1063)= - hh4(2155)*hh4(2224)
      hh4(1060)=hh4(1063) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1060)=hh4(1087) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1288)
      hh4(1063)= - hh4(2152)*hh4(1359)
      hh4(1064)= - hh4(1089)*hh4(1746)
      hh4(1035)=hh4(1035) + hh4(1063) + hh4(1064) + hh4(1060)
      hh4(1060)=hh4(2158)*hh4(2065)
      hh4(1060)=20.0_prec*hh4(2016) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1888)
      hh4(1035)=4.0_prec*hh4(1035) + hh4(1060)
      hh4(1035)=hh4(6)*hh4(1035)
      hh4(1060)=hh4(2558)*hh4(2184)
      hh4(1060)=hh4(1060) + hh4(2753)
      hh4(1021)=hh4(1021)*hh4(2565)
      hh4(1021)=hh4(1021) + hh4(3089)
      hh4(1021)=hh4(1021)*hh4(2256)
      hh4(1021)=2.0_prec*hh4(1060) + hh4(1021)
      hh4(1021)=y*hh4(1021)
      hh4(1060)=36.0_prec*hh4(7)
      hh4(1063)=hh4(2097)*hh4(1060)
      hh4(1021)=hh4(1021) + hh4(1063) + hh4(2632)
      hh4(1021)=y*hh4(1021)
      hh4(1063)=hh4(2116)*hh4(1060)
      hh4(1063)=hh4(1063) + hh4(2810)
      hh4(1021)=2.0_prec*hh4(1063) + hh4(1021)
      hh4(1021)=y*hh4(1021)
      hh4(1063)=hh4(2130)*hh4(1060)
      hh4(1021)=hh4(1021) + hh4(1063) + hh4(2209)
      hh4(1021)=y*hh4(1021)
      hh4(1063)= - hh4(2146)*hh4(2184)
      hh4(1063)=hh4(1063) - hh4(3007)
      hh4(1021)=2.0_prec*hh4(1063) + hh4(1021)
      hh4(1021)=y*hh4(1021)
      hh4(1060)=hh4(2152)*hh4(1060)
      hh4(1021)=hh4(1021) + hh4(1060) + hh4(1382)
      hh4(1060)=y*hh4(1408)
      hh4(1060)=hh4(1060) + hh4(2097)
      hh4(1060)=y*hh4(1060)
      hh4(1060)=hh4(1060) + 2.0_prec*hh4(2116)
      hh4(1060)=y*hh4(1060)
      hh4(1060)=hh4(1060) + hh4(2130)
      hh4(1060)=y*hh4(1060)
      hh4(1060)=hh4(1060) - hh4(2146)
      hh4(1060)=y*hh4(1060)
      hh4(1060)=hh4(1060) + hh4(2152)
      hh4(1060)=hh4(1060)*hh4(2065)
      hh4(1021)=10.0_prec*hh4(1021) + hh4(1060)
      hh4(1021)=hh4(1021)*hh4(1888)
      hh4(1060)=hh4(10)*hh4(2158)
      hh4(1021)=6.0_prec*hh4(1035) - 77760.0_prec*hh4(1060) + 4.0_prec*hh4(1028) + &
     & hh4(1021)
      hh4(1021)=hh4(4)*hh4(1021)
      hh4(1021)=hh4(1021) + hh4(1026)
      hh4(1026)=hh4(2730) + hh4(2141)
      hh4(1028)= - hh4(2794) + hh4(1026) - hh4(2128) - hh4(1075)
      hh4(1028)=hh4(1028)*hh4(2769)
      hh4(1035)=hh4(366) + 2.
      hh4(1035)=hh4(1035)*hh4(1039)
      hh4(1035)=hh4(1035) - hh4(2305)
      hh4(1060)=hh4(1035)*hh4(1393)
      hh4(1063)=hh4(1631) + hh4(1325)
      hh4(1063)=hh4(5)*hh4(1063)
      hh4(1060)=hh4(1060) + hh4(1063)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1063)=30.0_prec*hh4(1019)
      hh4(1064)=hh4(2311)*hh4(1063)
      hh4(1060)=hh4(1064) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1064)=hh4(2750) + hh4(2125)
      hh4(1064)=hh4(1064)*hh4(1128)
      hh4(1064)=hh4(1064) - hh4(2118)
      hh4(1060)=60.0_prec*hh4(1064) + hh4(1060)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1064)=hh4(1035)*hh4(1019)
      hh4(1064)=hh4(1064) + hh4(1581)
      hh4(1064)=hh4(1064)*hh4(1226)
      hh4(1065)=hh4(1936)*hh4(2178)
      hh4(1066)=hh4(1365)*hh4(1995)
      hh4(1067)= - hh4(1332)*hh4(2366)
      hh4(1068)=60.0_prec*hh4(1464)
      hh4(1068)=hh4(1128)*hh4(1068)
      hh4(1028)=hh4(1067) + hh4(1066) + hh4(1064) + 60.0_prec*hh4(1028) + &
     & hh4(1060) + hh4(1065) + hh4(1068)
      hh4(1028)=y*hh4(1028)
      hh4(1060)=hh4(2346)*hh4(1163)
      hh4(1060)=hh4(1533) + hh4(1060)
      hh4(1060)=hh4(1060)*hh4(1039)
      hh4(1060)=hh4(1060) - hh4(1544)
      hh4(1064)=hh4(1060)*hh4(1393)
      hh4(1065)=hh4(2736)*hh4(1031)
      hh4(1066)=hh4(1065)*hh4(1978)
      hh4(1066)=hh4(1066) + hh4(1695)
      hh4(1066)=hh4(5)*hh4(1066)
      hh4(1064)=hh4(1064) + hh4(1066)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1066)=90.0_prec*hh4(1019)
      hh4(1067)=hh4(2303)*hh4(1066)
      hh4(1064)=hh4(1067) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1067)=hh4(1091) - hh4(2094)
      hh4(1067)=hh4(1067)*hh4(1128)
      hh4(1067)=hh4(1067) - hh4(2033)
      hh4(1064)=180.0_prec*hh4(1067) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1067)=hh4(1060)*hh4(1019)
      hh4(1068)=hh4(1065)*hh4(1116)
      hh4(1068)=hh4(1068) + hh4(1695)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1068)=hh4(1067) + hh4(1068)
      hh4(1068)=hh4(1068)*hh4(1226)
      hh4(1070)=hh4(2228) - hh4(2249)
      hh4(1070)=hh4(2352)*hh4(1070)
      hh4(1075)=hh4(2796)*hh4(1026)
      hh4(1076)=hh4(2167) - hh4(2581)
      hh4(1076)=3.0_prec*hh4(1076) + hh4(2073) + hh4(2695)
      hh4(1076)=hh4(1163)*hh4(1076)
      hh4(1076)=hh4(1182) + hh4(1076)
      hh4(1076)=hh4(1076)*hh4(1031)
      hh4(1075)= - hh4(1516) + hh4(1076) + hh4(1075)
      hh4(1075)=hh4(1075)*hh4(1113)
      hh4(1076)=hh4(1694)*hh4(1995)
      hh4(1079)= - hh4(1946)*hh4(2366)
      hh4(1085)=hh4(1113)*hh4(632)
      hh4(1085)=hh4(2663) - hh4(1085)
      hh4(1087)= - 180.0_prec*hh4(1085)
      hh4(1087)=hh4(1199)*hh4(1087)
      hh4(1028)=hh4(1028) + hh4(1079) + hh4(1076) + hh4(1068) + 60.0_prec*&
     & hh4(1075) + hh4(1064) + hh4(1070) + hh4(1087)
      hh4(1028)=y*hh4(1028)
      hh4(1064)=hh4(1574) + hh4(2200)
      hh4(1064)=hh4(1064)*hh4(1039)
      hh4(1064)=hh4(1064) - hh4(2313)
      hh4(1068)=hh4(1064)*hh4(2211)
      hh4(1070)=hh4(1791)*hh4(1031)
      hh4(1075)=hh4(1070)*hh4(1113)
      hh4(1076)=hh4(1075) + hh4(1083)
      hh4(1076)=hh4(5)*hh4(1076)
      hh4(1068)=hh4(1068) + hh4(1076)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1068)=hh4(2322) + hh4(1068)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1076)=hh4(1014)*hh4(565)
      hh4(1076)=hh4(1076) - hh4(1476)
      hh4(1076)= - hh4(2915) - hh4(2032) - hh4(1477) + 5.0_prec*hh4(1076)
      hh4(1076)= - hh4(1076)*hh4(1039)
      hh4(1076)=hh4(1076) - hh4(2486)
      hh4(1076)=hh4(1076)*hh4(1019)
      hh4(1079)= - hh4(2924)*hh4(1138)
      hh4(1076)=hh4(1076) + hh4(1079)
      hh4(1068)=12.0_prec*hh4(1076) + hh4(1068)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1076)=hh4(1064)*hh4(1019)
      hh4(1079)=hh4(1070)*hh4(1116)
      hh4(1079)=hh4(1079) + hh4(1690)
      hh4(1079)=hh4(5)*hh4(1079)
      hh4(1076)=hh4(1076) + hh4(1079)
      hh4(1076)=hh4(1076)*hh4(2761)
      hh4(1079)=hh4(2354)*hh4(2003)
      hh4(1014)=hh4(2199)*hh4(1014)
      hh4(1014)=hh4(1014) + hh4(1462) - hh4(1092)
      hh4(1014)= - hh4(1014)*hh4(1031)
      hh4(1083)= - hh4(1114)*hh4(2318)
      hh4(1014)= - hh4(1213) + hh4(1014) + hh4(1083)
      hh4(1014)=hh4(1014)*hh4(1113)
      hh4(1083)=hh4(1689)*hh4(1781)
      hh4(1087)= - hh4(1817)*hh4(2007)
      hh4(1085)= - 60.0_prec*hh4(1085)
      hh4(1088)=hh4(1114)*hh4(1085)
      hh4(1014)=hh4(1087) + hh4(1083) + hh4(1076) + 12.0_prec*hh4(1014) + &
     & hh4(1068) + hh4(1079) + hh4(1088)
      hh4(1014)=5.0_prec*hh4(1014) + hh4(1028)
      hh4(1014)=y*hh4(1014)
      hh4(1028)=hh4(1580) + hh4(2193)
      hh4(1028)=hh4(1028)*hh4(1039)
      hh4(1028)=hh4(1028) - hh4(2324)
      hh4(1068)=hh4(1028)*hh4(2211)
      hh4(1076)=hh4(2107)*hh4(1031)
      hh4(1079)=hh4(1076)*hh4(1113)
      hh4(1083)=hh4(1079) + hh4(1139)
      hh4(1083)=hh4(5)*hh4(1083)
      hh4(1068)=hh4(1068) + hh4(1083)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1068)=hh4(2332) + hh4(1068)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1083)=hh4(1239)*hh4(565)
      hh4(1083)=hh4(1083) - hh4(1292)
      hh4(1087)=hh4(1239)*hh4(2914)
      hh4(1083)= - hh4(1087) - hh4(1519) - hh4(1494) + 5.0_prec*hh4(1083)
      hh4(1083)= - hh4(1083)*hh4(1039)
      hh4(1083)=hh4(1083) - hh4(2328)
      hh4(1083)=hh4(1083)*hh4(1019)
      hh4(1087)= - hh4(2924)*hh4(1445)
      hh4(1083)=hh4(1083) + hh4(1087)
      hh4(1068)=12.0_prec*hh4(1083) + hh4(1068)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1083)=hh4(1028)*hh4(1019)
      hh4(1087)=hh4(1076)*hh4(1116)
      hh4(1087)=hh4(1087) + hh4(1699)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1083)=hh4(1083) + hh4(1087)
      hh4(1083)=hh4(1083)*hh4(2761)
      hh4(1087)=hh4(2356)*hh4(2003)
      hh4(1088)=hh4(2199)*hh4(1239)
      hh4(1088)=hh4(1088) + hh4(1497) - hh4(1558)
      hh4(1088)= - hh4(1088)*hh4(1031)
      hh4(1089)= - hh4(1399)*hh4(2318)
      hh4(1088)= - hh4(1434) + hh4(1088) + hh4(1089)
      hh4(1088)=hh4(1088)*hh4(1113)
      hh4(1089)=hh4(1698)*hh4(1781)
      hh4(1091)= - hh4(1948)*hh4(2007)
      hh4(1092)=hh4(1399)*hh4(1085)
      hh4(1068)=hh4(1091) + hh4(1089) + hh4(1083) + 12.0_prec*hh4(1088) + &
     & hh4(1068) + hh4(1087) + hh4(1092)
      hh4(1014)=5.0_prec*hh4(1068) + hh4(1014)
      hh4(1014)=y*hh4(1014)
      hh4(1068)=hh4(1449) + hh4(1143)
      hh4(1068)=hh4(1068)*hh4(1039)
      hh4(1068)=hh4(1068) - hh4(2415)
      hh4(1068)=hh4(1068)*hh4(1019)
      hh4(1068)=hh4(1068) - hh4(1635)
      hh4(1083)=hh4(1908)*hh4(1031)
      hh4(1087)=hh4(1083)*hh4(1978)
      hh4(1087)=hh4(1087) + hh4(1703)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1088)=hh4(2582) + hh4(2232)
      hh4(1088)=hh4(1088)*hh4(1039)
      hh4(1088)=hh4(1088) - hh4(2336)
      hh4(1089)=hh4(1088)*hh4(1393)
      hh4(1087)=hh4(1089) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1089)=hh4(2340)*hh4(1063)
      hh4(1087)=hh4(1089) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1068)=60.0_prec*hh4(1068) + hh4(1087)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1087)=hh4(2357)*hh4(2178)
      hh4(1089)=hh4(1821) - hh4(2180)
      hh4(1089)=hh4(1089)*hh4(1615)
      hh4(1089)=hh4(1089) + hh4(1512) - hh4(1554)
      hh4(1089)= - hh4(1089)*hh4(1031)
      hh4(1091)=hh4(1626)*hh4(1026)
      hh4(1089)= - hh4(1392) + hh4(1089) + hh4(1091)
      hh4(1089)=hh4(1089)*hh4(1113)
      hh4(1091)=hh4(1083)*hh4(1116)
      hh4(1091)=hh4(1091) + hh4(1703)
      hh4(1091)=hh4(5)*hh4(1091)
      hh4(1092)=hh4(1088)*hh4(1019)
      hh4(1091)=hh4(1092) + hh4(1091)
      hh4(1091)=hh4(1091)*hh4(1226)
      hh4(1092)=hh4(1702)*hh4(1995)
      hh4(1094)= - hh4(1950)*hh4(2366)
      hh4(1098)=hh4(1626)*hh4(1085)
      hh4(1014)=hh4(1014) + hh4(1094) + hh4(1092) + hh4(1091) + 60.0_prec*&
     & hh4(1089) + hh4(1068) + hh4(1087) + hh4(1098)
      hh4(1014)=y*hh4(1014)
      hh4(1063)=hh4(2348)*hh4(1063)
      hh4(1068)=hh4(1762)*hh4(1031)
      hh4(1087)=hh4(1068)*hh4(1978)
      hh4(1087)=hh4(1087) + hh4(1707)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1089)=hh4(1236) + hh4(2225)
      hh4(1089)=hh4(1089)*hh4(1039)
      hh4(1089)=hh4(1089) - hh4(2344)
      hh4(1091)=hh4(1089)*hh4(1393)
      hh4(1087)=hh4(1091) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1063)=hh4(1063) + hh4(1087)
      hh4(1063)=hh4(5)*hh4(1063)
      hh4(1087)=hh4(1388) - hh4(1090)
      hh4(1087)= - hh4(1087)*hh4(1039)
      hh4(1087)=hh4(1087) - hh4(2006)
      hh4(1087)=hh4(1087)*hh4(1019)
      hh4(1087)=hh4(1087) - hh4(1133)
      hh4(1063)=60.0_prec*hh4(1087) + hh4(1063)
      hh4(1063)=hh4(5)*hh4(1063)
      hh4(1087)=hh4(2359)*hh4(2178)
      hh4(1026)=hh4(1663)*hh4(1026)
      hh4(1090)=hh4(2699) + hh4(1301)
      hh4(1090)=hh4(1090)*hh4(1653)
      hh4(1090)=hh4(1090) - hh4(1232)
      hh4(1090)= - hh4(1090)*hh4(1031)
      hh4(1026)= - hh4(1321) + hh4(1090) + hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1113)
      hh4(1090)=hh4(1068)*hh4(1116)
      hh4(1090)=hh4(1090) + hh4(1707)
      hh4(1090)=hh4(5)*hh4(1090)
      hh4(1091)=hh4(1089)*hh4(1019)
      hh4(1090)=hh4(1091) + hh4(1090)
      hh4(1090)=hh4(1090)*hh4(1226)
      hh4(1091)=hh4(1706)*hh4(1995)
      hh4(1092)= - hh4(1952)*hh4(2366)
      hh4(1085)=hh4(1663)*hh4(1085)
      hh4(1014)=hh4(1014) + hh4(1092) + hh4(1091) + hh4(1090) + 60.0_prec*&
     & hh4(1026) + hh4(1063) + hh4(1087) + hh4(1085)
      hh4(1014)=2.0_prec*hh4(1014) + hh4(1293)
      hh4(1026)=hh4(1065)*hh4(1113)
      hh4(1063)= - hh4(1026) - hh4(1183)
      hh4(1063)=hh4(5)*hh4(1063)
      hh4(1063)= - hh4(1067) + hh4(1063)
      hh4(1063)=hh4(5)*hh4(1063)
      hh4(1067)= - hh4(2303)*hh4(2775)
      hh4(1085)= - hh4(505)*hh4(1974)
      hh4(1063)=hh4(1085) - hh4(1308) + hh4(1067) + hh4(1063)
      hh4(1067)= - hh4(1035)*hh4(2775)
      hh4(1067)=hh4(1067) - hh4(2565)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1085)= - hh4(2311)*hh4(2775)
      hh4(1087)= - hh4(505)*hh4(1331)
      hh4(1067)=hh4(1087) - hh4(1336) + hh4(1085) + hh4(1067)
      hh4(1067)=y*hh4(1067)
      hh4(1063)=3.0_prec*hh4(1063) + hh4(1067)
      hh4(1063)=y*hh4(1063)
      hh4(1067)= - hh4(1064)*hh4(2775)
      hh4(1085)= - hh4(1070)*hh4(1126)
      hh4(1085)=hh4(1085) - hh4(1690)
      hh4(1085)=hh4(5)*hh4(1085)
      hh4(1067)=hh4(1067) + hh4(1085)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1085)= - hh4(2320)*hh4(2775)
      hh4(1087)= - hh4(505)*hh4(2475)
      hh4(1063)=hh4(1063) + hh4(1087) - hh4(1806) + hh4(1085) + &
     & hh4(1067)
      hh4(1063)=y*hh4(1063)
      hh4(1067)= - hh4(1028)*hh4(2775)
      hh4(1085)= - hh4(1076)*hh4(1126)
      hh4(1085)=hh4(1085) - hh4(1699)
      hh4(1085)=hh4(5)*hh4(1085)
      hh4(1067)=hh4(1067) + hh4(1085)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1085)= - hh4(2330)*hh4(2775)
      hh4(1087)= - hh4(505)*hh4(2469)
      hh4(1063)=hh4(1063) + hh4(1087) - hh4(1960) + hh4(1085) + &
     & hh4(1067)
      hh4(1063)=y*hh4(1063)
      hh4(1067)= - hh4(1083)*hh4(1126)
      hh4(1067)=hh4(1067) - hh4(1703)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1085)= - hh4(1088)*hh4(2775)
      hh4(1067)=hh4(1085) + hh4(1067)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1085)= - hh4(2340)*hh4(2775)
      hh4(1087)= - hh4(505)*hh4(1626)*hh4(1126)
      hh4(1063)=hh4(1063) + hh4(1087) - hh4(1971) + hh4(1085) + &
     & hh4(1067)
      hh4(1063)=y*hh4(1063)
      hh4(1067)= - hh4(2348)*hh4(2775)
      hh4(1085)= - hh4(1068)*hh4(1126)
      hh4(1085)=hh4(1085) - hh4(1707)
      hh4(1085)=hh4(5)*hh4(1085)
      hh4(1087)= - hh4(1089)*hh4(2775)
      hh4(1085)=hh4(1087) + hh4(1085)
      hh4(1085)=hh4(5)*hh4(1085)
      hh4(1087)= - hh4(505)*hh4(2358)
      hh4(1063)=hh4(1063) + hh4(1087) - hh4(1975) + hh4(1067) + &
     & hh4(1085)
      hh4(1063)=2.0_prec*hh4(1063) - hh4(1973)
      hh4(1067)= - y*hh4(1364)
      hh4(1026)=hh4(1067) - hh4(1026) - hh4(1695)
      hh4(1026)=y*hh4(1026)
      hh4(1026)=hh4(1026) - hh4(1075) - hh4(1690)
      hh4(1026)=y*hh4(1026)
      hh4(1026)=hh4(1026) - hh4(1079) - hh4(1699)
      hh4(1026)=y*hh4(1026)
      hh4(1067)= - hh4(1083)*hh4(1113)
      hh4(1026)=hh4(1026) + hh4(1067) - hh4(1703)
      hh4(1026)=y*hh4(1026)
      hh4(1067)= - hh4(1068)*hh4(1113)
      hh4(1026)=hh4(1026) + hh4(1067) - hh4(1707)
      hh4(1026)=2.0_prec*hh4(1026) - hh4(1981)
      hh4(1026)=hh4(1026)*hh4(1253)
      hh4(1026)=20.0_prec*hh4(1063) + hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1812)
      hh4(1063)=hh4(1937)*hh4(1649)
      hh4(1067)=hh4(654) + hh4(637) + hh4(1482)
      hh4(1067)=hh4(1269)*hh4(1067)
      hh4(1014)=12.0_prec*hh4(1014) + hh4(1026) + hh4(1067) + hh4(1063) - &
     & hh4(1167)
      hh4(1014)=hh4(1014)*hh4(1270)
      hh4(1026)=hh4(2595)*hh4(1039)
      hh4(1063)=hh4(2189)*hh4(2304)
      hh4(1026)=hh4(1026) - hh4(1063)
      hh4(1063)= - hh4(1026)*hh4(1468)
      hh4(1067)= - hh4(2189)*hh4(1467)
      hh4(1067)=hh4(1067) - hh4(2376)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1075)= - hh4(2614)*hh4(1453)
      hh4(1067)=hh4(1075) + hh4(1067)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1063)=hh4(1063) + hh4(1067)
      hh4(1063)=hh4(5)*hh4(1063)
      hh4(1067)= - hh4(2615)*hh4(1296)
      hh4(1075)=hh4(1031)*hh4(2409)
      hh4(1079)=hh4(1669)*hh4(1075)
      hh4(1085)= - hh4(2189)*hh4(1658)
      hh4(1063)=hh4(1085) + hh4(1067) + hh4(1079) + hh4(1063)
      hh4(1067)=hh4(2669)*hh4(1453)
      hh4(1079)= - hh4(2179)*hh4(1467)
      hh4(1079)=hh4(1079) - hh4(2381)
      hh4(1079)=hh4(5)*hh4(1079)
      hh4(1067)=hh4(1067) + hh4(1079)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1079)=hh4(2589)*hh4(1039)
      hh4(1085)=hh4(2179)*hh4(2304)
      hh4(1079)=hh4(1079) - hh4(1085)
      hh4(1085)= - hh4(1079)*hh4(1468)
      hh4(1067)=hh4(1085) + hh4(1067)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1075)= - hh4(1684)*hh4(1075)
      hh4(1085)= - hh4(2697)*hh4(1296)
      hh4(1087)= - hh4(2179)*hh4(1658)
      hh4(1067)=hh4(1087) + hh4(1085) + hh4(1075) + hh4(1067)
      hh4(1075)=hh4(2399)*hh4(2784)
      hh4(1067)=30.0_prec*hh4(1067) + hh4(1075) - hh4(1286)
      hh4(1067)=y*hh4(1067)
      hh4(1075)= - hh4(1537)*hh4(2821)
      hh4(1063)=hh4(1067) + 90.0_prec*hh4(1063) + hh4(1075) - hh4(1187)
      hh4(1063)=y*hh4(1063)
      hh4(1067)= - hh4(2855)*hh4(1453)
      hh4(1075)= - hh4(2163)*hh4(1246)
      hh4(1075)=hh4(1075) + hh4(2213)
      hh4(1075)=hh4(5)*hh4(1075)
      hh4(1067)=hh4(1067) + hh4(1075)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1075)=hh4(2843)*hh4(1039)
      hh4(1075)=hh4(1075) - hh4(2896)
      hh4(1085)= - hh4(1075)*hh4(1468)
      hh4(1067)=hh4(1085) + hh4(1067)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1085)= - hh4(1493)*hh4(1039)
      hh4(1087)= - hh4(2362)*hh4(2175)
      hh4(1085)=hh4(1085) + hh4(1087)
      hh4(1085)=hh4(1085)*hh4(1468)
      hh4(1087)= - hh4(1280)*hh4(1296)
      hh4(1090)=hh4(2207)*hh4(1572)
      hh4(1067)=hh4(1090) + hh4(1087) + hh4(1085) + hh4(1067)
      hh4(1085)=hh4(1551)*hh4(2821)
      hh4(1063)=hh4(1063) + 30.0_prec*hh4(1067) + hh4(1085) - hh4(1291)
      hh4(1063)=y*hh4(1063)
      hh4(1067)= - hh4(2221)*hh4(1453)
      hh4(1085)= - hh4(2227)*hh4(1246)
      hh4(1085)=hh4(1085) + hh4(2379)
      hh4(1085)=hh4(5)*hh4(1085)
      hh4(1067)=hh4(1067) + hh4(1085)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1085)=hh4(2841)*hh4(1039)
      hh4(1085)=hh4(1085) - hh4(2890)
      hh4(1087)= - hh4(1085)*hh4(1468)
      hh4(1067)=hh4(1087) + hh4(1067)
      hh4(1067)=hh4(5)*hh4(1067)
      hh4(1087)= - hh4(1426)*hh4(1296)
      hh4(1090)= - hh4(1687)*hh4(1039)
      hh4(1091)= - hh4(2382)*hh4(2317)
      hh4(1090)=hh4(1090) + hh4(1091)
      hh4(1090)=hh4(1090)*hh4(1468)
      hh4(1091)=hh4(2223)*hh4(1572)
      hh4(1067)=hh4(1091) + hh4(1087) + hh4(1090) + hh4(1067)
      hh4(1087)=hh4(1313)*hh4(2821)
      hh4(1063)=hh4(1063) + 30.0_prec*hh4(1067) + hh4(1087) - hh4(1123)
      hh4(1063)=y*hh4(1063)
      hh4(1067)= - hh4(1509)*hh4(1039)
      hh4(1087)= - hh4(2387)*hh4(2175)
      hh4(1067)=hh4(1067) + hh4(1087)
      hh4(1067)=hh4(1067)*hh4(1468)
      hh4(1087)= - hh4(2243)*hh4(1246)
      hh4(1087)=hh4(1087) - hh4(2386)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1090)=hh4(2994)*hh4(1453)
      hh4(1087)=hh4(1090) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1090)=hh4(2984)*hh4(1039)
      hh4(1091)=hh4(2243)*hh4(2296)
      hh4(1090)=hh4(1090) - hh4(1091)
      hh4(1091)= - hh4(1090)*hh4(1468)
      hh4(1087)=hh4(1091) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1091)= - hh4(1487)*hh4(1296)
      hh4(1092)= - hh4(2238)*hh4(1658)
      hh4(1067)=hh4(1092) + hh4(1091) + hh4(1067) + hh4(1087)
      hh4(1087)=hh4(2401)*hh4(2784)
      hh4(1063)=hh4(1063) + 30.0_prec*hh4(1067) + hh4(1087) - hh4(1241)
      hh4(1063)=y*hh4(1063)
      hh4(1067)=hh4(1522)*hh4(1039)
      hh4(1087)=hh4(2245)*hh4(2350)
      hh4(1067)=hh4(1067) - hh4(1087)
      hh4(1087)= - hh4(1067)*hh4(1468)
      hh4(1091)= - hh4(1589) - hh4(2390)
      hh4(1091)=hh4(5)*hh4(1091)
      hh4(1092)=hh4(2824)*hh4(1453)
      hh4(1091)=hh4(1092) + hh4(1091)
      hh4(1091)=hh4(5)*hh4(1091)
      hh4(1087)=hh4(1087) + hh4(1091)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1039)=hh4(1403)*hh4(1039)
      hh4(1039)=hh4(1039) + hh4(2247)
      hh4(1039)=hh4(1039)*hh4(1468)
      hh4(1091)= - hh4(2463)*hh4(1296)
      hh4(1092)= - hh4(2245)*hh4(1658)
      hh4(1039)=hh4(1092) + hh4(1091) + hh4(1039) + hh4(1087)
      hh4(1087)=hh4(1728)*hh4(2784)
      hh4(1039)=hh4(1063) + 30.0_prec*hh4(1039) + hh4(1087) - hh4(1097)
      hh4(1063)=hh4(1639) + 405.0_prec*hh4(1409)
      hh4(1087)=hh4(1386) + hh4(1063)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1091)=45.0_prec*hh4(1019)
      hh4(1091)=hh4(3122)*hh4(1091)
      hh4(1091)=hh4(1091) + hh4(1469)
      hh4(1087)=2.0_prec*hh4(1091) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1091)=hh4(1205)*hh4(1066)
      hh4(1087)=hh4(1091) + hh4(1087) + hh4(1478)
      hh4(1091)=hh4(2272)*hh4(2693)
      hh4(1091)=hh4(1091) + hh4(1752)
      hh4(1092)=9.0_prec*hh4(1091) + hh4(1525)
      hh4(1092)=hh4(5)*hh4(1092)
      hh4(1094)=hh4(3077)*hh4(2785)
      hh4(1094)=hh4(1094) + hh4(1720)
      hh4(1092)=6.0_prec*hh4(1094) + hh4(1092)
      hh4(1092)=hh4(5)*hh4(1092)
      hh4(1094)=hh4(1505)*hh4(1066)
      hh4(1092)=hh4(1094) + hh4(1092) + hh4(1524)
      hh4(1092)=y*hh4(1092)
      hh4(1087)=3.0_prec*hh4(1087) + hh4(1092)
      hh4(1087)=y*hh4(1087)
      hh4(1092)=hh4(2271)*hh4(2468)
      hh4(1092)=hh4(1092) - hh4(1732)
      hh4(1094)= - 3.0_prec*hh4(1092) - hh4(1552)
      hh4(1094)=hh4(5)*hh4(1094)
      hh4(1097)=hh4(2885)*hh4(2785)
      hh4(1097)=hh4(1097) + hh4(1559)
      hh4(1094)=6.0_prec*hh4(1097) + hh4(1094)
      hh4(1094)=hh4(5)*hh4(1094)
      hh4(1097)=hh4(1526)*hh4(1066)
      hh4(1087)=hh4(1087) + hh4(1097) + hh4(1094) - hh4(1546)
      hh4(1087)=y*hh4(1087)
      hh4(1094)=hh4(2279)*hh4(2468)
      hh4(1094)=hh4(1094) - hh4(1734)
      hh4(1097)= - 3.0_prec*hh4(1094) - hh4(1561)
      hh4(1097)=hh4(5)*hh4(1097)
      hh4(1098)=hh4(1947)*hh4(2785)
      hh4(1098)=hh4(1098) + hh4(1563)
      hh4(1097)=6.0_prec*hh4(1098) + hh4(1097)
      hh4(1097)=hh4(5)*hh4(1097)
      hh4(1098)=hh4(1547)*hh4(1066)
      hh4(1087)=hh4(1087) + hh4(1098) + hh4(1097) - hh4(1560)
      hh4(1087)=y*hh4(1087)
      hh4(1097)=hh4(2283)*hh4(2468)
      hh4(1097)=hh4(1097) - hh4(1736)
      hh4(1098)= - 3.0_prec*hh4(1097) - hh4(1545)
      hh4(1098)=hh4(5)*hh4(1098)
      hh4(1100)=hh4(2548)*hh4(2785)
      hh4(1100)=hh4(1100) - hh4(1568)
      hh4(1098)=6.0_prec*hh4(1100) + hh4(1098)
      hh4(1098)=hh4(5)*hh4(1098)
      hh4(1100)=hh4(1564)*hh4(1066)
      hh4(1087)=hh4(1087) + hh4(1100) + hh4(1098) + hh4(1355)
      hh4(1087)=y*hh4(1087)
      hh4(1098)=hh4(2287)*hh4(2693)
      hh4(1098)=hh4(1098) - hh4(1738)
      hh4(1100)= - 3.0_prec*hh4(1098) - hh4(1562)
      hh4(1100)=hh4(5)*hh4(1100)
      hh4(1105)=hh4(2701)*hh4(2785)
      hh4(1105)=hh4(1105) + hh4(1579)
      hh4(1100)=6.0_prec*hh4(1105) + hh4(1100)
      hh4(1100)=hh4(5)*hh4(1100)
      hh4(1024)=hh4(1024)*hh4(1066)
      hh4(1024)=hh4(1087) + hh4(1024) + hh4(1100) + hh4(1172)
      hh4(1065)= - hh4(1065)*hh4(1717)
      hh4(1065)= - hh4(1789) + hh4(1065)
      hh4(1065)=2.0_prec*hh4(1065) - hh4(1503)
      hh4(1065)=hh4(5)*hh4(1065)
      hh4(1066)= - hh4(1783)*hh4(1113)
      hh4(1066)=hh4(1066) - hh4(1720)
      hh4(1066)=6.0_prec*hh4(1066) - hh4(1520)
      hh4(1066)=hh4(1066)*hh4(1485)
      hh4(1035)= - hh4(1035)*hh4(3041)
      hh4(1035)=hh4(1066) + hh4(1035) + hh4(1466)
      hh4(1035)=y*hh4(1035)
      hh4(1060)= - hh4(1060)*hh4(1540)
      hh4(1060)= - hh4(1809) + hh4(1060)
      hh4(1035)=hh4(1035) + 2.0_prec*hh4(1060) + hh4(1065)
      hh4(1035)=y*hh4(1035)
      hh4(1060)= - hh4(1793)*hh4(1126)
      hh4(1065)= - hh4(1070)*hh4(1713)
      hh4(1060)=hh4(1060) + hh4(1065)
      hh4(1060)=2.0_prec*hh4(1060) - hh4(1538)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1064)= - hh4(1064)*hh4(1540)
      hh4(1060)=hh4(1060) - hh4(1774) + hh4(1064)
      hh4(1035)=2.0_prec*hh4(1060) + hh4(1035)
      hh4(1035)=y*hh4(1035)
      hh4(1060)= - hh4(1076)*hh4(1717)
      hh4(1060)= - hh4(1798) + hh4(1060)
      hh4(1060)=2.0_prec*hh4(1060) - hh4(1543)
      hh4(1060)=hh4(5)*hh4(1060)
      hh4(1028)= - hh4(1028)*hh4(1540)
      hh4(1028)= - hh4(1592) + hh4(1028)
      hh4(1028)=hh4(1035) + 2.0_prec*hh4(1028) + hh4(1060)
      hh4(1028)=y*hh4(1028)
      hh4(1035)= - hh4(1765)*hh4(1126)
      hh4(1060)= - hh4(1083)*hh4(1713)
      hh4(1035)=hh4(1035) + hh4(1060)
      hh4(1035)=2.0_prec*hh4(1035) - hh4(1465)
      hh4(1035)=hh4(1035)*hh4(1485)
      hh4(1060)= - hh4(1088)*hh4(3041)
      hh4(1028)=hh4(1028) + hh4(1035) - hh4(1621) + hh4(1060)
      hh4(1028)=y*hh4(1028)
      hh4(1035)= - hh4(1068)*hh4(1717)
      hh4(1035)= - hh4(1805) + hh4(1035)
      hh4(1035)=2.0_prec*hh4(1035) - hh4(1532)
      hh4(1035)=hh4(5)*hh4(1035)
      hh4(1060)= - hh4(1089)*hh4(1540)
      hh4(1060)= - hh4(1251) + hh4(1060)
      hh4(1028)= - hh4(1496) + hh4(1028) + 2.0_prec*hh4(1060) + hh4(1035)
      hh4(1028)=2.0_prec*hh4(1028) + hh4(1084)
      hh4(1028)=hh4(1028)*hh4(1970)
      hh4(1035)= - 3.0_prec*hh4(1091) - hh4(1525)
      hh4(1035)=y*hh4(1035)
      hh4(1035)=hh4(1035) - hh4(1366) - hh4(1063)
      hh4(1035)=y*hh4(1035)
      hh4(1035)=hh4(1035) + hh4(1552) + hh4(1092)
      hh4(1035)=y*hh4(1035)
      hh4(1035)=hh4(1035) + hh4(1561) + hh4(1094)
      hh4(1035)=y*hh4(1035)
      hh4(1035)=hh4(1035) + hh4(1545) + hh4(1097)
      hh4(1035)=y*hh4(1035)
      hh4(1035)=hh4(1035) + hh4(1328) + hh4(1098)
      hh4(1035)=hh4(1035)*hh4(1812)
      hh4(1024)=hh4(1028) + 2.0_prec*hh4(1024) + hh4(1035)
      hh4(1024)=hh4(1024)*hh4(1807)
      hh4(1028)= - 30.0_prec*hh4(1701) + hh4(1556)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=hh4(1028) + 90.0_prec*hh4(1715) + hh4(1439)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=hh4(1028) + 30.0_prec*hh4(1716) + hh4(1344)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=hh4(1028) + 30.0_prec*hh4(1718) + hh4(1219)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=hh4(1028) - 30.0_prec*hh4(1721) + hh4(1200)
      hh4(1028)=y*hh4(1028)
      hh4(1028)=hh4(1028) - 30.0_prec*hh4(1722) + hh4(1335)
      hh4(1028)=4.0_prec*hh4(1028) + hh4(1255)
      hh4(1028)=hh4(1028)*hh4(1812)
      hh4(1035)=hh4(2101)*hh4(1638)
      hh4(1024)=hh4(1024) + 4.0_prec*hh4(1039) + hh4(1028) + hh4(1035) - &
     & hh4(1260)
      hh4(1024)=hh4(1)*hh4(1024)
      hh4(1028)= - hh4(533)*hh4(1593)
      hh4(1035)=hh4(1974) + hh4(1183)
      hh4(1035)=2.0_prec*hh4(1035) + hh4(1982)
      hh4(1035)=y*hh4(1035)
      hh4(1039)=hh4(1031)*hh4(1273)
      hh4(1060)=hh4(1039)*hh4(1113)
      hh4(1035)=hh4(1035) + hh4(1060) + hh4(1375)
      hh4(1035)=y*hh4(1035)
      hh4(1060)=hh4(1031)*hh4(1357)
      hh4(1063)=hh4(1060)*hh4(1113)
      hh4(1063)=hh4(1063) + hh4(1139)
      hh4(1035)=2.0_prec*hh4(1063) + hh4(1035)
      hh4(1035)=y*hh4(1035)
      hh4(1035)=hh4(1035) + hh4(2164)
      hh4(1035)=hh4(1035)*hh4(1598)
      hh4(1014)=hh4(1028) + hh4(1035) + hh4(1014) + hh4(1024) - &
     & hh4(1377)
      hh4(1014)=hh4(357)*hh4(1014)
      hh4(1024)= - 4.0_prec*hh4(1074) - hh4(1371)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1024)= - 12.0_prec*hh4(1119) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1028)=24.0_prec*hh4(1041)
      hh4(1024)= - hh4(1028) + hh4(1024)
      hh4(1024)=hh4(5)*hh4(1024)
      hh4(1035)=hh4(1116)*hh4(161)
      hh4(1063)=hh4(1035)*hh4(1101)
      hh4(1064)= - hh4(239)*hh4(1127)
      hh4(1064)=hh4(1064) + hh4(1063)
      hh4(1065)= - hh4(1383)*hh4(1296)
      hh4(1024)=hh4(1065) + 24.0_prec*hh4(1064) + hh4(1024)
      hh4(1024)=hh4(19)*hh4(1024)
      hh4(1064)= - 4.0_prec*hh4(1173) - hh4(1184)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1064)= - 12.0_prec*hh4(1169) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1065)=24.0_prec*hh4(1294)
      hh4(1064)= - hh4(1065) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1066)=hh4(1188)*hh4(1214)
      hh4(1068)= - hh4(239)*hh4(1208)
      hh4(1068)=hh4(1068) - hh4(1066)
      hh4(1070)= - hh4(1233)*hh4(1296)
      hh4(1064)=hh4(1070) + 24.0_prec*hh4(1068) + hh4(1064)
      hh4(1064)=hh4(1064)*hh4(1174)
      hh4(1068)= - 4.0_prec*hh4(1136) - hh4(1166)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1068)= - 12.0_prec*hh4(1320) + hh4(1068)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1070)=24.0_prec*hh4(1134)
      hh4(1068)= - hh4(1070) + hh4(1068)
      hh4(1068)=hh4(5)*hh4(1068)
      hh4(1076)= - hh4(1323)*hh4(1296)
      hh4(1083)=2.0_prec*hh4(1318)
      hh4(1084)= - hh4(239)*hh4(1128)
      hh4(1084)=hh4(1084) - hh4(1083)
      hh4(1068)=hh4(1076) + 24.0_prec*hh4(1084) + hh4(1068)
      hh4(1068)=hh4(1068)*hh4(2029)
      hh4(1064)=hh4(1064) + hh4(1068)
      hh4(1064)=y*hh4(1064)
      hh4(1024)=hh4(1024) + hh4(1064)
      hh4(1024)=y*hh4(1024)
      hh4(1064)= - 4.0_prec*hh4(1142) - hh4(1378)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1064)= - 12.0_prec*hh4(1037) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1068)=24.0_prec*hh4(1451)
      hh4(1064)= - hh4(1068) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1076)=hh4(1095)*hh4(1214)
      hh4(1084)= - hh4(239)*hh4(1445)
      hh4(1084)=hh4(1084) - hh4(1076)
      hh4(1087)= - hh4(1448)*hh4(1296)
      hh4(1064)=hh4(1087) + 24.0_prec*hh4(1084) + hh4(1064)
      hh4(1064)=hh4(1064)*hh4(1174)
      hh4(1024)=hh4(1064) + hh4(1024)
      hh4(1024)=y*hh4(1024)
      hh4(1064)= - 4.0_prec*hh4(1036) - hh4(2427)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1064)= - 12.0_prec*hh4(1023) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1084)=24.0_prec*hh4(1124)
      hh4(1064)= - hh4(1084) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1035)=hh4(1035)*hh4(1034)
      hh4(1087)= - hh4(239)*hh4(1096)
      hh4(1087)=hh4(1087) - hh4(1035)
      hh4(1088)= - hh4(2429)*hh4(1296)
      hh4(1064)=hh4(1088) + 24.0_prec*hh4(1087) + hh4(1064)
      hh4(1064)=hh4(19)*hh4(1064)
      hh4(1024)=hh4(1064) + hh4(1024)
      hh4(1064)=hh4(1059)*hh4(1253)
      hh4(1055)=60.0_prec*hh4(1055) + hh4(1064)
      hh4(1055)=hh4(1055)*hh4(1812)
      hh4(1064)=3.0_prec*hh4(1173) + hh4(1184)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1064)=hh4(1311) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1087)=hh4(1189)*hh4(1307)
      hh4(1064)=hh4(1087) + 6.0_prec*hh4(1294) + hh4(1064)
      hh4(1064)=hh4(1064)*hh4(2072)
      hh4(1087)=3.0_prec*hh4(1136) + hh4(1166)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1087)=hh4(1324) + hh4(1087)
      hh4(1087)=hh4(5)*hh4(1087)
      hh4(1088)=hh4(1209)*hh4(1307)
      hh4(1087)=hh4(1088) + 6.0_prec*hh4(1134) + hh4(1087)
      hh4(1087)=hh4(1087)*hh4(2442)
      hh4(1064)=hh4(1064) + hh4(1087)
      hh4(1064)=y*hh4(1064)
      hh4(1069)=hh4(1102)*hh4(1069)
      hh4(1069)=hh4(1069) + hh4(1074)
      hh4(1069)=hh4(5)*hh4(1069)
      hh4(1069)=hh4(1121) + hh4(1069)
      hh4(1069)=hh4(5)*hh4(1069)
      hh4(1074)=hh4(1102)*hh4(1307)
      hh4(1041)=hh4(1074) + 2.0_prec*hh4(1041) + hh4(1069)
      hh4(1041)=hh4(1041)*hh4(2258)
      hh4(1041)=hh4(1041) + hh4(1064)
      hh4(1041)=y*hh4(1041)
      hh4(1064)=3.0_prec*hh4(1142) + hh4(1378)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1064)=hh4(1437) + hh4(1064)
      hh4(1064)=hh4(5)*hh4(1064)
      hh4(1069)=hh4(1107)*hh4(1307)
      hh4(1064)=hh4(1069) + 6.0_prec*hh4(1451) + hh4(1064)
      hh4(1064)=hh4(1064)*hh4(2072)
      hh4(1041)=hh4(1064) + hh4(1041)
      hh4(1041)=y*hh4(1041)
      hh4(1036)=3.0_prec*hh4(1036) + hh4(2427)
      hh4(1036)=hh4(5)*hh4(1036)
      hh4(1036)=hh4(1795) + hh4(1036)
      hh4(1036)=hh4(5)*hh4(1036)
      hh4(1053)=hh4(1053)*hh4(1307)
      hh4(1036)=hh4(1053) + 6.0_prec*hh4(1124) + hh4(1036)
      hh4(1036)=hh4(350)*hh4(1036)
      hh4(1036)=hh4(1036) + hh4(1041)
      hh4(1041)= - hh4(1131)*hh4(1812)
      hh4(1053)=hh4(163)*hh4(2261)
      hh4(1036)=12.0_prec*hh4(1053) + 2.0_prec*hh4(1036) + hh4(1041)
      hh4(1036)=hh4(1)*hh4(1036)
      hh4(1041)= - y*hh4(1345)
      hh4(1041)= - 2.0_prec*hh4(1190) + hh4(1041)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=hh4(1041) - hh4(1372)
      hh4(1041)=y*hh4(1041)
      hh4(1041)= - 2.0_prec*hh4(1115) + hh4(1041)
      hh4(1041)=y*hh4(1041)
      hh4(1029)=hh4(1041) - hh4(1029)
      hh4(1041)=y*hh4(1323)
      hh4(1041)=2.0_prec*hh4(1233) + hh4(1041)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=hh4(1041) + hh4(1383)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=2.0_prec*hh4(1448) + hh4(1041)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=hh4(1041) + hh4(2429)
      hh4(1053)= - hh4(1)*hh4(1052)
      hh4(1041)=2.0_prec*hh4(1041) + hh4(1053)
      hh4(1041)=hh4(1041)*hh4(1958)
      hh4(1052)=hh4(1052)*hh4(1812)
      hh4(1029)=hh4(1041) + 6.0_prec*hh4(1029) + hh4(1052)
      hh4(1029)=hh4(1029)*hh4(2371)
      hh4(1041)= - hh4(2150)*hh4(1304)
      hh4(1024)=2.0_prec*hh4(1029) + 30.0_prec*hh4(1036) + hh4(1041) + 60.0_prec*&
     & hh4(1024) + hh4(1055)
      hh4(1024)=hh4(26)*hh4(1024)
      hh4(1029)=hh4(1454)*hh4(5)
      hh4(1036)=hh4(2614)*hh4(2298)
      hh4(1029)=hh4(1036) + hh4(1029)
      hh4(1029)=hh4(1029)*hh4(5)
      hh4(1026)=hh4(1026)*hh4(2298)
      hh4(1026)=hh4(1029) + hh4(1026) + hh4(1570)
      hh4(1029)=hh4(2669)*hh4(2298)
      hh4(1036)=hh4(1573)*hh4(5)
      hh4(1029)=hh4(1029) - hh4(1036)
      hh4(1029)=hh4(1029)*hh4(5)
      hh4(1036)=hh4(1079)*hh4(2298)
      hh4(1029)=hh4(1029) - hh4(1036) - hh4(1582)
      hh4(1029)=hh4(1029)*y
      hh4(1026)= - hh4(1029) + 3.0_prec*hh4(1026)
      hh4(1026)=hh4(1026)*y
      hh4(1029)=hh4(2855)*hh4(2298)
      hh4(1029)=hh4(1029) + hh4(1577)
      hh4(1029)=hh4(1029)*hh4(5)
      hh4(1036)=hh4(1075)*hh4(2298)
      hh4(1026)=hh4(1026) + hh4(1029) + hh4(1036) - hh4(1584)
      hh4(1026)=hh4(1026)*y
      hh4(1029)=hh4(2221)*hh4(2298)
      hh4(1029)=hh4(1029) + hh4(1583)
      hh4(1029)=hh4(1029)*hh4(5)
      hh4(1036)=hh4(1085)*hh4(2298)
      hh4(1026)=hh4(1026) + hh4(1029) + hh4(1036) - hh4(1586)
      hh4(1026)=hh4(1026)*y
      hh4(1029)=hh4(2994)*hh4(2298)
      hh4(1029)=hh4(1029) - hh4(1585)
      hh4(1029)=hh4(1029)*hh4(5)
      hh4(1036)=hh4(1090)*hh4(2298)
      hh4(1026)=hh4(1026) - hh4(1029) + hh4(1036) + hh4(1588)
      hh4(1026)=hh4(1026)*y
      hh4(1029)=hh4(2824)*hh4(2298)
      hh4(1029)=hh4(1029) - hh4(1587)
      hh4(1029)=hh4(1029)*hh4(5)
      hh4(1036)=hh4(1067)*hh4(2298)
      hh4(1026)=hh4(1026) - hh4(1029) + hh4(1036) + hh4(1591)
      hh4(1026)= - hh4(1590) + 2.0_prec*hh4(1026)
      hh4(1029)=hh4(3113)*y
      hh4(1029)=hh4(1029) + hh4(3129)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(2916)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(2066)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(2655)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(2705)
      hh4(1029)= - hh4(1521) + 6.0_prec*hh4(1029)
      hh4(1029)= - hh4(1442) + 15.0_prec*hh4(1029)
      hh4(1029)=hh4(1029)*hh4(1)
      hh4(1026)= - hh4(1029) + 30.0_prec*hh4(1026)
      hh4(1026)=hh4(1026)*hh4(1970)
      hh4(1029)=hh4(1656)*y
      hh4(1029)=hh4(1029) + 3.0_prec*hh4(2290)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(2483)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(1606)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(2374)
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(1664)
      hh4(1036)=hh4(1086) + 60.0_prec*hh4(1529)
      hh4(1036)=hh4(1036)*hh4(1812)
      hh4(1041)=hh4(574) - hh4(1638)
      hh4(1041)=hh4(1269)*hh4(1041)
      hh4(1029)= - hh4(1036) + 60.0_prec*hh4(1029) + hh4(1041)
      hh4(1029)=hh4(1029)*hh4(659)
      hh4(1026)=hh4(1026) - hh4(1029) - hh4(1539)
      hh4(1029)=720.0_prec*hh4(1612)
      hh4(1036)= - hh4(533)*hh4(1029)
      hh4(1036)=hh4(1036) - hh4(1026)
      hh4(1036)=hh4(358)*hh4(1036)
      hh4(1024)=hh4(1036) + hh4(1024)
      hh4(1033)= - hh4(1033) - hh4(1536)
      hh4(1036)=hh4(2012)*hh4(1061)
      hh4(1041)= - hh4(1839)*hh4(1984)
      hh4(1041)=hh4(1967) + hh4(1041)
      hh4(1041)=hh4(1463)*hh4(1041)
      hh4(1052)=hh4(375)*hh4(1876)
      hh4(1053)=hh4(381)*hh4(1839)
      hh4(1052)=hh4(1052) + hh4(1053)
      hh4(1053)=hh4(1839)*hh4(2062)
      hh4(1053)= - 6.0_prec*hh4(1053) - hh4(1925)
      hh4(1051)=20.0_prec*hh4(1053) + hh4(1051)
      hh4(1051)=hh4(1051)*hh4(1888)
      hh4(1033)=hh4(1041) + hh4(1036) + 20.0_prec*hh4(1033) + hh4(1051) - &
     & 4320.0_prec*hh4(1052)
      hh4(1033)=hh4(2022)*hh4(1033)
      hh4(1036)= - hh4(357)*hh4(1600)
      hh4(1033)=hh4(1036) + hh4(1033)
      hh4(1033)=hh4(1005)*hh4(1033)
      hh4(1036)=hh4(19)*hh4(1180)
      hh4(1036)= - 27.0_prec*hh4(1044) + hh4(1036)
      hh4(1041)=hh4(19)*hh4(2038)
      hh4(1041)= - 27.0_prec*hh4(1054) + hh4(1041)
      hh4(1041)=y*hh4(1041)
      hh4(1036)=2.0_prec*hh4(1036) + hh4(1041)
      hh4(1036)=y*hh4(1036)
      hh4(1041)=hh4(19)*hh4(1149)
      hh4(1030)=hh4(1036) + 27.0_prec*hh4(1030) + hh4(1041)
      hh4(1030)=y*hh4(1030)
      hh4(1036)=hh4(19)*hh4(1278)
      hh4(1036)=27.0_prec*hh4(1043) + hh4(1036)
      hh4(1030)=2.0_prec*hh4(1036) + hh4(1030)
      hh4(1030)=y*hh4(1030)
      hh4(1036)=hh4(4)*hh4(2158)
      hh4(1036)=hh4(1045) - hh4(1036)
      hh4(1041)=hh4(1004)*hh4(1093)
      hh4(1043)=hh4(1659)*hh4(6)
      hh4(1044)=hh4(19)*hh4(1418)
      hh4(1030)=hh4(1043) + hh4(1041) + hh4(1030) + hh4(1044) + 27.0_prec*&
     & hh4(1036)
      hh4(1036)=hh4(1611)*hh4(1113)
      hh4(1041)=hh4(18)*hh4(1127)
      hh4(1036)=hh4(1036) + hh4(1041)
      hh4(1041)= - hh4(2258)*hh4(1128)
      hh4(1036)=hh4(1041) + 18.0_prec*hh4(1036) - 1./5.0_prec*hh4(1829)
      hh4(1041)=hh4(2169)*hh4(2166)
      hh4(1044)=hh4(2182)*hh4(2433)
      hh4(1041)=162.0_prec*hh4(1044) + hh4(1041) - 1./5.0_prec*hh4(1510)
      hh4(1041)=y*hh4(1041)
      hh4(1036)=3.0_prec*hh4(1036) + hh4(1041)
      hh4(1036)=y*hh4(1036)
      hh4(1041)=hh4(18)*hh4(2907)
      hh4(1041)=hh4(2248) + hh4(1041)
      hh4(1044)= - hh4(350)*hh4(2375)
      hh4(1036)=hh4(1036) + hh4(1044) + 18.0_prec*hh4(1041) - hh4(1569)
      hh4(1036)=y*hh4(1036)
      hh4(1041)=hh4(2124)*hh4(1113)
      hh4(1044)=hh4(18)*hh4(1565)
      hh4(1041)=hh4(1041) + hh4(1044)
      hh4(1044)= - hh4(1399)*hh4(1828)
      hh4(1045)= - hh4(2263)*hh4(2987)
      hh4(1036)=hh4(1036) + hh4(1045) + 18.0_prec*hh4(1041) + hh4(1044)
      hh4(1036)=y*hh4(1036)
      hh4(1041)=hh4(18)*hh4(1472)*hh4(2166)
      hh4(1041)= - hh4(2257) + hh4(1041)
      hh4(1044)= - hh4(350)*hh4(2907)
      hh4(1045)=hh4(1031)*hh4(1828)
      hh4(1051)= - 2.0_prec+ 3./5.0_prec*z
      hh4(1051)=hh4(1051)*z
      hh4(1051)=hh4(1051) + 3.
      hh4(1051)=hh4(1051)*z
      hh4(1051)=hh4(1051) - 2.
      hh4(1051)=hh4(1051)*z
      hh4(1051)=hh4(1051) + 3./5.
      hh4(1051)= - hh4(1051)*hh4(1045)
      hh4(1036)=hh4(1036) + hh4(1044) + 18.0_prec*hh4(1041) + hh4(1051)
      hh4(1036)=y*hh4(1036)
      hh4(1041)= - hh4(2226)*hh4(1113)
      hh4(1044)=hh4(18)*hh4(2445)*hh4(1284)
      hh4(1041)=hh4(1041) + hh4(1044)
      hh4(1044)= - hh4(1048) - hh4(1229)
      hh4(1044)=y*hh4(1044)
      hh4(1048)= - hh4(2479)*hh4(1116)
      hh4(1044)=hh4(1048) + hh4(1044)
      hh4(1044)=y*hh4(1044)
      hh4(1048)= - hh4(2481)*hh4(1116)
      hh4(1044)=hh4(1048) + hh4(1044)
      hh4(1044)=y*hh4(1044)
      hh4(1048)= - hh4(2505)*hh4(1116)
      hh4(1044)=hh4(1048) + hh4(1044)
      hh4(1044)=y*hh4(1044)
      hh4(1048)= - hh4(2516)*hh4(1116)
      hh4(1044)=hh4(1048) + hh4(1044)
      hh4(1044)=y*hh4(1044)
      hh4(1048)= - hh4(2528)*hh4(1113)
      hh4(1044)=hh4(1048) + hh4(1044)
      hh4(1044)=y*hh4(1044)
      hh4(1048)= - hh4(2536)*hh4(1116)
      hh4(1044)=hh4(1048) + hh4(1044)
      hh4(1044)=y*hh4(1044)
      hh4(1048)=hh4(2549)*hh4(1113)
      hh4(1044)=hh4(1048) + hh4(1044)
      hh4(1044)=hh4(1006)*hh4(1044)
      hh4(1048)=hh4(1003)*hh4(1839)
      hh4(1051)=hh4(1234) + 1.
      hh4(1051)=hh4(1051)*z
      hh4(1051)=hh4(1051) - 1.
      hh4(1051)=hh4(1051)*z
      hh4(1051)=hh4(1051) + 3./5.
      hh4(1051)=hh4(1051)*z
      hh4(1051)=hh4(1051) - 1./5.
      hh4(1045)= - hh4(1051)*hh4(1045)
      hh4(1051)= - hh4(350)*hh4(2149)
      hh4(1036)=162.0_prec*hh4(1048) + 54.0_prec*hh4(1044) + hh4(1036) + hh4(1051)&
     &  + 18.0_prec*hh4(1041) + hh4(1045)
      hh4(1036)=hh4(1)*hh4(1036)
      hh4(1041)=y*hh4(2174)
      hh4(1041)=hh4(1041) + hh4(1557)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=hh4(1041) + hh4(1502)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=hh4(1041) + hh4(1381)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=hh4(1041) + hh4(1424)
      hh4(1041)=y*hh4(1041)
      hh4(1041)=hh4(1080) + hh4(1041) + hh4(1310)
      hh4(1044)=hh4(1977)*hh4(357)
      hh4(1041)=72.0_prec*hh4(1044) + 36.0_prec*hh4(1041)
      hh4(1041)=hh4(659)*hh4(1041)
      hh4(1045)=hh4(1002)*hh4(1938)
      hh4(1048)=hh4(1977)*hh4(659)
      hh4(1051)=hh4(354)*hh4(1048)
      hh4(1030)=72.0_prec*hh4(1051) - 972.0_prec*hh4(1045) + 36.0_prec*hh4(1030) + &
     & hh4(1036) + hh4(1041)
      hh4(1030)=zeta5*hh4(1030)
      hh4(1036)=hh4(2005)*hh4(2421)
      hh4(1041)= - hh4(1954) + hh4(1692)
      hh4(1045)=hh4(1856)*hh4(1956)
      hh4(1045)=hh4(1045) - hh4(1041)
      hh4(1045)=hh4(1)*hh4(1045)
      hh4(1051)=hh4(1002)*hh4(1964)
      hh4(1045)=810.0_prec*hh4(1051) + hh4(1045) - hh4(1036)
      hh4(1045)=hh4(381)*hh4(1045)
      hh4(1051)= - hh4(1802)*hh4(1963)
      hh4(1052)=hh4(355)*hh4(2419)
      hh4(1051)= - hh4(2008) + hh4(1051) + hh4(1052)
      hh4(1051)=hh4(1051)*hh4(2421)
      hh4(1052)=hh4(355)*hh4(2418)
      hh4(1053)=hh4(373)*hh4(2440)
      hh4(1054)= - hh4(375)*hh4(1977)*hh4(2438)
      hh4(1051)=hh4(1054) + hh4(1051) + hh4(1052) + hh4(1053)
      hh4(1051)=hh4(465)*hh4(1051)
      hh4(1044)=hh4(2417) + hh4(1044)
      hh4(1052)= - hh4(354)*hh4(1977)
      hh4(1052)=hh4(1052) - hh4(1044)
      hh4(1052)=hh4(2438)*hh4(1052)
      hh4(1052)=hh4(2440) + hh4(1052)
      hh4(1052)=hh4(478)*hh4(1052)
      hh4(1053)= - hh4(355)*hh4(1983)
      hh4(1054)= - hh4(373)*hh4(1977)
      hh4(1053)=hh4(1053) + hh4(1054)
      hh4(1053)=hh4(1053)*hh4(2438)
      hh4(1054)=hh4(355)*hh4(2440)
      hh4(1053)=hh4(1054) + hh4(1053)
      hh4(1053)=hh4(471)*hh4(1053)
      hh4(1045)=hh4(1053) + hh4(1045) + hh4(1051) + hh4(1052)
      hh4(1051)=hh4(2015) - hh4(2403)
      hh4(1051)=hh4(1051)*hh4(1958)
      hh4(1051)=hh4(1051) - hh4(2011)
      hh4(1052)=hh4(1051)*hh4(1)
      hh4(1053)=hh4(1961)*hh4(373)
      hh4(1052)= - hh4(1053) + hh4(1052) + hh4(1990)
      hh4(1052)=8.0_prec*hh4(1052)
      hh4(1053)=hh4(439) + hh4(452) + hh4(421)
      hh4(1052)=hh4(1052)*hh4(1053)
      hh4(1053)=hh4(1742) + hh4(1594)
      hh4(1054)= - hh4(1778) - hh4(1459)
      hh4(1054)=hh4(1054)*hh4(1807)
      hh4(1053)=hh4(1054) + 6.0_prec*hh4(1053) - hh4(1813)
      hh4(1053)=hh4(1)*hh4(1053)
      hh4(1054)= - hh4(2776)*hh4(3062)
      hh4(1055)= - hh4(372)*hh4(1576)
      hh4(1061)= - hh4(3061)*hh4(1128)
      hh4(1055)=hh4(1055) + hh4(1061)
      hh4(1055)=y*hh4(1055)
      hh4(1054)=hh4(1055) - hh4(1671) + hh4(1054)
      hh4(1054)=y*hh4(1054)
      hh4(1055)= - hh4(2776)*hh4(3070)
      hh4(1054)=hh4(1054) - hh4(1511) + hh4(1055)
      hh4(1054)=y*hh4(1054)
      hh4(1055)= - hh4(2776)*hh4(3071)
      hh4(1054)=hh4(1054) - hh4(1614) + hh4(1055)
      hh4(1054)=y*hh4(1054)
      hh4(1055)= - hh4(3061)*hh4(1972)
      hh4(1054)=hh4(1054) - hh4(1654) + hh4(1055)
      hh4(1054)=y*hh4(1054)
      hh4(1055)= - hh4(3061)*hh4(1976)
      hh4(1054)= - hh4(1710) + hh4(1054) - hh4(1688) + hh4(1055)
      hh4(1055)= - hh4(1599)*hh4(1913)
      hh4(1061)=hh4(1831) + hh4(1245)
      hh4(1061)=hh4(1061)*hh4(1812)
      hh4(1053)=hh4(1053) + hh4(1055) + 2.0_prec*hh4(1054) + hh4(1061)
      hh4(1053)=hh4(391)*hh4(1053)
      hh4(1051)= - hh4(405)*hh4(1051)
      hh4(1054)= - hh4(511)*hh4(1731)
      hh4(1051)=hh4(1054) + hh4(1053) + hh4(1051)
      hh4(1051)=hh4(1807)*hh4(1051)
      hh4(1053)=hh4(1315)*hh4(1058)
      hh4(1054)= - hh4(1110)*hh4(1350)
      hh4(1022)=hh4(1152)*hh4(1022)
      hh4(1022)=hh4(1022) + hh4(1053) + hh4(1054)
      hh4(1022)= - hh4(1022)*hh4(1128)
      hh4(1053)=hh4(1117)*hh4(1295)
      hh4(1054)=hh4(1127)*hh4(1111)
      hh4(1022)= - hh4(1063) + hh4(1022) + hh4(1054) + hh4(1053)
      hh4(1053)=hh4(1104)*hh4(1978)
      hh4(1053)=hh4(1053) + hh4(1375)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1053)=20.0_prec*hh4(1062) + hh4(1053)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1053)= - 60.0_prec*hh4(1140) + hh4(1053)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1017)= - 120.0_prec*hh4(1017) + hh4(1053)
      hh4(1017)=hh4(5)*hh4(1017)
      hh4(1053)=hh4(1168)*hh4(1226)
      hh4(1017)=hh4(1053) + 120.0_prec*hh4(1022) + hh4(1017)
      hh4(1017)=hh4(19)*hh4(1017)
      hh4(1012)=hh4(1315)*hh4(1012)
      hh4(1022)= - hh4(1110)*hh4(1163)
      hh4(1053)=hh4(1152)*hh4(1171)
      hh4(1012)= - hh4(1053) + hh4(1012) - hh4(1022)
      hh4(1012)=hh4(1012)*hh4(1128)
      hh4(1022)=hh4(1204)*hh4(1295)
      hh4(1053)=hh4(1208)*hh4(1111)
      hh4(1012)=hh4(1066) + hh4(1012) + hh4(1053) + hh4(1022)
      hh4(1022)=hh4(1193)*hh4(1978)
      hh4(1022)=hh4(1022) + hh4(1183)
      hh4(1022)=hh4(5)*hh4(1022)
      hh4(1022)=20.0_prec*hh4(1195) + hh4(1022)
      hh4(1022)=hh4(5)*hh4(1022)
      hh4(1022)= - 60.0_prec*hh4(1217) + hh4(1022)
      hh4(1022)=hh4(5)*hh4(1022)
      hh4(1022)= - 120.0_prec*hh4(1203) + hh4(1022)
      hh4(1022)=hh4(5)*hh4(1022)
      hh4(1053)=hh4(1215)*hh4(1226)
      hh4(1012)=hh4(1053) + 120.0_prec*hh4(1012) + hh4(1022)
      hh4(1012)=hh4(19)*hh4(1012)
      hh4(1022)=120.0_prec*hh4(1389)
      hh4(1053)= - hh4(1222)*hh4(1022)
      hh4(1054)=hh4(1312)*hh4(296)
      hh4(1055)=hh4(1208)*hh4(1054)
      hh4(1012)=hh4(1055) + hh4(1012) + hh4(1053)
      hh4(1042)= - hh4(1042) + hh4(1110) - 2.0_prec*hh4(1156) + hh4(1056) + &
     & hh4(1111)
      hh4(1053)=hh4(1128)*hh4(1042)
      hh4(1053)=hh4(1083) + hh4(1053)
      hh4(1055)=hh4(1146)*hh4(1978)
      hh4(1055)=hh4(1055) + hh4(1325)
      hh4(1055)=hh4(5)*hh4(1055)
      hh4(1055)=20.0_prec*hh4(1314) + hh4(1055)
      hh4(1055)=hh4(5)*hh4(1055)
      hh4(1055)=60.0_prec*hh4(1317) + hh4(1055)
      hh4(1055)=hh4(5)*hh4(1055)
      hh4(1055)= - 120.0_prec*hh4(1368) + hh4(1055)
      hh4(1055)=hh4(5)*hh4(1055)
      hh4(1056)=hh4(1353)*hh4(1226)
      hh4(1053)=hh4(1056) + 120.0_prec*hh4(1053) + hh4(1055)
      hh4(1053)=hh4(19)*hh4(1053)
      hh4(1055)= - hh4(1332)*hh4(1022)
      hh4(1056)=hh4(1128)*hh4(1054)
      hh4(1053)=hh4(1056) + hh4(1053) + hh4(1055)
      hh4(1053)=y*hh4(1053)
      hh4(1012)=2.0_prec*hh4(1012) + hh4(1053)
      hh4(1012)=y*hh4(1012)
      hh4(1053)= - hh4(1376)*hh4(1022)
      hh4(1055)=hh4(296)*hh4(1220)*hh4(1138)
      hh4(1012)=hh4(1012) + hh4(1055) + hh4(1017) + hh4(1053)
      hh4(1012)=y*hh4(1012)
      hh4(1017)=hh4(1315)*hh4(1396)
      hh4(1053)= - hh4(1110)*hh4(1239)
      hh4(1055)=hh4(1152)*hh4(1099)
      hh4(1017)= - hh4(1055) + hh4(1017) - hh4(1053)
      hh4(1017)=hh4(1017)*hh4(1128)
      hh4(1053)=hh4(1402)*hh4(1295)
      hh4(1055)=hh4(1445)*hh4(1111)
      hh4(1017)=hh4(1076) + hh4(1017) + hh4(1055) + hh4(1053)
      hh4(1053)=hh4(1148)*hh4(1978)
      hh4(1053)=hh4(1053) + hh4(1139)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1053)= - 20.0_prec*hh4(1400) + hh4(1053)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1053)=60.0_prec*hh4(1455) + hh4(1053)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1038)= - 120.0_prec*hh4(1038) + hh4(1053)
      hh4(1038)=hh4(5)*hh4(1038)
      hh4(1053)= - hh4(1435)*hh4(1226)
      hh4(1017)=hh4(1053) + 120.0_prec*hh4(1017) + hh4(1038)
      hh4(1017)=hh4(19)*hh4(1017)
      hh4(1038)= - hh4(1436)*hh4(1022)
      hh4(1053)=hh4(1445)*hh4(1054)
      hh4(1017)=hh4(1053) + hh4(1017) + hh4(1038)
      hh4(1012)=2.0_prec*hh4(1017) + hh4(1012)
      hh4(1012)=y*hh4(1012)
      hh4(1017)=hh4(1071)*hh4(1978)
      hh4(1017)=hh4(1017) + hh4(1073)
      hh4(1017)=hh4(5)*hh4(1017)
      hh4(1017)= - 20.0_prec*hh4(1077) + hh4(1017)
      hh4(1017)=hh4(5)*hh4(1017)
      hh4(1017)= - 60.0_prec*hh4(1427) + hh4(1017)
      hh4(1017)=hh4(5)*hh4(1017)
      hh4(1017)= - 120.0_prec*hh4(1047) + hh4(1017)
      hh4(1017)=hh4(5)*hh4(1017)
      hh4(1038)=hh4(1113)*hh4(1034)*hh4(1042)
      hh4(1035)=hh4(1035) + hh4(1038)
      hh4(1038)= - hh4(2251)*hh4(1226)
      hh4(1017)=hh4(1038) + 120.0_prec*hh4(1035) + hh4(1017)
      hh4(1017)=hh4(19)*hh4(1017)
      hh4(1022)= - hh4(2164)*hh4(1022)
      hh4(1035)=hh4(1096)*hh4(1054)
      hh4(1012)=hh4(1012) + hh4(1035) + hh4(1017) + hh4(1022)
      hh4(1017)= - hh4(2082)*hh4(1253)
      hh4(1017)= - 20.0_prec*hh4(2059) + hh4(1017)
      hh4(1017)=hh4(1017)*hh4(1812)
      hh4(1012)=12.0_prec*hh4(1012) + hh4(1017)
      hh4(1012)=hh4(1012)*hh4(1758)
      hh4(1017)=hh4(2367)*hh4(2371)
      hh4(1022)= - 5.0_prec*hh4(1027) - hh4(1017)
      hh4(1022)=hh4(198)*hh4(1022)
      hh4(1027)=5.0_prec*hh4(1191) - hh4(1017)
      hh4(1027)=hh4(153)*hh4(1027)
      hh4(1022)=hh4(1027) + hh4(1022)
      hh4(1027)=hh4(2254)*hh4(1)
      hh4(1035)=4.0_prec*hh4(2150)
      hh4(1027)=hh4(1027) + hh4(1035)
      hh4(1038)=hh4(231)*hh4(1027)
      hh4(1042)= - hh4(1937)*hh4(1270)
      hh4(1027)=hh4(1042) - hh4(1027)
      hh4(1027)=hh4(300)*hh4(1027)
      hh4(1027)=hh4(1038) - hh4(1027)
      hh4(1038)= - hh4(2264) + 6.0_prec*hh4(2231)
      hh4(1038)=hh4(1038)*hh4(1)
      hh4(1038)=hh4(1038) - 4.0_prec*hh4(2085)
      hh4(1038)= - hh4(2370) + 15.0_prec*hh4(1038)
      hh4(1042)=hh4(181) + hh4(40)
      hh4(1042)= - 8.0_prec*hh4(1042)
      hh4(1038)=hh4(1038)*hh4(1042)
      hh4(1042)=hh4(1977)*hh4(1984)
      hh4(1042)=hh4(1042) + hh4(1112)
      hh4(1042)=hh4(1042)*hh4(2421)
      hh4(1047)=hh4(1384) - hh4(1954)
      hh4(1047)=hh4(1047)*hh4(1)
      hh4(1053)=hh4(2439)*hh4(357)
      hh4(1042)= - hh4(1047) + hh4(1042) + hh4(1053)
      hh4(1047)= - 32.0_prec*hh4(1609)
      hh4(1042)=hh4(1042)*hh4(1047)
      hh4(1047)= - hh4(454)*hh4(1041)
      hh4(1053)=hh4(380)*hh4(1988)
      hh4(1054)= - hh4(1830)*hh4(1398)
      hh4(1055)=hh4(469)*hh4(1578)
      hh4(1047)=hh4(1053) + hh4(1047) + hh4(1055) + hh4(1054)
      hh4(1047)=hh4(1474)*hh4(1047)
      hh4(1053)= - 12.0_prec*hh4(1129) - hh4(1380)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1053)= - 24.0_prec*hh4(1119) + hh4(1053)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1028)= - hh4(1367) - hh4(1028) + hh4(1053)
      hh4(1028)=hh4(19)*hh4(1028)
      hh4(1053)= - 12.0_prec*hh4(1210) - hh4(1266)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1053)= - 24.0_prec*hh4(1169) + hh4(1053)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1053)= - hh4(1297) - hh4(1065) + hh4(1053)
      hh4(1053)=hh4(1053)*hh4(1174)
      hh4(1054)= - 12.0_prec*hh4(1326) - hh4(1360)
      hh4(1054)=hh4(5)*hh4(1054)
      hh4(1054)= - 24.0_prec*hh4(1320) + hh4(1054)
      hh4(1054)=hh4(5)*hh4(1054)
      hh4(1054)= - hh4(1369) - hh4(1070) + hh4(1054)
      hh4(1054)=hh4(1054)*hh4(2029)
      hh4(1053)=hh4(1053) + hh4(1054)
      hh4(1053)=y*hh4(1053)
      hh4(1028)=hh4(1028) + hh4(1053)
      hh4(1028)=y*hh4(1028)
      hh4(1053)= - 12.0_prec*hh4(1446) - hh4(1444)
      hh4(1053)=hh4(5)*hh4(1053)
      hh4(1037)= - 24.0_prec*hh4(1037) + hh4(1053)
      hh4(1037)=hh4(5)*hh4(1037)
      hh4(1037)= - hh4(1452) - hh4(1068) + hh4(1037)
      hh4(1037)=hh4(1037)*hh4(1174)
      hh4(1028)=hh4(1037) + hh4(1028)
      hh4(1028)=y*hh4(1028)
      hh4(1037)= - 12.0_prec*hh4(1103) - hh4(1799)
      hh4(1037)=hh4(5)*hh4(1037)
      hh4(1023)= - 24.0_prec*hh4(1023) + hh4(1037)
      hh4(1023)=hh4(5)*hh4(1023)
      hh4(1023)= - hh4(1135) - hh4(1084) + hh4(1023)
      hh4(1023)=hh4(19)*hh4(1023)
      hh4(1023)=hh4(1023) + hh4(1028)
      hh4(1028)=hh4(1659)*hh4(1253)
      hh4(1028)=60.0_prec*hh4(1610) + hh4(1028)
      hh4(1028)=hh4(1028)*hh4(1812)
      hh4(1023)=60.0_prec*hh4(1023) + hh4(1028)
      hh4(1023)=hh4(1023)*hh4(1032)
      hh4(1028)=hh4(526)*hh4(1542)
      hh4(1032)=hh4(1177)*hh4(1072)
      hh4(1037)=hh4(1977)*hh4(1072)
      hh4(1053)=hh4(1037)*hh4(357)
      hh4(1032)= - hh4(1613) + hh4(1053) + hh4(1032)
      hh4(1032)=2880.0_prec*hh4(1032)
      hh4(1053)=hh4(651) - hh4(630) + hh4(656) - hh4(636)
      hh4(1032)=hh4(1032)*hh4(1053)
      hh4(1053)=hh4(426) + hh4(467)
      hh4(1053)=hh4(1602)*hh4(1053)
      hh4(1054)=hh4(1962)*hh4(2421)
      hh4(1041)=hh4(1041)*hh4(1)
      hh4(1054)=hh4(1054) - hh4(1041)
      hh4(1054)=32.0_prec*hh4(1054)
      hh4(1055)= - hh4(445) - hh4(416) - hh4(432)
      hh4(1054)=hh4(1054)*hh4(1055)
      hh4(1055)=hh4(2778)*hh4(1953)
      hh4(1055)=hh4(1055) + hh4(1300)
      hh4(1056)=hh4(1622) - hh4(1055)
      hh4(1056)=hh4(1017) + 5.0_prec*hh4(1056)
      hh4(1056)=96.0_prec*hh4(1056)
      hh4(1058)= - hh4(58) - hh4(32)
      hh4(1056)=hh4(1056)*hh4(1058)
      hh4(1058)=hh4(2293)*hh4(1284)
      hh4(1058)=hh4(1058) + hh4(2217)
      hh4(1061)=hh4(2307)*hh4(1284)
      hh4(1061)=hh4(1061) + hh4(2176)
      hh4(1061)=hh4(1061)*y
      hh4(1058)=hh4(1061) + 3.0_prec*hh4(1058)
      hh4(1058)=hh4(1058)*y
      hh4(1061)=hh4(2319)*hh4(1113)
      hh4(1058)=hh4(1058) + hh4(1061) - hh4(2531)
      hh4(1058)=hh4(1058)*y
      hh4(1061)=hh4(2329)*hh4(1113)
      hh4(1058)=hh4(1058) + hh4(1061) - hh4(2525)
      hh4(1058)=hh4(1058)*y
      hh4(1061)=hh4(2339)*hh4(1113)
      hh4(1058)=hh4(1058) + hh4(1061) + hh4(2553)
      hh4(1058)=hh4(1058)*y
      hh4(1061)=hh4(1285)*hh4(1126)
      hh4(1058)=hh4(1058) + hh4(1061) + hh4(2435)
      hh4(1058)=hh4(1058)*hh4(1072)
      hh4(1061)=hh4(2613)*hh4(1126)
      hh4(1062)=hh4(2664)*hh4(2433)
      hh4(1061)=hh4(1061) + hh4(1062)
      hh4(1061)=hh4(1061)*y
      hh4(1062)=hh4(2856)*hh4(1978)
      hh4(1061)=hh4(1061) - hh4(1062)
      hh4(1061)=hh4(1061)*y
      hh4(1062)=hh4(2949)*hh4(1978)
      hh4(1061)=hh4(1061) - hh4(1062)
      hh4(1061)=hh4(1061)*y
      hh4(1062)=hh4(2991)*hh4(1113)
      hh4(1061)=hh4(1061) - hh4(1062)
      hh4(1061)=hh4(1061)*y
      hh4(1062)=hh4(2672)*hh4(1113)
      hh4(1061)=hh4(1061) - hh4(1062)
      hh4(1061)=hh4(1061)*hh4(1)
      hh4(1058)=hh4(1058) - hh4(1061)
      hh4(1061)=hh4(1604)*hh4(534)
      hh4(1049)=hh4(1061) + hh4(1049) + 6.0_prec*hh4(1058)
      hh4(1049)=480.0_prec*hh4(1049)
      hh4(1058)= - hh4(571) - hh4(557)
      hh4(1049)=hh4(1049)*hh4(1058)
      hh4(1058)=hh4(1508)*hh4(659)
      hh4(1058)=hh4(1058) - hh4(1566)
      hh4(1061)= - 480.0_prec*hh4(1620)
      hh4(1058)=hh4(1058)*hh4(1061)
      hh4(1044)=hh4(1044)*hh4(2438)
      hh4(1044)=hh4(1044) - hh4(2440)
      hh4(1061)= - 32.0_prec*hh4(1625)
      hh4(1044)=hh4(1044)*hh4(1061)
      hh4(1036)=hh4(1036) + hh4(1041)
      hh4(1041)=hh4(418) + hh4(407) + hh4(398)
      hh4(1041)= - 32.0_prec*hh4(1041)
      hh4(1036)=hh4(1036)*hh4(1041)
      hh4(1041)=480.0_prec*hh4(1619)
      hh4(1041)=hh4(1223)*hh4(1041)
      hh4(1061)=hh4(1235)*hh4(1174)
      hh4(1062)=hh4(1337)*hh4(2029)
      hh4(1061)=hh4(1061) + hh4(1062)
      hh4(1061)=hh4(1061)*y
      hh4(1062)=hh4(1385)*hh4(19)
      hh4(1061)=hh4(1061) + hh4(1062)
      hh4(1061)=hh4(1061)*y
      hh4(1062)=hh4(1450)*hh4(1174)
      hh4(1061)=hh4(1061) + hh4(1062)
      hh4(1061)=hh4(1061)*y
      hh4(1062)=hh4(2443)*hh4(19)
      hh4(1043)=hh4(1061) - hh4(1062) - hh4(1043)
      hh4(1061)=hh4(2261)*hh4(1)
      hh4(1043)=hh4(1061) + 4.0_prec*hh4(1043)
      hh4(1062)=hh4(237) - hh4(313) - hh4(326) + hh4(238) + hh4(309)
      hh4(1062)=1440.0_prec*hh4(1062)
      hh4(1062)=hh4(1043)*hh4(1062)
      hh4(1055)=hh4(1630) - hh4(1055)
      hh4(1017)=hh4(1017) + 5.0_prec*hh4(1055)
      hh4(1055)=hh4(282) + hh4(81) + hh4(50) + hh4(43) + hh4(38) + &
     & hh4(64)
      hh4(1055)=96.0_prec*hh4(1055)
      hh4(1017)=hh4(1017)*hh4(1055)
      hh4(1055)=hh4(2009)*hh4(2438)
      hh4(1055)=hh4(1055) - hh4(2440)
      hh4(1063)=hh4(440) + hh4(406) - hh4(389) - hh4(395) + hh4(453) + &
     & hh4(449) - hh4(403) + hh4(497) + hh4(394) + hh4(434) + hh4(392)
      hh4(1063)=32.0_prec*hh4(419) + 32.0_prec*hh4(1063)
      hh4(1055)=hh4(1055)*hh4(1063)
      hh4(1063)= - hh4(388) - hh4(425) - hh4(458) - hh4(503) - hh4(456)
      hh4(1063)=hh4(1608)*hh4(1063)
      hh4(1037)=hh4(1037)*hh4(354)
      hh4(1037)=hh4(1037) + hh4(1612)
      hh4(1037)=2880.0_prec*hh4(1037)
      hh4(1064)=hh4(597) + hh4(596) + hh4(650)
      hh4(1037)=hh4(1037)*hh4(1064)
      hh4(1064)=hh4(306) + hh4(98)
      hh4(1064)= - 5760.0_prec*hh4(1064)
      hh4(1064)=hh4(2150)*hh4(1064)
      hh4(1065)=hh4(280) + hh4(10)
      hh4(1065)=5760.0_prec*hh4(1065)
      hh4(1065)=hh4(2082)*hh4(1065)
      hh4(1066)=hh4(1323)*hh4(2029)
      hh4(1067)=hh4(1233)*hh4(1174)
      hh4(1066)=hh4(1066) + hh4(1067)
      hh4(1066)=hh4(1066)*y
      hh4(1067)=hh4(1383)*hh4(19)
      hh4(1066)=hh4(1066) + hh4(1067)
      hh4(1066)=hh4(1066)*y
      hh4(1067)=hh4(1448)*hh4(1174)
      hh4(1066)=hh4(1066) + hh4(1067)
      hh4(1066)=hh4(1066)*y
      hh4(1067)=hh4(2429)*hh4(19)
      hh4(1066)=hh4(1066) + hh4(1067)
      hh4(1067)=hh4(2070)*hh4(1)
      hh4(1067)= - hh4(1067) + 4.0_prec*hh4(1066)
      hh4(1068)=hh4(61) + hh4(276)
      hh4(1068)= - 1440.0_prec*hh4(1068)
      hh4(1068)=hh4(1067)*hh4(1068)
      hh4(1035)=hh4(1035) - hh4(1061)
      hh4(1069)=hh4(193) + hh4(223)
      hh4(1069)= - 1440.0_prec*hh4(1069)
      hh4(1069)=hh4(1035)*hh4(1069)
      hh4(1070)= - hh4(606) + hh4(1628)
      hh4(1070)=hh4(1618)*hh4(1070)
      hh4(1061)= - hh4(1061) + 4.0_prec*hh4(2082)
      hh4(1071)= - hh4(82) + hh4(275) - hh4(70) + hh4(241) - hh4(80) - &
     & hh4(44) - hh4(255) - hh4(209) - hh4(250) - hh4(56) + hh4(60) + &
     & hh4(21)
      hh4(1071)= - 1440.0_prec*hh4(1071)
      hh4(1071)=hh4(1061)*hh4(1071)
      hh4(1066)=hh4(246)*hh4(1066)
      hh4(1073)=hh4(1114)*hh4(1412)
      hh4(1074)=hh4(1199)*hh4(1265)
      hh4(1075)=hh4(351)*hh4(1074)
      hh4(1019)=hh4(1031)*hh4(1019)
      hh4(1076)=y*hh4(1019)
      hh4(1077)=hh4(1405)*hh4(1076)
      hh4(1075)=hh4(1075) + hh4(1077)
      hh4(1075)=y*hh4(1075)
      hh4(1073)=hh4(1073) + hh4(1075)
      hh4(1073)=y*hh4(1073)
      hh4(1075)=hh4(351)*hh4(1399)*hh4(1265)
      hh4(1073)=hh4(1075) + hh4(1073)
      hh4(1073)=y*hh4(1073)
      hh4(1075)=hh4(1034)*hh4(1407)
      hh4(1073)=hh4(1075) + hh4(1073)
      hh4(1075)=hh4(1)**3
      hh4(1073)=hh4(1073)*hh4(1075)
      hh4(1019)=hh4(1040)*hh4(1019)
      hh4(1019)=hh4(1019) + hh4(1073)
      hh4(1019)=hh4(1019)*hh4(2022)
      hh4(1040)= - hh4(1060)*hh4(1265)
      hh4(1060)=hh4(1076)*XN
      hh4(1060)=hh4(1060) + hh4(1074)
      hh4(1073)= - hh4(1060)*hh4(1753)
      hh4(1039)= - hh4(1039)*hh4(1248)
      hh4(1039)=hh4(1039) + hh4(1073)
      hh4(1039)=y*hh4(1039)
      hh4(1039)=hh4(1040) + hh4(1039)
      hh4(1039)=y*hh4(1039)
      hh4(1040)= - hh4(1034)*hh4(1882)
      hh4(1039)=hh4(1040) + hh4(1039)
      hh4(1039)=hh4(1)*hh4(1039)
      hh4(1040)=y*hh4(1060)
      hh4(1031)=hh4(1031)*hh4(1248)
      hh4(1060)=hh4(2201) + 3.
      hh4(1060)=hh4(1060)*hh4(1031)
      hh4(1040)=hh4(1060) + hh4(1040)
      hh4(1040)=y*hh4(1040)
      hh4(1060)=hh4(1766) + 5.
      hh4(1060)=hh4(1060)*z
      hh4(1060)=hh4(1060) - 2.
      hh4(1031)=hh4(1060)*hh4(1031)
      hh4(1031)=hh4(1031) + hh4(1040)
      hh4(1031)=y*hh4(1031)
      hh4(1034)=hh4(1034)*hh4(1248)
      hh4(1031)=hh4(1034) + hh4(1031)
      hh4(1031)=8.0_prec*hh4(1031) + hh4(1039)
      hh4(1031)=hh4(3)*hh4(1031)*hh4(1075)
      hh4(1019)=hh4(1019) + hh4(1031)
      hh4(1019)=N*hh4(1019)
      hh4(1031)= - hh4(354)*hh4(1612)
      hh4(1034)= - hh4(2056)*hh4(1072)
      hh4(1031)=hh4(1034) + hh4(1031)
      hh4(1031)=hh4(628)*hh4(1031)
      hh4(1034)= - hh4(814)*hh4(354)
      hh4(1034)=hh4(682) - hh4(715) + hh4(995) - hh4(742) + hh4(902) + &
     & hh4(944) + hh4(948) + hh4(869) + hh4(790) - hh4(870) + hh4(881)&
     &  - hh4(863) - hh4(952) - hh4(662) - hh4(933) - hh4(852) + &
     & hh4(791) + hh4(828) - hh4(985) - hh4(674) - hh4(975) + hh4(921)&
     &  + hh4(976) + hh4(991) - hh4(818) - hh4(669) + hh4(808) + &
     & hh4(670) - hh4(681) - hh4(793) + hh4(786) + hh4(1034) - hh4(687)&
     &  + hh4(764) - hh4(766) - hh4(905) + hh4(894) + hh4(756) + &
     & hh4(660)
      hh4(1034)=hh4(1624)*hh4(1034)
      hh4(1039)= - hh4(244) + hh4(102) - hh4(295) - hh4(271) + hh4(191)&
     &  - hh4(343) - hh4(345) + hh4(283) + hh4(206) + hh4(93) - &
     & hh4(260) + hh4(324) - hh4(126) - hh4(192) + hh4(221) - hh4(321)&
     &  - hh4(112) + hh4(129) - hh4(339) - hh4(106) - hh4(99) + &
     & hh4(337) + hh4(130) - hh4(100) - hh4(164) + hh4(204) + hh4(189)&
     &  + hh4(139)
      hh4(1039)=5760.0_prec*hh4(1039)
      hh4(1039)=hh4(1659)*hh4(1039)
      hh4(1040)= - hh4(654) + hh4(1534)
      hh4(1040)=hh4(1040)*hh4(1623)
      hh4(1011)=2880.0_prec*hh4(1031) + hh4(1028) + 992.0_prec*hh4(1030) + &
     & hh4(1050) + hh4(1033) + 11.0_prec*hh4(1019) + hh4(1014) + hh4(1016) + &
     & hh4(1018) - 5760.0_prec*hh4(1066) + hh4(1012) + hh4(1023) + hh4(1011)&
     &  + hh4(1040) + hh4(1039) + hh4(1071) + hh4(1017) + hh4(1062) + &
     & hh4(1070) + hh4(1047) + hh4(1013) + hh4(1041) + hh4(1051) + &
     & hh4(1036) + hh4(1042) + hh4(1069) + hh4(1068) + hh4(1065) + &
     & hh4(1064) + hh4(1044) + hh4(1058) + hh4(1038) + hh4(1034) + &
     & hh4(1049) + hh4(1056) + hh4(1052) + hh4(1037) + hh4(1054) + &
     & hh4(1053) + hh4(1032) + hh4(1063) + hh4(1055) + 2.0_prec*hh4(1021) - &
     & 1440.0_prec*hh4(1027) + 96.0_prec*hh4(1022) + 4.0_prec*hh4(1024) + 32.0_prec*hh4(1045)&
     &  + 16.0_prec*hh4(1025) + 8.0_prec*hh4(1015) + 480.0_prec*hh4(1046)
      hh4(1011)=Q2*hh4(1011)
      hh4(1012)= - hh4(323)*hh4(1043)
      hh4(1013)= - hh4(201) - hh4(73)
      hh4(1013)=hh4(1067)*hh4(1013)
      hh4(1014)= - hh4(113) - hh4(154)
      hh4(1014)=hh4(1035)*hh4(1014)
      hh4(1015)=hh4(220) + hh4(51) + hh4(65) + hh4(205) - hh4(27)
      hh4(1015)=hh4(1061)*hh4(1015)
      hh4(1012)=hh4(1012) + hh4(1015) + hh4(1014) + hh4(1013)
      hh4(1013)=1440.0_prec*Q2
      hh4(1012)=hh4(1013)*hh4(1012)
      hh4(1014)=hh4(354)*hh4(1461)
      hh4(1015)=hh4(1029)*hh4(1057)
      hh4(1014)= - 4.0_prec*hh4(1014) + hh4(1015) - hh4(1026)
      hh4(1014)=Q2*hh4(1014)
      hh4(1013)= - hh4(573)*hh4(1013)*hh4(1048)
      hh4(1013)=hh4(1014) + hh4(1013)
      hh4(1013)=hh4(356)*hh4(1013)
      hh4(1014)= - hh4(356)*hh4(1081)
      hh4(1015)= - hh4(1082)*hh4(1595)
      hh4(1016)= - hh4(535)*hh4(2413)*hh4(659)
      hh4(1014)=hh4(1016) + hh4(1014) + hh4(1015) - hh4(1078) - &
     & hh4(1020)
      hh4(1014)=hh4(537)*Q2*hh4(1014)
      hh4(1015)= - hh4(134) + hh4(127) + hh4(327) - hh4(20) - hh4(83)&
     &  + hh4(256)
      hh4(1015)=hh4(1659)*hh4(1015)
      hh4(1016)= - hh4(172)*hh4(1059)
      hh4(1015)=hh4(1016) + hh4(1015)
      hh4(1016)=5760.0_prec*Q2
      hh4(1015)=hh4(1016)*hh4(1015)

        ggge41L = hh4(1011) + hh4(1012) + 4.0_prec*hh4(1013) + 16.0_prec*hh4(1014)&
     &  + hh4(1015)
!       write(*,*)'ggge41L =',ggge41L

      END


==> ancillary/Ato3jet/src/main.f95 <==
!***********************************************************************************************************************************************
!                    Pseudo-scalar Higgs decay to three parton amplitudes at NNLO to higher orders in dimensional regulator                    *
!						                                                                                               *
!                                                                  A -> j j j                                                                  *
!                                                                                                                                              *
!                                           Pulak Banerjee, Chinmoy Dey, M.C. Kumar and V. Ravindran                                           *
!                                                                                                                                              *
!  For any questions or comments, please contact:  pulak.banerjee@lnf.infn.it, d.chinmoy@iitg.ac.in, mckumar@iitg.ac.in, ravindra@imsc.res.in  * 
!***********************************************************************************************************************************************

      PROGRAM main
      use handyG
      IMPLICIT NONE
      INTEGER I,ID,M
      COMPLEX(kind=prec) :: ggge01L,ggge11L,ggge21L,ggge31L,ggge41L
      COMPLEX(kind=prec) :: qQge01L,qQge11L,qQge21L,qQge31L,qQge41L
      COMPLEX(kind=prec) A2ggge01L,A2ggge11L,A2ggge21L,A2ggge31L,A2ggge41L
      COMPLEX(kind=prec) A2qQge01L,A2qQge11L,A2qQge21L,A2qQge31L,A2qQge41L
      COMPLEX(kind=prec) A2ggge02L,A2ggge12L,A2ggge22L
      COMPLEX(kind=prec) A2qQge02L,A2qQge12L,A2qQge22L
      COMPLEX(kind=prec) A2gggeps0,A2gggeps1,A2gggeps2
      COMPLEX(kind=prec) A2qQgeps0,A2qQgeps1,A2qQgeps2
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) xmuR2,Q2,Cj2,Cg1,Cj1
      REAL(kind=prec), allocatable :: YY(:), ZZ(:)
      REAL(kind=prec) GF,alphas,as,cotbeta,xmt2,Q,xmt,xmuR
      EXTERNAL ggge01L,ggge11L,ggge21L,ggge31L,ggge41L
      EXTERNAL qQge01L,qQge11L,qQge21L,qQge31L,qQge41L
      EXTERNAL A2gggeps0,A2gggeps1,A2gggeps2
      EXTERNAL A2qQgeps0,A2qQgeps1,A2qQgeps2
      call clearcache

      M = 0
      OPEN(UNIT=1,FILE="phasespace.input",STATUS="OLD")
      DO
          READ (1,*, END=10)
          M = M + 1
      END DO
10    close(1)

      allocate ( YY(M), ZZ(M))

      OPEN(UNIT=2,FILE="input.input",STATUS="OLD")
      READ(2,*)
      READ(2,*) xmt              !  xmt = top mass
      READ(2,*)
      READ(2,*) cotbeta          ! cotbeta = parameter in MSSM
      READ(2,*)
      READ(2,*) Q                ! Q = mass of peudo-scalar
      READ(2,*)
      READ(2,*) xmuR             ! muR = renormalization scale
      READ(2,*)
      READ(2,*) ID               ! ID = Process ID
      READ(2,*)

      Q2 = Q*Q
      xmt2 = xmt*xmt
      xmuR2 = xmuR*xmuR
      muR2 = xmuR2
      Pi = acos(-1.0_prec)
      alphas = 0.118_prec
      as = alphas/4.0_prec/Pi

      Cf = 4.0_prec/3.0_prec
      GF = 1.1663787e-5_prec
      Cg1 = -sqrt(sqrt(2.0_prec**5))*sqrt(GF)*cotbeta 
      Cj1 = -Cf*(3.0_prec/2.0_prec-3.0_prec*log(xmuR2/xmt2))
      Cj2 = 1.0_prec 

      OPEN(UNIT=3,FILE="phasespace.input",STATUS="OLD")

      DO i = 1, M 

      Read(3,*)yy(i),zz(i)

      END DO

      Write(*,*)'      *******************************************************&
     &***************************************************'
      Write(*,*)'      *                                                      &
     &                                                  *'
      Write(*,*)'      * Pseudo-scalar Higgs decay to three parton amplitudes &
     &at NNLO to higher orders in dimensional regulator *'
      Write(*,*)'      *                                                      &
     &                                                  *'
      Write(*,*)'      *                                               A -> j &
     &j j                                               *'
      Write(*,*)'      *                                                      &
     &                                                  *'
      Write(*,*)'      *                        Pulak Banerjee, Chinmoy Dey, M&
     &.C. Kumar and V. Ravindran                        *'
      Write(*,*)'      *                                                      &
     &                                                  *'
      Write(*,*)'      *    For any questions or comments, please contact: &
     &pulak.banerjee@lnf.infn.it, d.chinmoy@iitg.ac.in,    *'
      Write(*,*)'      *                                                &
     &   mckumar@iitg.ac.in, ravindra@imsc.res.in             *'
      Write(*,*)'      *                                                      &
     &                                                  *'
      Write(*,*)'      *******************************************************&
     &***************************************************'
       write(*,*)'-----------------------------------------------------&
     &-----------------------------------------------------------------'
       write(*,*)'Process                  y                         z  &
     &                                 Real       ,     Imaginary   '
       write(*,*)'-----------------------------------------------------&
     &-----------------------------------------------------------------'

      DO i = 1, M 
      y = yy(i)
      z = zz(i)

       IF (ID.EQ.10) THEN

      OPEN(UNIT=10,FILE="output/A2gggeps01L.dat",STATUS="unknown")
       A2ggge01L = as**4*(ggge01L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge01L -> ',y,z,A2ggge01L

       WRITE(10,*)y,z,A2ggge01L

       ELSEIF (ID.EQ.11) THEN

      OPEN(UNIT=11,FILE="output/A2gggeps11L.dat",STATUS="unknown")
       A2ggge11L = as**4*(ggge11L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge11L -> ',y,z,A2ggge11L

       WRITE(11,*)y,z,A2ggge11L
       
       ELSEIF (ID.EQ.12) THEN

      OPEN(UNIT=12,FILE="output/A2gggeps21L.dat",STATUS="unknown")
       A2ggge21L = as**4*(ggge21L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge21L -> ',y,z,A2ggge21L

       WRITE(12,*)y,z,A2ggge21L

       ELSEIF (ID.EQ.13) THEN

      OPEN(UNIT=13,FILE="output/A2gggeps31L.dat",STATUS="unknown")
       A2ggge31L = as**4*(ggge31L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge31L -> ',y,z,A2ggge31L

       WRITE(13,*)y,z,A2ggge31L

       ELSEIF (ID.EQ.14) THEN

      OPEN(UNIT=14,FILE="output/A2gggeps41L.dat",STATUS="unknown")
       A2ggge41L = as**4*(ggge41L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge41L -> ',y,z,A2ggge41L

       WRITE(14,*)y,z,A2ggge41L

       ELSEIF (ID.EQ.15) THEN

      OPEN(UNIT=15,FILE="output/A2qQgeps01L.dat",STATUS="unknown")
       A2qQge01L = as**4*(qQge01L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge01L -> ',y,z,A2qQge01L

       WRITE(15,*)y,z,A2qQge01L

       ELSEIF (ID.EQ.16) THEN

      OPEN(UNIT=16,FILE="output/A2qQgeps11L.dat",STATUS="unknown")
       A2qQge11L = as**4*(qQge11L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge11L -> ',y,z,A2qQge11L

       WRITE(16,*)y,z,A2qQge11L

       ELSEIF (ID.EQ.17) THEN

      OPEN(UNIT=17,FILE="output/A2qQgeps21L.dat",STATUS="unknown")
       A2qQge21L = as**4*(qQge21L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge21L -> ',y,z,A2qQge21L

       WRITE(17,*)y,z,A2qQge21L

       ELSEIF (ID.EQ.18) THEN

      OPEN(UNIT=18,FILE="output/A2qQgeps31L.dat",STATUS="unknown")
       A2qQge31L = as**4*(qQge31L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge31L -> ',y,z,A2qQge31L

       WRITE(18,*)y,z,A2qQge31L

       ELSEIF (ID.EQ.19) THEN

      OPEN(UNIT=19,FILE="output/A2qQgeps41L.dat",STATUS="unknown")
       A2qQge41L = as**4*(qQge41L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge41L -> ',y,z,A2qQge41L

       WRITE(19,*)y,z,A2qQge41L

       ELSEIF (ID.EQ.20) THEN

      OPEN(UNIT=20,FILE="output/A2gggeps02L.dat",STATUS="unknown")
       A2ggge02L = as**5*(A2gggeps0(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge02L -> ',y,z,A2ggge02L

       WRITE(20,*)y,z,A2ggge02L

       ELSEIF (ID.EQ.21) THEN

      OPEN(UNIT=21,FILE="output/A2gggeps12L.dat",STATUS="unknown")
       A2ggge12L = as**5*(A2gggeps1(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge12L -> ',y,z,A2ggge12L

       WRITE(21,*)y,z,A2ggge12L

       ELSEIF (ID.EQ.22) THEN

      OPEN(UNIT=22,FILE="output/A2gggeps22L.dat",STATUS="unknown")
       A2ggge22L = as**5*(A2gggeps2(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2ggge22L -> ',y,z,A2ggge22L

       WRITE(22,*)y,z,A2ggge22L

       ELSEIF (ID.EQ.23) THEN

      OPEN(UNIT=23,FILE="output/A2qQgeps02L.dat",STATUS="unknown")
       A2qQge02L = as**5*(A2qQgeps0(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge02L -> ',y,z,A2qQge02L

       WRITE(23,*)y,z,A2qQge02L

       ELSEIF (ID.EQ.24) THEN

      OPEN(UNIT=24,FILE="output/A2qQgeps12L.dat",STATUS="unknown")
       A2qQge12L = as**5*(A2qQgeps1(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge12L -> ',y,z,A2qQge12L

       WRITE(24,*)y,z,A2qQge12L

       ELSEIF (ID.EQ.25) THEN

      OPEN(UNIT=25,FILE="output/A2qQgeps22L.dat",STATUS="unknown")
       A2qQge22L = as**5*(A2qQgeps2(y,z,Q2,xmuR2,Cg1,Cj1,Cj2))
       write(*,*)'A2qQge22L -> ',y,z,A2qQge22L

       WRITE(25,*)y,z,A2qQge22L

       ENDIF

       END DO

      close(2)
      close(3)
      close(10)
      close(11)
      close(12)
      close(13)
      close(14)
      close(15)
      close(16)
      close(17)
      close(18)
      close(19)
      close(20)
      close(21)
      close(22)
      close(23)
      close(24)
      close(25)

      END PROGRAM 


==> ancillary/Ato3jet/src/qQgeps0_1L.f95 <==
      FUNCTION qQge01L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh0(110),qQge01L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh0(1)=N**(-1)
      hh0(2)=1/( - 3.0_prec+ 3.0_prec*z + 3.0_prec*y)
      hh0(3)=G([1.0_prec- z,1.0_prec- z,y])
      hh0(4)=G([1.0_prec- z,y])
      hh0(5)=G([1.0_prec- z,0.0_prec,y])
      hh0(6)=G([1.0_prec- y,1.0_prec- y,z])
      hh0(7)=G([1.0_prec- y,z])
      hh0(8)=G([1.0_prec- y,0.0_prec,z])
      hh0(9)=G([ - z,1.0_prec- z,y])
      hh0(10)=G([ - y,1.0_prec- y,z])
      hh0(11)=G([0.0_prec,1.0_prec- z,y])
      hh0(12)=G([0.0_prec,1.0_prec- y,z])
      hh0(13)=G([0.0_prec, - Q2])
      hh0(14)=G([1.0_prec,y])
      hh0(15)=G([1.0_prec,z])
      hh0(16)=G([0.0_prec,y])
      hh0(17)=G([0.0_prec,z])
      hh0(18)=G([0.0_prec,0.0_prec,y])
      hh0(19)=G([0.0_prec,0.0_prec,z])
      hh0(20)=G([0.0_prec,1.0_prec,y])
      hh0(21)=G([0.0_prec,1.0_prec,z])
      hh0(22)=G([ - y,z])
      hh0(23)=G([ - z,y])
      hh0(24)=G([1.0_prec,0.0_prec,y])
      hh0(25)=G([1.0_prec,0.0_prec,z])
      hh0(26)=G([1.0_prec,1.0_prec,y])
      hh0(27)=G([1.0_prec,1.0_prec,z])
      hh0(28)=1/( - 1.0_prec+ z + y)
      hh0(29)=G([0.0_prec,xmuR2])
      hh0(30)=1/( - 9.0_prec*XN + 9.0_prec*z*XN + 9.0_prec*y*XN)
      hh0(31)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 3.0_prec*y*XN)
      hh0(32)=G([ - 1.0_prec+ z + y,z + y,y])
      hh0(33)=G([z + y,z + y,y])
      hh0(34)=G([z + y,y])
      hh0(35)=G([z + y,0.0_prec,y])
      hh0(36)=G([0.0_prec,z + y,y])
      hh0(37)=G([1.0_prec,1.0_prec- z - y])
      hh0(38)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh0(39)=G([ - 1.0_prec+ z + y,y])
      hh0(40)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh0(41)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 9.0_prec*y*XN - 6.0_prec*y*z*XN - 9.0_prec*y**2*XN&
     &  + 3.0_prec*y**2*z*XN + 3.0_prec*y**3*XN)
      hh0(42)=1/( - 3.0_prec*XN + 9.0_prec*z*XN - 9.0_prec*z**2*XN + 3.0_prec*z**3*XN + 3.0_prec*y*XN&
     &  - 6.0_prec*y*z*XN + 3.0_prec*y*z**2*XN)
      hh0(43)=1/( - XN + z*XN + y*XN)
      hh0(44)=1/(z + y)
      hh0(45)=1/( - 3.0_prec*z*XN + 9.0_prec*z**2*XN - 9.0_prec*z**3*XN + 3.0_prec*z**4*XN - 3.&
     & *y*XN + 18.0_prec*y*z*XN - 33.0_prec*y*z**2*XN + 24.0_prec*y*z**3*XN - 6.0_prec*y*z**4*&
     & XN + 9.0_prec*y**2*XN - 33.0_prec*y**2*z*XN + 42.0_prec*y**2*z**2*XN - 21.0_prec*y**2*&
     & z**3*XN + 3.0_prec*y**2*z**4*XN - 9.0_prec*y**3*XN + 24.0_prec*y**3*z*XN - 21.0_prec*&
     & y**3*z**2*XN + 6.0_prec*y**3*z**3*XN + 3.0_prec*y**4*XN - 6.0_prec*y**4*z*XN + 3.0_prec*&
     & y**4*z**2*XN)
      hh0(46)=XN**2
      hh0(47)=hh0(46) - 1.
      hh0(48)=hh0(47)*XN
      hh0(49)=2.0_prec*hh0(48)
      hh0(50)=hh0(13)*hh0(48)
      hh0(51)=hh0(49) + hh0(50)
      hh0(52)=hh0(51)*z
      hh0(53)=4.0_prec*XN
      hh0(53)=hh0(47)*hh0(53)
      hh0(54)=hh0(53)*y
      hh0(52)=hh0(48) + hh0(52) + hh0(54)
      hh0(52)=hh0(52)*z
      hh0(55)=hh0(50) + 6.0_prec*hh0(48)
      hh0(56)=hh0(55)*y
      hh0(57)=3.0_prec*hh0(48)
      hh0(56)=hh0(56) - hh0(57)
      hh0(56)=hh0(56)*y
      hh0(52)=hh0(52) + hh0(56)
      hh0(52)=hh0(52)*hh0(2)
      hh0(56)=hh0(47)*hh0(46)
      hh0(58)=z**2
      hh0(59)=y**2
      hh0(60)=hh0(58) + hh0(59)
      hh0(61)=hh0(29)*hh0(31)
      hh0(62)=2.0_prec*hh0(61)
      hh0(62)=hh0(62)*hh0(56)*hh0(60)
      hh0(52)=hh0(52) - hh0(62)
      hh0(62)=hh0(4)*hh0(52)
      hh0(58)=hh0(47)*hh0(58)
      hh0(63)=hh0(47)*hh0(59)
      hh0(58)=hh0(58) + hh0(63)
      hh0(58)=hh0(58)*hh0(31)
      hh0(64)=hh0(47)*y
      hh0(65)=2.0_prec*hh0(47)
      hh0(66)=hh0(64) - hh0(65)
      hh0(66)=hh0(66)*y
      hh0(66)=hh0(47) + hh0(66)
      hh0(66)=hh0(41)*hh0(66)*hh0(60)
      hh0(67)=hh0(60)*hh0(48)
      hh0(68)=hh0(67)*hh0(2)
      hh0(66)=hh0(66) - hh0(58) + hh0(68)
      hh0(66)=hh0(18)*hh0(66)
      hh0(69)= - hh0(23) + hh0(4)
      hh0(69)=hh0(68)*hh0(69)
      hh0(69)=hh0(69) + hh0(52)
      hh0(69)=hh0(15)*hh0(69)
      hh0(70)=y + z
      hh0(71)=N**2
      hh0(72)=hh0(71) - 2.
      hh0(72)=hh0(72)*N
      hh0(72)=hh0(72) + hh0(1)
      hh0(70)=hh0(72)*hh0(70)
      hh0(62)=hh0(69) + hh0(66) + hh0(70) + hh0(62)
      hh0(66)=2.0_prec*hh0(46)
      hh0(69)=hh0(66) - 1.
      hh0(69)=hh0(69)*hh0(46)
      hh0(69)=hh0(69) - 1.
      hh0(70)=6.0_prec*hh0(13)
      hh0(72)=hh0(69)*hh0(70)
      hh0(73)= - 26.0_prec+ 35.0_prec*hh0(46)
      hh0(73)=hh0(73)*hh0(46)
      hh0(74)=hh0(53)*XNF
      hh0(74)=hh0(74) - 9.
      hh0(72)=hh0(74) + hh0(72) + hh0(73)
      hh0(75)=hh0(72)*z
      hh0(76)=4.0_prec*hh0(46)
      hh0(77)=hh0(76) - 3.
      hh0(77)=hh0(77)*hh0(46)
      hh0(77)=hh0(77) - 1.
      hh0(77)=hh0(77)*y
      hh0(77)=hh0(77) - hh0(56)
      hh0(75)=hh0(75) + 12.0_prec*hh0(77)
      hh0(75)=hh0(75)*z
      hh0(72)=hh0(72)*y
      hh0(72)= - hh0(72) + 12.0_prec*hh0(56)
      hh0(72)=hh0(72)*y
      hh0(72)=hh0(75) - hh0(72)
      hh0(72)=hh0(72)*hh0(30)
      hh0(55)=hh0(55)*z
      hh0(54)=hh0(54) + hh0(55) - hh0(57)
      hh0(54)=hh0(54)*z
      hh0(51)=hh0(51)*y
      hh0(51)=hh0(51) + hh0(48)
      hh0(51)=hh0(51)*y
      hh0(51)=hh0(54) + hh0(51)
      hh0(54)=hh0(51)*hh0(2)
      hh0(55)=XN**4
      hh0(55)=hh0(55) - 1.
      hh0(57)=hh0(55)*hh0(60)
      hh0(61)=hh0(57)*hh0(61)
      hh0(54)=hh0(72) - 2.0_prec*hh0(54) - 4.0_prec*hh0(61)
      hh0(61)=hh0(17) - hh0(22)
      hh0(61)=2.0_prec*hh0(61)
      hh0(61)=hh0(68)*hh0(61)
      hh0(61)=hh0(61) - hh0(54)
      hh0(61)=hh0(14)*hh0(61)
      hh0(72)=3.0_prec*hh0(30)
      hh0(72)=hh0(72)*hh0(69)*hh0(60)
      hh0(75)=hh0(72) - hh0(68)
      hh0(77)=hh0(14)*hh0(75)
      hh0(54)= - 2.0_prec*hh0(77) - hh0(54)
      hh0(54)=hh0(7)*hh0(54)
      hh0(54)=hh0(61) + hh0(54)
      hh0(61)=hh0(46) - 4.
      hh0(61)=hh0(61)*hh0(46)
      hh0(61)=hh0(61) + 3.
      hh0(77)=hh0(46) + 1.
      hh0(77)=hh0(77)*hh0(46)
      hh0(78)=hh0(77) - 2.
      hh0(79)=hh0(47)*hh0(13)
      hh0(78)=hh0(79) + 2.0_prec*hh0(78)
      hh0(78)=hh0(78)*hh0(13)
      hh0(61)= - hh0(78) + 2.0_prec*hh0(61)
      hh0(80)=Pi**2
      hh0(81)=hh0(47)*hh0(80)
      hh0(61)=hh0(81) + 6.0_prec*hh0(61)
      hh0(61)=hh0(61)*y
      hh0(82)=hh0(46) + 3.
      hh0(82)=hh0(82)*hh0(46)
      hh0(82)=hh0(82) - 4.
      hh0(83)=3.0_prec*hh0(13)
      hh0(84)=hh0(56)*hh0(83)
      hh0(82)= - hh0(84) + 2.0_prec*hh0(82)
      hh0(84)= - 12.0_prec*hh0(82) - hh0(61)
      hh0(84)=y*hh0(84)
      hh0(85)= - 4.0_prec+ 7.0_prec*hh0(46)
      hh0(85)=hh0(85)*hh0(46)
      hh0(86)=9.0_prec*hh0(46)
      hh0(87)=hh0(86) - 13.
      hh0(87)=hh0(87)*hh0(46)
      hh0(87)=hh0(87) + 4.
      hh0(88)=hh0(87) - hh0(79)
      hh0(89)=2.0_prec*hh0(13)
      hh0(88)=hh0(88)*hh0(89)
      hh0(85)= - hh0(88) + hh0(85) - 3.
      hh0(85)= - hh0(81) + 3.0_prec*hh0(85)
      hh0(88)=hh0(46) - 8.
      hh0(88)=hh0(88)*hh0(46)
      hh0(90)=hh0(79)*hh0(76)
      hh0(88)=hh0(88) + hh0(90) + 7.
      hh0(88)=hh0(88)*y
      hh0(90)= - 3.0_prec*hh0(88) - hh0(85)
      hh0(91)=3.0_prec*hh0(46)
      hh0(92)=hh0(91) - 5.
      hh0(92)=hh0(92)*hh0(46)
      hh0(93)=hh0(92) + 2.
      hh0(94)= - hh0(79) + 2.0_prec*hh0(93)
      hh0(94)=hh0(94)*hh0(13)
      hh0(94)=hh0(94) - hh0(55)
      hh0(94)=hh0(81) + 6.0_prec*hh0(94)
      hh0(95)= - z*hh0(94)
      hh0(90)=2.0_prec*hh0(90) + hh0(95)
      hh0(90)=z*hh0(90)
      hh0(95)=11.0_prec*hh0(46)
      hh0(96)=hh0(95) - 8.
      hh0(96)=hh0(96)*hh0(46)
      hh0(86)=hh0(86) - 11.
      hh0(86)=hh0(86)*hh0(46)
      hh0(97)=hh0(86) + 2.
      hh0(97)=2.0_prec*hh0(97)
      hh0(98)=hh0(97) - hh0(79)
      hh0(98)=hh0(98)*hh0(13)
      hh0(96)= - hh0(98) + hh0(96) - 3.
      hh0(96)= - hh0(81) + 6.0_prec*hh0(96)
      hh0(84)=hh0(90) + hh0(84) + hh0(96)
      hh0(84)=z*hh0(84)
      hh0(90)=5.0_prec*hh0(46)
      hh0(98)=hh0(90) - 4.
      hh0(98)=hh0(98)*hh0(46)
      hh0(99)=hh0(56)*hh0(70)
      hh0(98)=hh0(98) - hh0(99) - 1.
      hh0(99)=4.0_prec*hh0(47)
      hh0(100)=hh0(99) + hh0(78)
      hh0(100)= - hh0(81) + 6.0_prec*hh0(100)
      hh0(101)= - y*hh0(100)
      hh0(101)=27.0_prec*hh0(55) + hh0(101)
      hh0(101)=y*hh0(101)
      hh0(101)= - 3.0_prec*hh0(98) + hh0(101)
      hh0(84)=2.0_prec*hh0(101) + hh0(84)
      hh0(84)=z*hh0(84)
      hh0(101)=hh0(47)*hh0(66)
      hh0(102)=hh0(46)*hh0(79)
      hh0(101)=hh0(101) + hh0(102)
      hh0(103)=hh0(47)*hh0(76)
      hh0(78)=hh0(103) + hh0(78)
      hh0(78)= - hh0(81) + 6.0_prec*hh0(78)
      hh0(103)=y*hh0(78)
      hh0(103)= - 12.0_prec*hh0(101) + hh0(103)
      hh0(103)=y*hh0(103)
      hh0(87)= - hh0(87) + 2.0_prec*hh0(79)
      hh0(64)=hh0(64)*hh0(66)
      hh0(104)=hh0(79) - 2.
      hh0(92)=hh0(92) - hh0(104)
      hh0(105)= - z*hh0(92)
      hh0(105)=hh0(105) - hh0(64) - hh0(87)
      hh0(105)=z*hh0(105)
      hh0(77)=hh0(104) + hh0(77)
      hh0(106)=hh0(77)*y
      hh0(107)=hh0(91)*hh0(47)
      hh0(108)=hh0(107) + hh0(106)
      hh0(108)=y*hh0(108)
      hh0(86)=hh0(86) - hh0(104)
      hh0(104)=hh0(105) + hh0(108) - hh0(86)
      hh0(104)=z*hh0(104)
      hh0(105)=2.0_prec*hh0(77)
      hh0(108)= - hh0(59)*hh0(105)
      hh0(104)=hh0(104) + hh0(107) + hh0(108)
      hh0(104)=z*hh0(104)
      hh0(108)= - hh0(56) + hh0(106)
      hh0(108)=y*hh0(108)
      hh0(104)=hh0(108) + hh0(104)
      hh0(108)=12.0_prec*hh0(17)
      hh0(104)=hh0(104)*hh0(108)
      hh0(109)=z*hh0(47)
      hh0(109)= - hh0(65) + hh0(109)
      hh0(109)=z*hh0(109)
      hh0(109)=hh0(109) + hh0(63) + hh0(47)
      hh0(109)=z*hh0(109)
      hh0(110)= - hh0(59)*hh0(65)
      hh0(109)=hh0(110) + hh0(109)
      hh0(109)=z*hh0(109)
      hh0(63)=hh0(63) + hh0(109)
      hh0(63)=hh0(19)*hh0(63)
      hh0(63)=hh0(104) + 12.0_prec*hh0(63) + hh0(103) + hh0(84)
      hh0(63)=hh0(42)*hh0(63)
      hh0(84)= - 62.0_prec+ 83.0_prec*hh0(46)
      hh0(84)=hh0(84)*hh0(46)
      hh0(69)=hh0(69)*hh0(83)
      hh0(84)=hh0(84) + hh0(69) - 21.
      hh0(84)=hh0(84)*hh0(83)
      hh0(103)= - 196.0_prec+ 151.0_prec*hh0(46)
      hh0(103)=hh0(103)*hh0(46)
      hh0(104)=3.0_prec*hh0(50)
      hh0(109)=hh0(104) + 10.0_prec*hh0(48)
      hh0(110)=4.0_prec*XNF
      hh0(109)=hh0(109)*hh0(110)
      hh0(84)=hh0(84) - hh0(103) + hh0(109) - 45.
      hh0(84)=hh0(84)*y
      hh0(69)=hh0(73) + hh0(69) - 9.
      hh0(69)=hh0(69)*hh0(83)
      hh0(73)=hh0(46) - 28.
      hh0(73)=hh0(73)*hh0(46)
      hh0(53)=hh0(104) + hh0(53)
      hh0(53)=hh0(53)*hh0(110)
      hh0(53)= - hh0(53) - hh0(69) + hh0(73) + 27.
      hh0(69)=z*hh0(53)
      hh0(73)=hh0(102) - hh0(56)
      hh0(73)=36.0_prec*hh0(73)
      hh0(69)=hh0(69) + hh0(73) - hh0(84)
      hh0(69)=z*hh0(69)
      hh0(102)= - hh0(107) + hh0(102)
      hh0(84)=72.0_prec*hh0(102) - hh0(84)
      hh0(84)=y*hh0(84)
      hh0(69)=hh0(84) + hh0(69)
      hh0(69)=z*hh0(69)
      hh0(53)=y*hh0(53)
      hh0(53)=hh0(73) + hh0(53)
      hh0(53)=hh0(53)*hh0(59)
      hh0(53)=hh0(53) + hh0(69)
      hh0(53)=hh0(44)*hh0(30)*hh0(53)
      hh0(69)=hh0(60)*hh0(29)
      hh0(73)=2.0_prec*y
      hh0(84)=hh0(73) + 3.0_prec*z
      hh0(84)=z*hh0(84)
      hh0(84)= - hh0(69) + 3.0_prec*hh0(59) + hh0(84)
      hh0(102)= - 11.0_prec*N + 2.0_prec*XNF
      hh0(71)=hh0(71) - 1.
      hh0(71)=hh0(28)*hh0(84)*hh0(71)*hh0(102)
      hh0(53)=hh0(53) + hh0(71)
      hh0(71)= - 2.0_prec*hh0(82) - hh0(88)
      hh0(71)=y*hh0(71)
      hh0(55)=9.0_prec*hh0(55) + hh0(71)
      hh0(55)=y*hh0(55)
      hh0(55)= - 2.0_prec*hh0(101) + hh0(55)
      hh0(61)= - 2.0_prec*hh0(100) - hh0(61)
      hh0(61)=y*hh0(61)
      hh0(61)=hh0(61) + hh0(78)
      hh0(61)=z*hh0(61)
      hh0(55)=6.0_prec*hh0(55) + hh0(61)
      hh0(55)=z*hh0(55)
      hh0(61)= - y*hh0(94)
      hh0(61)= - 2.0_prec*hh0(85) + hh0(61)
      hh0(61)=y*hh0(61)
      hh0(61)=hh0(61) + hh0(96)
      hh0(61)=y*hh0(61)
      hh0(61)= - 6.0_prec*hh0(98) + hh0(61)
      hh0(61)=y*hh0(61)
      hh0(55)=hh0(61) + hh0(55)
      hh0(55)=hh0(41)*hh0(55)
      hh0(61)=49.0_prec*hh0(46)
      hh0(71)=hh0(61) - 58.
      hh0(71)=hh0(71)*hh0(46)
      hh0(78)=hh0(66) - 3.
      hh0(78)=hh0(78)*hh0(46)
      hh0(78)=hh0(78) + 1.
      hh0(82)=hh0(78)*hh0(70)
      hh0(84)=hh0(47)*hh0(37)
      hh0(71)= - hh0(71) + hh0(74) - hh0(82) + 6.0_prec*hh0(84)
      hh0(74)=hh0(71)*hh0(59)
      hh0(71)=z*hh0(71)
      hh0(82)=y*hh0(78)
      hh0(71)= - 12.0_prec*hh0(82) + hh0(71)
      hh0(71)=z*hh0(71)
      hh0(57)=hh0(17)*hh0(57)
      hh0(57)= - 6.0_prec*hh0(57) + hh0(74) + hh0(71)
      hh0(57)=hh0(31)*hh0(57)
      hh0(71)=hh0(34)*hh0(58)
      hh0(69)=hh0(43)*hh0(78)*hh0(69)
      hh0(57)=2.0_prec*hh0(69) + 6.0_prec*hh0(71) + hh0(57)
      hh0(57)=hh0(29)*hh0(57)
      hh0(69)= - 9.0_prec+ 8.0_prec*hh0(46)
      hh0(69)=hh0(69)*hh0(46)
      hh0(69)=hh0(69) + 1.
      hh0(71)=hh0(78)*hh0(13)
      hh0(69)=hh0(71) + 4.0_prec*hh0(69)
      hh0(69)=hh0(69)*hh0(70)
      hh0(74)=hh0(78)*hh0(80)
      hh0(69)=hh0(69) - hh0(74)
      hh0(69)=hh0(69)*y
      hh0(82)=25.0_prec*hh0(46)
      hh0(85)=hh0(82) - 29.
      hh0(85)=hh0(85)*hh0(46)
      hh0(85)=hh0(85) + hh0(71) + 4.
      hh0(85)=hh0(85)*hh0(13)
      hh0(85)=hh0(85) - 2.0_prec*hh0(78)
      hh0(85)= - hh0(74) + 6.0_prec*hh0(85)
      hh0(85)=4.0_prec*hh0(85)
      hh0(88)= - hh0(85) + hh0(69)
      hh0(88)=y*hh0(88)
      hh0(94)= - 31.0_prec+ 26.0_prec*hh0(46)
      hh0(94)=hh0(94)*hh0(46)
      hh0(94)=hh0(94) + 5.
      hh0(94)=5.0_prec*hh0(71) + 4.0_prec*hh0(94)
      hh0(94)=hh0(94)*hh0(13)
      hh0(93)=hh0(94) - 12.0_prec*hh0(93)
      hh0(93)= - 5.0_prec*hh0(74) + 6.0_prec*hh0(93)
      hh0(88)=hh0(88) + hh0(93)
      hh0(88)=y*hh0(88)
      hh0(76)=hh0(76) - 5.
      hh0(76)=hh0(76)*hh0(46)
      hh0(76)=hh0(76) + 1.
      hh0(76)=hh0(71) + 4.0_prec*hh0(76)
      hh0(94)=hh0(76)*hh0(13)
      hh0(96)=hh0(46) - 2.
      hh0(96)=hh0(96)*hh0(46)
      hh0(96)=hh0(96) + 1.
      hh0(98)= - hh0(94) + 2.0_prec*hh0(96)
      hh0(98)=hh0(74) + 6.0_prec*hh0(98)
      hh0(70)=hh0(76)*hh0(70)
      hh0(70)=hh0(70) - hh0(74)
      hh0(70)=hh0(70)*y
      hh0(76)=2.0_prec*hh0(98) + hh0(70)
      hh0(76)=y*hh0(76)
      hh0(94)= - hh0(94) + 6.0_prec*hh0(96)
      hh0(94)=hh0(74) + 6.0_prec*hh0(94)
      hh0(76)=hh0(76) - hh0(94)
      hh0(76)=z*hh0(76)
      hh0(96)=hh0(97) + hh0(71)
      hh0(96)=hh0(96)*hh0(13)
      hh0(95)=hh0(95) - 20.
      hh0(95)=hh0(95)*hh0(46)
      hh0(95)= - hh0(96) + hh0(95) + 9.
      hh0(95)=hh0(74) + 6.0_prec*hh0(95)
      hh0(95)=2.0_prec*hh0(95)
      hh0(76)=hh0(76) + hh0(95) + hh0(88)
      hh0(76)=z*hh0(76)
      hh0(88)=19.0_prec- 17.0_prec*hh0(46)
      hh0(88)=hh0(88)*hh0(46)
      hh0(88)= - 2.0_prec+ hh0(88)
      hh0(88)=2.0_prec*hh0(88) - hh0(71)
      hh0(88)=hh0(13)*hh0(88)
      hh0(96)= - 6.0_prec+ hh0(90)
      hh0(96)=hh0(96)*hh0(46)
      hh0(96)=1.0_prec+ hh0(96)
      hh0(88)=2.0_prec*hh0(96) + hh0(88)
      hh0(88)=6.0_prec*hh0(88) + hh0(74)
      hh0(69)=4.0_prec*hh0(88) + hh0(69)
      hh0(69)=y*hh0(69)
      hh0(82)=hh0(82) - 28.
      hh0(82)=hh0(82)*hh0(46)
      hh0(82)=hh0(82) + 3.
      hh0(78)=hh0(78)*hh0(83)
      hh0(78)=hh0(78) + 4.0_prec*hh0(82)
      hh0(78)=hh0(78)*hh0(13)
      hh0(82)= - 72.0_prec+ 55.0_prec*hh0(46)
      hh0(82)=hh0(82)*hh0(46)
      hh0(78)=hh0(78) - hh0(82) - 17.
      hh0(78)= - hh0(74) + 2.0_prec*hh0(78)
      hh0(78)=6.0_prec*hh0(78)
      hh0(69)=hh0(78) + hh0(69)
      hh0(69)=y*hh0(69)
      hh0(82)= - 17.0_prec+ 15.0_prec*hh0(46)
      hh0(82)=hh0(82)*hh0(46)
      hh0(82)=hh0(82) + 2.
      hh0(82)=hh0(71) + 2.0_prec*hh0(82)
      hh0(82)=hh0(82)*hh0(89)
      hh0(61)=hh0(61) - 72.
      hh0(61)=hh0(61)*hh0(46)
      hh0(61)=hh0(82) - hh0(61) - 23.
      hh0(61)= - hh0(74) + 3.0_prec*hh0(61)
      hh0(61)=4.0_prec*hh0(61)
      hh0(69)= - hh0(61) + hh0(69)
      hh0(69)=y*hh0(69)
      hh0(82)= - 7.0_prec+ 6.0_prec*hh0(46)
      hh0(82)=hh0(82)*hh0(46)
      hh0(82)=hh0(82) + 1.
      hh0(82)=hh0(71) + 4.0_prec*hh0(82)
      hh0(82)=hh0(82)*hh0(13)
      hh0(83)= - 22.0_prec+ 13.0_prec*hh0(46)
      hh0(83)=hh0(83)*hh0(46)
      hh0(83)=hh0(83) + 9.
      hh0(82)=hh0(82) - 2.0_prec*hh0(83)
      hh0(82)= - hh0(74) + 6.0_prec*hh0(82)
      hh0(69)=hh0(76) + hh0(69) + hh0(82)
      hh0(69)=z*hh0(69)
      hh0(70)= - hh0(85) + hh0(70)
      hh0(70)=y*hh0(70)
      hh0(70)=hh0(78) + hh0(70)
      hh0(70)=y*hh0(70)
      hh0(76)=23.0_prec- 21.0_prec*hh0(46)
      hh0(76)=hh0(76)*hh0(46)
      hh0(76)= - 2.0_prec+ hh0(76)
      hh0(76)=2.0_prec*hh0(76) - hh0(71)
      hh0(76)=hh0(13)*hh0(76)
      hh0(78)= - 30.0_prec+ 23.0_prec*hh0(46)
      hh0(78)=hh0(78)*hh0(46)
      hh0(78)=7.0_prec+ hh0(78)
      hh0(76)=2.0_prec*hh0(78) + hh0(76)
      hh0(76)=6.0_prec*hh0(76) + hh0(74)
      hh0(70)=4.0_prec*hh0(76) + hh0(70)
      hh0(70)=y*hh0(70)
      hh0(76)= - 15.0_prec+ 14.0_prec*hh0(46)
      hh0(76)=hh0(76)*hh0(46)
      hh0(76)=hh0(76) + 1.
      hh0(71)=hh0(71) + 4.0_prec*hh0(76)
      hh0(71)=hh0(71)*hh0(13)
      hh0(76)= - 70.0_prec+ 51.0_prec*hh0(46)
      hh0(76)=hh0(76)*hh0(46)
      hh0(76)=hh0(76) + 19.
      hh0(71)=hh0(71) - 2.0_prec*hh0(76)
      hh0(71)= - hh0(74) + 6.0_prec*hh0(71)
      hh0(70)=hh0(70) + hh0(71)
      hh0(70)=y*hh0(70)
      hh0(74)=hh0(90) - 8.
      hh0(74)=hh0(74)*hh0(46)
      hh0(66)=hh0(79)*hh0(66)
      hh0(74)=hh0(74) - hh0(66) + 3.
      hh0(74)=12.0_prec*hh0(74)
      hh0(69)=hh0(69) + hh0(74) + hh0(70)
      hh0(69)=z*hh0(69)
      hh0(70)=hh0(98)*hh0(73)
      hh0(70)=hh0(70) + hh0(93)
      hh0(70)=y*hh0(70)
      hh0(61)= - hh0(61) + hh0(70)
      hh0(61)=y*hh0(61)
      hh0(61)=hh0(61) + hh0(71)
      hh0(61)=y*hh0(61)
      hh0(70)= - 4.0_prec+ hh0(91)
      hh0(46)=hh0(70)*hh0(46)
      hh0(46)=1.0_prec+ hh0(46)
      hh0(46)=3.0_prec*hh0(46) - hh0(66)
      hh0(46)=24.0_prec*hh0(46) + hh0(61)
      hh0(46)=y*hh0(46)
      hh0(46)=hh0(46) + hh0(69)
      hh0(46)=z*hh0(46)
      hh0(61)= - y*hh0(94)
      hh0(61)=hh0(95) + hh0(61)
      hh0(61)=y*hh0(61)
      hh0(61)=hh0(61) + hh0(82)
      hh0(61)=y*hh0(61)
      hh0(61)=hh0(74) + hh0(61)
      hh0(61)=hh0(61)*hh0(59)
      hh0(46)=hh0(61) + hh0(46)
      hh0(46)=hh0(45)*hh0(46)
      hh0(61)=hh0(107) - hh0(64)
      hh0(59)=hh0(61)*hh0(59)
      hh0(61)= - hh0(105) + hh0(106)
      hh0(61)=y*hh0(61)
      hh0(61)=hh0(61) + hh0(77)
      hh0(61)=z*hh0(61)
      hh0(56)=hh0(61) - hh0(56) + hh0(59)
      hh0(56)=z*hh0(56)
      hh0(59)= - y*hh0(92)
      hh0(59)=hh0(59) - hh0(87)
      hh0(59)=y*hh0(59)
      hh0(59)=hh0(59) - hh0(86)
      hh0(59)=y*hh0(59)
      hh0(59)=hh0(107) + hh0(59)
      hh0(59)=y*hh0(59)
      hh0(56)=hh0(59) + hh0(56)
      hh0(56)=hh0(41)*hh0(56)
      hh0(59)=hh0(65) + hh0(79)
      hh0(61)=hh0(59) + hh0(84)
      hh0(61)=hh0(60)*hh0(61)
      hh0(64)= - hh0(31)*hh0(61)
      hh0(66)=hh0(15)*hh0(68)
      hh0(52)=hh0(66) + hh0(56) + hh0(64) + hh0(52)
      hh0(52)=hh0(16)*hh0(52)
      hh0(56)=hh0(99) + hh0(79)
      hh0(56)=hh0(56)*hh0(13)
      hh0(64)= - hh0(32) - hh0(38) + hh0(36) - hh0(24)
      hh0(64)=hh0(64)*hh0(47)
      hh0(65)=hh0(65)*hh0(35)
      hh0(56)=hh0(65) + hh0(56) + 2.0_prec*hh0(64)
      hh0(47)=hh0(47)*hh0(39)
      hh0(47)=hh0(47) - hh0(59)
      hh0(59)=12.0_prec*hh0(37)
      hh0(47)=hh0(47)*hh0(59)
      hh0(47)= - hh0(47) - hh0(81) + 6.0_prec*hh0(56)
      hh0(47)= - hh0(47)*hh0(60)
      hh0(56)=hh0(34)*hh0(61)
      hh0(47)= - 12.0_prec*hh0(56) + hh0(47)
      hh0(47)=hh0(31)*hh0(47)
      hh0(56)= - hh0(25) - hh0(24) - hh0(20) - hh0(9) + hh0(5) + hh0(8)&
     &  + hh0(3)
      hh0(56)=hh0(48)*hh0(56)
      hh0(59)=hh0(50) + 8.0_prec*hh0(48)
      hh0(59)=hh0(59)*hh0(13)
      hh0(56)=hh0(59) + hh0(56)
      hh0(48)=hh0(48)*hh0(80)
      hh0(48)= - hh0(48) + 6.0_prec*hh0(56)
      hh0(56)=y*hh0(48)
      hh0(59)=hh0(49) - hh0(50)
      hh0(56)=12.0_prec*hh0(59) + hh0(56)
      hh0(56)=y*hh0(56)
      hh0(48)=z*hh0(48)
      hh0(59)=4.0_prec*y - 1.
      hh0(50)=hh0(50)*hh0(59)
      hh0(49)=hh0(49) + hh0(50)
      hh0(48)=12.0_prec*hh0(49) + hh0(48)
      hh0(48)=z*hh0(48)
      hh0(48)=hh0(56) + hh0(48)
      hh0(49)=hh0(51)*hh0(108)
      hh0(50)=12.0_prec*hh0(67)
      hh0(51)=hh0(27) - hh0(10) + hh0(11) + hh0(12) - hh0(21) + hh0(19)
      hh0(50)=hh0(50)*hh0(51)
      hh0(48)=hh0(49) + 2.0_prec*hh0(48) + hh0(50)
      hh0(48)=hh0(2)*hh0(48)
      hh0(49)=12.0_prec*hh0(58)
      hh0(50)= - hh0(33) - hh0(40)
      hh0(49)=hh0(49)*hh0(50)
      hh0(50)=hh0(26) + hh0(6)
      hh0(50)= - 12.0_prec*hh0(50)
      hh0(50)=hh0(75)*hh0(50)
      hh0(51)=hh0(80)*hh0(72)
      hh0(46)=12.0_prec*hh0(52) + hh0(46) + hh0(63) + 4.0_prec*hh0(57) + hh0(55) + &
     & hh0(51) + hh0(48) + hh0(47) + hh0(50) + 6.0_prec*hh0(54) + 2.0_prec*hh0(53)&
     &  + hh0(49) + 12.0_prec*hh0(62)

        qQge01L = 32.0_prec*Cg1**2*Q2*hh0(46)
!       write(*,*)'qQge01L =',qQge01L

      END 


==> ancillary/Ato3jet/src/qQgeps0_2L.f95 <==
      FUNCTION A2qQgeps0(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: w0(1468),A2qQgeps0
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2,xmuR2,Q2,Cg1,Cj1
      call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      Pi = acos(-1.0_prec)
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      w0(1)=G([1.0_prec- z,y])
      w0(2)=N**(-1)
      w0(3)=z**(-1)
      w0(4)=G([1.0_prec- y,0.0_prec,z])
      w0(5)=y**(-1)
      w0(6)=G([0.0_prec,1.0_prec- y,z])
      w0(7)=G([0.0_prec, - Q2])
      w0(8)=G([1.0_prec,z])
      w0(9)=G([0.0_prec,y])
      w0(10)=G([0.0_prec,z])
      w0(11)=G([1.0_prec,y])
      w0(12)=G([0.0_prec,1.0_prec,y])
      w0(13)=G([ - y,z])
      w0(14)=G([1.0_prec,0.0_prec,y])
      w0(15)=G([1.0_prec,1.0_prec,z])
      w0(16)=1/( - 9.0_prec+ 9.0_prec*z + 9.0_prec*y)
      w0(17)=1/( - 3.0_prec+ 3.0_prec*z + 3.0_prec*y)
      w0(18)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(19)=G([1.0_prec- z,1.0_prec- z,y])
      w0(20)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      w0(21)=G([1.0_prec- z, - z,1.0_prec- z,y])
      w0(22)=G([z + y,y])
      w0(23)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      w0(24)=G([1.0_prec- z,0.0_prec,y])
      w0(25)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      w0(26)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      w0(27)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(28)=G([1.0_prec- y, - y,1.0_prec- y,z])
      w0(29)=G([1.0_prec- y,z])
      w0(30)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(31)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      w0(32)=G([ - z,1.0_prec- z,y])
      w0(33)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      w0(34)=G([ - y,1.0_prec- y,z])
      w0(35)=G([ - y, - y,1.0_prec- y,z])
      w0(36)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      w0(37)=G([0.0_prec,1.0_prec- z,y])
      w0(38)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      w0(39)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(40)=G([0.0_prec, - z,1.0_prec- z,y])
      w0(41)=G([0.0_prec, - z,y])
      w0(42)=G([0.0_prec, - y,1.0_prec- y,z])
      w0(43)=G([0.0_prec, - y,z])
      w0(44)=G([ - z,y])
      w0(45)=G([1.0_prec- y,1.0_prec- y,z])
      w0(46)=G([0.0_prec,xmuR2])
      w0(47)=G([1.0_prec,1.0_prec,y])
      w0(48)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      w0(49)=G([0.0_prec,0.0_prec, - Q2])
      w0(50)=G([0.0_prec,0.0_prec,y])
      w0(51)=G([0.0_prec,0.0_prec,xmuR2])
      w0(52)=G([0.0_prec,0.0_prec,0.0_prec,y])
      w0(53)=G([0.0_prec,0.0_prec,1.0_prec,z])
      w0(54)=G([0.0_prec,1.0_prec,z])
      w0(55)=G([0.0_prec,1.0_prec,1.0_prec,y])
      w0(56)=G([0.0_prec,1.0_prec,1.0_prec,z])
      w0(57)=G([1.0_prec,1.0_prec- z - y])
      w0(58)=G([1.0_prec- y, - y,z])
      w0(59)=G([ - y, - y,z])
      w0(60)=G([1.0_prec- z, - z,y])
      w0(61)=G([1.0_prec,0.0_prec,z])
      w0(62)=G([1.0_prec,0.0_prec,1.0_prec,y])
      w0(63)=G([1.0_prec,0.0_prec,1.0_prec,z])
      w0(64)=G([1.0_prec,1.0_prec,1.0_prec,z])
      w0(65)=1/( - 1.0_prec+ z + y)
      w0(66)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(67)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      w0(68)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      w0(69)=G([ - 1.0_prec+ z + y,z + y,y])
      w0(70)=G([z + y,z + y,y])
      w0(71)=G([z + y,0.0_prec,y])
      w0(72)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      w0(73)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      w0(74)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      w0(75)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      w0(76)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      w0(77)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      w0(78)=G([z + y,z + y,z + y,y])
      w0(79)=G([z + y,z + y,0.0_prec,y])
      w0(80)=G([z + y,0.0_prec,z + y,y])
      w0(81)=G([z + y,0.0_prec,0.0_prec,y])
      w0(82)=G([z + y,1.0_prec,0.0_prec,y])
      w0(83)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      w0(84)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      w0(85)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      w0(86)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      w0(87)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      w0(88)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      w0(89)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      w0(90)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(91)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(92)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      w0(93)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(94)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(95)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      w0(96)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      w0(97)=G([1.0_prec- y, - y,1.0_prec- y,0.0_prec,z])
      w0(98)=G([1.0_prec- y, - y, - y,1.0_prec- y,z])
      w0(99)=G([1.0_prec- y, - y,0.0_prec,1.0_prec- y,z])
      w0(100)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(101)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(102)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      w0(103)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(104)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(105)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      w0(106)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      w0(107)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      w0(108)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(109)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(110)=G([ - y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(111)=G([ - y,1.0_prec- y, - y,1.0_prec- y,z])
      w0(112)=G([ - y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(113)=G([ - y,1.0_prec- y,0.0_prec,z])
      w0(114)=G([ - y,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(115)=G([ - y, - y,1.0_prec- y,1.0_prec- y,z])
      w0(116)=G([ - y, - y, - y,1.0_prec- y,z])
      w0(117)=G([ - y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(118)=G([ - y,0.0_prec,1.0_prec- y,z])
      w0(119)=G([ - y,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(120)=G([ - y,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(121)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      w0(122)=G([0.0_prec, - 1.0_prec+ z + y,y])
      w0(123)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      w0(124)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      w0(125)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      w0(126)=G([0.0_prec,1.0_prec- z, - z,y])
      w0(127)=G([0.0_prec,z + y,y])
      w0(128)=G([ - 1.0_prec+ z + y,y])
      w0(129)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(130)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      w0(131)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      w0(132)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      w0(133)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(134)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(135)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(136)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(137)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(138)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      w0(139)=G([0.0_prec,z + y,z + y,y])
      w0(140)=G([0.0_prec,z + y,0.0_prec,y])
      w0(141)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      w0(142)=G([0.0_prec, - y,1.0_prec- y,0.0_prec,z])
      w0(143)=G([0.0_prec, - y,0.0_prec,1.0_prec- y,z])
      w0(144)=G([0.0_prec, - y,0.0_prec,z])
      w0(145)=G([ - y,0.0_prec,z])
      w0(146)=G([z + y, - 1.0_prec+ z + y,y])
      w0(147)=G([1.0_prec,1.0_prec- y,0.0_prec,z])
      w0(148)=G([1.0_prec,0.0_prec,0.0_prec,y])
      w0(149)=G([1.0_prec,0.0_prec,0.0_prec,z])
      w0(150)=G([1.0_prec,1.0_prec,1.0_prec,y])
      w0(151)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      w0(152)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      w0(153)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(154)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(155)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(156)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      w0(157)=G([0.0_prec,0.0_prec, - z,y])
      w0(158)=G([0.0_prec,0.0_prec,z + y,y])
      w0(159)=G([0.0_prec,0.0_prec,z])
      w0(160)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      w0(161)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(162)=G([0.0_prec,0.0_prec,0.0_prec, - Q2])
      w0(163)=G([0.0_prec,0.0_prec,0.0_prec,z])
      w0(164)=G([0.0_prec,0.0_prec,0.0_prec,xmuR2])
      w0(165)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      w0(166)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      w0(167)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(168)=G([0.0_prec,0.0_prec,1.0_prec,y])
      w0(169)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      w0(170)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      w0(171)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(172)=G([0.0_prec,1.0_prec,0.0_prec,y])
      w0(173)=G([0.0_prec,1.0_prec,0.0_prec,z])
      w0(174)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      w0(175)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(176)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      w0(177)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      w0(178)=G([1.0_prec- y,1.0_prec- y, - y,z])
      w0(179)=G([1.0_prec- y, - y, - y,z])
      w0(180)=G([1.0_prec- y, - y,0.0_prec,z])
      w0(181)=G([1.0_prec- y,0.0_prec, - y,z])
      w0(182)=G([ - y,1.0_prec- y, - y,z])
      w0(183)=G([ - y, - y, - y,z])
      w0(184)=G([ - y,0.0_prec,0.0_prec,z])
      w0(185)=G([1.0_prec- z,1.0_prec- z, - z,y])
      w0(186)=G([1.0_prec- z,0.0_prec, - z,y])
      w0(187)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      w0(188)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(189)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      w0(190)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      w0(191)=G([1.0_prec,1.0_prec,0.0_prec,y])
      w0(192)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      w0(193)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(194)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      w0(195)=1/( - 1.0_prec+ z + 3.0_prec*y - 2.0_prec*y*z - 3.0_prec*y**2 + y**2*z + y**3)
      w0(196)=1/(1.0_prec- 2.0_prec*z + z**2 - 2.0_prec*y + 4.0_prec*y*z - 2.0_prec*y*z**2 + y**2 - &
     & 2.0_prec*y**2*z + y**2*z**2)
      w0(197)=1/( - 9.0_prec*XN + 9.0_prec*z*XN + 9.0_prec*y*XN)
      w0(198)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 3.0_prec*y*XN)
      w0(199)=1/( - 45.0_prec*XN**2 + 45.0_prec*z*XN**2 + 45.0_prec*y*XN**2)
      w0(200)=1/( - 9.0_prec*XN**2 + 9.0_prec*z*XN**2 + 9.0_prec*y*XN**2)
      w0(201)=1/( - 9.0_prec*XN**2 + 9.0_prec*z*XN**2 + 27.0_prec*y*XN**2 - 18.0_prec*y*z*XN**2&
     &  - 27.0_prec*y**2*XN**2 + 9.0_prec*y**2*z*XN**2 + 9.0_prec*y**3*XN**2)
      w0(202)=1/( - 9.0_prec*XN**2 + 27.0_prec*z*XN**2 - 27.0_prec*z**2*XN**2 + 9.0_prec*z**3*&
     & XN**2 + 9.0_prec*y*XN**2 - 18.0_prec*y*z*XN**2 + 9.0_prec*y*z**2*XN**2)
      w0(203)=1/( - 9.0_prec*XN**2 + 27.0_prec*z*XN**2 - 27.0_prec*z**2*XN**2 + 9.0_prec*z**3*&
     & XN**2 + 27.0_prec*y*XN**2 - 72.0_prec*y*z*XN**2 + 63.0_prec*y*z**2*XN**2 - 18.0_prec*y*&
     & z**3*XN**2 - 27.0_prec*y**2*XN**2 + 63.0_prec*y**2*z*XN**2 - 45.0_prec*y**2*z**2*&
     & XN**2 + 9.0_prec*y**2*z**3*XN**2 + 9.0_prec*y**3*XN**2 - 18.0_prec*y**3*z*XN**2 + &
     & 9.0_prec*y**3*z**2*XN**2)
      w0(204)=1/( - 9.0_prec*XN**2 + 27.0_prec*z*XN**2 - 27.0_prec*z**2*XN**2 + 9.0_prec*z**3*&
     & XN**2 + 27.0_prec*y*XN**2 - 54.0_prec*y*z*XN**2 + 27.0_prec*y*z**2*XN**2 - 27.0_prec*&
     & y**2*XN**2 + 27.0_prec*y**2*z*XN**2 + 9.0_prec*y**3*XN**2)
      w0(205)=1/( - 3.0_prec*XN**2 + 3.0_prec*z*XN**2 + 3.0_prec*y*XN**2)
      w0(206)=G([1.0_prec- y,1.0_prec,z])
      w0(207)=G([1.0_prec,1.0_prec- y,z])
      w0(208)=G([1.0_prec,1.0_prec,0.0_prec,z])
      w0(209)=1/( - 3.0_prec*XN**2 + 3.0_prec*z*XN**2 + 9.0_prec*y*XN**2 - 6.0_prec*y*z*XN**2&
     &  - 9.0_prec*y**2*XN**2 + 3.0_prec*y**2*z*XN**2 + 3.0_prec*y**3*XN**2)
      w0(210)=1/( - 3.0_prec*XN**2 + 9.0_prec*z*XN**2 - 9.0_prec*z**2*XN**2 + 3.0_prec*z**3*&
     & XN**2 + 3.0_prec*y*XN**2 - 6.0_prec*y*z*XN**2 + 3.0_prec*y*z**2*XN**2)
      w0(211)=1/( - 3.0_prec*XN**2 + 9.0_prec*z*XN**2 - 9.0_prec*z**2*XN**2 + 3.0_prec*z**3*&
     & XN**2 + 9.0_prec*y*XN**2 - 24.0_prec*y*z*XN**2 + 21.0_prec*y*z**2*XN**2 - 6.0_prec*y*&
     & z**3*XN**2 - 9.0_prec*y**2*XN**2 + 21.0_prec*y**2*z*XN**2 - 15.0_prec*y**2*z**2*&
     & XN**2 + 3.0_prec*y**2*z**3*XN**2 + 3.0_prec*y**3*XN**2 - 6.0_prec*y**3*z*XN**2 + 3.&
     & *y**3*z**2*XN**2)
      w0(212)=1/( - 3.0_prec*XN**2 + 9.0_prec*z*XN**2 - 9.0_prec*z**2*XN**2 + 3.0_prec*z**3*&
     & XN**2 + 9.0_prec*y*XN**2 - 18.0_prec*y*z*XN**2 + 9.0_prec*y*z**2*XN**2 - 9.0_prec*y**2*&
     & XN**2 + 9.0_prec*y**2*z*XN**2 + 3.0_prec*y**3*XN**2)
      w0(213)=1/( - XN**2 + z*XN**2 + y*XN**2)
      w0(214)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      w0(215)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      w0(216)=G([1.0_prec- y,1.0_prec,1.0_prec- y,0.0_prec,z])
      w0(217)=G([1.0_prec- y,1.0_prec,0.0_prec,1.0_prec- y,z])
      w0(218)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      w0(219)=G([1.0_prec- y,1.0_prec,1.0_prec,0.0_prec,z])
      w0(220)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      w0(221)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      w0(222)=G([z + y,z + y,z + y,z + y,y])
      w0(223)=G([z + y,z + y,z + y,0.0_prec,y])
      w0(224)=G([z + y,z + y,0.0_prec,z + y,y])
      w0(225)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      w0(226)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      w0(227)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      w0(228)=G([z + y,0.0_prec,z + y,z + y,y])
      w0(229)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      w0(230)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      w0(231)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      w0(232)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      w0(233)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      w0(234)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      w0(235)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      w0(236)=G([0.0_prec,1.0_prec- y, - y,z])
      w0(237)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      w0(238)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      w0(239)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      w0(240)=G([0.0_prec,z + y,z + y,z + y,y])
      w0(241)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      w0(242)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      w0(243)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      w0(244)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      w0(245)=G([1.0_prec,0.0_prec,1.0_prec- y,z])
      w0(246)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      w0(247)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      w0(248)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      w0(249)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      w0(250)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      w0(251)=G([0.0_prec,0.0_prec, - y,z])
      w0(252)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      w0(253)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - Q2])
      w0(254)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      w0(255)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,xmuR2])
      w0(256)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(257)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      w0(258)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      w0(259)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      w0(260)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(261)=G([0.0_prec,1.0_prec,1.0_prec- y,0.0_prec,z])
      w0(262)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec- y,z])
      w0(263)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      w0(264)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      w0(265)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(266)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      w0(267)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,y])
      w0(268)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,z])
      w0(269)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(270)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      w0(271)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      w0(272)=G([1.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      w0(273)=G([1.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      w0(274)=G([1.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      w0(275)=G([1.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      w0(276)=G([1.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      w0(277)=G([1.0_prec,1.0_prec- y, - y,z])
      w0(278)=G([1.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      w0(279)=G([1.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      w0(280)=G([1.0_prec,0.0_prec, - y,1.0_prec- y,z])
      w0(281)=G([1.0_prec,0.0_prec, - y,z])
      w0(282)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      w0(283)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      w0(284)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      w0(285)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(286)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      w0(287)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      w0(288)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(289)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      w0(290)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      w0(291)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      w0(292)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      w0(293)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      w0(294)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,y])
      w0(295)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,z])
      w0(296)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      w0(297)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      w0(298)=1/( - XN**2 + 3.0_prec*z*XN**2 - 3.0_prec*z**2*XN**2 + z**3*XN**2 + 3.&
     & *y*XN**2 - 6.0_prec*y*z*XN**2 + 3.0_prec*y*z**2*XN**2 - 3.0_prec*y**2*XN**2 + 3.0_prec*&
     & y**2*z*XN**2 + y**3*XN**2)
      w0(299)=1/( - XN**2 + 5.0_prec*z*XN**2 - 10.0_prec*z**2*XN**2 + 10.0_prec*z**3*&
     & XN**2 - 5.0_prec*z**4*XN**2 + z**5*XN**2 + 3.0_prec*y*XN**2 - 12.0_prec*y*z*XN**2&
     &  + 18.0_prec*y*z**2*XN**2 - 12.0_prec*y*z**3*XN**2 + 3.0_prec*y*z**4*XN**2 - 3.0_prec*&
     & y**2*XN**2 + 9.0_prec*y**2*z*XN**2 - 9.0_prec*y**2*z**2*XN**2 + 3.0_prec*y**2*z**3&
     & *XN**2 + y**3*XN**2 - 2.0_prec*y**3*z*XN**2 + y**3*z**2*XN**2)
      w0(300)=1/(XN**2 - 2.0_prec*z*XN**2 + z**2*XN**2 - 4.0_prec*y*XN**2 + 6.0_prec*y*z*&
     & XN**2 - 2.0_prec*y*z**2*XN**2 + 6.0_prec*y**2*XN**2 - 6.0_prec*y**2*z*XN**2 + y**2&
     & *z**2*XN**2 - 4.0_prec*y**3*XN**2 + 2.0_prec*y**3*z*XN**2 + y**4*XN**2)
      w0(301)=1/(XN**2 - 2.0_prec*z*XN**2 + z**2*XN**2 - 2.0_prec*y*XN**2 + 4.0_prec*y*z*&
     & XN**2 - 2.0_prec*y*z**2*XN**2 + y**2*XN**2 - 2.0_prec*y**2*z*XN**2 + y**2*&
     & z**2*XN**2)
      w0(302)=1/(9.0_prec*XN**2 - 36.0_prec*z*XN**2 + 54.0_prec*z**2*XN**2 - 36.0_prec*z**3*&
     & XN**2 + 9.0_prec*z**4*XN**2 - 36.0_prec*y*XN**2 + 126.0_prec*y*z*XN**2 - 162.0_prec*y*&
     & z**2*XN**2 + 90.0_prec*y*z**3*XN**2 - 18.0_prec*y*z**4*XN**2 + 54.0_prec*y**2*&
     & XN**2 - 162.0_prec*y**2*z*XN**2 + 171.0_prec*y**2*z**2*XN**2 - 72.0_prec*y**2*z**3&
     & *XN**2 + 9.0_prec*y**2*z**4*XN**2 - 36.0_prec*y**3*XN**2 + 90.0_prec*y**3*z*XN**2&
     &  - 72.0_prec*y**3*z**2*XN**2 + 18.0_prec*y**3*z**3*XN**2 + 9.0_prec*y**4*XN**2 - &
     & 18.0_prec*y**4*z*XN**2 + 9.0_prec*y**4*z**2*XN**2)
      w0(303)=1/(9.0_prec*XN**2 - 18.0_prec*z*XN**2 + 9.0_prec*z**2*XN**2 - 36.0_prec*y*XN**2&
     &  + 54.0_prec*y*z*XN**2 - 18.0_prec*y*z**2*XN**2 + 54.0_prec*y**2*XN**2 - 54.0_prec*y**2*&
     & z*XN**2 + 9.0_prec*y**2*z**2*XN**2 - 36.0_prec*y**3*XN**2 + 18.0_prec*y**3*z*XN**2&
     &  + 9.0_prec*y**4*XN**2)
      w0(304)=1/(27.0_prec*XN**2 - 81.0_prec*z*XN**2 + 81.0_prec*z**2*XN**2 - 27.0_prec*z**3*&
     & XN**2 - 81.0_prec*y*XN**2 + 189.0_prec*y*z*XN**2 - 135.0_prec*y*z**2*XN**2 + 27.0_prec*y&
     & *z**3*XN**2 + 81.0_prec*y**2*XN**2 - 135.0_prec*y**2*z*XN**2 + 54.0_prec*y**2*z**2&
     & *XN**2 - 27.0_prec*y**3*XN**2 + 27.0_prec*y**3*z*XN**2)
      w0(305)=1/( - z + z**2 + y*z)
      w0(306)=1/( - z + 3.0_prec*z**2 - 3.0_prec*z**3 + z**4 - y + 7.0_prec*y*z - 13.0_prec*y*&
     & z**2 + 9.0_prec*y*z**3 - 2.0_prec*y*z**4 + 4.0_prec*y**2 - 16.0_prec*y**2*z + 20.0_prec*y**2*&
     & z**2 - 9.0_prec*y**2*z**3 + y**2*z**4 - 6.0_prec*y**3 + 16.0_prec*y**3*z - 13.0_prec*&
     & y**3*z**2 + 3.0_prec*y**3*z**3 + 4.0_prec*y**4 - 7.0_prec*y**4*z + 3.0_prec*y**4*z**2 - &
     & y**5 + y**5*z)
      w0(307)=1/( - z + 3.0_prec*z**2 - 3.0_prec*z**3 + z**4 + y*z - 2.0_prec*y*z**2 + y*&
     & z**3)
      w0(308)=1/( - 9.0_prec*z*XN + 9.0_prec*z**2*XN + 9.0_prec*y*z*XN)
      w0(309)=1/( - 3.0_prec*z*XN + 3.0_prec*z**2*XN + 3.0_prec*y*z*XN)
      w0(310)=1/( - 27.0_prec*z*XN**2 + 54.0_prec*z**2*XN**2 - 27.0_prec*z**3*XN**2 - 27.&
     & *y*XN**2 + 108.0_prec*y*z*XN**2 - 108.0_prec*y*z**2*XN**2 + 27.0_prec*y*z**3*XN**2&
     &  + 54.0_prec*y**2*XN**2 - 108.0_prec*y**2*z*XN**2 + 54.0_prec*y**2*z**2*XN**2 - 27.&
     & *y**3*XN**2 + 27.0_prec*y**3*z*XN**2)
      w0(311)=1/( - 9.0_prec*z*XN**2 + 27.0_prec*z**2*XN**2 - 27.0_prec*z**3*XN**2 + 9.0_prec*&
     & z**4*XN**2 - 9.0_prec*y*XN**2 + 54.0_prec*y*z*XN**2 - 99.0_prec*y*z**2*XN**2 + 72.&
     & *y*z**3*XN**2 - 18.0_prec*y*z**4*XN**2 + 27.0_prec*y**2*XN**2 - 99.0_prec*y**2*z*&
     & XN**2 + 126.0_prec*y**2*z**2*XN**2 - 63.0_prec*y**2*z**3*XN**2 + 9.0_prec*y**2*&
     & z**4*XN**2 - 27.0_prec*y**3*XN**2 + 72.0_prec*y**3*z*XN**2 - 63.0_prec*y**3*z**2*&
     & XN**2 + 18.0_prec*y**3*z**3*XN**2 + 9.0_prec*y**4*XN**2 - 18.0_prec*y**4*z*XN**2&
     &  + 9.0_prec*y**4*z**2*XN**2)
      w0(312)=1/(z*XN**2 - z**2*XN**2 + y*XN**2 - 3.0_prec*y*z*XN**2 + y*z**2&
     & *XN**2 - 2.0_prec*y**2*XN**2 + 2.0_prec*y**2*z*XN**2 + y**3*XN**2)
      w0(313)=1/(3.0_prec*z*XN**2 - 3.0_prec*z**2*XN**2 + 3.0_prec*y*XN**2 - 9.0_prec*y*z*XN**2&
     &  + 3.0_prec*y*z**2*XN**2 - 6.0_prec*y**2*XN**2 + 6.0_prec*y**2*z*XN**2 + 3.0_prec*y**3*&
     & XN**2)
      w0(314)=1/(27.0_prec*z*XN**2 - 54.0_prec*z**2*XN**2 + 27.0_prec*z**3*XN**2 - 81.0_prec*y*&
     & z*XN**2 + 135.0_prec*y*z**2*XN**2 - 54.0_prec*y*z**3*XN**2 + 81.0_prec*y**2*z*&
     & XN**2 - 108.0_prec*y**2*z**2*XN**2 + 27.0_prec*y**2*z**3*XN**2 - 27.0_prec*y**3*z*&
     & XN**2 + 27.0_prec*y**3*z**2*XN**2)
      w0(315)=1/( - z**2 + z**3 + 3.0_prec*y*z**2 - 2.0_prec*y*z**3 - 3.0_prec*y**2*z**2&
     &  + y**2*z**3 + y**3*z**2)
      w0(316)=1/( - z**2 + 2.0_prec*z**3 - z**4 - y*z + 4.0_prec*y*z**2 - 4.0_prec*y*z**3&
     &  + y*z**4 + 2.0_prec*y**2*z - 4.0_prec*y**2*z**2 + 2.0_prec*y**2*z**3 - y**3*z + &
     & y**3*z**2)
      w0(317)=1/( - 9.0_prec*z**2*XN**2 + 9.0_prec*z**3*XN**2 - 9.0_prec*y*z*XN**2 + 18.0_prec*&
     & y*z**2*XN**2 + 9.0_prec*y**2*z*XN**2)
      w0(318)=1/( - 3.0_prec*z**3 + 3.0_prec*z**4 + 3.0_prec*y*z**3)
      w0(319)=1/( - z**3 + z**4 + y*z**3)
      w0(320)=1/( - 9.0_prec*z**3*XN + 9.0_prec*z**4*XN + 9.0_prec*y*z**3*XN)
      w0(321)=1/( - 9.0_prec*z**3*XN**2 + 9.0_prec*z**4*XN**2 - 18.0_prec*y*z**2*XN**2 + &
     & 27.0_prec*y*z**3*XN**2 - 9.0_prec*y**2*z*XN**2 + 27.0_prec*y**2*z**2*XN**2 + 9.0_prec*&
     & y**3*z*XN**2)
      w0(322)=1/( - 9.0_prec*z**3*XN**2 + 9.0_prec*z**4*XN**2 - 9.0_prec*y*z**2*XN**2 + &
     & 36.0_prec*y*z**3*XN**2 - 18.0_prec*y*z**4*XN**2 + 27.0_prec*y**2*z**2*XN**2 - 45.0_prec*&
     & y**2*z**3*XN**2 + 9.0_prec*y**2*z**4*XN**2 - 27.0_prec*y**3*z**2*XN**2 + 18.&
     & *y**3*z**3*XN**2 + 9.0_prec*y**4*z**2*XN**2)
      w0(323)=1/( - 9.0_prec*z**3*XN**2 + 27.0_prec*z**4*XN**2 - 27.0_prec*z**5*XN**2 + 9.&
     & *z**6*XN**2 - 18.0_prec*y*z**2*XN**2 + 63.0_prec*y*z**3*XN**2 - 72.0_prec*y*z**4*&
     & XN**2 + 27.0_prec*y*z**5*XN**2 - 9.0_prec*y**2*z*XN**2 + 45.0_prec*y**2*z**2*XN**2&
     &  - 63.0_prec*y**2*z**3*XN**2 + 27.0_prec*y**2*z**4*XN**2 + 9.0_prec*y**3*z*XN**2&
     &  - 18.0_prec*y**3*z**2*XN**2 + 9.0_prec*y**3*z**3*XN**2)
      w0(324)=1/( - 3.0_prec*z**3*XN**2 + 3.0_prec*z**4*XN**2 + 3.0_prec*y*z**3*XN**2)
      w0(325)=1/( - 3.0_prec*z**3*XN**2 + 9.0_prec*z**4*XN**2 - 9.0_prec*z**5*XN**2 + 3.0_prec*&
     & z**6*XN**2 + 3.0_prec*y*z**3*XN**2 - 6.0_prec*y*z**4*XN**2 + 3.0_prec*y*z**5*XN**2&
     & )
      w0(326)=1/( - z**3*XN**2 + z**4*XN**2 + y*z**3*XN**2)
      w0(327)=1/(9.0_prec*z**3*XN**2 - 18.0_prec*z**4*XN**2 + 9.0_prec*z**5*XN**2 + 9.0_prec*y*&
     & z**2*XN**2 - 45.0_prec*y*z**3*XN**2 + 54.0_prec*y*z**4*XN**2 - 18.0_prec*y*z**5*&
     & XN**2 - 27.0_prec*y**2*z**2*XN**2 + 72.0_prec*y**2*z**3*XN**2 - 54.0_prec*y**2*&
     & z**4*XN**2 + 9.0_prec*y**2*z**5*XN**2 + 27.0_prec*y**3*z**2*XN**2 - 45.0_prec*y**3&
     & *z**3*XN**2 + 18.0_prec*y**3*z**4*XN**2 - 9.0_prec*y**4*z**2*XN**2 + 9.0_prec*y**4&
     & *z**3*XN**2)
      w0(328)=1/( - 9.0_prec*z**5 + 9.0_prec*z**6 - 18.0_prec*y*z**4 + 27.0_prec*y*z**5 - 9.0_prec*&
     & y**2*z**3 + 27.0_prec*y**2*z**4 + 9.0_prec*y**3*z**3)
      w0(329)=1/( - 9.0_prec*z**5*XN**2 + 9.0_prec*z**6*XN**2 - 18.0_prec*y*z**4*XN**2 + &
     & 27.0_prec*y*z**5*XN**2 - 9.0_prec*y**2*z**3*XN**2 + 27.0_prec*y**2*z**4*XN**2 + 9.&
     & *y**3*z**3*XN**2)
      w0(330)=1/( - y + y*z + y**2)
      w0(331)=1/( - 27.0_prec*y*z*XN**2 + 54.0_prec*y*z**2*XN**2 - 27.0_prec*y*z**3*XN**2&
     &  + 54.0_prec*y**2*z*XN**2 - 81.0_prec*y**2*z**2*XN**2 + 27.0_prec*y**2*z**3*XN**2&
     &  - 27.0_prec*y**3*z*XN**2 + 27.0_prec*y**3*z**2*XN**2)
      w0(332)=1/( - 9.0_prec*y*z*XN**2 + 9.0_prec*y*z**2*XN**2 + 9.0_prec*y**2*z*XN**2)
      w0(333)=1/(27.0_prec*y*z*XN**2 - 81.0_prec*y*z**2*XN**2 + 81.0_prec*y*z**3*XN**2 - &
     & 27.0_prec*y*z**4*XN**2 + 27.0_prec*y**2*XN**2 - 135.0_prec*y**2*z*XN**2 + 216.0_prec*&
     & y**2*z**2*XN**2 - 135.0_prec*y**2*z**3*XN**2 + 27.0_prec*y**2*z**4*XN**2 - &
     & 54.0_prec*y**3*XN**2 + 162.0_prec*y**3*z*XN**2 - 162.0_prec*y**3*z**2*XN**2 + 54.0_prec*&
     & y**3*z**3*XN**2 + 27.0_prec*y**4*XN**2 - 54.0_prec*y**4*z*XN**2 + 27.0_prec*y**4*&
     & z**2*XN**2)
      w0(334)=1/( - 81.0_prec*y*z**2*XN**2 + 162.0_prec*y*z**3*XN**2 - 81.0_prec*y*z**4*&
     & XN**2 - 81.0_prec*y**2*z*XN**2 + 324.0_prec*y**2*z**2*XN**2 - 324.0_prec*y**2*z**3&
     & *XN**2 + 81.0_prec*y**2*z**4*XN**2 + 162.0_prec*y**3*z*XN**2 - 324.0_prec*y**3*&
     & z**2*XN**2 + 162.0_prec*y**3*z**3*XN**2 - 81.0_prec*y**4*z*XN**2 + 81.0_prec*y**4*&
     & z**2*XN**2)
      w0(335)=1/( - y*z**3 + 3.0_prec*y*z**4 - 3.0_prec*y*z**5 + y*z**6 - 2.0_prec*y**2*&
     & z**2 + 7.0_prec*y**2*z**3 - 8.0_prec*y**2*z**4 + 3.0_prec*y**2*z**5 - y**3*z + 5.0_prec*&
     & y**3*z**2 - 7.0_prec*y**3*z**3 + 3.0_prec*y**3*z**4 + y**4*z - 2.0_prec*y**4*z**2&
     &  + y**4*z**3)
      w0(336)=1/( - 27.0_prec*y*z**3*XN**2 + 54.0_prec*y*z**4*XN**2 - 27.0_prec*y*z**5*&
     & XN**2 - 54.0_prec*y**2*z**2*XN**2 + 162.0_prec*y**2*z**3*XN**2 - 135.0_prec*y**2*&
     & z**4*XN**2 + 27.0_prec*y**2*z**5*XN**2 - 27.0_prec*y**3*z*XN**2 + 162.0_prec*y**3*&
     & z**2*XN**2 - 216.0_prec*y**3*z**3*XN**2 + 81.0_prec*y**3*z**4*XN**2 + 54.0_prec*&
     & y**4*z*XN**2 - 135.0_prec*y**4*z**2*XN**2 + 81.0_prec*y**4*z**3*XN**2 - 27.0_prec*&
     & y**5*z*XN**2 + 27.0_prec*y**5*z**2*XN**2)
      w0(337)=1/( - 9.0_prec*y**2*XN**2 + 18.0_prec*y**2*z*XN**2 - 9.0_prec*y**2*z**2*&
     & XN**2 + 27.0_prec*y**3*XN**2 - 36.0_prec*y**3*z*XN**2 + 9.0_prec*y**3*z**2*XN**2&
     &  - 27.0_prec*y**4*XN**2 + 18.0_prec*y**4*z*XN**2 + 9.0_prec*y**5*XN**2)
      w0(338)=1/(y**2*z - 3.0_prec*y**2*z**2 + 3.0_prec*y**2*z**3 - y**2*z**4 + &
     & y**3 - 5.0_prec*y**3*z + 8.0_prec*y**3*z**2 - 5.0_prec*y**3*z**3 + y**3*z**4 - 2.0_prec*&
     & y**4 + 6.0_prec*y**4*z - 6.0_prec*y**4*z**2 + 2.0_prec*y**4*z**3 + y**5 - 2.0_prec*y**5*&
     & z + y**5*z**2)
      w0(339)=1/(y**2*z*XN**2 - 3.0_prec*y**2*z**2*XN**2 + 3.0_prec*y**2*z**3*XN**2&
     &  - y**2*z**4*XN**2 + y**3*XN**2 - 5.0_prec*y**3*z*XN**2 + 8.0_prec*y**3*z**2&
     & *XN**2 - 5.0_prec*y**3*z**3*XN**2 + y**3*z**4*XN**2 - 2.0_prec*y**4*XN**2 + &
     & 6.0_prec*y**4*z*XN**2 - 6.0_prec*y**4*z**2*XN**2 + 2.0_prec*y**4*z**3*XN**2 + y**5&
     & *XN**2 - 2.0_prec*y**5*z*XN**2 + y**5*z**2*XN**2)
      w0(340)=1/(y**2*z*XN**2 - 2.0_prec*y**2*z**2*XN**2 + y**2*z**3*XN**2 + &
     & y**3*XN**2 - 5.0_prec*y**3*z*XN**2 + 6.0_prec*y**3*z**2*XN**2 - 2.0_prec*y**3*z**3&
     & *XN**2 - 3.0_prec*y**4*XN**2 + 8.0_prec*y**4*z*XN**2 - 6.0_prec*y**4*z**2*XN**2 + &
     & y**4*z**3*XN**2 + 3.0_prec*y**5*XN**2 - 5.0_prec*y**5*z*XN**2 + 2.0_prec*y**5*z**2&
     & *XN**2 - y**6*XN**2 + y**6*z*XN**2)
      w0(341)=1/( - 9.0_prec*y**2*z**2*XN**2 + 18.0_prec*y**2*z**3*XN**2 - 9.0_prec*y**2*&
     & z**4*XN**2 + 18.0_prec*y**3*z**2*XN**2 - 27.0_prec*y**3*z**3*XN**2 + 9.0_prec*y**3&
     & *z**4*XN**2 - 9.0_prec*y**4*z**2*XN**2 + 9.0_prec*y**4*z**3*XN**2)
      w0(342)=1/( - y**2*z**2*XN**2 + 2.0_prec*y**2*z**3*XN**2 - y**2*z**4*&
     & XN**2 + 2.0_prec*y**3*z**2*XN**2 - 3.0_prec*y**3*z**3*XN**2 + y**3*z**4*&
     & XN**2 - y**4*z**2*XN**2 + y**4*z**3*XN**2)
      w0(343)=XN**2
      w0(344)=3.0_prec*w0(343)
      w0(345)=w0(344) - 8.
      w0(346)=w0(345)*w0(343)
      w0(347)=w0(346) + 7.
      w0(347)=w0(347)*w0(343)
      w0(347)=w0(347) - 2.
      w0(347)=w0(347)*w0(172)
      w0(348)=w0(343) - 1.
      w0(349)=7.0_prec*w0(343)
      w0(350)=w0(349)*w0(348)
      w0(351)=w0(350) - 1.
      w0(351)=w0(351)*w0(343)
      w0(351)=w0(351) + 1.
      w0(352)=w0(351)*w0(163)
      w0(353)=2.0_prec*w0(343)
      w0(354)=w0(353) + 1.
      w0(355)=w0(354)*w0(343)
      w0(356)=w0(355) - 8.
      w0(356)=w0(356)*w0(343)
      w0(356)=w0(356) + 5.
      w0(357)=w0(356)*w0(90)
      w0(347)=w0(357) + w0(347) - w0(352)
      w0(352)=w0(343) - 2.
      w0(357)=w0(70) + w0(71)
      w0(358)=w0(357) + w0(127)
      w0(359)=2.0_prec*w0(358)
      w0(360)=w0(359) - w0(14)
      w0(361)= - w0(343)*w0(360)*w0(352)
      w0(362)=w0(344) - 4.
      w0(363)=w0(362)*w0(343)
      w0(363)=w0(363) + 1.
      w0(364)=w0(363)*w0(50)
      w0(361)= - w0(360) + w0(361) - w0(364)
      w0(365)=w0(343)*w0(9)
      w0(366)=2.0_prec*w0(9)
      w0(367)=w0(365) - w0(366)
      w0(368)=w0(367)*w0(343)
      w0(369)=w0(348)*w0(22)
      w0(370)=w0(369) - w0(9)
      w0(371)=w0(370) - w0(368)
      w0(372)=w0(371)*w0(22)
      w0(373)=w0(369)*w0(128)
      w0(374)=XN**4
      w0(375)=w0(374) - 1.
      w0(376)=w0(375)*w0(159)
      w0(377)= - w0(376) + w0(372) - w0(373)
      w0(378)=w0(352)*w0(343)
      w0(379)=w0(378) + 1.
      w0(380)=2.0_prec*w0(379)
      w0(381)=w0(380)*w0(69)
      w0(381)=w0(381) + w0(377) + w0(361)
      w0(382)=w0(348)*w0(128)
      w0(383)=w0(382) - w0(369)
      w0(384)=w0(365) - w0(9)
      w0(385)=w0(383) - w0(384)
      w0(386)=w0(385)*w0(57)
      w0(387)=w0(381) - w0(386)
      w0(388)=w0(387)*w0(57)
      w0(389)=w0(158) + w0(140)
      w0(390)=w0(79) + w0(80)
      w0(391)=w0(389) + w0(390)
      w0(392)=w0(78) + w0(139)
      w0(393)=w0(392) - w0(77)
      w0(394)=w0(393) - w0(175)
      w0(395)=w0(391) + w0(394)
      w0(396)=w0(353) - 3.
      w0(397)=w0(396)*w0(343)
      w0(398)=w0(397) + 1.
      w0(399)=w0(395)*w0(398)
      w0(400)=w0(348)*w0(69)
      w0(401)=w0(14) - w0(358)
      w0(402)=w0(400) - w0(401)
      w0(403)=w0(402) + w0(376)
      w0(404)=2.0_prec*w0(14)
      w0(405)=w0(358) - w0(404)
      w0(406)=w0(343)*w0(14)
      w0(407)=w0(405) + w0(406)
      w0(407)=w0(407)*w0(343)
      w0(408)=w0(403) - w0(407)
      w0(409)=w0(408)*w0(22)
      w0(410)=w0(147) + w0(245)
      w0(411)=w0(379)*w0(410)
      w0(412)=w0(375)*w0(57)
      w0(413)=w0(375)*w0(22)
      w0(414)=w0(412) + w0(413)
      w0(415)=w0(414)*w0(45)
      w0(411)=w0(411) + w0(415) - w0(81)
      w0(415)=10.0_prec*w0(343)
      w0(416)=w0(415)*w0(162)
      w0(417)=20.0_prec*w0(162)
      w0(416)= - w0(416) + w0(417) + w0(81)
      w0(416)=w0(416)*w0(353)
      w0(418)=3.0_prec*w0(81)
      w0(416)=w0(416) - w0(418) - 25.0_prec*w0(162)
      w0(416)=w0(416)*w0(343)
      w0(419)=w0(398)*w0(57)
      w0(420)=w0(419)*w0(146)
      w0(421)=w0(356)*w0(150)
      w0(422)=6.0_prec*w0(343)
      w0(423)=w0(422)*w0(352)
      w0(423)=w0(423) + 7.
      w0(423)=w0(423)*w0(343)
      w0(423)=w0(423) - 1.
      w0(424)=w0(423)*w0(149)
      w0(425)=5.0_prec*w0(343)
      w0(426)=w0(425)*w0(352)
      w0(427)=w0(426) + 6.
      w0(427)=w0(427)*w0(343)
      w0(427)=w0(427) - 1.
      w0(428)=w0(427)*w0(173)
      w0(429)=w0(343) - 4.
      w0(430)=w0(429)*w0(343)
      w0(431)=w0(430) + 4.
      w0(431)=w0(431)*w0(343)
      w0(431)=w0(431) - 1.
      w0(432)=2.0_prec*w0(148)
      w0(433)=w0(431)*w0(432)
      w0(434)=w0(366)*w0(343)
      w0(435)=5.0_prec*w0(9)
      w0(436)=w0(434) - w0(435)
      w0(436)=w0(436)*w0(343)
      w0(437)=4.0_prec*w0(9)
      w0(436)=w0(436) + w0(437)
      w0(436)=w0(436)*w0(343)
      w0(436)=w0(436) - w0(9)
      w0(438)=w0(436)*w0(159)
      w0(439)=5.0_prec*w0(162)
      w0(388)=w0(416) + w0(399) + w0(421) + w0(424) + w0(428) - w0(420)&
     &  + w0(439) - w0(411) + w0(433) - w0(388) - w0(438) + w0(409) + &
     & w0(347)
      w0(399)=w0(353) - 5.
      w0(416)=w0(399)*w0(343)
      w0(420)=w0(416) + 4.
      w0(420)=w0(420)*w0(343)
      w0(420)=w0(420) - 1.
      w0(420)=w0(420)*w0(50)
      w0(421)=w0(425) - 6.
      w0(424)=w0(421)*w0(374)
      w0(424)=w0(424) + 1.
      w0(424)=w0(424)*w0(12)
      w0(420)=w0(420) - w0(424)
      w0(424)=w0(343) + 1.
      w0(428)=w0(424)*w0(343)
      w0(433)=w0(428) - 1.
      w0(433)=w0(433)*w0(343)
      w0(433)=w0(433) - 1.
      w0(438)=w0(433)*w0(159)
      w0(440)=w0(9)*w0(375)
      w0(441)=w0(440) + w0(413)
      w0(442)=w0(375)*w0(128)
      w0(443)=w0(441) - w0(442)
      w0(444)=w0(443)*w0(57)
      w0(445)=w0(375)*w0(69)
      w0(446)=w0(445) - w0(444) + w0(420) + w0(438)
      w0(447)=83.0_prec*w0(9)
      w0(448)= - w0(447) + 36.0_prec*w0(365)
      w0(449)=w0(448) - 6.0_prec*w0(358) + 18.0_prec*w0(14)
      w0(449)=w0(449)*w0(343)
      w0(450)=25.0_prec*w0(9)
      w0(451)=6.0_prec*w0(14)
      w0(452)=w0(450) - w0(451)
      w0(449)=w0(449) + 2.0_prec*w0(452)
      w0(449)=w0(449)*w0(343)
      w0(452)=w0(359) - w0(404)
      w0(453)=w0(452) - w0(9)
      w0(454)=w0(433)*w0(45)
      w0(455)=6.0_prec*w0(454)
      w0(456)=XNF*XN
      w0(457)=8.0_prec*w0(456)
      w0(458)=w0(384)*w0(457)
      w0(446)=w0(449) + 3.0_prec*w0(453) - w0(455) + w0(458) + 6.0_prec*w0(446)
      w0(446)=w0(446)*w0(10)
      w0(449)=6.0_prec*w0(398)
      w0(459)=w0(449)*w0(121)
      w0(388)= - w0(446) - w0(459) + 6.0_prec*w0(388)
      w0(388)=w0(388)*w0(46)
      w0(446)=2.0_prec*w0(401)
      w0(459)=w0(446) - w0(406)
      w0(459)=w0(459)*w0(343)
      w0(460)=w0(379)*w0(50)
      w0(461)=2.0_prec*w0(400)
      w0(459)=w0(461) + w0(459) + w0(460) + w0(360) + w0(376)
      w0(459)=w0(459)*w0(22)
      w0(462)=w0(358)*w0(9)
      w0(463)=w0(14)*w0(9)
      w0(464)=w0(462) - w0(463)
      w0(465)=2.0_prec*w0(81)
      w0(466)=w0(465) + w0(464)
      w0(467)=4.0_prec*w0(162)
      w0(468)= - 2.0_prec*w0(239) + w0(466) + w0(467)
      w0(468)=w0(468)*w0(343)
      w0(469)=3.0_prec*w0(162)
      w0(462)=w0(469) + w0(462)
      w0(470)=w0(366)*w0(14)
      w0(462)=w0(470) + w0(468) - 2.0_prec*w0(462) - 4.0_prec*w0(81) + 3.0_prec*w0(239)
      w0(462)=w0(462)*w0(343)
      w0(392)=w0(392) + w0(390)
      w0(468)=w0(389) + w0(392)
      w0(471)=w0(468) - w0(77)
      w0(471)=w0(471)*w0(380)
      w0(472)=w0(408)*w0(128)
      w0(473)=w0(150) + w0(90)
      w0(474)=w0(473) - w0(163)
      w0(474)=w0(375)*w0(474)
      w0(475)=w0(379)*w0(148)
      w0(475)=w0(475) + w0(474)
      w0(476)=w0(379)*w0(172)
      w0(476)=w0(476) + w0(475)
      w0(477)=w0(247) + w0(270)
      w0(477)=w0(477)*w0(398)
      w0(478)=w0(363)*w0(52)
      w0(368)=w0(368) + w0(9)
      w0(479)=w0(368)*w0(69)
      w0(480)=w0(440)*w0(159)
      w0(481)=w0(348)*w0(175)
      w0(482)=2.0_prec*w0(162)
      w0(459)=w0(462) + w0(459) + w0(480) - w0(472) + w0(481) + w0(478)&
     &  - w0(479) + w0(471) - w0(477) + w0(466) - w0(476) + w0(482) - &
     & w0(239)
      w0(462)=2.0_prec*w0(384)
      w0(466)=w0(462) + w0(369)
      w0(466)=w0(466)*w0(22)
      w0(471)=w0(369) + w0(384)
      w0(472)= - w0(382) + 2.0_prec*w0(471)
      w0(477)=w0(472)*w0(128)
      w0(478)=w0(9)**2
      w0(479)=w0(359) + w0(478)
      w0(479)=w0(348)*w0(479)
      w0(480)=2.0_prec*w0(50)
      w0(481)=w0(480)*w0(348)
      w0(466)= - w0(477) + w0(479) + w0(466) + w0(481) - w0(461)
      w0(466)=w0(466)*w0(57)
      w0(459)= - w0(466) + 2.0_prec*w0(459)
      w0(459)=w0(459)*w0(57)
      w0(466)=w0(283) + w0(293)
      w0(477)= - w0(228) + w0(238) - w0(241)
      w0(479)=w0(477) + w0(261)
      w0(483)= - w0(242) - w0(243) - w0(224) + w0(256) + w0(226) + &
     & w0(233) + w0(288) - w0(260)
      w0(484)=8.0_prec*w0(258) + 2.0_prec*w0(483)
      w0(485)= - 11.0_prec*w0(254) + 5.0_prec*w0(235)
      w0(466)= - 8.0_prec*w0(290) - 11.0_prec*w0(266) - 648.0_prec*w0(255) + w0(278) - &
     & 177.0_prec*w0(162) + w0(484) + w0(485) + 2.0_prec*w0(479) + 12.0_prec*w0(466)
      w0(479)=w0(266) - w0(293)
      w0(486)=2.0_prec*w0(217)
      w0(479)=2.0_prec*w0(283) - 324.0_prec*w0(255) + w0(290) - 118.0_prec*w0(162) + &
     & w0(485) - w0(486) - 7.0_prec*w0(479)
      w0(485)=w0(14)**2
      w0(479)= - w0(485) + 2.0_prec*w0(479)
      w0(479)=w0(479)*w0(343)
      w0(485)=3.0_prec*w0(14)
      w0(487)=w0(359) - w0(485)
      w0(488)=w0(487)*w0(14)
      w0(489)=w0(244) + w0(269) + w0(227)
      w0(466)= - w0(479) + w0(488) + 2.0_prec*w0(466) + 4.0_prec*w0(489)
      w0(466)=w0(466)*w0(343)
      w0(479)=2.0_prec*w0(71)
      w0(488)=w0(479) + w0(70)
      w0(488)=w0(488)*w0(70)
      w0(357)=w0(127) + 2.0_prec*w0(357)
      w0(357)=w0(357)*w0(127)
      w0(490)=w0(71)**2
      w0(357)=w0(488) + w0(357) + w0(490)
      w0(483)=w0(483) + w0(489)
      w0(488)=w0(254) + 2.0_prec*w0(235)
      w0(490)= - 59.0_prec*w0(162) + w0(488) + 3.0_prec*w0(477)
      w0(491)=4.0_prec*w0(358)
      w0(492)=w0(491) - w0(485)
      w0(492)=w0(492)*w0(14)
      w0(493)=w0(283) + w0(258)
      w0(494)=w0(278) + w0(293)
      w0(466)=w0(466) - w0(492) - 8.0_prec*w0(261) + 810.0_prec*w0(255) + 14.0_prec*&
     & w0(290) + w0(357) - 2.0_prec*w0(490) - 6.0_prec*w0(483) - 4.0_prec*w0(494) - 24.0_prec*&
     & w0(493)
      w0(466)=w0(466)*w0(343)
      w0(483)=4.0_prec*w0(343)
      w0(490)=w0(483)*w0(162)
      w0(492)= - 6.0_prec*w0(162) + w0(490) - w0(81)
      w0(492)=w0(492)*w0(343)
      w0(390)=w0(393) + w0(390)
      w0(390)=w0(348)*w0(390)
      w0(393)=w0(380)*w0(175)
      w0(493)=w0(482) + w0(81)
      w0(390)=w0(492) - w0(390) - w0(393) + w0(493) - w0(476)
      w0(393)=2.0_prec*w0(22)
      w0(390)=w0(390)*w0(393)
      w0(477)=w0(278) + w0(489) + w0(488) - w0(486) + w0(477)
      w0(486)=w0(445) - w0(401)
      w0(444)=w0(444) - w0(486)
      w0(488)=w0(444) - w0(438)
      w0(489)=5.0_prec*w0(14)
      w0(492)=w0(489)*w0(343)
      w0(494)=7.0_prec*w0(14)
      w0(495)=w0(492) - w0(494)
      w0(496)=w0(495) + w0(358)
      w0(496)=w0(496)*w0(343)
      w0(496)=w0(496) + w0(14)
      w0(496)=w0(496)*w0(343)
      w0(496)=w0(496) + w0(488)
      w0(496)=w0(454) + 2.0_prec*w0(496)
      w0(496)=w0(496)*w0(45)
      w0(497)=w0(349) - 8.
      w0(498)=w0(497)*w0(343)
      w0(499)=w0(498) - 2.
      w0(499)=w0(499)*w0(343)
      w0(499)=w0(499) + 3.
      w0(499)=w0(499)*w0(159)
      w0(500)=w0(378) - 1.
      w0(500)=w0(500)*w0(343)
      w0(500)=w0(500) + 2.
      w0(501)=w0(500)*w0(207)
      w0(499)=w0(499) + w0(501)
      w0(501)=2.0_prec*w0(12)
      w0(499)=w0(499)*w0(501)
      w0(502)=2.0_prec*w0(154)
      w0(503)=2.0_prec*w0(107)
      w0(504)=w0(502) - w0(503)
      w0(505)=3.0_prec*w0(9)
      w0(506)=w0(505)*w0(343)
      w0(507)=w0(506) - w0(366)
      w0(508)=w0(507)*w0(374)
      w0(508)=w0(508) - w0(9)
      w0(504)=w0(504)*w0(508)
      w0(508)=w0(379)*w0(393)
      w0(509)=w0(506) - w0(437)
      w0(509)=w0(509)*w0(343)
      w0(510)=w0(509) + w0(9)
      w0(508)=w0(508) + w0(510)
      w0(511)=w0(375)*w0(10)
      w0(512)=w0(348)*w0(57)
      w0(513)=w0(511) - w0(512)
      w0(514)=w0(508) + w0(513)
      w0(515)=3.0_prec*w0(46)
      w0(516)=w0(398)*w0(515)
      w0(517)=w0(514) - w0(516)
      w0(518)=2.0_prec*w0(188)
      w0(518)=w0(518)*w0(517)
      w0(519)=2.0_prec*w0(57)
      w0(520)=w0(379)*w0(519)
      w0(520)=w0(520) + w0(511) - w0(369)
      w0(521)=2.0_prec*w0(121)
      w0(522)=w0(520)*w0(521)
      w0(523)=w0(375)*w0(207)
      w0(524)= - w0(360) + 2.0_prec*w0(523)
      w0(524)=w0(14)*w0(524)
      w0(525)=w0(285) - w0(292) + w0(296) + w0(265) - w0(221) - w0(232)&
     &  + w0(248) - w0(220) + w0(252) - w0(214) + w0(222) - w0(246) + &
     & w0(249) + w0(230) + w0(225) + w0(231) + w0(229)
      w0(525)=2.0_prec*w0(525)
      w0(525)=w0(525)*w0(398)
      w0(526)=9.0_prec*w0(343)
      w0(527)=w0(526) - 7.
      w0(527)=w0(527)*w0(343)
      w0(527)=w0(527) - 4.
      w0(527)=w0(527)*w0(343)
      w0(527)=w0(527) + 2.
      w0(528)=2.0_prec*w0(257)
      w0(527)=w0(527)*w0(528)
      w0(528)=w0(349) - 16.
      w0(528)=w0(528)*w0(343)
      w0(528)=w0(528) + 12.
      w0(528)=w0(528)*w0(343)
      w0(528)=w0(528) - 3.
      w0(529)=2.0_prec*w0(259)
      w0(528)=w0(528)*w0(529)
      w0(529)=w0(353)*w0(162)
      w0(529)=w0(529) - w0(469)
      w0(529)=w0(529)*w0(343)
      w0(529)=w0(529) + w0(162)
      w0(530)=4.0_prec*XN
      w0(529)=w0(529)*w0(530)
      w0(531)=w0(384)*XN
      w0(532)=w0(531)*w0(159)
      w0(529)=w0(529) - w0(532)
      w0(532)=4.0_prec*XNF
      w0(529)=w0(529)*w0(532)
      w0(533)=w0(415)*w0(352)
      w0(533)=w0(533) + 11.
      w0(533)=w0(533)*w0(343)
      w0(533)=w0(533) - 1.
      w0(534)=2.0_prec*w0(284)
      w0(533)=w0(533)*w0(534)
      w0(424)=w0(424)*w0(344)
      w0(424)=w0(424) - 7.
      w0(424)=w0(424)*w0(343)
      w0(424)=w0(424) + 1.
      w0(534)=2.0_prec*w0(267)
      w0(424)=w0(424)*w0(534)
      w0(429)=w0(429)*w0(344)
      w0(429)=w0(429) + 11.
      w0(429)=w0(429)*w0(343)
      w0(429)=w0(429) - 2.
      w0(534)=2.0_prec*w0(263)
      w0(429)=w0(429)*w0(534)
      w0(534)=9.0_prec*w0(9)
      w0(535)=w0(434) - w0(534)
      w0(535)=w0(535)*w0(343)
      w0(536)=8.0_prec*w0(9)
      w0(535)=w0(535) + w0(536)
      w0(535)=w0(535)*w0(343)
      w0(535)=w0(535) - w0(9)
      w0(537)=2.0_prec*w0(163)
      w0(535)=w0(535)*w0(537)
      w0(537)=w0(483) + 1.
      w0(537)=w0(537)*w0(343)
      w0(538)=w0(537) - 6.
      w0(538)=w0(538)*w0(343)
      w0(538)=w0(538) + 1.
      w0(539)=2.0_prec*w0(294)
      w0(538)=w0(538)*w0(539)
      w0(539)=w0(425) - 8.
      w0(539)=w0(539)*w0(343)
      w0(540)=w0(539) + 2.
      w0(540)=w0(540)*w0(343)
      w0(540)=w0(540) + 1.
      w0(541)=2.0_prec*w0(286)
      w0(540)=w0(540)*w0(541)
      w0(541)=8.0_prec*w0(343)
      w0(542)=w0(541) - 9.
      w0(543)=w0(542)*w0(343)
      w0(544)=w0(543) - 1.
      w0(544)=w0(544)*w0(343)
      w0(544)=w0(544) + 2.
      w0(545)=2.0_prec*w0(250)
      w0(544)=w0(544)*w0(545)
      w0(545)=w0(505)*w0(374)
      w0(545)=w0(545) - w0(366)
      w0(545)=w0(545)*w0(343)
      w0(545)=w0(545) - w0(9)
      w0(546)=2.0_prec*w0(39)
      w0(545)=w0(545)*w0(546)
      w0(497)=w0(497)*w0(374)
      w0(497)=w0(497) + 1.
      w0(546)=2.0_prec*w0(237)
      w0(497)=w0(497)*w0(546)
      w0(546)=w0(365) + w0(9)
      w0(547)=w0(546)*w0(343)
      w0(548)=w0(547) - w0(437)
      w0(548)=w0(548)*w0(343)
      w0(548)=w0(548) + w0(366)
      w0(549)=2.0_prec*w0(30)
      w0(548)=w0(548)*w0(549)
      w0(549)=w0(397) + 4.
      w0(549)=w0(549)*w0(343)
      w0(549)=w0(549) - 3.
      w0(549)=2.0_prec*w0(549)
      w0(550)=w0(275) + w0(282) + w0(279)
      w0(549)=w0(550)*w0(549)
      w0(550)=w0(343) - 3.
      w0(551)=w0(550)*w0(343)
      w0(552)=w0(551) + 3.
      w0(552)=w0(552)*w0(343)
      w0(552)=w0(552) - 1.
      w0(553)=4.0_prec*w0(552)
      w0(554)=w0(291) + w0(268) - w0(295)
      w0(553)=w0(554)*w0(553)
      w0(407)=w0(407) + w0(401)
      w0(554)= - w0(400) + 2.0_prec*w0(407)
      w0(554)=w0(554)*w0(69)
      w0(555)=w0(526) - 8.
      w0(556)=w0(555)*w0(374)
      w0(556)=w0(556) - 1.
      w0(557)=2.0_prec*w0(218)
      w0(556)=w0(556)*w0(557)
      w0(557)=w0(355) - 12.
      w0(557)=w0(557)*w0(343)
      w0(557)=w0(557) + 9.
      w0(557)=2.0_prec*w0(557)
      w0(558)=w0(297) + w0(215)
      w0(557)=w0(558)*w0(557)
      w0(558)=w0(348)*w0(343)
      w0(559)=w0(558) - 1.
      w0(559)=w0(559)*w0(343)
      w0(559)=w0(559) + 1.
      w0(560)=2.0_prec*w0(559)
      w0(561)=w0(219) - w0(276)
      w0(560)=w0(561)*w0(560)
      w0(561)=w0(274) + w0(272)
      w0(561)=w0(561)*w0(380)
      w0(562)=2.0_prec*w0(500)
      w0(563)=w0(273) + w0(280)
      w0(562)=w0(563)*w0(562)
      w0(563)=w0(512) + w0(369)
      w0(564)=w0(519)*w0(146)
      w0(565)=w0(564)*w0(563)
      w0(566)=2.0_prec*w0(510)
      w0(567)=w0(566)*w0(175)
      w0(568)=w0(483)*w0(352)
      w0(568)=w0(568) + 5.
      w0(568)=w0(568)*w0(343)
      w0(568)=w0(568) - 1.
      w0(569)=18.0_prec*w0(568)
      w0(570)=w0(569)*w0(253)
      w0(571)=w0(348)*w0(393)
      w0(572)=w0(389)*w0(571)
      w0(573)=w0(551) + 1.
      w0(573)=w0(573)*w0(343)
      w0(573)=w0(573) + 1.
      w0(574)=2.0_prec*w0(8)
      w0(575)=w0(172)*w0(573)*w0(574)
      w0(576)=XN**6
      w0(576)=w0(576) - 1.
      w0(577)=w0(576)*w0(216)
      w0(577)=w0(577) + w0(290) + w0(283) + w0(261)
      w0(357)= - w0(388) - w0(466) + w0(459) + w0(533) + w0(424) + &
     & w0(429) + w0(390) + w0(565) - w0(567) + 6.0_prec*w0(293) + w0(562) + &
     & w0(575) + w0(357) - w0(518) - w0(522) - w0(570) - w0(572) - 8.0_prec*&
     & w0(266) + 162.0_prec*w0(255) - w0(538) - w0(504) + w0(557) - w0(560)&
     &  - w0(561) + w0(556) - w0(484) - w0(535) + w0(549) - w0(553) + &
     & w0(554) + w0(497) - w0(548) + w0(525) - w0(496) - w0(545) + &
     & w0(527) + w0(529) - w0(540) + w0(544) + w0(528) + w0(499) + &
     & w0(524) - 2.0_prec*w0(477) - 4.0_prec*w0(577)
      w0(388)=w0(344) - 14.
      w0(388)=w0(388)*w0(343)
      w0(388)=w0(388) + 10.
      w0(388)=w0(388)*w0(343)
      w0(388)=w0(388) + 1.
      w0(388)=w0(388)*w0(150)
      w0(390)=20.0_prec*w0(343)
      w0(424)=w0(390) - 26.
      w0(424)=w0(424)*w0(162)
      w0(424)=w0(424) - w0(81)
      w0(424)=w0(424)*w0(343)
      w0(424)=w0(424) + w0(467)
      w0(424)=w0(424)*w0(343)
      w0(429)=w0(343) - 7.
      w0(429)=w0(429)*w0(343)
      w0(459)=w0(429) + 5.
      w0(459)=w0(459)*w0(343)
      w0(459)=w0(459) + 1.
      w0(459)=w0(459)*w0(172)
      w0(466)=w0(343) + 8.
      w0(466)=w0(466)*w0(343)
      w0(477)=w0(466) - 7.
      w0(477)=w0(477)*w0(343)
      w0(477)=w0(477) - 2.
      w0(477)=w0(477)*w0(148)
      w0(394)=w0(394)*w0(375)
      w0(484)=w0(163) - w0(90)
      w0(484)=w0(433)*w0(484)
      w0(388)=w0(394) - w0(484) - w0(493) - w0(388) - w0(424) + w0(459)&
     &  - w0(477)
      w0(394)=w0(353) - 9.
      w0(394)=w0(394)*w0(343)
      w0(424)=w0(394) + 8.
      w0(424)=w0(424)*w0(343)
      w0(424)=w0(424) - 1.
      w0(459)=2.0_prec*w0(52)
      w0(424)=w0(424)*w0(459)
      w0(477)=w0(349) - 10.
      w0(477)=w0(477)*w0(343)
      w0(496)=w0(477) + 2.
      w0(496)=w0(496)*w0(343)
      w0(496)=w0(496) + 1.
      w0(497)=2.0_prec*w0(55)
      w0(496)=w0(496)*w0(497)
      w0(499)= - w0(358)*w0(375)
      w0(445)=w0(445) + w0(499)
      w0(499)=w0(375)*w0(50)
      w0(504)=w0(445) - w0(499)
      w0(518)=w0(504)*w0(519)
      w0(522)=2.0_prec*w0(375)
      w0(391)=w0(391)*w0(522)
      w0(524)=w0(375)*w0(564)
      w0(525)=4.0_prec*w0(456)
      w0(527)=w0(525)*w0(348)
      w0(528)=w0(527)*w0(50)
      w0(388)= - w0(518) + w0(391) - w0(524) - w0(528) - w0(424) + &
     & w0(496) + 2.0_prec*w0(388)
      w0(391)= - w0(345)*w0(425)
      w0(391)= - 29.0_prec+ w0(391)
      w0(391)=w0(391)*w0(343)
      w0(391)=4.0_prec+ w0(391)
      w0(391)=w0(50)*w0(391)
      w0(391)=w0(391) + w0(388)
      w0(391)=w0(10)*w0(391)
      w0(424)=6.0_prec*w0(9)
      w0(496)= - w0(424) - w0(14)
      w0(496)=w0(496)*w0(353)
      w0(518)=43.0_prec*w0(9)
      w0(524)=8.0_prec*w0(14)
      w0(496)=w0(496) - w0(524) + w0(359) + w0(518)
      w0(496)=w0(496)*w0(343)
      w0(529)=16.0_prec*w0(9)
      w0(533)= - w0(529) + w0(485)
      w0(496)=2.0_prec*w0(533) + w0(496)
      w0(496)=w0(496)*w0(343)
      w0(533)=w0(522)*w0(69)
      w0(533)=w0(533) + w0(438)
      w0(535)=4.0_prec*w0(14)
      w0(496)=w0(496) + w0(535) - w0(533) - w0(359) + w0(9)
      w0(496)=w0(159)*w0(496)
      w0(538)=4.0_prec*w0(379)
      w0(540)= - w0(262)*w0(538)
      w0(544)=w0(9) + 2.
      w0(545)=w0(544)*w0(343)
      w0(548)= - w0(545) - 4.0_prec+ w0(505)
      w0(548)=w0(548)*w0(343)
      w0(548)=w0(548) + 7.0_prec- w0(9)
      w0(548)=w0(548)*w0(343)
      w0(549)=w0(9) + 1.
      w0(548)=w0(548) - w0(549)
      w0(553)=2.0_prec*w0(245)
      w0(548)=w0(548)*w0(553)
      w0(554)=w0(343) + 2.
      w0(556)= - w0(554)*w0(353)
      w0(556)=7.0_prec+ w0(556)
      w0(556)=w0(556)*w0(343)
      w0(556)= - 1.0_prec+ w0(556)
      w0(557)=2.0_prec*w0(147)
      w0(556)=w0(556)*w0(557)
      w0(391)=w0(391) + w0(556) + w0(548) + w0(540) + w0(496) + w0(357)
      w0(496)=2.0_prec*w0(213)
      w0(391)=w0(391)*w0(496)
      w0(540)=w0(415) - 9.
      w0(540)=w0(540)*w0(343)
      w0(548)=w0(540) - 6.
      w0(556)=w0(548)*w0(343)
      w0(556)=w0(556) + 5.
      w0(560)=XN**3
      w0(561)=w0(532)*w0(560)
      w0(562)=w0(561)*w0(348)
      w0(565)= - w0(562) + w0(556)
      w0(567)=w0(565)*w0(333)
      w0(570)=81.0_prec*w0(567)
      w0(572)=w0(57) + w0(22)
      w0(575)=2.0_prec*w0(299)
      w0(577)=w0(572)*w0(575)
      w0(578)=11.0_prec*w0(343)
      w0(579)=w0(578) - 4.
      w0(579)=w0(579)*w0(343)
      w0(579)=w0(579) - 7.
      w0(579)=w0(579)*w0(577)
      w0(580)=w0(302)*w0(9)
      w0(581)=w0(580)*w0(343)
      w0(582)=w0(581) - w0(580)
      w0(583)=20.0_prec*w0(456)
      w0(584)=w0(582)*w0(583)
      w0(585)=36.0_prec*w0(580)
      w0(586)=w0(585) - w0(584)
      w0(587)=w0(428) + 1.
      w0(587)=w0(587)*w0(343)
      w0(587)=w0(587) - 3.
      w0(588)=w0(587)*w0(299)
      w0(589)=6.0_prec*w0(10)
      w0(590)=w0(588)*w0(589)
      w0(591)=w0(375)*w0(1)
      w0(592)=w0(375)*w0(8)
      w0(593)=w0(591) + w0(592)
      w0(594)=6.0_prec*w0(307)
      w0(595)=w0(594)*w0(593)
      w0(596)=99.0_prec*w0(581)
      w0(597)= - 188.0_prec*w0(580) - w0(596)
      w0(597)=w0(597)*w0(343)
      w0(598)=323.0_prec*w0(580)
      w0(597)=w0(598) + w0(597)
      w0(597)=w0(597)*w0(343)
      w0(579)= - w0(590) + w0(579) + w0(570) + w0(597) + w0(595) - &
     & w0(586)
      w0(579)=w0(10)*w0(579)
      w0(595)= - 652.0_prec+ 409.0_prec*w0(343)
      w0(597)=1./27.0_prec*w0(343)
      w0(595)=w0(595)*w0(597)
      w0(595)=w0(595) + 9.
      w0(595)=w0(595)*w0(316)
      w0(599)=w0(406) - w0(404)
      w0(600)=w0(599)*w0(343)
      w0(600)=w0(600) + w0(14)
      w0(601)=4.0_prec*w0(319)
      w0(602)=w0(600)*w0(601)
      w0(603)=w0(348)*w0(456)
      w0(604)=w0(316)*w0(603)
      w0(605)=8./27.0_prec*w0(604)
      w0(595)=w0(595) + w0(602) + w0(605)
      w0(602)=65.0_prec*w0(343)
      w0(606)=w0(602) - 56.
      w0(607)=w0(606)*w0(343)
      w0(607)=w0(607) - 9.
      w0(608)=w0(607)*XN
      w0(609)=XNF*w0(558)
      w0(610)= - w0(608) + 92.0_prec*w0(609)
      w0(611)= - w0(320)*w0(610)
      w0(612)=w0(384)*w0(353)
      w0(613)=w0(343)*w0(44)
      w0(614)=w0(613)*w0(348)
      w0(615)=w0(612) - w0(614)
      w0(616)= - w0(615)*w0(601)
      w0(617)=w0(483)*w0(348)
      w0(618)=w0(8)*w0(319)
      w0(619)=w0(617)*w0(618)
      w0(611)= - w0(619) + w0(611) + w0(616)
      w0(611)=w0(8)*w0(611)
      w0(616)=w0(37)*w0(558)
      w0(620)=w0(616)*w0(601)
      w0(621)=w0(343)*w0(8)
      w0(622)=w0(621)*w0(348)
      w0(623)=528.0_prec*Ca
      w0(624)=w0(320)*w0(622)*w0(623)
      w0(625)= - w0(1)*w0(619)
      w0(611)=w0(625) - w0(620) + w0(624) + w0(611) + w0(595)
      w0(624)=2.0_prec*w0(1)
      w0(611)=w0(611)*w0(624)
      w0(625)=w0(379)*XN
      w0(626)=6.0_prec*w0(625)
      w0(627)=Cj1*w0(558)
      w0(628)=Cf*w0(558)
      w0(629)= - 24.0_prec*w0(628) + w0(626) + w0(627)
      w0(630)=2.0_prec*Cf
      w0(629)=w0(629)*w0(630)
      w0(631)=Cj1*XN
      w0(632)=w0(379)*w0(631)
      w0(629)=w0(629) - w0(632) + 6.0_prec*w0(552)
      w0(633)=27.0_prec*w0(334)
      w0(629)=w0(629)*w0(633)
      w0(634)=w0(556)*w0(340)
      w0(635)=w0(562)*w0(340)
      w0(634)=w0(634) - w0(635)
      w0(636)=w0(634)*w0(12)
      w0(637)=w0(629) - w0(636)
      w0(638)=w0(384)*w0(343)
      w0(639)=w0(638) - w0(614)
      w0(640)=w0(639)*w0(618)
      w0(595)= - 4.0_prec*w0(640) + w0(595)
      w0(595)=w0(595)*w0(574)
      w0(575)=w0(575)*w0(414)
      w0(640)= - 9.0_prec*w0(567) - w0(575)
      w0(641)=2.0_prec*w0(10)
      w0(642)=w0(641)*w0(299)
      w0(643)=w0(587)*w0(642)
      w0(640)=3.0_prec*w0(640) + w0(643)
      w0(640)=w0(10)*w0(640)
      w0(640)=w0(636) + w0(640)
      w0(640)=z*w0(640)
      w0(643)=w0(1)*w0(319)
      w0(644)=w0(348)*w0(643)
      w0(645)=w0(32)*w0(644)*w0(541)
      w0(646)=w0(348)*w0(618)
      w0(647)=w0(646)*w0(541)
      w0(648)=w0(647)*w0(54)
      w0(645)=w0(645) + w0(648)
      w0(649)=w0(2)**2
      w0(650)=w0(649)*w0(404)
      w0(651)=8.0_prec*w0(406)
      w0(652)=13.0_prec*w0(14)
      w0(653)=w0(651) - w0(652)
      w0(653)=w0(653)*XN
      w0(654)=w0(489)*w0(2)
      w0(653)=w0(653) + w0(654)
      w0(655)=4./9.0_prec*XNF
      w0(656)=w0(653)*w0(655)
      w0(650)=w0(650) - w0(656)
      w0(657)=43.0_prec*w0(406)
      w0(658)=226.0_prec*w0(14) + w0(657)
      w0(658)=w0(658)*w0(343)
      w0(658)= - 251.0_prec*w0(14) + w0(658)
      w0(658)=1./9.0_prec*w0(658) - w0(650)
      w0(658)=w0(306)*w0(658)
      w0(659)=w0(1)**2
      w0(660)=w0(8)**2
      w0(659)=w0(659) + w0(660)
      w0(661)=w0(343)*w0(319)
      w0(662)=w0(661)*w0(348)
      w0(663)=w0(662)*w0(659)
      w0(664)=12.0_prec*w0(46)
      w0(665)=w0(663)*w0(664)
      w0(579)=w0(640) + w0(665) + w0(579) + w0(658) + w0(611) + 3.0_prec*&
     & w0(637) + w0(595) + w0(645)
      w0(579)=z*w0(579)
      w0(595)=3.0_prec*XN
      w0(611)=w0(379)*w0(595)
      w0(637)= - 21.0_prec*w0(628) + w0(611) + w0(627)
      w0(640)=4.0_prec*Cf
      w0(637)=w0(637)*w0(640)
      w0(658)=2.0_prec*XN
      w0(665)=w0(379)*w0(658)
      w0(666)=w0(665)*Cj1
      w0(637)=w0(637) - w0(666) + 15.0_prec*w0(552)
      w0(666)=162.0_prec*w0(334)
      w0(637)=w0(637)*w0(666)
      w0(666)=w0(343)*w0(203)
      w0(667)=21.0_prec*w0(203)
      w0(668)= - w0(667) + 68.0_prec*w0(666)
      w0(668)=w0(668)*w0(343)
      w0(669)=47.0_prec*w0(203)
      w0(668)=w0(668) - w0(669)
      w0(670)=2.0_prec*w0(456)
      w0(671)=w0(668)*w0(670)
      w0(672)=3.0_prec*w0(203)
      w0(673)=w0(353)*w0(203)
      w0(674)=w0(672) - w0(673)
      w0(674)=w0(674)*w0(343)
      w0(674)=w0(674) - w0(203)
      w0(675)=Ca*XN
      w0(676)=616.0_prec*w0(675)
      w0(676)=w0(676)*w0(674)
      w0(671)=w0(671) - w0(676)
      w0(676)= - 164.0_prec*w0(666) + 315.0_prec*w0(203)
      w0(676)=w0(676)*w0(343)
      w0(676)=w0(676) - 142.0_prec*w0(203)
      w0(676)=w0(676)*w0(343)
      w0(676)=w0(676) - 9.0_prec*w0(203)
      w0(676)=w0(671) + 9.0_prec*w0(676)
      w0(677)=2.0_prec*zeta3
      w0(678)=w0(676)*w0(677)
      w0(679)=12.0_prec*w0(456)
      w0(680)=w0(369)*w0(679)
      w0(681)=88.0_prec*w0(675)
      w0(682)=w0(369)*w0(681)
      w0(680)=w0(680) - w0(682)
      w0(683)=37.0_prec*w0(343)
      w0(684)=w0(683) - 52.
      w0(684)=w0(684)*w0(343)
      w0(684)=w0(684) + 15.
      w0(685)=w0(684)*w0(22)
      w0(686)=w0(685) + w0(680)
      w0(686)=w0(686)*w0(212)
      w0(687)=2.0_prec*w0(171)
      w0(688)=2.0_prec*w0(129)
      w0(689)=w0(687) - w0(688)
      w0(690)=w0(689)*w0(686)
      w0(691)=w0(665) - w0(628)
      w0(691)=w0(691)*w0(640)
      w0(691)=w0(691) - 3.0_prec*w0(552)
      w0(692)=w0(331)*w0(46)
      w0(691)=w0(691)*w0(692)
      w0(693)=81.0_prec*w0(691)
      w0(637)=w0(637) - w0(678) + w0(690) - w0(645) + w0(693)
      w0(645)= - 1900.0_prec+ 1117.0_prec*w0(343)
      w0(645)=w0(645)*w0(597)
      w0(645)=w0(645) + 29.
      w0(645)=w0(645)*w0(316)
      w0(678)=w0(404)*w0(343)
      w0(690)=w0(678) - w0(485)
      w0(694)=w0(690)*w0(343)
      w0(694)=w0(694) + w0(14)
      w0(695)=2.0_prec*w0(319)
      w0(696)=w0(694)*w0(695)
      w0(645)=w0(645) - w0(696) + 20./27.0_prec*w0(604)
      w0(696)=w0(344)*w0(348)
      w0(697)=w0(696)*XNF
      w0(698)=9.0_prec*w0(628)
      w0(699)=w0(541) - 11.
      w0(700)=w0(699)*w0(343)
      w0(700)=w0(700) + 3.
      w0(701)= - w0(700)*w0(658)
      w0(701)= - w0(697) + w0(701) + w0(698)
      w0(701)=w0(320)*w0(701)
      w0(702)=w0(353)*w0(348)
      w0(703)=w0(702)*w0(44)
      w0(704)=w0(384)*w0(344)
      w0(705)= - w0(704) + w0(703)
      w0(705)=w0(319)*w0(705)
      w0(706)=w0(702)*w0(618)
      w0(701)= - w0(706) + 6.0_prec*w0(701) + w0(705)
      w0(701)=w0(701)*w0(574)
      w0(705)=w0(706) + w0(662)
      w0(707)= - w0(705)*w0(624)
      w0(708)=w0(622)*Ca
      w0(709)=w0(708)*w0(320)
      w0(710)=264.0_prec*w0(709)
      w0(701)=w0(707) - w0(620) + w0(710) + w0(701) - w0(645)
      w0(701)=w0(701)*w0(624)
      w0(707)=w0(624)*w0(307)
      w0(711)=w0(574)*w0(307)
      w0(712)=w0(707) + w0(711)
      w0(713)=w0(526) - 4.
      w0(713)=w0(713)*w0(343)
      w0(713)=w0(713) - 5.
      w0(714)= - w0(713)*w0(712)
      w0(715)= - w0(584) + 48.0_prec*w0(580)
      w0(716)=81.0_prec*w0(581)
      w0(717)=272.0_prec*w0(580) + w0(716)
      w0(717)=w0(717)*w0(343)
      w0(717)= - 401.0_prec*w0(580) + w0(717)
      w0(717)=w0(717)*w0(343)
      w0(717)=w0(717) + w0(715)
      w0(718)=4.0_prec*w0(299)
      w0(719)=w0(572)*w0(718)
      w0(498)=w0(498) + 1.
      w0(720)= - w0(498)*w0(719)
      w0(721)=4.0_prec*w0(10)
      w0(722)=w0(721)*w0(299)
      w0(587)=w0(587)*w0(722)
      w0(570)=w0(587) + w0(720) - w0(570) + 3.0_prec*w0(717) + w0(714)
      w0(570)=w0(10)*w0(570)
      w0(714)=6.0_prec*w0(663)
      w0(717)=w0(369)*w0(583)
      w0(720)=w0(348)*w0(675)
      w0(723)=w0(22)*w0(720)
      w0(717)= - w0(717) + 176.0_prec*w0(723)
      w0(724)=3.0_prec*w0(22)
      w0(725)=w0(724)*w0(684)
      w0(725)=w0(725) - w0(717)
      w0(726)=w0(212)*w0(57)
      w0(727)=w0(725)*w0(726)
      w0(728)=14.0_prec*w0(343)
      w0(729)=w0(728) + 1.
      w0(729)=w0(729)*w0(343)
      w0(729)=w0(729) - 15.
      w0(730)=w0(525)*w0(210)
      w0(731)=w0(729)*w0(730)
      w0(732)=w0(344) - 1.
      w0(732)=w0(732)*w0(343)
      w0(732)=w0(732) - 2.
      w0(733)=176.0_prec*w0(675)
      w0(734)=w0(210)*w0(732)*w0(733)
      w0(731)=w0(731) - w0(734)
      w0(734)=w0(560)*Cf
      w0(735)=w0(734)*w0(348)
      w0(736)=w0(735)*w0(210)
      w0(737)=w0(731) + 144.0_prec*w0(736)
      w0(738)=92.0_prec*w0(343)
      w0(739)=w0(738) - 189.
      w0(739)=w0(739)*w0(343)
      w0(739)=w0(739) + 124.
      w0(739)=w0(739)*w0(343)
      w0(739)=w0(739) - 27.
      w0(740)= - w0(210)*w0(739)
      w0(740)=w0(740) + w0(737)
      w0(740)=w0(10)*w0(740)
      w0(740)= - w0(727) + w0(714) + w0(740)
      w0(741)=2.0_prec*w0(46)
      w0(740)=w0(740)*w0(741)
      w0(742)=w0(560)*w0(210)
      w0(743)=w0(742)*w0(172)
      w0(744)=8.0_prec*w0(348)
      w0(745)=w0(743)*w0(744)
      w0(746)=24.0_prec*w0(343)
      w0(747)=w0(746) - 1.
      w0(747)=w0(747)*w0(343)
      w0(747)=w0(747) - 23.
      w0(748)=w0(202)*w0(159)
      w0(747)=w0(747)*w0(748)
      w0(749)=w0(747)*w0(658)
      w0(745)=w0(745) - w0(749)
      w0(749)=w0(384)*w0(560)
      w0(750)=w0(314)*w0(749)
      w0(751)=w0(343)*w0(310)
      w0(752)=w0(751) - w0(310)
      w0(753)=w0(752)*w0(530)
      w0(754)=w0(753)*w0(22)
      w0(755)= - w0(754) - 157.0_prec*w0(750) + w0(745)
      w0(755)=w0(755)*w0(532)
      w0(756)=w0(366) + 1.
      w0(757)=w0(756)*w0(348)
      w0(758)=w0(757)*w0(343)
      w0(703)=w0(758) - w0(703)
      w0(758)=2.0_prec*w0(618)
      w0(759)= - w0(703)*w0(758)
      w0(645)=w0(759) - w0(645)
      w0(645)=w0(645)*w0(574)
      w0(759)=w0(456)*w0(22)
      w0(760)=w0(759)*w0(348)
      w0(761)=92.0_prec*w0(760)
      w0(762)=w0(607)*w0(22)
      w0(763)=w0(761) - w0(762)
      w0(764)= - 528.0_prec*w0(723) + w0(763)
      w0(764)=w0(204)*w0(764)
      w0(765)= - 409.0_prec*w0(751) + 652.0_prec*w0(310)
      w0(765)=w0(765)*w0(343)
      w0(765)=w0(765) - 243.0_prec*w0(310)
      w0(766)=Cf*XN
      w0(767)=324.0_prec*w0(766)
      w0(768)=w0(752)*w0(767)
      w0(769)=w0(765) + w0(768)
      w0(770)=w0(752)*w0(457)
      w0(764)= - w0(770) + w0(769) + w0(764)
      w0(764)=w0(764)*w0(519)
      w0(771)= - 61.0_prec+ 87.0_prec*w0(343)
      w0(771)=w0(771)*w0(343)
      w0(771)=w0(771) - 26.
      w0(771)=w0(771)*XN
      w0(772)=2.0_prec*XNF
      w0(773)=w0(558)*w0(772)
      w0(771)=w0(771) - w0(773)
      w0(774)=8.0_prec*XNF
      w0(771)=w0(771)*w0(774)
      w0(775)= - 133.0_prec+ 1217.0_prec*w0(343)
      w0(775)=w0(775)*w0(343)
      w0(775)=w0(775) - 985.
      w0(775)=w0(775)*w0(343)
      w0(776)=w0(348)*w0(766)
      w0(771)=w0(771) - w0(775) + 99.0_prec+ 432.0_prec*w0(776)
      w0(771)=w0(771)*w0(317)
      w0(775)=w0(343) - 10.
      w0(775)=w0(775)*w0(343)
      w0(775)=w0(775) + 9.
      w0(777)=w0(775)*XN
      w0(778)=w0(532)*w0(558)
      w0(777)=w0(777) - w0(778)
      w0(779)=88.0_prec*Ca
      w0(780)=w0(779)*w0(317)
      w0(781)=w0(777)*w0(780)
      w0(771)=w0(771) + w0(781)
      w0(782)=w0(45)*w0(771)
      w0(783)=w0(358)*w0(343)
      w0(784)=w0(783) - w0(358)
      w0(785)=w0(784)*XN
      w0(786)=w0(69)*XN
      w0(787)=w0(348)*w0(786)
      w0(785)=w0(785) - w0(787)
      w0(788)=12.0_prec*XNF
      w0(789)=w0(788) - w0(779)
      w0(790)= - w0(785)*w0(789)
      w0(791)=w0(683)*w0(358)
      w0(792)= - w0(791) + 52.0_prec*w0(358)
      w0(792)=w0(792)*w0(343)
      w0(684)=w0(684)*w0(69)
      w0(684)= - w0(792) - w0(790) - w0(684) + 15.0_prec*w0(358)
      w0(684)=w0(684)*w0(57)
      w0(792)=w0(406) - w0(14)
      w0(793)=w0(792)*w0(457)
      w0(794)=w0(793) + w0(485)
      w0(795)=w0(485)*w0(343)
      w0(796)= - w0(652) - w0(795)
      w0(796)=w0(796)*w0(425)
      w0(797)=77.0_prec*w0(14)
      w0(796)=w0(797) + w0(796)
      w0(796)=w0(796)*w0(343)
      w0(796)=w0(796) + w0(794)
      w0(796)=w0(10)*w0(796)
      w0(796)=w0(684) + w0(796)
      w0(798)=2.0_prec*w0(212)
      w0(796)=w0(796)*w0(798)
      w0(799)=w0(595)*w0(314)
      w0(800)=w0(799)*w0(440)
      w0(801)=w0(348)*w0(560)
      w0(802)=w0(801)*w0(748)
      w0(803)= - w0(800) - w0(802)
      w0(803)=Cf*w0(803)
      w0(804)=w0(769)*w0(393)
      w0(805)=w0(210)*w0(172)
      w0(806)=w0(625)*w0(805)
      w0(807)=w0(732)*w0(748)
      w0(808)=w0(807)*w0(595)
      w0(806)=w0(806) - w0(808)
      w0(808)=18.0_prec*w0(750) - w0(806)
      w0(809)=176.0_prec*Ca
      w0(808)=w0(808)*w0(809)
      w0(653)=w0(653)*XNF
      w0(810)=17.0_prec*w0(406)
      w0(811)= - 149.0_prec*w0(14) - w0(810)
      w0(811)=w0(811)*w0(343)
      w0(811)=157.0_prec*w0(14) + w0(811)
      w0(812)=w0(649)*w0(14)
      w0(811)= - 2./9.0_prec*w0(653) + 1./9.0_prec*w0(811) + w0(812)
      w0(813)=4.0_prec*w0(306)
      w0(811)=w0(811)*w0(813)
      w0(814)=w0(384)*w0(456)
      w0(815)=4./9.0_prec*w0(814)
      w0(816)=47.0_prec*w0(365)
      w0(817)=20.0_prec*w0(9)
      w0(818)=w0(816) - w0(817)
      w0(819)=1./9.0_prec*w0(343)
      w0(820)=w0(818)*w0(819)
      w0(820)=w0(815) - w0(505) + w0(820)
      w0(820)=w0(8)*w0(820)
      w0(821)=w0(368)*w0(624)
      w0(820)=w0(820) - w0(821)
      w0(822)=2.0_prec*w0(315)
      w0(820)=w0(820)*w0(822)
      w0(823)=44.0_prec*Ca
      w0(824)=w0(823)*w0(560)
      w0(825)=w0(202)*w0(384)*w0(824)
      w0(826)=w0(506) + w0(9)
      w0(827)=w0(826)*w0(343)
      w0(827)=w0(827) - w0(437)
      w0(827)=w0(827)*w0(202)
      w0(828)=w0(827)*w0(670)
      w0(825)=w0(825) + w0(828)
      w0(828)=26.0_prec*w0(365)
      w0(829)=15.0_prec*w0(9)
      w0(830)=w0(828) - w0(829)
      w0(830)=w0(830)*w0(483)
      w0(830)=w0(830) - 65.0_prec*w0(9)
      w0(830)=w0(830)*w0(343)
      w0(831)=21.0_prec*w0(9)
      w0(830)=w0(830) + w0(831)
      w0(830)=w0(830)*w0(202)
      w0(832)=w0(830) - w0(825)
      w0(833)=Pi**2
      w0(834)=w0(832)*w0(833)
      w0(835)=31.0_prec*w0(343)
      w0(836)=w0(835) - 86.
      w0(836)=w0(836)*w0(343)
      w0(836)=w0(836) + 79.
      w0(836)=w0(836)*w0(343)
      w0(836)=w0(836) - 24.
      w0(836)=w0(836)*w0(210)
      w0(730)=w0(730)*w0(379)
      w0(836)=w0(836) - w0(730)
      w0(837)=2.0_prec*w0(191)
      w0(838)= - w0(836)*w0(837)
      w0(839)=w0(384)*w0(314)
      w0(840)=w0(560)*Cj1
      w0(841)=w0(839)*w0(840)
      w0(842)=108.0_prec*w0(841)
      w0(843)=35.0_prec*w0(9)
      w0(844)=8.0_prec*w0(365)
      w0(845)=w0(843) - w0(844)
      w0(846)=91.0_prec*w0(343)
      w0(845)=w0(845)*w0(846)
      w0(845)= - 3294.0_prec*w0(9) + w0(845)
      w0(845)=w0(845)*w0(343)
      w0(845)=837.0_prec*w0(9) + w0(845)
      w0(845)=w0(314)*w0(845)
      w0(847)=23.0_prec*w0(343)
      w0(345)=w0(345)*w0(847)
      w0(345)=139.0_prec+ w0(345)
      w0(345)=w0(345)*w0(343)
      w0(345)= - 24.0_prec+ w0(345)
      w0(848)=2.0_prec*w0(805)
      w0(345)=w0(345)*w0(848)
      w0(849)=78.0_prec*w0(343)
      w0(850)= - 193.0_prec+ w0(849)
      w0(850)=w0(850)*w0(343)
      w0(850)=142.0_prec+ w0(850)
      w0(850)=w0(850)*w0(343)
      w0(850)= - 27.0_prec+ w0(850)
      w0(851)=2.0_prec*w0(748)
      w0(850)=w0(850)*w0(851)
      w0(345)=w0(579) + w0(838) + w0(834) + w0(740) + w0(796) + w0(570)&
     &  + w0(782) + w0(820) + w0(811) + w0(701) + w0(764) + w0(808) + &
     & w0(645) + 3.0_prec*w0(636) + w0(755) + w0(804) + 432.0_prec*w0(803) + &
     & w0(850) + w0(842) + w0(845) + w0(345) - w0(637)
      w0(345)=z*w0(345)
      w0(354)=w0(354)*w0(751)
      w0(570)=3.0_prec*w0(310)
      w0(354)=w0(354) - w0(570)
      w0(579)=w0(354)*w0(767)
      w0(645)=w0(752)*w0(840)
      w0(701)=27.0_prec*w0(645)
      w0(579)=w0(579) - w0(701)
      w0(740)= - 95.0_prec*w0(751) + 176.0_prec*w0(310)
      w0(740)=w0(740)*w0(343)
      w0(740)=w0(740) - 81.0_prec*w0(310)
      w0(755)=4.0_prec*w0(740)
      w0(764)=w0(368)*w0(300)
      w0(782)= - w0(755) + w0(764)
      w0(782)=2.0_prec*w0(782) - w0(579)
      w0(782)=w0(22)*w0(782)
      w0(796)=16.0_prec*w0(348)
      w0(803)=w0(743)*w0(796)
      w0(804)=w0(747)*w0(530)
      w0(803)= - w0(754) + w0(803) - w0(804)
      w0(804)=175.0_prec*w0(750) - w0(803)
      w0(804)=w0(804)*w0(772)
      w0(808)=w0(506) + w0(366)
      w0(808)=w0(808)*w0(343)
      w0(808)=w0(808) - w0(435)
      w0(811)=w0(808)*w0(799)
      w0(811)=w0(811) + 5.0_prec*w0(802)
      w0(820)=108.0_prec*Cf
      w0(811)=w0(811)*w0(820)
      w0(834)= - 3568.0_prec*w0(9) + 895.0_prec*w0(365)
      w0(834)=w0(834)*w0(343)
      w0(834)=3672.0_prec*w0(9) + w0(834)
      w0(834)=w0(834)*w0(343)
      w0(834)= - 999.0_prec*w0(9) + w0(834)
      w0(834)=w0(314)*w0(834)
      w0(838)=w0(526) - 23.
      w0(838)=w0(838)*w0(343)
      w0(845)= - 17.0_prec- w0(838)
      w0(845)=w0(845)*w0(343)
      w0(845)=3.0_prec+ w0(845)
      w0(845)=w0(845)*w0(805)
      w0(850)=192.0_prec*w0(343)
      w0(852)=593.0_prec- w0(850)
      w0(852)=w0(852)*w0(343)
      w0(852)= - 464.0_prec+ w0(852)
      w0(852)=w0(852)*w0(343)
      w0(852)=63.0_prec+ w0(852)
      w0(852)=w0(852)*w0(748)
      w0(782)=w0(804) + w0(782) + w0(811) + w0(852) - w0(842) + w0(834)&
     &  + 16.0_prec*w0(845)
      w0(804)=121.0_prec*w0(343)
      w0(811)=w0(804) - 76.
      w0(811)=w0(811)*w0(343)
      w0(834)=108.0_prec*w0(735)
      w0(811)=w0(811) + w0(834) - 45.
      w0(811)=w0(811)*w0(22)
      w0(845)=184.0_prec*w0(760)
      w0(811)=w0(811) - w0(845)
      w0(811)=w0(811)*w0(204)
      w0(852)=w0(369)*w0(658)
      w0(853)=w0(852)*w0(204)
      w0(854)=w0(531)*w0(303)
      w0(855)=w0(853) - w0(854)
      w0(855)=w0(855)*w0(623)
      w0(856)=w0(752)*w0(658)
      w0(857)=w0(856) + 23.0_prec*w0(854)
      w0(858)=w0(857)*w0(532)
      w0(818)= - w0(818)*w0(343)
      w0(859)=27.0_prec*w0(9)
      w0(818)=w0(859) + w0(818)
      w0(818)=w0(303)*w0(818)
      w0(740)=w0(855) + w0(811) + w0(858) - 8.0_prec*w0(740) + w0(818) - &
     & w0(579)
      w0(740)=w0(740)*w0(519)
      w0(818)=238.0_prec*w0(343)
      w0(860)=w0(818) - 585.
      w0(860)=w0(860)*w0(343)
      w0(860)=w0(860) + 410.
      w0(860)=w0(860)*w0(343)
      w0(860)=w0(860) - 63.
      w0(861)=w0(732)*w0(675)
      w0(729)= - w0(729)*w0(457)
      w0(729)=352.0_prec*w0(861) + w0(729) + w0(860)
      w0(729)=w0(210)*w0(729)
      w0(729)= - 360.0_prec*w0(736) + w0(729)
      w0(729)=w0(10)*w0(729)
      w0(608)= - w0(608) + 60.0_prec*w0(609)
      w0(862)=w0(8)*w0(608)
      w0(863)=Ca*w0(558)
      w0(608)= - 352.0_prec*w0(863) + w0(608)
      w0(608)=w0(1)*w0(608)
      w0(608)=w0(608) + w0(862) - 352.0_prec*w0(708)
      w0(608)=w0(309)*w0(608)
      w0(862)=w0(519)*w0(212)
      w0(725)=w0(862)*w0(725)
      w0(608)=w0(608) + w0(725) - w0(714) + w0(729)
      w0(608)=w0(741)*w0(608)
      w0(567)=27.0_prec*w0(567)
      w0(729)=w0(526) - 10.
      w0(729)=w0(729)*w0(343)
      w0(729)=w0(729) + 1.
      w0(864)=w0(729)*w0(712)
      w0(865)= - 88.0_prec- w0(526)
      w0(865)=w0(425)*w0(865)
      w0(865)=557.0_prec+ w0(865)
      w0(865)=w0(343)*w0(580)*w0(865)
      w0(866)=72.0_prec*w0(580)
      w0(865)=w0(584) - w0(866) + w0(865)
      w0(867)=w0(430) + 3.
      w0(868)=w0(867)*w0(22)
      w0(869)=w0(57)*w0(867)
      w0(869)=w0(868) + w0(869)
      w0(870)=12.0_prec*w0(299)
      w0(869)=w0(869)*w0(870)
      w0(587)=w0(587) + w0(869) + w0(567) + 3.0_prec*w0(865) + w0(864)
      w0(587)=w0(10)*w0(587)
      w0(864)=w0(350)*Cj1
      w0(626)= - w0(626) - w0(864) + 132.0_prec*w0(628)
      w0(626)=w0(626)*w0(630)
      w0(626)=w0(626) + 7.0_prec*w0(632) - 60.0_prec*w0(552)
      w0(864)=81.0_prec*w0(334)
      w0(626)=w0(626)*w0(864)
      w0(865)=4.0_prec*zeta3
      w0(869)=w0(865)*w0(676)
      w0(626)=w0(626) + w0(869) - 324.0_prec*w0(691)
      w0(869)= - 352.0_prec+ 181.0_prec*w0(343)
      w0(869)=w0(869)*w0(819)
      w0(869)=w0(869) + 19.
      w0(869)=w0(869)*w0(316)
      w0(871)=w0(694)*w0(319)
      w0(869)=w0(869) - w0(871) + 2./9.0_prec*w0(604)
      w0(871)=w0(639)*w0(695)
      w0(871)=w0(871) + w0(706)
      w0(872)=12.0_prec*Cf
      w0(873)=w0(558)*w0(872)
      w0(874)=w0(349) - 13.
      w0(874)=w0(874)*w0(343)
      w0(875)=w0(874) + 6.
      w0(876)=XN*w0(875)
      w0(876)=w0(876) - w0(873)
      w0(877)=9.0_prec*w0(320)
      w0(876)=w0(876)*w0(877)
      w0(876)=w0(876) + w0(871)
      w0(876)=w0(8)*w0(876)
      w0(878)=w0(616)*w0(695)
      w0(876)=w0(878) + w0(876) + w0(869)
      w0(879)=w0(662) + w0(619)
      w0(879)=w0(1)*w0(879)
      w0(876)=2.0_prec*w0(876) + w0(879)
      w0(876)=w0(876)*w0(624)
      w0(879)=w0(348)*w0(44)
      w0(880)=w0(879)*w0(483)
      w0(881)=w0(437) + 1.
      w0(881)=w0(881)*w0(348)
      w0(882)=w0(881)*w0(343)
      w0(882)=w0(882) - w0(880)
      w0(882)=w0(882)*w0(618)
      w0(869)=2.0_prec*w0(869) + w0(882)
      w0(869)=w0(869)*w0(574)
      w0(882)=w0(353) + 25.
      w0(882)=w0(882)*w0(343)
      w0(882)=w0(882) - 48.
      w0(882)=w0(882)*w0(343)
      w0(883)=w0(428) - 2.
      w0(884)=18.0_prec*w0(766)
      w0(885)=w0(884)*w0(883)
      w0(886)=w0(560)*XNF
      w0(887)=w0(886)*w0(348)
      w0(888)=6.0_prec*w0(887)
      w0(882)=w0(882) - w0(885) + w0(888) + 21.
      w0(882)=w0(882)*w0(317)
      w0(885)=w0(824)*w0(348)
      w0(889)=w0(885)*w0(317)
      w0(882)=w0(882) - w0(889)
      w0(882)=12.0_prec*w0(882)
      w0(890)=w0(45)*w0(882)
      w0(891)=56.0_prec*w0(14)
      w0(892)=27.0_prec*w0(406)
      w0(893)=w0(891) + w0(892)
      w0(893)=w0(893)*w0(343)
      w0(893)= - 80.0_prec*w0(14) + w0(893)
      w0(893)=w0(893)*w0(343)
      w0(893)=w0(893) - w0(794)
      w0(893)=w0(10)*w0(893)
      w0(893)= - w0(684) + w0(893)
      w0(894)=4.0_prec*w0(212)
      w0(893)=w0(893)*w0(894)
      w0(610)= - w0(610) + 528.0_prec*w0(863)
      w0(895)=w0(54) - w0(37)
      w0(896)= - w0(610)*w0(895)
      w0(897)=w0(44)*XN
      w0(898)= - w0(607)*w0(897)
      w0(899)=92.0_prec*XNF
      w0(900)=w0(614)*w0(899)
      w0(898)=w0(898) + w0(900)
      w0(898)=w0(8)*w0(898)
      w0(900)=w0(622)*w0(44)
      w0(901)= - w0(623)*w0(900)
      w0(896)=w0(898) + w0(901) + w0(896)
      w0(898)=2.0_prec*w0(308)
      w0(896)=w0(896)*w0(898)
      w0(901)=w0(129) - w0(171)
      w0(902)= - 4.0_prec*w0(901)
      w0(903)= - w0(686)*w0(902)
      w0(648)=w0(903) + w0(648)
      w0(904)=121.0_prec*w0(14) - 65.0_prec*w0(406)
      w0(904)=w0(904)*w0(343)
      w0(905)=47.0_prec*w0(14)
      w0(904)= - w0(905) + w0(904)
      w0(906)=w0(599)*XN
      w0(907)=w0(2)*w0(14)
      w0(906)=w0(906) + w0(907)
      w0(908)= - w0(906)*w0(655)
      w0(904)=w0(908) + 1./9.0_prec*w0(904) - w0(812)
      w0(908)=2.0_prec*w0(305)
      w0(904)=w0(904)*w0(908)
      w0(909)=9.0_prec*w0(750)
      w0(910)= - w0(909) + w0(806)
      w0(911)=352.0_prec*Ca
      w0(910)=w0(910)*w0(911)
      w0(912)=7.0_prec*w0(406)
      w0(913)=514.0_prec*w0(14) + w0(912)
      w0(913)=w0(913)*w0(343)
      w0(913)= - 503.0_prec*w0(14) + w0(913)
      w0(913)=1./9.0_prec*w0(913) - w0(650)
      w0(913)=w0(306)*w0(913)
      w0(914)=38.0_prec*w0(9)
      w0(915)=w0(914) - 29.0_prec*w0(365)
      w0(916)=1./3.0_prec*w0(343)
      w0(915)=w0(915)*w0(916)
      w0(915)=2./3.0_prec*w0(814) - w0(505) + w0(915)
      w0(915)=w0(8)*w0(915)
      w0(917)= - w0(1)*w0(440)
      w0(915)=w0(915) + w0(917)
      w0(917)=4.0_prec*w0(315)
      w0(915)=w0(915)*w0(917)
      w0(918)=2.0_prec*w0(833)
      w0(832)= - w0(832)*w0(918)
      w0(919)=4.0_prec*w0(191)
      w0(920)=w0(836)*w0(919)
      w0(610)=w0(610)*w0(308)
      w0(921)=w0(617)*w0(643)
      w0(610)=w0(610) + w0(921)
      w0(922)=2.0_prec*w0(32)
      w0(923)= - w0(610)*w0(922)
      w0(924)=w0(379)*w0(330)
      w0(925)=w0(924)*w0(12)
      w0(345)=w0(345) + w0(923) + w0(920) + w0(832) + w0(896) + w0(893)&
     &  + w0(587) + w0(890) + w0(915) + w0(913) + w0(876) + w0(740) + &
     & w0(910) + w0(869) - 36.0_prec*w0(925) - w0(636) + w0(904) + 2.0_prec*w0(782)&
     &  - w0(648) + w0(608) - w0(626)
      w0(345)=z*w0(345)
      w0(587)=w0(398)*w0(128)
      w0(508)=w0(587) - w0(508)
      w0(587)=w0(508) - w0(513)
      w0(608)=w0(587)*w0(515)
      w0(636)=w0(375)*w0(45)
      w0(740)=w0(348)*w0(171)
      w0(782)=w0(636) - w0(740)
      w0(832)=w0(398)*w0(146)
      w0(869)=w0(443)*w0(10)
      w0(385)=w0(385)*w0(519)
      w0(381)= - w0(385) - w0(608) + w0(381) + w0(832) - w0(869) + &
     & w0(782)
      w0(381)=w0(381)*w0(496)
      w0(385)=w0(398)*w0(496)
      w0(608)=w0(385)*w0(122)
      w0(832)=w0(348)*w0(129)
      w0(869)=w0(832)*w0(213)
      w0(381)=w0(381) - w0(686) + w0(869) + w0(608)
      w0(381)=w0(381)*w0(688)
      w0(514)=w0(514)*w0(515)
      w0(608)=w0(441)*w0(10)
      w0(472)=w0(472)*w0(57)
      w0(869)=w0(376) + w0(400)
      w0(361)=w0(514) + w0(636) + w0(372) - w0(869) - w0(608) + w0(472)&
     &  + w0(361)
      w0(361)=w0(361)*w0(496)
      w0(372)=w0(740)*w0(213)
      w0(361)=w0(361) - w0(372) - w0(686)
      w0(361)=w0(361)*w0(687)
      w0(372)=w0(358) - w0(485)
      w0(472)=w0(372) + w0(406)
      w0(472)=w0(472)*w0(353)
      w0(514)=3.0_prec*w0(405)
      w0(472)=w0(472) - w0(514)
      w0(472)=w0(472)*w0(343)
      w0(608)=w0(425)*w0(348)
      w0(686)=w0(608) - 1.
      w0(686)=w0(686)*w0(343)
      w0(686)=w0(686) + 1.
      w0(686)=w0(686)*w0(159)
      w0(740)=w0(398)*w0(69)
      w0(472)=w0(472) + w0(405) - w0(686) - w0(740)
      w0(686)=w0(434) - w0(505)
      w0(876)=w0(686)*w0(343)
      w0(890)=w0(876) + w0(366)
      w0(890)=w0(890)*w0(343)
      w0(890)=w0(890) - w0(414) - w0(9)
      w0(893)=w0(433)*w0(10)
      w0(890)=w0(893) + 2.0_prec*w0(890)
      w0(890)=w0(890)*w0(10)
      w0(508)=w0(512) + 2.0_prec*w0(508)
      w0(508)=w0(508)*w0(57)
      w0(896)=w0(348)*w0(22)**2
      w0(508)=w0(508) + w0(896)
      w0(904)=w0(355) - 6.
      w0(904)=w0(904)*w0(343)
      w0(904)=w0(904) + 3.
      w0(910)=2.0_prec*w0(45)
      w0(913)=w0(904)*w0(910)
      w0(472)=w0(913) - w0(508) - w0(890) + 2.0_prec*w0(472)
      w0(890)=w0(472)*w0(213)
      w0(385)= - w0(385)*w0(901)
      w0(890)=w0(890) - w0(385)
      w0(913)=18.0_prec*w0(51)
      w0(890)=w0(890)*w0(913)
      w0(915)=w0(563) - w0(511)
      w0(920)=w0(915) + w0(516)
      w0(923)=w0(122)*w0(920)*w0(57)
      w0(926)=w0(437)*w0(374)
      w0(926)=w0(926) - w0(505)
      w0(926)=w0(926)*w0(343)
      w0(926)=w0(926) - w0(9)
      w0(926)=w0(926)*w0(104)
      w0(927)=w0(398)*w0(234)
      w0(923)=w0(926) + w0(927) - w0(923)
      w0(926)=4.0_prec*w0(213)
      w0(923)=w0(923)*w0(926)
      w0(927)=w0(173) + w0(107)
      w0(928)=w0(801)*w0(927)
      w0(929)=3.0_prec*w0(348)
      w0(930)=w0(560)*w0(50)
      w0(931)=w0(929)*w0(930)
      w0(928)=w0(928) - w0(931)
      w0(931)=w0(928)*w0(209)
      w0(806)=w0(806) + w0(931)
      w0(806)=w0(806)*w0(809)
      w0(932)=18.0_prec*w0(628)
      w0(933)=w0(932) - w0(627)
      w0(934)=w0(933)*w0(630)
      w0(934)= - w0(632) - w0(934) + 9.0_prec*w0(552)
      w0(935)=486.0_prec*w0(334)
      w0(936)=w0(935)*w0(934)
      w0(937)=88.0_prec*w0(343)
      w0(938)=w0(937) - 197.
      w0(938)=w0(938)*w0(343)
      w0(938)=w0(938) + 155.
      w0(938)=w0(938)*w0(343)
      w0(938)=w0(938) - 46.
      w0(939)=w0(213)*w0(46)
      w0(940)=w0(938)*w0(939)
      w0(940)=w0(940) + w0(676)
      w0(940)=w0(940)*w0(677)
      w0(587)=w0(516) + w0(587)
      w0(941)=w0(926)*w0(193)
      w0(942)=w0(587)*w0(941)
      w0(361)=w0(381) - w0(361) + w0(923) - w0(940) - w0(890) + w0(806)&
     &  + 567.0_prec*w0(691) + w0(942) + w0(936)
      w0(381)=w0(560)*w0(209)
      w0(806)=w0(381)*w0(809)
      w0(890)=w0(348)*w0(12)
      w0(923)=w0(806)*w0(890)
      w0(936)=w0(923) + w0(584)
      w0(940)=6.0_prec*w0(8)
      w0(942)=w0(940)*w0(307)
      w0(943)=w0(1)*w0(307)
      w0(942)=w0(942) + 6.0_prec*w0(943)
      w0(944)= - w0(379)*w0(942)
      w0(945)=139.0_prec*w0(343)
      w0(946)=w0(945) - 148.
      w0(946)=w0(946)*w0(343)
      w0(946)=w0(946) + 6.
      w0(946)=w0(946)*w0(343)
      w0(946)=w0(946) + 3.
      w0(946)=w0(946)*w0(209)
      w0(947)=w0(348)*w0(772)
      w0(948)=w0(947)*w0(381)
      w0(946)=w0(946) - w0(948)
      w0(948)=4.0_prec*w0(12)
      w0(949)=w0(946)*w0(948)
      w0(950)=w0(343) + 16.
      w0(950)=w0(950)*w0(343)
      w0(950)=w0(950) - 17.
      w0(950)=w0(950)*w0(577)
      w0(951)=63.0_prec*w0(581)
      w0(952)=944.0_prec*w0(580) - w0(951)
      w0(952)=w0(952)*w0(343)
      w0(952)= - 1025.0_prec*w0(580) + w0(952)
      w0(952)=w0(952)*w0(343)
      w0(953)=144.0_prec*w0(580)
      w0(590)= - w0(590) + w0(950) + w0(949) + w0(953) + w0(952) + &
     & w0(944) - w0(936)
      w0(590)=w0(10)*w0(590)
      w0(944)=47.0_prec*w0(343)
      w0(949)=w0(944) + 16.
      w0(949)=w0(949)*w0(343)
      w0(950)=216.0_prec*Cf
      w0(952)=w0(801)*w0(950)
      w0(949)=w0(949) + w0(952) - 63.
      w0(949)=w0(949)*w0(22)
      w0(949)=w0(949) - w0(761)
      w0(949)=w0(949)*w0(204)
      w0(954)=w0(22)*XN
      w0(955)=w0(348)*w0(954)
      w0(956)=w0(955)*w0(204)
      w0(957)=w0(956) - w0(854)
      w0(958)=w0(957)*w0(623)
      w0(959)=19.0_prec*w0(751)
      w0(960)= - w0(959) + 40.0_prec*w0(310)
      w0(960)=w0(960)*w0(343)
      w0(960)=w0(960) - 21.0_prec*w0(310)
      w0(961)=27.0_prec*w0(960)
      w0(962)=w0(384)*w0(303)
      w0(963)=w0(962)*w0(456)
      w0(949)=w0(949) + w0(701) + 92.0_prec*w0(963) + w0(958) - w0(961)
      w0(958)=w0(962)*w0(560)
      w0(964)=w0(354)*w0(595)
      w0(964)=w0(964) + w0(958)
      w0(964)=w0(964)*w0(820)
      w0(965)=w0(435)*w0(343)
      w0(966)=w0(965) + w0(437)
      w0(966)=w0(966)*w0(343)
      w0(967)= - w0(534) + w0(966)
      w0(968)=4.0_prec*w0(303)
      w0(967)=w0(967)*w0(968)
      w0(964)=w0(964) + w0(967) - w0(949)
      w0(964)=w0(964)*w0(519)
      w0(967)=w0(384)*w0(734)
      w0(969)=18.0_prec*w0(967)
      w0(970)=7.0_prec*w0(9)
      w0(971)=w0(970) + w0(434)
      w0(971)=w0(971)*w0(343)
      w0(971)=w0(971) - w0(534)
      w0(972)=w0(971)*w0(343)
      w0(972)=w0(972) + w0(969)
      w0(972)=w0(209)*w0(972)
      w0(886)=w0(384)*w0(886)
      w0(973)=w0(886)*w0(209)
      w0(974)=7.0_prec*w0(973)
      w0(975)=w0(560)*Ca
      w0(976)=w0(975)*w0(209)
      w0(977)=w0(976)*w0(384)
      w0(972)= - 66.0_prec*w0(977) + w0(972) + w0(974)
      w0(978)=200.0_prec*w0(343)
      w0(979)=w0(978) - 603.
      w0(979)=w0(979)*w0(343)
      w0(979)=w0(979) + 448.
      w0(979)=w0(979)*w0(343)
      w0(979)=w0(979) - 45.
      w0(980)= - w0(210)*w0(979)
      w0(731)=w0(980) + 288.0_prec*w0(736) + w0(731)
      w0(731)=w0(10)*w0(731)
      w0(731)= - w0(727) + 8.0_prec*w0(972) + w0(731)
      w0(731)=w0(731)*w0(741)
      w0(972)=22.0_prec*Ca
      w0(980)=w0(558)*w0(972)
      w0(697)=w0(980) - w0(697)
      w0(980)=13.0_prec*w0(343)
      w0(981)=w0(980) - 19.
      w0(982)=w0(981)*w0(343)
      w0(982)=w0(982) + 6.
      w0(983)=w0(982)*XN
      w0(984)= - w0(698) + w0(983) - w0(697)
      w0(985)=w0(984)*w0(895)
      w0(986)=w0(879)*w0(344)
      w0(987)=w0(986)*XNF
      w0(988)=w0(982)*w0(897)
      w0(989)= - w0(44)*w0(698)
      w0(988)=w0(987) + w0(988) + w0(989)
      w0(988)=w0(8)*w0(988)
      w0(989)=w0(900)*w0(972)
      w0(985)=w0(988) - w0(989) + w0(985)
      w0(988)=24.0_prec*w0(308)
      w0(985)=w0(985)*w0(988)
      w0(990)=4.0_prec*w0(764)
      w0(961)=w0(961) - w0(990) + w0(579)
      w0(961)=w0(961)*w0(393)
      w0(991)= - 231.0_prec+ 218.0_prec*w0(343)
      w0(991)=w0(991)*w0(343)
      w0(991)=w0(991) + 4.
      w0(991)=w0(991)*w0(343)
      w0(991)=w0(991) + 9.
      w0(991)=w0(991)*w0(107)
      w0(539)=w0(539) + 3.
      w0(992)=50.0_prec*w0(343)
      w0(993)=w0(173)*w0(992)*w0(539)
      w0(994)=w0(930)*w0(348)
      w0(995)=72.0_prec*Cf
      w0(996)=w0(994)*w0(995)
      w0(991)=w0(991) + w0(993) - w0(996)
      w0(993)=25.0_prec*w0(343)
      w0(997)=1.0_prec- w0(993)
      w0(997)=w0(997)*w0(343)
      w0(997)=21.0_prec+ w0(997)
      w0(997)=w0(997)*w0(343)
      w0(997)=3.0_prec+ w0(997)
      w0(997)=w0(50)*w0(997)
      w0(997)=w0(997) + w0(991)
      w0(998)=2.0_prec*w0(209)
      w0(997)=w0(997)*w0(998)
      w0(999)=XN*w0(883)*w0(107)
      w0(1000)=w0(744)*w0(930)
      w0(1001)=w0(348)*w0(595)
      w0(1002)=w0(1001)*w0(173)
      w0(999)=w0(999) + w0(1000) - w0(1002)
      w0(1000)=w0(999)*w0(209)
      w0(1002)=4.0_prec*w0(348)
      w0(743)=w0(743)*w0(1002)
      w0(747)=w0(747)*XN
      w0(743)= - w0(1000) + w0(743) - w0(747)
      w0(747)= - w0(909) + w0(743)
      w0(747)=w0(747)*w0(774)
      w0(1003)=w0(792)*w0(456)
      w0(1004)=52.0_prec*w0(406)
      w0(1005)= - 73.0_prec*w0(14) + w0(1004)
      w0(1005)=w0(1005)*w0(916)
      w0(1005)= - 4./3.0_prec*w0(1003) - w0(812) + w0(524) + w0(1005)
      w0(1005)=w0(1005)*w0(908)
      w0(1006)=9.0_prec*w0(406)
      w0(1007)= - w0(489) - w0(1006)
      w0(1007)=w0(1007)*w0(349)
      w0(1007)=95.0_prec*w0(14) + w0(1007)
      w0(1007)=w0(1007)*w0(343)
      w0(1007)=w0(1007) + w0(794)
      w0(1007)=w0(10)*w0(1007)
      w0(1007)=w0(684) + w0(1007)
      w0(1007)=w0(1007)*w0(798)
      w0(1008)=w0(398)*w0(22)
      w0(1008)=w0(1008) + w0(419)
      w0(507)=w0(507)*w0(343)
      w0(1009)=w0(507) - w0(366)
      w0(1009)=w0(1009)*w0(343)
      w0(1010)=3.0_prec*w0(374)
      w0(1011)=w0(1010) - 5.
      w0(1011)=w0(1011)*w0(343)
      w0(1011)=w0(1011) + 2.
      w0(1011)=w0(1011)*w0(10)
      w0(1009)=w0(1009) + w0(9) + w0(1011) - w0(1008)
      w0(1011)=w0(741)*w0(213)
      w0(1012)=w0(1009)*w0(1011)
      w0(1013)=4.0_prec*w0(22)
      w0(1014)=w0(348)*w0(1013)
      w0(1015)=w0(1014)*w0(197)
      w0(827)=w0(827)*XN
      w0(827)=w0(1015) + w0(827)
      w0(827)=w0(827)*w0(772)
      w0(1015)=w0(749)*w0(202)
      w0(1016)=w0(369)*w0(197)
      w0(1015)=w0(1016) - w0(1015)
      w0(1015)=w0(1015)*w0(823)
      w0(827)= - w0(1012) + w0(1015) - w0(827)
      w0(1012)=w0(732)*w0(670)
      w0(1015)=44.0_prec*w0(675)
      w0(1016)=w0(1015)*w0(375)
      w0(1012)=w0(1012) + w0(1016)
      w0(1012)=w0(201)*w0(1012)
      w0(1017)=26.0_prec*w0(343)
      w0(1018)=w0(1017) + 1.
      w0(1018)=w0(1018)*w0(483)
      w0(1018)=w0(1018) - 123.
      w0(1018)=w0(1018)*w0(343)
      w0(1018)=w0(1018) + 15.
      w0(1018)=w0(1018)*w0(201)
      w0(1018)=w0(1018) - w0(1012)
      w0(1018)=w0(1018)*w0(10)
      w0(830)=w0(1018) + w0(830) + w0(827)
      w0(830)=w0(830)*w0(833)
      w0(1019)=w0(343) + 3.
      w0(1019)=w0(1019)*w0(343)
      w0(1020)=w0(1019) - 3.
      w0(1020)=w0(1020)*w0(343)
      w0(1020)=w0(1020) - 1.
      w0(1020)=w0(1020)*w0(10)
      w0(1021)=w0(344) - 2.
      w0(1022)=w0(1021)*w0(343)
      w0(1022)=w0(1022) - 1.
      w0(1023)=w0(1022)*w0(515)
      w0(1020)=w0(1020) - w0(1023) + w0(592)
      w0(1023)=w0(1020)*w0(496)
      w0(836)=w0(1023) - w0(836)
      w0(836)=w0(836)*w0(837)
      w0(984)=w0(984)*w0(308)
      w0(1023)=24.0_prec*w0(32)
      w0(1024)=w0(984)*w0(1023)
      w0(1025)=w0(558)*w0(823)
      w0(608)=w0(608)*XNF
      w0(1025)=w0(1025) - w0(608)
      w0(1026)=6.0_prec*w0(628)
      w0(983)=w0(1026) - w0(983)
      w0(983)=3.0_prec*w0(983)
      w0(1027)= - w0(983) - w0(1025)
      w0(1027)=w0(1)*w0(1027)
      w0(983)= - w0(983) + w0(608)
      w0(983)=w0(8)*w0(983)
      w0(1028)=w0(622)*w0(823)
      w0(983)=w0(1027) + w0(983) - w0(1028)
      w0(1027)=w0(309)*w0(46)
      w0(1029)=8.0_prec*w0(1027)
      w0(983)=w0(983)*w0(1029)
      w0(1030)=w0(379)*w0(343)
      w0(1031)=w0(801)*w0(630)
      w0(1031)=w0(1030) - w0(1031)
      w0(1032)=w0(1031)*w0(317)
      w0(1033)=w0(1032)*w0(45)
      w0(1034)= - w0(595)*w0(839)
      w0(1034)=w0(1034) - w0(802)
      w0(1034)=Cf*w0(1034)
      w0(1035)=w0(630)*w0(558)
      w0(1035)=w0(625) - w0(1035)
      w0(1036)=54.0_prec*w0(1035)
      w0(1036)= - w0(8)*w0(320)*w0(1036)
      w0(1037)=17.0_prec*w0(343)
      w0(1038)=w0(1037) - 40.
      w0(1038)=w0(1038)*w0(343)
      w0(1038)=w0(1038) + 23.
      w0(1038)=w0(1038)*w0(316)
      w0(1036)= - w0(1038) + w0(1036)
      w0(1036)=w0(1036)*w0(624)
      w0(1039)=w0(368)*w0(1)
      w0(1040)=w0(8)*w0(368)
      w0(1040)=7.0_prec*w0(1040) + w0(1039)
      w0(1040)=w0(1040)*w0(917)
      w0(1041)=547.0_prec*w0(9) - 154.0_prec*w0(365)
      w0(1041)=w0(1041)*w0(343)
      w0(1041)= - 558.0_prec*w0(9) + w0(1041)
      w0(1041)=w0(1041)*w0(343)
      w0(1041)=165.0_prec*w0(9) + w0(1041)
      w0(1041)=w0(314)*w0(1041)
      w0(1042)=81.0_prec*w0(343)
      w0(1043)= - 184.0_prec+ w0(1042)
      w0(1043)=w0(1043)*w0(343)
      w0(1043)=127.0_prec+ w0(1043)
      w0(1043)=w0(1043)*w0(343)
      w0(1043)= - 24.0_prec+ w0(1043)
      w0(848)=w0(1043)*w0(848)
      w0(1043)=w0(478)*w0(343)
      w0(1044)=w0(1043) - w0(478)
      w0(1045)= - w0(195)*w0(1044)*w0(483)
      w0(1046)= - 607.0_prec+ 150.0_prec*w0(343)
      w0(1046)=w0(1046)*w0(343)
      w0(1046)=502.0_prec+ w0(1046)
      w0(1046)=w0(1046)*w0(343)
      w0(1046)= - 45.0_prec+ w0(1046)
      w0(1046)=w0(1046)*w0(851)
      w0(1047)=72.0_prec*w0(766)
      w0(1048)=w0(5)*w0(890)*w0(1047)
      w0(1038)= - w0(574)*w0(1038)
      w0(1049)= - w0(524) + w0(406)
      w0(1049)=w0(1049)*w0(343)
      w0(1049)=w0(494) + w0(1049)
      w0(1050)=2.0_prec*w0(306)
      w0(1049)=w0(1049)*w0(1050)
      w0(345)=w0(345) + w0(983) + w0(1024) + w0(836) + w0(830) + &
     & w0(985) + w0(391) + w0(731) + w0(1007) + w0(590) - 216.0_prec*w0(1033)&
     &  + w0(1040) + w0(1049) + w0(1036) + w0(964) + w0(1038) + 72.0_prec*&
     & w0(925) + w0(1048) + w0(1005) + w0(747) + w0(997) + w0(961) + &
     & 864.0_prec*w0(1034) + w0(1046) + w0(1045) + w0(842) + 9.0_prec*w0(1041) + &
     & w0(848) - w0(361)
      w0(345)=z*w0(345)
      w0(391)=w0(639)*w0(319)
      w0(590)=w0(801)*w0(320)
      w0(731)=w0(618)*w0(558)
      w0(747)= - w0(731) - 9.0_prec*w0(590) - w0(391)
      w0(747)=w0(747)*w0(574)
      w0(830)=w0(792)*w0(343)
      w0(836)=w0(830)*w0(695)
      w0(848)=w0(878) - w0(836)
      w0(961)=w0(346) + 5.
      w0(964)=w0(961)*w0(316)
      w0(983)=12.0_prec*w0(776)
      w0(964)=w0(964) + w0(983)
      w0(985)=w0(348)*w0(305)
      w0(997)=w0(985)*w0(519)
      w0(1005)=w0(571)*w0(305)
      w0(997)=w0(997) + w0(1005)
      w0(705)= - w0(1)*w0(705)
      w0(705)=w0(705) + w0(747) - w0(997) + w0(964) - w0(848)
      w0(705)=w0(1)*w0(705)
      w0(747)=w0(934)*w0(864)
      w0(747)=w0(747) + 243.0_prec*w0(691) + 54.0_prec*w0(1033)
      w0(703)= - w0(703)*w0(618)
      w0(703)=w0(703) + w0(836) - w0(1005) + w0(964)
      w0(703)=w0(8)*w0(703)
      w0(934)=w0(801)*w0(872)
      w0(964)=w0(934) - w0(867)
      w0(1007)=w0(204)*w0(22)
      w0(964)=w0(964)*w0(1007)
      w0(1024)=w0(752)*w0(595)
      w0(1024)=w0(1024) + w0(958)
      w0(1034)= - w0(1024)*w0(872)
      w0(1036)=2.0_prec*w0(310)
      w0(1038)=w0(1036) - w0(751)
      w0(1038)=w0(1038)*w0(343)
      w0(1038)=w0(1038) - w0(310)
      w0(1040)=w0(303)*w0(510)
      w0(1034)=w0(964) + w0(1034) - 18.0_prec*w0(1038) + w0(1040)
      w0(1040)=w0(348)*w0(574)
      w0(1041)=w0(1040)*w0(305)
      w0(1034)=9.0_prec*w0(1034) - w0(1041)
      w0(1034)=w0(57)*w0(1034)
      w0(1040)=w0(1040)*w0(307)
      w0(707)=w0(348)*w0(707)
      w0(707)=w0(1040) + w0(707)
      w0(1040)=w0(506)*w0(302)
      w0(1045)= - 14.0_prec*w0(580) + w0(1040)
      w0(1045)=w0(1045)*w0(343)
      w0(1046)=13.0_prec*w0(580)
      w0(1045)=w0(1046) + w0(1045)
      w0(1045)=w0(1045)*w0(343)
      w0(1048)= - w0(302)*w0(366)
      w0(1045)=w0(1048) + w0(1045)
      w0(1048)=16.0_prec*w0(343)
      w0(1049)=21.0_prec- w0(1048)
      w0(1049)=w0(1049)*w0(343)
      w0(1049)= - 4.0_prec+ w0(1049)
      w0(1049)=w0(1049)*w0(343)
      w0(1049)= - 1.0_prec+ w0(1049)
      w0(1051)=w0(501)*w0(209)
      w0(1049)=w0(1049)*w0(1051)
      w0(1045)=3.0_prec*w0(1045) + w0(1049)
      w0(1049)=w0(343) + 4.
      w0(1049)=w0(1049)*w0(343)
      w0(1049)=w0(1049) - 5.
      w0(1052)= - w0(299)*w0(1049)*w0(572)
      w0(588)=w0(10)*w0(588)
      w0(588)=w0(588) + w0(1052) + 3.0_prec*w0(1045) + w0(707)
      w0(588)=w0(10)*w0(588)
      w0(1045)=12.0_prec*w0(9)
      w0(1052)=w0(965) - w0(1045)
      w0(1052)=w0(1052)*w0(343)
      w0(1052)=w0(1052) + w0(970)
      w0(1052)=w0(1052)*w0(343)
      w0(1053)=8.0_prec*w0(967)
      w0(1054)=w0(1052) - w0(1053)
      w0(1055)=6.0_prec*w0(209)
      w0(1054)=w0(1054)*w0(1055)
      w0(1056)=8.0_prec*w0(736)
      w0(1057)=w0(422) - 23.
      w0(1057)=w0(1057)*w0(343)
      w0(1057)=w0(1057) + 18.
      w0(1057)=w0(1057)*w0(343)
      w0(1057)=w0(1057) - 1.
      w0(1058)=w0(210)*w0(1057)
      w0(1058)=w0(1058) - w0(1056)
      w0(1059)=3.0_prec*w0(10)
      w0(1058)=w0(1058)*w0(1059)
      w0(1054)=w0(1058) + w0(1054) + w0(663)
      w0(1054)=w0(1054)*w0(515)
      w0(1058)=w0(614)*w0(630)
      w0(1060)=w0(379)*w0(897)
      w0(1058)=w0(1058) - w0(1060)
      w0(1058)=w0(1058)*w0(8)
      w0(1060)= - w0(1035)*w0(895)
      w0(1058)=w0(1058) + w0(1060)
      w0(1060)=w0(1058)*w0(308)
      w0(1061)= - w0(375)*w0(343)*w0(805)
      w0(1062)=w0(365) - w0(505)
      w0(1063)=w0(1062)*w0(343)
      w0(1064)=w0(505) + w0(1063)
      w0(1064)=w0(1064)*w0(343)
      w0(1064)= - w0(9) + w0(1064)
      w0(1064)=w0(314)*w0(1064)
      w0(1061)=27.0_prec*w0(1064) + w0(1061)
      w0(1064)= - w0(368)*w0(799)
      w0(1064)=w0(1064) + w0(802)
      w0(1064)=Cf*w0(1064)
      w0(1065)=23.0_prec- w0(483)
      w0(1065)=w0(1065)*w0(343)
      w0(1065)= - 20.0_prec+ w0(1065)
      w0(1065)=w0(1065)*w0(343)
      w0(1065)=1.0_prec+ w0(1065)
      w0(1066)=3.0_prec*w0(748)
      w0(1065)=w0(1065)*w0(1066)
      w0(1061)=36.0_prec*w0(1064) + 2.0_prec*w0(1061) + w0(1065)
      w0(1064)=162.0_prec*w0(766)
      w0(1065)= - w0(752)*w0(1064)
      w0(1065)=w0(1065) - 81.0_prec*w0(1038) + w0(764)
      w0(1065)=w0(1065)*w0(393)
      w0(1067)=24.0_prec*w0(735)
      w0(1068)=25.0_prec- w0(578)
      w0(1068)=w0(1068)*w0(343)
      w0(1068)= - 13.0_prec+ w0(1068)
      w0(1068)=w0(1068)*w0(343)
      w0(1068)=w0(1067) - 1.0_prec+ w0(1068)
      w0(1068)=w0(50)*w0(1068)
      w0(1069)=w0(483) - 7.
      w0(1069)=w0(1069)*w0(343)
      w0(1070)=w0(1069) + 3.
      w0(1071)= - w0(107)*w0(1070)*w0(422)
      w0(699)= - w0(699)*w0(353)
      w0(699)= - 5.0_prec+ w0(699)
      w0(699)=w0(699)*w0(343)
      w0(699)= - 1.0_prec+ w0(699)
      w0(1072)=2.0_prec*w0(173)
      w0(699)=w0(699)*w0(1072)
      w0(699)=w0(699) + w0(1071) + w0(1068)
      w0(1068)=3.0_prec*w0(209)
      w0(699)=w0(699)*w0(1068)
      w0(929)=w0(929)*w0(766)
      w0(1071)=w0(929)*w0(5)
      w0(1073)=w0(362)*w0(766)
      w0(1074)=w0(2)*Cf
      w0(1073)=w0(1074) + w0(1073)
      w0(1071)=w0(1071) - w0(1073)
      w0(1074)=w0(12)*w0(1071)
      w0(1075)=w0(600)*w0(305)
      w0(1074)=w0(1075) + w0(1074)
      w0(1076)=w0(558)*w0(640)
      w0(611)=w0(1076) - w0(611)
      w0(1076)=w0(1) + w0(8)
      w0(611)=w0(1027)*w0(611)*w0(1076)
      w0(1077)=4.0_prec*w0(8)
      w0(1078)= - w0(368)*w0(1077)
      w0(1078)=w0(1078) - w0(1039)
      w0(1078)=w0(1078)*w0(822)
      w0(1079)=w0(410)*w0(496)
      w0(554)=w0(554)*w0(343)
      w0(1080)=w0(554) - 4.
      w0(1080)=w0(1080)*w0(343)
      w0(1080)=w0(1080) + 1.
      w0(1081)=w0(1080)*w0(1079)
      w0(1035)=w0(1035)*w0(308)
      w0(1082)=54.0_prec*w0(1035)
      w0(1083)=w0(643)*w0(558)
      w0(1084)=w0(1082) - w0(1083)
      w0(1085)= - w0(1084)*w0(922)
      w0(1086)=w0(54)*w0(706)
      w0(1087)=w0(483)*w0(14)
      w0(1088)= - w0(14) + w0(1087)
      w0(1088)=w0(1088)*w0(343)
      w0(1088)= - w0(485) + w0(1088)
      w0(1089)=w0(422)*w0(10)
      w0(1090)=w0(1089)*w0(212)
      w0(1088)=w0(1088)*w0(1090)
      w0(588)=36.0_prec*w0(611) + w0(1085) + 108.0_prec*w0(1060) + w0(1081) + &
     & w0(1054) + w0(1088) + w0(588) + w0(1078) + w0(1086) + w0(705) + &
     & w0(1034) + w0(703) - 24.0_prec*w0(925) + w0(699) + 3.0_prec*w0(1061) + &
     & w0(1065) + w0(747) - 12.0_prec*w0(1074)
      w0(345)=2.0_prec*w0(588) + w0(345)
      w0(345)=z*w0(345)
      w0(588)=w0(776)*w0(5)
      w0(699)=w0(588) - w0(776)
      w0(703)=w0(699)*w0(948)
      w0(705)=w0(792)*w0(3)
      w0(1034)= - w0(792) + w0(705)
      w0(1034)=w0(766)*w0(1034)
      w0(1054)=w0(209)*w0(173)*w0(559)
      w0(1061)=w0(600)*w0(908)
      w0(1065)=w0(501)*w0(924)
      w0(703)=w0(1065) + w0(703) + w0(1061) + 4.0_prec*w0(1034) + w0(1054)
      w0(1034)=w0(348)*w0(631)
      w0(545)=w0(545) - w0(544)
      w0(1054)=12.0_prec*w0(766)
      w0(1061)= - w0(545)*w0(1054)
      w0(1061)=w0(1034) + w0(1061)
      w0(1061)=w0(3)*w0(1061)
      w0(1065)=w0(549)*w0(348)
      w0(1074)=w0(1065)*w0(1054)
      w0(1061)=w0(1005) + w0(1061) - w0(1034) + w0(1074)
      w0(1061)=w0(8)*w0(1061)
      w0(1074)=w0(1034) - 24.0_prec*w0(776)
      w0(1074)=w0(3)*w0(1074)
      w0(983)=w0(1074) - w0(1034) + w0(983) + w0(997)
      w0(983)=w0(1)*w0(983)
      w0(1074)=54.0_prec*w0(308)
      w0(1058)= - w0(1058)*w0(1074)
      w0(1074)=w0(1068)*w0(12)
      w0(573)=w0(573)*w0(1074)
      w0(573)=w0(573) - w0(707)
      w0(573)=w0(10)*w0(573)
      w0(707)=w0(32)*w0(1082)
      w0(1078)=w0(512)*w0(574)
      w0(1081)=w0(305)*w0(1078)
      w0(1085)= - w0(792)*w0(1090)
      w0(1086)= - w0(213)*w0(559)*w0(410)
      w0(573)= - 18.0_prec*w0(611) + w0(707) + w0(1058) - w0(693) + w0(1086)&
     &  + w0(1085) + w0(573) + w0(983) + w0(1081) + 3.0_prec*w0(703) + &
     & w0(1061)
      w0(392)=w0(392) - w0(175)
      w0(693)= - w0(163) + w0(392) + w0(149)
      w0(693)=w0(693)*w0(1001)
      w0(703)=w0(348)*XN
      w0(707)=w0(703)*w0(77)
      w0(983)=w0(81)*w0(348)
      w0(1058)=w0(983)*XN
      w0(707)=w0(707) - w0(1058)
      w0(1058)=w0(625)*w0(208)
      w0(1061)=4.0_prec*w0(148)
      w0(1081)=w0(1061)*w0(801)
      w0(1085)=w0(349) - 15.
      w0(1085)=w0(1085)*w0(343)
      w0(1085)=w0(1085) + 8.
      w0(1085)=w0(473)*w0(1085)*XN
      w0(1086)=w0(801)*w0(136)
      w0(693)=w0(693) - 3.0_prec*w0(707) + w0(1086) - w0(1058) + w0(1081) + &
     & w0(1085)
      w0(693)=w0(693)*w0(532)
      w0(474)=w0(983) + w0(474)
      w0(474)=w0(474)*XN
      w0(707)=w0(801)*w0(149)
      w0(983)=w0(625)*w0(148)
      w0(1058)=w0(395)*w0(703)
      w0(474)=w0(474) + w0(983) + w0(707) + w0(1058) - w0(1086)
      w0(474)=w0(474)*w0(779)
      w0(707)=28.0_prec*w0(343)
      w0(983)=w0(707) - 33.
      w0(983)=w0(983)*w0(343)
      w0(983)=w0(983) + 14.
      w0(983)=w0(983)*w0(343)
      w0(983)=w0(983) - 9.
      w0(983)=w0(983)*w0(8)
      w0(1058)= - 65.0_prec+ 56.0_prec*w0(343)
      w0(1058)=w0(1058)*w0(343)
      w0(1081)=w0(1058) - 17.
      w0(1081)=w0(1081)*w0(343)
      w0(1081)=w0(1081) + 26.
      w0(1081)=w0(1081)*w0(10)
      w0(1085)=56.0_prec*w0(365)
      w0(1086)= - w0(1085) + 93.0_prec*w0(9)
      w0(1086)=w0(1086)*w0(343)
      w0(1086)=w0(1086) - w0(450)
      w0(1086)=w0(1086)*w0(343)
      w0(983)=w0(983) + w0(1045) + w0(1081) - w0(1086) - 14.0_prec*w0(1008)
      w0(983)=w0(983)*w0(677)
      w0(1081)=w0(683) - 40.
      w0(1086)=w0(1081)*w0(343)
      w0(1088)=w0(679)*w0(348)
      w0(1091)=w0(1088) + 3.
      w0(1092)=w0(1091) + w0(1086)
      w0(1093)=w0(681)*w0(348)
      w0(1094)=w0(1092) - w0(1093)
      w0(1095)=w0(122) + w0(146)
      w0(1096)=w0(1095)*w0(57)
      w0(1096)=w0(1096) + w0(188) + w0(121)
      w0(1096)=w0(1094)*w0(1096)
      w0(1097)=w0(1088) - w0(1093)
      w0(1098)=w0(1097)*w0(50)
      w0(1099)=49.0_prec*w0(343)
      w0(1100)=w0(1099) - 52.
      w0(1100)=w0(1100)*w0(343)
      w0(1101)=w0(1100) + 3.
      w0(1102)=w0(1101)*w0(50)
      w0(1098)=w0(1098) + w0(1102)
      w0(1098)=w0(1098)*w0(57)
      w0(392)=w0(392) - w0(77)
      w0(1103)=w0(1086) + 3.
      w0(392)=w0(392)*w0(1103)
      w0(389)=w0(389)*w0(1092)
      w0(1104)= - 177.0_prec+ 196.0_prec*w0(343)
      w0(1104)=w0(1104)*w0(343)
      w0(1104)=w0(1104) - 22.
      w0(1104)=w0(1104)*w0(343)
      w0(1104)=w0(1104) + 3.
      w0(1104)=w0(1104)*w0(163)
      w0(389)=w0(983) + w0(1104) - w0(693) + w0(474) - w0(418) - &
     & w0(1098) - w0(392) - w0(389) + w0(1096)
      w0(392)=w0(348)*w0(583)
      w0(418)=3.0_prec*w0(1103)
      w0(474)=w0(418) + w0(392)
      w0(474)=w0(474)*w0(128)
      w0(693)= - 65.0_prec+ 147.0_prec*w0(9)
      w0(693)=w0(693)*w0(343)
      w0(983)= - 14.0_prec+ 39.0_prec*w0(9)
      w0(693)= - w0(693) + 4.0_prec*w0(983)
      w0(693)=w0(693)*w0(343)
      w0(983)=w0(545)*XN
      w0(1096)=w0(382)*XN
      w0(983)=w0(983) - w0(1096)
      w0(983)=w0(983)*w0(809)
      w0(1098)=w0(9) + 3.
      w0(1098)=w0(1098)*w0(392)
      w0(474)=w0(693) - w0(1098) + w0(983) + w0(474) - 9.0_prec*w0(549)
      w0(474)=w0(474)*w0(57)
      w0(693)=5.0_prec*w0(358)
      w0(651)= - w0(494) + w0(693) + w0(651)
      w0(651)=w0(651)*w0(343)
      w0(983)=w0(343) - 6.
      w0(983)=w0(983)*w0(343)
      w0(1098)=w0(983) + 5.
      w0(1104)=w0(1098)*w0(159)
      w0(651)=w0(1104) + w0(651) - w0(693) - w0(14)
      w0(651)=w0(651)*XN
      w0(1104)=5.0_prec*w0(348)
      w0(786)=w0(1104)*w0(786)
      w0(651)=w0(651) - w0(786) + 15.0_prec*w0(955)
      w0(651)=w0(651)*w0(532)
      w0(407)=w0(407)*XN
      w0(786)=w0(376)*XN
      w0(407)= - w0(787) + w0(407) - w0(786)
      w0(852)=w0(407) + w0(852)
      w0(852)=w0(852)*w0(809)
      w0(474)=w0(651) - w0(474) - w0(852) - w0(762)
      w0(651)= - 119.0_prec+ 138.0_prec*w0(343)
      w0(651)=w0(651)*w0(343)
      w0(651)=w0(651) - 22.
      w0(651)=w0(651)*w0(343)
      w0(651)=w0(651) + 3.
      w0(651)=w0(651)*w0(159)
      w0(852)=w0(1103)*w0(69)
      w0(514)=w0(651) + w0(852) - w0(514)
      w0(651)=37.0_prec*w0(358)
      w0(852)= - w0(651) - 72.0_prec*w0(406) + 186.0_prec*w0(14)
      w0(852)=w0(852)*w0(343)
      w0(852)=w0(852) + 40.0_prec*w0(372)
      w0(852)=w0(852)*w0(343)
      w0(1105)=w0(852) + w0(514)
      w0(1106)=w0(1037) - 30.
      w0(1106)=w0(1106)*w0(343)
      w0(1106)=w0(1106) + 13.
      w0(1106)=w0(1106)*w0(525)
      w0(1107)=w0(733)*w0(375)
      w0(1106)=w0(1106) - w0(1107)
      w0(1107)=33.0_prec*w0(343)
      w0(1108)=w0(1107) + 76.
      w0(1108)=w0(1108)*w0(343)
      w0(1108)=w0(1108) - 109.
      w0(1109)=w0(1108)*w0(344)
      w0(1109)=w0(1109) + w0(1106)
      w0(1110)= - w0(45)*w0(1109)
      w0(1105)=w0(1110) + 3.0_prec*w0(1105) - w0(474)
      w0(1105)=w0(46)*w0(1105)
      w0(1110)=w0(578) - 8.
      w0(1111)=w0(1110)*w0(343)
      w0(1112)=w0(527) - 3.
      w0(1113)=w0(1111) + w0(1112)
      w0(1114)=w0(1113)*w0(57)
      w0(1111)=w0(1111) - 3.
      w0(1115)=w0(1111)*w0(22)
      w0(1116)=w0(1013)*w0(603)
      w0(1117)=w0(1115) + w0(1116)
      w0(1114)=w0(1114) + w0(1117)
      w0(1118)=w0(847) - 3.
      w0(1118)=w0(1118)*w0(343)
      w0(1118)=w0(1118) - 17.
      w0(1118)=w0(1118)*w0(343)
      w0(1119)=w0(525)*w0(375)
      w0(1120)=w0(1119) - 3.
      w0(1121)=w0(1118) + w0(1120)
      w0(1121)=w0(1121)*w0(10)
      w0(1122)=w0(1121) - w0(1114)
      w0(1123)=w0(45)*w0(1122)
      w0(1124)= - 179.0_prec+ 146.0_prec*w0(343)
      w0(1124)=w0(1124)*w0(343)
      w0(1124)=w0(1124) + 24.
      w0(1124)=w0(1124)*w0(343)
      w0(1124)=w0(1124) + 9.
      w0(1125)=w0(779)*w0(801)
      w0(1126)= - w0(562) + w0(1124) - w0(1125)
      w0(1127)= - w0(154)*w0(1126)
      w0(1128)=w0(473)*w0(344)
      w0(1129)=w0(578) + 50.
      w0(1129)=w0(1129)*w0(343)
      w0(1129)=w0(1129) - 61.
      w0(1129)=w0(1129)*w0(1128)
      w0(1081)=w0(1081)*w0(81)
      w0(1130)=w0(1081)*w0(343)
      w0(1131)= - 29.0_prec+ w0(526)
      w0(1131)=w0(1131)*w0(483)
      w0(1131)=83.0_prec+ w0(1131)
      w0(1131)=w0(1131)*w0(343)
      w0(1131)= - 3.0_prec+ w0(1131)
      w0(1131)=w0(1131)*w0(432)
      w0(1132)=5.0_prec+ w0(353)
      w0(1132)=w0(1132)*w0(343)
      w0(1132)= - 16.0_prec+ w0(1132)
      w0(1132)=w0(1132)*w0(343)
      w0(1132)=9.0_prec+ w0(1132)
      w0(1132)=w0(208)*w0(1132)
      w0(1124)= - w0(136)*w0(1124)
      w0(1133)= - 253.0_prec+ 142.0_prec*w0(343)
      w0(1133)=w0(1133)*w0(343)
      w0(1133)=114.0_prec+ w0(1133)
      w0(1133)=w0(1133)*w0(343)
      w0(1133)= - 3.0_prec+ w0(1133)
      w0(1133)=w0(149)*w0(1133)
      w0(1105)=w0(1105) + w0(1127) + w0(1133) + w0(1124) + 2.0_prec*w0(1132)&
     &  + w0(1131) + w0(1130) + w0(1129) + w0(1123) - w0(389)
      w0(487)=w0(487) + w0(492)
      w0(487)=w0(487)*w0(343)
      w0(1123)=w0(358) + w0(14)
      w0(487)=w0(487) - 3.0_prec*w0(1123)
      w0(487)=w0(487)*w0(343)
      w0(537)=w0(537) - 8.
      w0(537)=w0(537)*w0(343)
      w0(537)=w0(537) + 3.
      w0(537)=w0(537)*w0(159)
      w0(1124)=w0(483) - 1.
      w0(1124)=w0(1124)*w0(343)
      w0(1127)=w0(1124) - 5.
      w0(1127)=w0(1127)*w0(343)
      w0(1127)=w0(1127) + 2.
      w0(1127)=w0(1127)*w0(50)
      w0(1129)=w0(559)*w0(206)
      w0(487)= - w0(1127) - w0(537) + w0(487) - w0(740) - w0(1129) + &
     & w0(523) + w0(1123)
      w0(523)=w0(437)*w0(343)
      w0(537)=w0(523) + w0(9)
      w0(537)=w0(537)*w0(343)
      w0(537)=w0(537) - w0(536)
      w0(537)=w0(537)*w0(343)
      w0(537)=w0(537) - w0(414) + w0(505)
      w0(537)=w0(893) + 2.0_prec*w0(537)
      w0(537)=w0(537)*w0(10)
      w0(1127)=w0(349) - 2.
      w0(1127)=w0(1127)*w0(343)
      w0(1127)=w0(1127) - 8.
      w0(1127)=w0(1127)*w0(343)
      w0(1127)=w0(1127) + 3.
      w0(1127)=w0(1127)*w0(501)
      w0(1129)=w0(422) - 5.
      w0(1130)=w0(1129)*w0(343)
      w0(1131)=w0(1130) + 2.
      w0(1131)=w0(1131)*w0(343)
      w0(1131)=w0(1131) - 3.
      w0(1131)=w0(1131)*w0(910)
      w0(1132)=w0(704) + w0(9)
      w0(1132)=w0(1132)*w0(343)
      w0(1132)=w0(1132) - w0(9)
      w0(1132)=w0(1132)*w0(574)
      w0(1133)=w0(344) - 5.
      w0(1133)=w0(1133)*w0(343)
      w0(1133)=w0(1133) + 2.
      w0(1134)=2.0_prec*w0(54)
      w0(1135)=w0(1133)*w0(1134)
      w0(487)= - w0(537) + 2.0_prec*w0(487) + w0(1127) - w0(1131) - w0(1132)&
     &  + w0(1135) - w0(508)
      w0(487)=w0(487)*w0(833)
      w0(537)=w0(980) - 27.
      w0(1127)=w0(537)*w0(343)
      w0(1127)=w0(1127) + 14.
      w0(1127)=w0(1127)*w0(670)
      w0(1131)=109.0_prec*w0(343)
      w0(1132)=w0(1131) - 90.
      w0(1132)=w0(1132)*w0(343)
      w0(1132)=w0(1132) - 22.
      w0(1132)=w0(1132)*w0(343)
      w0(1132)=w0(1132) + 3.
      w0(1135)=w0(375)*w0(675)
      w0(1136)=352.0_prec*w0(1135)
      w0(1127)= - w0(1127) - w0(1136) + 9.0_prec*w0(1132)
      w0(1127)=w0(1127)*w0(10)
      w0(1137)=28.0_prec*w0(603)
      w0(1138)= - w0(1137) + 352.0_prec*w0(720)
      w0(1139)=9.0_prec*w0(1103)
      w0(1140)=w0(1138) - w0(1139)
      w0(1141)=w0(1140)*w0(57)
      w0(1142)=28.0_prec*w0(348)
      w0(759)=w0(1142)*w0(759)
      w0(1142)=w0(1103)*w0(22)
      w0(759)=w0(1127) - 9.0_prec*w0(1142) + 352.0_prec*w0(723) - w0(759) + &
     & w0(1141)
      w0(1127)=2.0_prec*w0(51)
      w0(759)=w0(759)*w0(1127)
      w0(679)=w0(384)*w0(679)
      w0(1141)=49.0_prec*w0(365)
      w0(1143)= - w0(1141) + 52.0_prec*w0(9)
      w0(1143)=w0(1143)*w0(343)
      w0(1143)=w0(1143) - w0(505)
      w0(1144)=w0(679) - w0(1143)
      w0(1145)=w0(733)*w0(348)
      w0(1146)=w0(1145) - w0(392)
      w0(1147)=w0(418) - w0(1146)
      w0(1148)=w0(1147)*w0(46)
      w0(1149)=w0(398)*w0(833)
      w0(1150)=w0(1148) + w0(1149)
      w0(1151)=w0(1144) - w0(1150)
      w0(1152)=w0(1092)*w0(128)
      w0(1096)=w0(1096) - w0(531)
      w0(1153)=w0(1096)*w0(779)
      w0(1152)= - w0(1152) + w0(1153) + w0(1151)
      w0(1152)=w0(1152)*w0(688)
      w0(1153)=w0(384)*w0(681)
      w0(1151)=w0(1151) - w0(1153)
      w0(1151)=w0(1151)*w0(687)
      w0(487)=w0(487) + w0(759) - w0(1152) + w0(1151)
      w0(759)=2.0_prec*w0(104)
      w0(1126)= - w0(1126)*w0(759)
      w0(1151)=2.0_prec*w0(1094)
      w0(1152)= - w0(76) + w0(193)
      w0(1152)=w0(1151)*w0(1152)
      w0(1105)=w0(1126) + 2.0_prec*w0(1105) + w0(1152) - w0(487)
      w0(1105)=y*w0(1105)
      w0(1126)=w0(425) - 7.
      w0(1126)=w0(1126)*w0(343)
      w0(1126)=w0(1126) + 2.
      w0(1152)=w0(1126)*w0(159)
      w0(1154)=w0(1087) - w0(489)
      w0(1155)=w0(1154)*w0(343)
      w0(1155)=w0(1155) + w0(14)
      w0(1152)=w0(1152) - w0(1155)
      w0(1152)=w0(1152)*w0(343)
      w0(1156)=w0(934) - w0(375)
      w0(1157)=w0(1156)*w0(57)
      w0(1158)=w0(22)*w0(1156)
      w0(1159)=w0(353) - 1.
      w0(1160)=w0(1159)*w0(353)
      w0(1161)=w0(1160) - 5.
      w0(1161)=w0(1161)*w0(343)
      w0(1161)=w0(1161) + 3.
      w0(1162)= - w0(1161)*w0(910)
      w0(1158)=w0(1162) + w0(1157) + 2.0_prec*w0(1152) + w0(1158)
      w0(1158)=w0(1158)*w0(515)
      w0(1162)=w0(343)*w0(57)
      w0(1163)=w0(1162)*w0(348)
      w0(1164)=w0(343)*w0(22)
      w0(1165)=w0(1164)*w0(348)
      w0(1163)=w0(1163) + w0(1165)
      w0(1166)=w0(1163)*w0(910)
      w0(1167)=w0(483) - 5.
      w0(1168)=w0(1167)*w0(343)
      w0(1169)=w0(1168) + 1.
      w0(1170)=w0(148)*w0(1169)
      w0(1171)=w0(349) - 9.
      w0(1171)=w0(1171)*w0(343)
      w0(1172)=w0(1171) + 2.
      w0(1173)= - w0(163)*w0(1172)
      w0(1170)=w0(1170) + w0(1173)
      w0(1170)=w0(343)*w0(1170)
      w0(1160)=w0(1160) - 7.
      w0(1160)=w0(1160)*w0(343)
      w0(1160)=w0(1160) + 5.
      w0(1173)=w0(90)*w0(1160)
      w0(1170)=w0(1173) + w0(1170)
      w0(1173)=w0(430) + 5.
      w0(1173)=w0(1173)*w0(343)
      w0(1173)=w0(1173) - 2.
      w0(1173)=w0(1173)*w0(208)
      w0(1174)=w0(847) - 36.
      w0(1174)=w0(1174)*w0(343)
      w0(1174)=w0(1174) + 11.
      w0(1174)=w0(1174)*w0(343)
      w0(1174)=w0(1174) + 2.
      w0(1175)=w0(154) + w0(136)
      w0(1176)= - w0(104) - w0(1175)
      w0(1174)=w0(1174)*w0(1176)
      w0(1176)=2.0_prec*w0(150)
      w0(1177)=w0(1160)*w0(1176)
      w0(1178)= - 34.0_prec+ w0(847)
      w0(1178)=w0(1178)*w0(343)
      w0(1178)=9.0_prec+ w0(1178)
      w0(1178)=w0(1178)*w0(343)
      w0(1178)=2.0_prec+ w0(1178)
      w0(1178)=w0(149)*w0(1178)
      w0(1179)=w0(45)*w0(483)*w0(511)
      w0(1180)=w0(343)*w0(10)
      w0(1181)=w0(398)*w0(1180)
      w0(1182)=36.0_prec*w0(51)
      w0(1183)= - w0(1182)*w0(1181)
      w0(1158)=w0(1183) + w0(1158) + w0(1179) - w0(1166) + w0(1178) + &
     & w0(1177) + 2.0_prec*w0(1170) - w0(1173) + w0(1174)
      w0(1170)=2.0_prec*z
      w0(1158)=w0(1158)*w0(1170)
      w0(1174)=w0(1022)*w0(1180)
      w0(1177)=w0(1174) - w0(1163)
      w0(1178)= - w0(45)*w0(1177)
      w0(1179)=w0(349) - 6.
      w0(1179)=w0(1179)*w0(343)
      w0(1183)=w0(1179) + 1.
      w0(1183)=w0(1183)*w0(343)
      w0(1183)=w0(1183) - 2.
      w0(1184)= - w0(149) + w0(1175)
      w0(1185)= - w0(1183)*w0(1184)
      w0(1186)=w0(398)*w0(343)
      w0(1187)= - w0(148) - w0(90)
      w0(1187)=w0(1186)*w0(1187)
      w0(1188)=w0(398)*w0(344)
      w0(1189)= - w0(150)*w0(1188)
      w0(1173)=w0(1189) + 3.0_prec*w0(1187) + w0(1173) + w0(1185) + w0(1178)
      w0(1178)= - w0(375) + 8.0_prec*w0(735)
      w0(1178)=w0(572)*w0(1178)
      w0(1185)=w0(694)*w0(422)
      w0(1187)=w0(398)*w0(422)
      w0(1189)=w0(45)*w0(1187)
      w0(1185)=w0(1189) + w0(1185) - w0(1178)
      w0(1185)=w0(1185)*w0(515)
      w0(1183)= - w0(1183)*w0(759)
      w0(1158)=w0(1158) + w0(1183) + 2.0_prec*w0(1173) + w0(1185)
      w0(1105)=6.0_prec*w0(1158) + w0(1105)
      w0(1105)=y*w0(1105)
      w0(1158)=w0(1172)*w0(670)
      w0(1173)=w0(681)*w0(375)
      w0(1132)= - w0(1173) - w0(1158) + 3.0_prec*w0(1132)
      w0(1132)=w0(1132)*w0(10)
      w0(418)=w0(418) + w0(527)
      w0(1158)=w0(418) - w0(1093)
      w0(1183)=w0(1158)*w0(57)
      w0(1185)=w0(724)*w0(1103)
      w0(682)=w0(1132) - w0(1116) - w0(1185) - w0(1183) + w0(682)
      w0(682)=w0(682)*w0(46)
      w0(1132)=w0(527) + 3.
      w0(1183)=w0(1132) + w0(1086)
      w0(1185)=w0(1183)*w0(128)
      w0(1096)=w0(1096)*w0(823)
      w0(1189)=w0(384)*w0(525)
      w0(1096)= - w0(1096) + w0(1185) + w0(1143) - w0(1189)
      w0(1096)=w0(1096)*w0(57)
      w0(1185)=w0(678) - w0(401)
      w0(1185)=w0(1185)*w0(343)
      w0(1185)=w0(1185) - w0(1123)
      w0(1185)=w0(1185)*XN
      w0(625)=w0(625)*w0(159)
      w0(625)=w0(1185) + w0(625) - w0(787)
      w0(625)=w0(625)*w0(532)
      w0(787)=w0(1009)*w0(833)
      w0(448)=w0(448)*w0(343)
      w0(1009)=50.0_prec*w0(9)
      w0(448)=w0(448) + w0(1009)
      w0(448)=w0(448)*w0(343)
      w0(448)=w0(448) + w0(458) - w0(505)
      w0(448)=w0(448)*w0(10)
      w0(407)=w0(407)*w0(823)
      w0(1185)=w0(1015)*w0(348)
      w0(1190)=w0(1185) - w0(527)
      w0(1191)=w0(1103) - w0(1190)
      w0(1192)=w0(901)*w0(1191)
      w0(938)=w0(938)*zeta3
      w0(407)=w0(625) + w0(682) - w0(1096) - w0(448) - w0(514) - &
     & w0(938) - w0(407) + w0(787) + w0(1192)
      w0(448)=w0(379)*w0(583)
      w0(448)=w0(448) - w0(1016)
      w0(625)=15.0_prec*w0(343)
      w0(682)=w0(625) - 148.
      w0(682)=w0(682)*w0(343)
      w0(682)=w0(682) + 133.
      w0(787)=w0(682)*w0(343)
      w0(787)=w0(787) - w0(448)
      w0(938)= - w0(45)*w0(787)
      w0(651)= - w0(651) - 24.0_prec*w0(406) + 114.0_prec*w0(14)
      w0(651)=w0(651)*w0(343)
      w0(693)= - w0(693) + 12.0_prec*w0(14)
      w0(651)=w0(651) - 8.0_prec*w0(693)
      w0(651)=w0(651)*w0(343)
      w0(693)=w0(938) - w0(651) + w0(407)
      w0(938)=w0(398)*w0(675)
      w0(1096)=w0(398)*w0(456)
      w0(1192)= - 352.0_prec*w0(938) - 98.0_prec*w0(1096) + 1215.0_prec*w0(1186)
      w0(1192)=w0(1192)*w0(51)
      w0(693)=2.0_prec*w0(693) - w0(1192)
      w0(693)=z*w0(693)
      w0(1193)=w0(1186)*w0(45)
      w0(1194)=w0(694)*w0(343)
      w0(1193)=w0(1193) + w0(1194)
      w0(693)=12.0_prec*w0(1193) + w0(693)
      w0(693)=z*w0(693)
      w0(1108)=w0(1108)*w0(343)
      w0(448)=w0(1108) + w0(448)
      w0(1108)=w0(45)*w0(448)
      w0(407)=w0(1108) - w0(852) + w0(407)
      w0(407)=2.0_prec*w0(407) - w0(1192)
      w0(407)=y*w0(407)
      w0(852)=w0(45)*w0(1161)
      w0(1108)=w0(384)*w0(374)
      w0(1192)= - w0(641)*w0(1108)
      w0(1194)=w0(398)*w0(46)
      w0(1195)=w0(1194)*w0(1089)
      w0(1196)=9.0_prec*w0(51)
      w0(1197)= - w0(568)*w0(1196)
      w0(852)=w0(1197) + w0(1195) + w0(1192) + w0(852) - w0(1152)
      w0(852)=w0(852)*w0(1170)
      w0(852)= - 3.0_prec*w0(1193) + w0(852)
      w0(407)=12.0_prec*w0(852) + w0(407)
      w0(407)=y*w0(407)
      w0(407)=w0(693) + w0(407)
      w0(693)=w0(349) - 3.
      w0(693)=w0(693)*w0(349)
      w0(693)=w0(693) - 31.
      w0(693)=w0(693)*w0(343)
      w0(693)=w0(693) - w0(1120)
      w0(693)=w0(693)*w0(10)
      w0(852)=w0(1191)*w0(57)
      w0(852)=w0(852) + w0(1142)
      w0(1152)=w0(369)*w0(1015)
      w0(1152)=w0(1152) - w0(1116)
      w0(693)=w0(693) - w0(852) + w0(1152)
      w0(1192)=w0(568)*w0(833)
      w0(693)= - w0(1192) + 2.0_prec*w0(693)
      w0(1192)=z**2
      w0(1193)= - w0(693)*w0(1192)
      w0(693)= - y*w0(693)
      w0(1195)=z*w0(1181)
      w0(693)= - 24.0_prec*w0(1195) + w0(693)
      w0(693)=y*w0(693)
      w0(693)=w0(1193) + w0(693)
      w0(693)=w0(7)*w0(693)
      w0(407)=2.0_prec*w0(407) + w0(693)
      w0(407)=w0(7)*w0(407)
      w0(514)=w0(651) + w0(514)
      w0(651)=w0(682)*w0(344)
      w0(651)=w0(651) - w0(1106)
      w0(682)=w0(45)*w0(651)
      w0(474)=w0(682) + 3.0_prec*w0(514) - w0(474)
      w0(474)=w0(46)*w0(474)
      w0(514)=w0(1112) - w0(430)
      w0(682)=w0(514)*w0(57)
      w0(693)=w0(868) - w0(1116)
      w0(682)=w0(682) - w0(693)
      w0(1106)=w0(343) - 9.
      w0(1106)=w0(1106)*w0(343)
      w0(1106)=w0(1106) + 5.
      w0(1106)=w0(1106)*w0(343)
      w0(1120)=w0(1106) - w0(1120)
      w0(1120)=w0(1120)*w0(10)
      w0(1193)=w0(1120) + w0(682)
      w0(1195)= - w0(45)*w0(1193)
      w0(1197)= - 365.0_prec+ 302.0_prec*w0(343)
      w0(1197)=w0(1197)*w0(343)
      w0(1197)=w0(1197) + 60.
      w0(1197)=w0(1197)*w0(343)
      w0(1198)=w0(1125) - 3.
      w0(1199)= - w0(562) + w0(1197) - w0(1198)
      w0(1200)= - w0(154)*w0(1199)
      w0(1201)=w0(425) - 74.
      w0(1201)=w0(1201)*w0(343)
      w0(1201)=w0(1201) + 69.
      w0(1128)= - w0(1201)*w0(1128)
      w0(1201)= - 448.0_prec+ 289.0_prec*w0(343)
      w0(1201)=w0(1201)*w0(343)
      w0(1201)=159.0_prec+ w0(1201)
      w0(1201)=w0(149)*w0(1201)
      w0(1081)=w0(1201) + w0(1081)
      w0(1081)=w0(343)*w0(1081)
      w0(1201)= - 151.0_prec+ w0(1107)
      w0(1201)=w0(1201)*w0(343)
      w0(1201)=133.0_prec+ w0(1201)
      w0(1201)=w0(1201)*w0(343)
      w0(1201)= - 15.0_prec+ w0(1201)
      w0(1201)=w0(148)*w0(1201)
      w0(1202)= - 47.0_prec+ w0(993)
      w0(1202)=w0(1202)*w0(343)
      w0(1202)=19.0_prec+ w0(1202)
      w0(1202)=w0(1202)*w0(343)
      w0(1202)=3.0_prec+ w0(1202)
      w0(1202)=w0(208)*w0(1202)
      w0(1197)= - 3.0_prec- w0(1197)
      w0(1197)=w0(136)*w0(1197)
      w0(389)=w0(474) + w0(1200) + w0(1197) + w0(1202) + w0(1201) + &
     & w0(1128) + w0(1081) + w0(1195) - w0(389)
      w0(474)= - w0(1199)*w0(759)
      w0(1081)=w0(193)*w0(1151)
      w0(389)=w0(474) + w0(1081) + 2.0_prec*w0(389) - w0(487)
      w0(389)=z*w0(389)
      w0(474)= - w0(45)*w0(1163)
      w0(473)=w0(148) + w0(473)
      w0(473)=w0(1186)*w0(473)
      w0(487)=19.0_prec*w0(343)
      w0(1081)=w0(487) - 25.
      w0(1081)=w0(1081)*w0(343)
      w0(1081)=w0(1081) + 5.
      w0(1081)=w0(1081)*w0(343)
      w0(1081)=w0(1081) + 1.
      w0(1128)=w0(1081)*w0(1184)
      w0(1195)= - w0(208)*w0(559)
      w0(1197)=w0(1180)*w0(636)
      w0(473)=w0(1197) + w0(474) + w0(1195) + w0(1128) + w0(473)
      w0(474)= - w0(45)*w0(398)
      w0(474)=w0(474) - w0(694)
      w0(474)=w0(353)*w0(474)
      w0(474)= - w0(1178) + w0(474)
      w0(474)=w0(474)*w0(515)
      w0(1081)=w0(1081)*w0(759)
      w0(473)=w0(1081) + 2.0_prec*w0(473) + w0(474)
      w0(389)=6.0_prec*w0(473) + w0(389)
      w0(389)=z*w0(389)
      w0(473)= - w0(104) + w0(208) - w0(1184)
      w0(473)=w0(559)*w0(473)
      w0(474)= - w0(45)*w0(641)*w0(558)
      w0(473)=w0(474) + w0(1166) + w0(473)
      w0(474)= - w0(76)*w0(1192)*w0(1151)
      w0(389)=w0(407) + w0(1105) + w0(474) + 6.0_prec*w0(473) + w0(389)
      w0(389)=w0(205)*w0(389)
      w0(407)=w0(1099) - 58.
      w0(407)=w0(407)*w0(343)
      w0(407)=w0(407) + 9.
      w0(473)=w0(407)*XN
      w0(473)=w0(473) - w0(778)
      w0(474)=w0(473)*w0(823)
      w0(1081)=w0(487) - 44.
      w0(1081)=w0(1081)*w0(343)
      w0(1081)=w0(1081) + 25.
      w0(1081)=w0(1081)*XN
      w0(1081)=w0(1081) - w0(778)
      w0(1105)=w0(1081)*w0(772)
      w0(1128)=66.0_prec*w0(343)
      w0(1166)=w0(1128) - 1013.
      w0(1166)=w0(1166)*w0(343)
      w0(1166)=w0(1166) + 1298.
      w0(1166)=w0(1166)*w0(343)
      w0(1178)=w0(398)*w0(767)
      w0(1184)=w0(1178) + 351.
      w0(474)=w0(1166) - w0(1184) + w0(474) - w0(1105)
      w0(474)=w0(474)*w0(833)
      w0(1105)=57.0_prec*w0(343)
      w0(1166)=w0(1105) - 70.
      w0(1166)=w0(1166)*w0(343)
      w0(1166)=w0(1166) + 13.
      w0(1166)=w0(1166)*XN
      w0(1166)=w0(1166) - w0(778)
      w0(1166)=w0(1166)*w0(972)
      w0(1195)=w0(425) - 14.
      w0(1195)=w0(1195)*w0(343)
      w0(1197)=w0(1195) + 9.
      w0(1197)=w0(1197)*w0(595)
      w0(1197)=w0(1197) - w0(778)
      w0(1197)=w0(1197)*XNF
      w0(1199)=359.0_prec+ 135.0_prec*w0(343)
      w0(1199)=w0(1199)*w0(343)
      w0(1199)=w0(1199) - 722.
      w0(1199)=w0(1199)*w0(343)
      w0(1200)=216.0_prec*w0(766)
      w0(1201)=w0(398)*w0(1200)
      w0(1166)= - w0(1166) + w0(1199) + w0(1197) + w0(1201) + 228.
      w0(1197)=3.0_prec*w0(833)
      w0(1166)=w0(1166)*w0(1197)
      w0(1199)=73.0_prec*w0(343)
      w0(1202)=w0(1199) - 94.
      w0(1202)=w0(1202)*w0(343)
      w0(1202)=w0(1202) + 21.
      w0(1202)=w0(1202)*XN
      w0(1202)=w0(1202) - w0(778)
      w0(1202)=w0(1202)*w0(972)
      w0(1203)=w0(349) - 38.
      w0(1203)=w0(1203)*w0(343)
      w0(1203)=w0(1203) + 31.
      w0(1203)=w0(1203)*XN
      w0(1203)=w0(1203) - w0(778)
      w0(1203)=w0(1203)*XNF
      w0(1202)=w0(1202) - w0(1203)
      w0(1203)=55.0_prec+ 471.0_prec*w0(343)
      w0(1203)=w0(1203)*w0(343)
      w0(1203)=w0(1203) - 868.
      w0(1203)=w0(1203)*w0(343)
      w0(1178)=w0(1203) + w0(1178) - w0(1202) + 342.
      w0(1203)=w0(833)*z
      w0(1178)=w0(1178)*w0(1203)
      w0(1204)= - w0(1166) + w0(1178)
      w0(1204)=z*w0(1204)
      w0(1081)=w0(1081)*XNF
      w0(1205)=w0(473)*w0(972)
      w0(1081)=w0(1081) - w0(1205)
      w0(1205)=39.0_prec*w0(343)
      w0(1206)=w0(1205) + 295.
      w0(1206)=w0(1206)*w0(343)
      w0(1206)=w0(1206) - 451.
      w0(1206)=w0(1206)*w0(343)
      w0(1207)=w0(398)*w0(766)
      w0(1206)=w0(1206) + w0(1081) + 117.0_prec+ 108.0_prec*w0(1207)
      w0(1208)=w0(1206)*w0(1203)
      w0(1206)= - w0(1206)*w0(833)
      w0(1206)=w0(1206) + w0(1208)
      w0(1206)=y*w0(1206)
      w0(1204)=w0(1206) - w0(474) + w0(1204)
      w0(1204)=y*w0(1204)
      w0(1206)=35.0_prec- w0(343)
      w0(1206)=w0(1206)*w0(343)
      w0(1206)= - 34.0_prec+ w0(1206)
      w0(1206)=XN*w0(1206)
      w0(1206)=w0(1206) + w0(778)
      w0(1206)=w0(1206)*w0(772)
      w0(1209)=85.0_prec*w0(343)
      w0(1210)=w0(1209) - 112.
      w0(1210)=w0(1210)*w0(343)
      w0(1211)=w0(1210) + 27.
      w0(1212)=XN*w0(1211)
      w0(1212)=w0(1212) - w0(778)
      w0(1212)=w0(1212)*w0(823)
      w0(1213)= - 761.0_prec- 1086.0_prec*w0(343)
      w0(1213)=w0(1213)*w0(343)
      w0(1213)=2999.0_prec+ w0(1213)
      w0(1213)=w0(1213)*w0(343)
      w0(1206)=w0(1212) + w0(1206) - 1080.0_prec*w0(1207) - 1152.0_prec+ w0(1213)
      w0(1206)=w0(1206)*w0(833)
      w0(1178)=w0(1206) + w0(1178)
      w0(1178)=z*w0(1178)
      w0(1206)=183.0_prec*w0(343)
      w0(1212)=w0(1206) + 928.
      w0(1212)=w0(1212)*w0(343)
      w0(1212)=w0(1212) - 1687.
      w0(1212)=w0(1212)*w0(343)
      w0(1202)=w0(1212) + 540.0_prec*w0(1207) - w0(1202) + 576.
      w0(1202)=w0(1202)*w0(918)
      w0(1178)=w0(1202) + w0(1178)
      w0(1178)=z*w0(1178)
      w0(1212)=249.0_prec*w0(343)
      w0(1213)=w0(1212) - 1141.
      w0(1213)=w0(1213)*w0(343)
      w0(1213)=w0(1213) + 1243.
      w0(1213)=w0(1213)*w0(343)
      w0(1081)=w0(1213) - w0(1184) - w0(1081)
      w0(1081)=w0(1081)*w0(833)
      w0(1178)=w0(1204) + w0(1081) + w0(1178)
      w0(1178)=y*w0(1178)
      w0(1184)= - 499.0_prec+ 48.0_prec*w0(343)
      w0(1184)=w0(1184)*w0(343)
      w0(1184)=685.0_prec+ w0(1184)
      w0(1184)=w0(1184)*w0(343)
      w0(1204)=w0(1159)*w0(343)
      w0(1213)=w0(1204) - 1.
      w0(1214)=w0(1213)*w0(670)
      w0(1215)=w0(398)*w0(681)
      w0(1184)=w0(1215) + w0(1214) - w0(1201) - 234.0_prec+ w0(1184)
      w0(1184)=w0(1184)*w0(1197)
      w0(1166)= - w0(1166) + w0(1208)
      w0(1166)=z*w0(1166)
      w0(1166)=w0(1202) + w0(1166)
      w0(1166)=z*w0(1166)
      w0(1166)=w0(1184) + w0(1166)
      w0(1166)=z*w0(1166)
      w0(1184)=w0(1048) - 47.
      w0(1184)=w0(1184)*w0(343)
      w0(1184)=w0(1184) + 44.
      w0(1184)=w0(1184)*w0(343)
      w0(1201)=w0(1054)*w0(398)
      w0(1184)=w0(1184) - w0(1201) - 13.
      w0(1201)=9.0_prec*w0(833)
      w0(1184)=w0(1184)*w0(1201)
      w0(1166)=w0(1178) - w0(1184) + w0(1166)
      w0(1166)=y*w0(1166)
      w0(474)= - w0(474) - w0(1208)
      w0(474)=z*w0(474)
      w0(474)=w0(1081) + w0(474)
      w0(474)=z*w0(474)
      w0(474)= - w0(1184) + w0(474)
      w0(474)=z*w0(474)
      w0(474)=w0(474) + w0(1166)
      w0(474)=w0(304)*w0(474)
      w0(1081)=w0(617) - 1.
      w0(1081)=w0(1081)*w0(343)
      w0(1081)=w0(1081) + 1.
      w0(1166)=w0(1081)*w0(10)
      w0(1166)=w0(1166) - w0(1008)
      w0(1178)=y**2
      w0(1184)=w0(1178)*w0(213)
      w0(1201)=w0(1192)*w0(213)
      w0(1202)=w0(1184) + w0(1201)
      w0(1208)=w0(1166)*w0(1202)
      w0(1214)=w0(398)*w0(8)
      w0(1215)=w0(398)*w0(1)
      w0(1216)=w0(1214) + w0(1215)
      w0(1217)=w0(876) + w0(9)
      w0(1218)=w0(1216) + 2.0_prec*w0(1217)
      w0(1178)=w0(1178) + w0(1192)
      w0(1219)=w0(1178)*w0(65)
      w0(1220)=w0(1218)*w0(1219)
      w0(1221)=w0(568)*w0(1202)
      w0(1222)=2.0_prec*w0(7)
      w0(1223)=w0(1221)*w0(1222)
      w0(1208)=w0(1223) + w0(1220) + w0(1208)
      w0(1220)= - 46.0_prec*w0(1096) + 729.0_prec*w0(1186)
      w0(1220)= - 1408.0_prec*w0(938) + 5.0_prec*w0(1220)
      w0(1223)=w0(1220)*w0(1192)
      w0(1220)=y*w0(1220)
      w0(1224)=z*w0(568)
      w0(1220)=648.0_prec*w0(1224) + w0(1220)
      w0(1220)=y*w0(1220)
      w0(1220)=w0(1223) + w0(1220)
      w0(1220)=w0(205)*w0(1220)
      w0(1208)=108.0_prec*w0(1208) + w0(1220)
      w0(1208)=w0(164)*w0(1208)
      w0(1220)=4.0_prec*z
      w0(1223)=w0(833)*w0(1220)
      w0(1223)= - w0(1197) + w0(1223)
      w0(1223)=w0(1215)*w0(1223)
      w0(1190)=w0(1211) - w0(1190)
      w0(1224)=w0(1190)*y
      w0(1225)=w0(1)*w0(833)*w0(1224)
      w0(1223)=6.0_prec*w0(1223) + w0(1225)
      w0(1223)=y*w0(1223)
      w0(1225)=w0(1191)*w0(1)
      w0(1203)=w0(1203)*w0(1225)
      w0(1226)=6.0_prec*w0(833)
      w0(1227)=w0(1215)*w0(1226)
      w0(1203)=w0(1227) + w0(1203)
      w0(1203)=z*w0(1203)
      w0(1203)=w0(1203) + w0(1223)
      w0(1203)=w0(16)*w0(1203)
      w0(520)=w0(520) - w0(516)
      w0(1223)=4.0_prec*w0(76)
      w0(1227)= - w0(520)*w0(1201)*w0(1223)
      w0(345)=w0(474) + w0(389) + w0(1227) + 2.0_prec*w0(573) + w0(345) + &
     & w0(1208) + w0(1203)
      w0(389)=12.0_prec*w0(343)
      w0(474)=43.0_prec- w0(389)
      w0(474)=w0(474)*w0(343)
      w0(474)= - 32.0_prec+ w0(474)
      w0(474)=w0(474)*w0(343)
      w0(474)=1.0_prec+ w0(474)
      w0(474)=w0(50)*w0(474)
      w0(388)=w0(474) + w0(388)
      w0(388)=w0(10)*w0(388)
      w0(474)=w0(535) - w0(358)
      w0(573)=w0(817) - w0(474)
      w0(1203)= - w0(829) - w0(404)
      w0(1203)=w0(1203)*w0(343)
      w0(573)=2.0_prec*w0(573) + w0(1203)
      w0(573)=w0(573)*w0(343)
      w0(1203)=29.0_prec*w0(9)
      w0(573)=w0(573) - w0(1203) + w0(451)
      w0(573)=w0(573)*w0(343)
      w0(1208)=w0(366) - w0(405)
      w0(533)=2.0_prec*w0(1208) + w0(573) - w0(533)
      w0(533)=w0(159)*w0(533)
      w0(573)= - w0(147) - w0(262)
      w0(573)=w0(538)*w0(573)
      w0(1062)= - 2.0_prec- w0(1062)
      w0(1062)=w0(1062)*w0(343)
      w0(1208)=w0(9) - 4.
      w0(1062)=w0(1062) - w0(1208)
      w0(1062)=w0(1062)*w0(343)
      w0(1062)=w0(1062) - w0(544)
      w0(553)=w0(1062)*w0(553)
      w0(357)=w0(388) + w0(553) + w0(533) + w0(573) + w0(357)
      w0(357)=w0(357)*w0(496)
      w0(388)=w0(1031)*w0(333)
      w0(533)=w0(562)*w0(209)
      w0(553)= - 98.0_prec+ w0(602)
      w0(553)=w0(553)*w0(343)
      w0(553)= - 15.0_prec+ w0(553)
      w0(553)=w0(553)*w0(343)
      w0(553)=48.0_prec+ w0(553)
      w0(553)=w0(209)*w0(553)
      w0(553)=w0(553) - w0(533)
      w0(553)=w0(553)*w0(501)
      w0(573)=w0(348)*w0(1)
      w0(1062)=w0(348)*w0(8)
      w0(573)=w0(573) + w0(1062)
      w0(1227)= - 16.0_prec*w0(573)
      w0(1227)=w0(307)*w0(1227)
      w0(951)=800.0_prec*w0(580) - w0(951)
      w0(951)=w0(951)*w0(343)
      w0(951)= - 737.0_prec*w0(580) + w0(951)
      w0(951)=w0(951)*w0(343)
      w0(1228)=w0(572)*w0(1022)
      w0(1229)=w0(1228)*w0(718)
      w0(1080)= - w0(1080)*w0(722)
      w0(553)=w0(1080) + w0(1229) + 324.0_prec*w0(388) + w0(553) + w0(951) + &
     & w0(1227) - w0(936)
      w0(553)=w0(10)*w0(553)
      w0(936)=w0(354)*XN
      w0(936)=w0(936) + w0(958)
      w0(951)=324.0_prec*Cf
      w0(936)=w0(936)*w0(951)
      w0(1080)=28.0_prec*w0(9)
      w0(1227)= - w0(1080) + 19.0_prec*w0(365)
      w0(1227)=w0(1227)*w0(343)
      w0(1229)=w0(534) + w0(1227)
      w0(1230)=2.0_prec*w0(303)
      w0(1229)=w0(1229)*w0(1230)
      w0(1231)=w0(1062)*w0(305)
      w0(949)=8.0_prec*w0(1231) + w0(936) + w0(1229) - w0(949)
      w0(949)=w0(949)*w0(519)
      w0(1229)=w0(530)*Cf
      w0(1232)=w0(1229)*w0(348)
      w0(1233)=w0(1232) + w0(1034)
      w0(1234)=w0(3)*w0(1233)
      w0(1235)=29.0_prec*w0(343)
      w0(1236)=w0(1235) - 52.
      w0(1236)=w0(1236)*w0(343)
      w0(1236)=w0(1236) + 23.
      w0(1236)=w0(1236)*w0(316)
      w0(1234)= - w0(1236) + w0(1234)
      w0(1237)= - w0(871) + 63.0_prec*w0(590)
      w0(1238)=w0(1237)*w0(940)
      w0(1239)=w0(350)*w0(319)
      w0(1240)=w0(1239) - w0(619)
      w0(1241)=3.0_prec*w0(1)
      w0(1242)=w0(1240)*w0(1241)
      w0(661)=w0(792)*w0(661)
      w0(1243)=w0(369)*w0(305)
      w0(1244)=12.0_prec*w0(661) + 8.0_prec*w0(1243)
      w0(1245)=w0(662)*w0(37)
      w0(1246)=w0(512)*w0(305)
      w0(1234)=w0(1242) - 12.0_prec*w0(1245) + 8.0_prec*w0(1246) + w0(1238) + 3.0_prec*&
     & w0(1234) + w0(1244)
      w0(1234)=w0(1234)*w0(624)
      w0(1238)=264.0_prec*w0(977)
      w0(1242)= - w0(1238) + 28.0_prec*w0(973)
      w0(1247)=9.0_prec*w0(663)
      w0(1248)=13.0_prec*w0(9)
      w0(1249)=w0(523) - w0(1248)
      w0(1250)=w0(1249)*w0(993)
      w0(1250)=w0(1250) + 252.0_prec*w0(9)
      w0(1250)=w0(1250)*w0(343)
      w0(1251)=w0(749)*w0(950)
      w0(1251)=w0(1251) + w0(859)
      w0(1252)= - w0(1250) + w0(1251)
      w0(1252)=w0(209)*w0(1252)
      w0(1252)=w0(1252) + w0(1247) + w0(1242)
      w0(1253)=w0(1048) - 9.
      w0(1253)=w0(1253)*w0(343)
      w0(1254)=w0(1253) - 16.
      w0(1254)=w0(1254)*w0(343)
      w0(1254)=w0(1254) + 9.
      w0(1255)=w0(210)*w0(1254)
      w0(1255)=w0(1255) + w0(737)
      w0(1255)=w0(10)*w0(1255)
      w0(1252)= - w0(727) + 2.0_prec*w0(1252) + w0(1255)
      w0(1252)=w0(1252)*w0(741)
      w0(1255)=w0(354)*w0(1054)
      w0(960)=w0(1255) - w0(645) + w0(960)
      w0(960)=w0(22)*w0(960)
      w0(999)=w0(999)*w0(998)
      w0(745)= - w0(999) - 27.0_prec*w0(750) + w0(745)
      w0(745)=w0(745)*w0(532)
      w0(1255)=w0(437) - 7.
      w0(1255)=w0(1255)*w0(558)
      w0(1255)=w0(1255) - w0(880)
      w0(1255)=w0(1255)*w0(618)
      w0(1256)=w0(505) - 1.
      w0(1256)=w0(1256)*w0(348)
      w0(1257)=w0(1256)*w0(1229)
      w0(1034)=w0(1257) - w0(1034)
      w0(1257)= - w0(3)*w0(1034)
      w0(1236)=w0(1255) + w0(1236) - w0(1257)
      w0(1236)=w0(1244) - 3.0_prec*w0(1236)
      w0(1236)=w0(1236)*w0(574)
      w0(1244)= - 125.0_prec*w0(14) + 81.0_prec*w0(406)
      w0(1244)=w0(1244)*w0(343)
      w0(1244)=41.0_prec*w0(14) + w0(1244)
      w0(1244)=w0(1244)*w0(343)
      w0(1244)=w0(1244) + w0(794)
      w0(1244)=w0(10)*w0(1244)
      w0(1244)=w0(684) + w0(1244)
      w0(1244)=w0(1244)*w0(798)
      w0(1257)=104.0_prec*w0(343)
      w0(1258)=w0(1257) - 23.
      w0(1258)=w0(1258)*w0(343)
      w0(1258)=w0(1258) - 105.
      w0(1258)=w0(1258)*w0(343)
      w0(1258)=w0(1258) + 24.
      w0(1258)=w0(1258)*w0(201)
      w0(1258)=w0(1258) - w0(1012)
      w0(1259)=w0(10)*w0(1258)
      w0(1260)=33.0_prec*w0(9)
      w0(1261)= - w0(1260) + 104.0_prec*w0(365)
      w0(1261)=w0(1261)*w0(343)
      w0(1261)=w0(1261) - w0(447)
      w0(1261)=w0(1261)*w0(343)
      w0(1261)=w0(1261) + w0(1045)
      w0(1261)=w0(1261)*w0(202)
      w0(827)=w0(1259) + w0(1261) + w0(827)
      w0(827)=w0(827)*w0(833)
      w0(1259)=w0(578) - 34.
      w0(1259)=w0(1259)*w0(343)
      w0(1259)=w0(1259) + 26.
      w0(1259)=w0(1259)*w0(343)
      w0(1259)=w0(1259) - 3.
      w0(1259)=w0(1259)*w0(210)
      w0(1262)=w0(379)*w0(210)
      w0(1263)=w0(1262)*w0(670)
      w0(1259)=w0(1259) - w0(1263)
      w0(1020)=w0(213)*w0(1020)
      w0(1020)=w0(1020) - w0(1259)
      w0(919)=w0(1020)*w0(919)
      w0(1020)=68.0_prec- 75.0_prec*w0(343)
      w0(1020)=w0(1020)*w0(343)
      w0(1020)=7.0_prec+ w0(1020)
      w0(1020)=w0(1020)*w0(353)
      w0(1020)= - 432.0_prec*w0(735) + w0(1020)
      w0(1020)=w0(748)*w0(1020)
      w0(1263)=w0(834) + 9.
      w0(1264)= - 109.0_prec+ w0(993)
      w0(1264)=w0(1264)*w0(343)
      w0(1264)=93.0_prec+ w0(1264)
      w0(1264)=w0(1264)*w0(343)
      w0(1264)=w0(1264) - w0(1263)
      w0(1264)=w0(50)*w0(1264)
      w0(1265)= - 21.0_prec+ w0(683)
      w0(1265)=w0(1265)*w0(343)
      w0(1265)= - 25.0_prec+ w0(1265)
      w0(1265)=w0(1265)*w0(343)
      w0(1265)=9.0_prec+ w0(1265)
      w0(1265)=w0(107)*w0(1265)
      w0(1264)=w0(1265) + w0(1264)
      w0(1265)= - 199.0_prec+ 70.0_prec*w0(343)
      w0(1265)=w0(1265)*w0(343)
      w0(1265)=114.0_prec+ w0(1265)
      w0(1265)=w0(1265)*w0(343)
      w0(1265)=15.0_prec+ w0(1265)
      w0(1265)=w0(173)*w0(1265)
      w0(1264)=2.0_prec*w0(1264) + w0(1265)
      w0(1264)=w0(1264)*w0(998)
      w0(981)=w0(981)*w0(916)
      w0(1265)=1./3.0_prec*w0(603)
      w0(981)= - w0(1265) + w0(981) + 2.
      w0(1266)=w0(981)*w0(330)
      w0(1267)=8.0_prec*w0(12)
      w0(1268)=w0(1267)*w0(1266)
      w0(1269)= - 9.0_prec*w0(14) + w0(406)
      w0(1269)=w0(1269)*w0(343)
      w0(1269)=w0(812) + w0(494) + w0(1269)
      w0(1050)=w0(1269)*w0(1050)
      w0(1035)=27.0_prec*w0(1035)
      w0(1269)=w0(1035) + w0(1083)
      w0(1023)=w0(1269)*w0(1023)
      w0(1270)=21.0_prec*w0(343)
      w0(1271)=w0(1270) - 58.
      w0(1271)=w0(1271)*w0(353)
      w0(1271)=w0(1271) + 77.
      w0(1271)=w0(1271)*w0(343)
      w0(1271)=w0(1271) - 3.
      w0(1272)=4.0_prec*w0(805)
      w0(1271)=w0(1271)*w0(1272)
      w0(1273)=w0(343)*w0(1)
      w0(621)=w0(621) + w0(1273)
      w0(621)=w0(384)*w0(621)
      w0(1274)=32.0_prec*w0(315)
      w0(1275)=w0(621)*w0(1274)
      w0(1276)=w0(731)*w0(54)
      w0(1277)=24.0_prec*w0(1276)
      w0(1278)=10.0_prec*w0(365)
      w0(1279)=w0(1278) - w0(534)
      w0(1279)=w0(1279)*w0(343)
      w0(1279)=w0(1279) - w0(424)
      w0(1279)=w0(1279)*w0(343)
      w0(1280)=w0(1279) + w0(435)
      w0(1280)=w0(1280)*w0(314)
      w0(1281)=2.0_prec*w0(478)
      w0(1282)= - w0(1281) - w0(1043)
      w0(1282)=w0(1282)*w0(343)
      w0(1283)=3.0_prec*w0(478)
      w0(1282)=w0(1283) + w0(1282)
      w0(1284)=2.0_prec*w0(195)
      w0(1282)=w0(1282)*w0(1284)
      w0(1285)=w0(1047)*w0(705)
      w0(357)= - 216.0_prec*w0(611) + w0(1023) + w0(919) + w0(827) - 648.0_prec*&
     & w0(1060) + w0(357) + w0(1252) + w0(1244) + w0(553) - 432.0_prec*&
     & w0(1033) - w0(1275) + w0(1277) + w0(1050) + w0(1234) + w0(949)&
     &  + w0(1236) + w0(1268) + 72.0_prec*w0(1075) + w0(745) + w0(1264) + 54.&
     & *w0(960) + w0(1285) + w0(1282) + 27.0_prec*w0(1280) + w0(1271) + &
     & w0(1020) - w0(361)
      w0(361)=w0(801)*w0(774)
      w0(553)=6.0_prec*w0(348)
      w0(745)=w0(553)*w0(840)
      w0(827)=433.0_prec- 154.0_prec*w0(343)
      w0(827)=w0(827)*w0(343)
      w0(827)= - 318.0_prec+ w0(827)
      w0(827)=w0(827)*w0(343)
      w0(919)=w0(398)*w0(1047)
      w0(827)= - w0(361) + w0(919) + w0(745) + 39.0_prec+ w0(827)
      w0(919)=9.0_prec*w0(333)
      w0(827)=w0(827)*w0(919)
      w0(949)=45.0_prec*w0(581)
      w0(960)= - 332.0_prec*w0(580) - w0(949)
      w0(960)=w0(960)*w0(343)
      w0(960)=413.0_prec*w0(580) + w0(960)
      w0(960)=w0(960)*w0(343)
      w0(586)=w0(960) - w0(586)
      w0(960)=116.0_prec*w0(343)
      w0(1020)=125.0_prec- w0(960)
      w0(1020)=w0(1020)*w0(343)
      w0(1020)=18.0_prec+ w0(1020)
      w0(1020)=w0(1020)*w0(343)
      w0(1020)= - 27.0_prec+ w0(1020)
      w0(1020)=w0(209)*w0(1020)
      w0(1020)=w0(1020) + w0(533)
      w0(1020)=w0(1020)*w0(948)
      w0(976)=w0(976)*w0(890)
      w0(976)=352.0_prec*w0(976)
      w0(1023)=12.0_prec*w0(307)
      w0(1050)=w0(1023)*w0(573)
      w0(1234)=w0(363)*w0(572)
      w0(1236)= - w0(1234)*w0(718)
      w0(1244)=w0(355) - 5.
      w0(1244)=w0(1244)*w0(343)
      w0(1244)=w0(1244) + 2.
      w0(1252)=w0(1244)*w0(722)
      w0(586)=w0(1252) + w0(1236) + w0(827) + w0(976) + 3.0_prec*w0(586) + &
     & w0(1020) + w0(1050)
      w0(586)=w0(10)*w0(586)
      w0(827)=w0(962)*w0(595)
      w0(853)=w0(827) - w0(853)
      w0(1020)=w0(853)*w0(623)
      w0(1050)=37.0_prec*w0(365)
      w0(1236)=w0(1080) - w0(1050)
      w0(1236)=w0(1236)*w0(343)
      w0(1236)=w0(534) + w0(1236)
      w0(1252)=3.0_prec*w0(303)
      w0(1236)=w0(1236)*w0(1252)
      w0(1236)= - w0(755) + w0(1236)
      w0(854)=69.0_prec*w0(854)
      w0(856)=w0(854) + w0(856)
      w0(1264)=w0(856)*w0(532)
      w0(701)= - w0(1020) - 6.0_prec*w0(1231) + w0(811) + w0(1264) + 2.0_prec*&
     & w0(1236) - w0(936) + w0(701)
      w0(701)=w0(701)*w0(519)
      w0(811)= - 119.0_prec*w0(365) + 353.0_prec*w0(9)
      w0(811)=w0(811)*w0(343)
      w0(811)=w0(811) - 261.0_prec*w0(9)
      w0(811)=w0(811)*w0(343)
      w0(936)= - w0(811) - w0(1251)
      w0(936)=w0(209)*w0(936)
      w0(1236)=528.0_prec*w0(977)
      w0(936)=w0(727) + w0(1236) + w0(936) - 56.0_prec*w0(973) - w0(1247)
      w0(1251)=4.0_prec*w0(46)
      w0(936)=w0(936)*w0(1251)
      w0(1237)=w0(1237)*w0(574)
      w0(1240)=w0(1240)*w0(1)
      w0(601)=w0(830)*w0(601)
      w0(1268)=w0(620) - w0(601)
      w0(1237)= - w0(1268) + w0(1237) + w0(1240)
      w0(1240)=67.0_prec*w0(343)
      w0(1282)=w0(1240) - 128.
      w0(1282)=w0(1282)*w0(343)
      w0(1282)=w0(1282) + 61.
      w0(1282)=w0(1282)*w0(316)
      w0(997)=w0(1282) - w0(997) - w0(1237)
      w0(1285)=6.0_prec*w0(1)
      w0(997)=w0(997)*w0(1285)
      w0(1285)=32.0_prec*w0(343)
      w0(1286)=119.0_prec- w0(1285)
      w0(1286)=w0(1286)*w0(343)
      w0(1286)= - 96.0_prec+ w0(1286)
      w0(1286)=w0(1286)*w0(343)
      w0(1263)=w0(1286) + w0(1263)
      w0(1263)=w0(50)*w0(1263)
      w0(1286)=55.0_prec*w0(343)
      w0(1287)=39.0_prec- w0(1286)
      w0(1287)=w0(1287)*w0(343)
      w0(1287)=25.0_prec+ w0(1287)
      w0(1287)=w0(1287)*w0(343)
      w0(1287)= - 9.0_prec+ w0(1287)
      w0(1287)=w0(1287)*w0(503)
      w0(1288)=241.0_prec- w0(804)
      w0(1288)=w0(1288)*w0(343)
      w0(1288)= - 126.0_prec+ w0(1288)
      w0(1288)=w0(1288)*w0(343)
      w0(1288)=6.0_prec+ w0(1288)
      w0(1288)=w0(173)*w0(1288)
      w0(1263)=w0(1288) + w0(1287) + w0(1263)
      w0(1287)=4.0_prec*w0(209)
      w0(1263)=w0(1263)*w0(1287)
      w0(1000)=4.0_prec*w0(1000)
      w0(1288)=w0(754) + 81.0_prec*w0(750)
      w0(1289)=w0(1000) + w0(1288)
      w0(1289)=w0(1289)*w0(532)
      w0(1255)=w0(1255) - w0(601)
      w0(1282)=w0(1282) - w0(1005) + w0(1255)
      w0(1282)=w0(1282)*w0(940)
      w0(1290)=92.0_prec*w0(14) - 45.0_prec*w0(406)
      w0(1290)=w0(1290)*w0(343)
      w0(1291)=44.0_prec*w0(14)
      w0(1290)= - w0(1291) + w0(1290)
      w0(1290)=w0(1290)*w0(343)
      w0(1290)=w0(1290) - w0(794)
      w0(1290)=w0(10)*w0(1290)
      w0(1290)= - w0(684) + w0(1290)
      w0(1290)=w0(1290)*w0(894)
      w0(1292)=w0(440)*w0(300)
      w0(755)= - w0(755) - 3.0_prec*w0(1292)
      w0(579)=2.0_prec*w0(755) - w0(579)
      w0(579)=w0(579)*w0(393)
      w0(755)=w0(887)*w0(340)
      w0(1293)=w0(1285) - 23.
      w0(1293)=w0(1293)*w0(916)
      w0(1293)=w0(1293) - 8.
      w0(1294)=w0(1293)*w0(343)
      w0(1294)=w0(1294) + 5.
      w0(1295)= - w0(340)*w0(1294)
      w0(1295)=w0(1295) + 8./3.0_prec*w0(755)
      w0(1295)=w0(12)*w0(1295)
      w0(1296)=w0(606)*w0(819)
      w0(1296)=4./9.0_prec*w0(603) + w0(1296) - 1.
      w0(1297)=w0(1296)*w0(330)
      w0(1298)= - w0(501)*w0(1297)
      w0(1299)=w0(931)*w0(911)
      w0(1300)=640.0_prec*w0(14) + w0(912)
      w0(1300)=w0(1300)*w0(343)
      w0(1300)= - 575.0_prec*w0(14) + w0(1300)
      w0(1301)=8.0_prec*w0(812)
      w0(1300)=w0(656) + 1./9.0_prec*w0(1300) - w0(1301)
      w0(1300)=w0(306)*w0(1300)
      w0(1258)=w0(1258)*w0(833)
      w0(1302)= - w0(641)*w0(1258)
      w0(1303)=w0(702)*w0(643)
      w0(1035)=w0(1035) + w0(1303)
      w0(1304)=12.0_prec*w0(32)
      w0(1305)= - w0(1035)*w0(1304)
      w0(1306)=81.0_prec*w0(1280)
      w0(1307)= - w0(1043) + 4.0_prec*w0(478)
      w0(1307)=w0(1307)*w0(343)
      w0(1307)=w0(1307) - w0(1283)
      w0(1308)=w0(1307)*w0(1284)
      w0(1309)=w0(315)*w0(621)
      w0(579)=108.0_prec*w0(611) + w0(1305) + w0(1302) + 324.0_prec*w0(1060) + &
     & w0(936) + w0(1290) + w0(586) + 648.0_prec*w0(1033) + 48.0_prec*w0(1309) - &
     & w0(1277) + w0(1300) + w0(997) + w0(701) + w0(1299) + w0(1282) + &
     & w0(1298) + w0(1295) - 36.0_prec*w0(1075) + w0(1289) + w0(1263) + &
     & w0(579) - w0(1306) + w0(1308) - w0(903) - w0(626)
      w0(586)=w0(840)*w0(348)
      w0(626)= - 18498.0_prec+ 3845.0_prec*w0(343)
      w0(626)=w0(626)*w0(343)
      w0(626)=20593.0_prec+ w0(626)
      w0(626)=w0(626)*w0(343)
      w0(701)= - 465.0_prec+ 532.0_prec*w0(343)
      w0(701)=w0(701)*w0(343)
      w0(701)= - 67.0_prec+ w0(701)
      w0(701)=w0(701)*w0(525)
      w0(840)=w0(344) + 2.
      w0(840)=w0(840)*w0(343)
      w0(840)=w0(840) - 5.
      w0(936)=1584.0_prec*w0(675)
      w0(997)= - w0(840)*w0(936)
      w0(626)=w0(997) + w0(701) + 6480.0_prec*w0(776) - 378.0_prec*w0(586) - 5940.&
     &  + w0(626)
      w0(626)=w0(333)*w0(626)
      w0(582)=w0(582)*w0(456)
      w0(701)=40.0_prec*w0(582)
      w0(997)=567.0_prec*w0(581)
      w0(1263)=2257.0_prec*w0(580) - w0(997)
      w0(1263)=w0(1263)*w0(343)
      w0(1263)= - 1735.0_prec*w0(580) + w0(1263)
      w0(1263)=w0(1263)*w0(343)
      w0(1282)=w0(396)*w0(526)
      w0(1282)=5.0_prec+ w0(1282)
      w0(1282)=w0(1282)*w0(343)
      w0(1282)=4.0_prec+ w0(1282)
      w0(1074)=w0(1282)*w0(1074)
      w0(1282)=w0(363)*w0(8)
      w0(1289)=w0(307)*w0(1282)
      w0(1074)= - 3.0_prec*w0(1289) + w0(1074) - w0(701) + 45.0_prec*w0(580) + &
     & w0(1263)
      w0(1263)=w0(343) - 12.
      w0(1263)=w0(1263)*w0(343)
      w0(1263)=w0(1263) + 11.
      w0(1263)= - w0(1263)*w0(577)
      w0(1289)=w0(363)*w0(1)
      w0(1290)= - w0(1289)*w0(1023)
      w0(1295)= - 31.0_prec+ w0(349)
      w0(1295)=w0(1295)*w0(343)
      w0(1295)=19.0_prec+ w0(1295)
      w0(1295)=w0(1295)*w0(343)
      w0(1295)=5.0_prec+ w0(1295)
      w0(1295)=w0(1295)*w0(642)
      w0(626)=w0(1295) + w0(1263) + w0(1290) + 4.0_prec*w0(1074) + w0(626)
      w0(626)=w0(10)*w0(626)
      w0(1074)=w0(381)*w0(772)
      w0(806)=w0(1074) - w0(806)
      w0(806)=w0(806)*w0(384)
      w0(1074)=w0(683) - 46.
      w0(1074)=w0(1074)*w0(343)
      w0(1074)=w0(1074) + 9.
      w0(724)=w0(1074)*w0(724)
      w0(717)=w0(724) - w0(717)
      w0(717)=w0(717)*w0(726)
      w0(724)=w0(365) + 104.0_prec*w0(9)
      w0(724)=w0(724)*w0(343)
      w0(1263)=126.0_prec*w0(9)
      w0(724)=w0(724) - w0(1263)
      w0(724)=w0(724)*w0(343)
      w0(724)=w0(724) + w0(831)
      w0(1290)=48.0_prec*w0(967) + w0(724)
      w0(1290)=w0(1290)*w0(1068)
      w0(1290)= - w0(717) + w0(1290) - w0(1247) + w0(806)
      w0(1290)=w0(1290)*w0(1251)
      w0(1295)=169.0_prec*w0(343)
      w0(1298)=w0(1295) - 358.
      w0(1298)=w0(1298)*w0(343)
      w0(1298)=w0(1298) + 189.
      w0(1298)=w0(1298)*XN
      w0(1298)=w0(1298) - 66.0_prec*w0(627) + 999.0_prec*w0(628)
      w0(1298)=w0(1298)*w0(630)
      w0(1299)=w0(429) + 6.
      w0(1300)=w0(1299)*w0(530)
      w0(1300)= - w0(627) - w0(1300) + 70.0_prec*w0(628)
      w0(1300)=w0(1300)*w0(772)
      w0(1302)= - 1603.0_prec+ 501.0_prec*w0(343)
      w0(1302)=w0(1302)*w0(343)
      w0(1302)=w0(1302) + 2023.
      w0(1302)=w0(1302)*w0(343)
      w0(1305)=40.0_prec*w0(343)
      w0(1308)=w0(1305) - 103.
      w0(1308)=w0(1308)*w0(343)
      w0(1308)=w0(1308) + 63.
      w0(1308)=w0(1308)*w0(631)
      w0(1298)=w0(1298) - w0(1302) + w0(1308) + w0(1300) + 921.
      w0(1302)=54.0_prec*w0(334)
      w0(1298)=w0(1298)*w0(1302)
      w0(1308)=w0(735)*w0(50)
      w0(1309)= - 33.0_prec+ w0(1048)
      w0(1309)=w0(1309)*w0(343)
      w0(1309)=15.0_prec+ w0(1309)
      w0(1309)=w0(1309)*w0(343)
      w0(1309)=2.0_prec+ w0(1309)
      w0(1309)=w0(1309)*w0(503)
      w0(1310)= - 29.0_prec+ w0(343)
      w0(1310)=w0(1310)*w0(344)
      w0(1310)=97.0_prec+ w0(1310)
      w0(1310)=w0(1310)*w0(343)
      w0(1310)= - 13.0_prec+ w0(1310)
      w0(1310)=w0(50)*w0(1310)
      w0(1311)= - 31.0_prec+ w0(390)
      w0(1311)=w0(1311)*w0(343)
      w0(1311)=11.0_prec+ w0(1311)
      w0(1311)=w0(173)*w0(1311)*w0(353)
      w0(1309)=w0(1311) - 48.0_prec*w0(1308) + w0(1309) + w0(1310)
      w0(1309)=w0(1309)*w0(1055)
      w0(1310)=w0(707) - 19.
      w0(1310)=w0(1310)*w0(343)
      w0(1310)=w0(1310) - 9.0_prec+ 81.0_prec*w0(735)
      w0(1310)=w0(1310)*w0(22)
      w0(1310)=w0(1310) - 46.0_prec*w0(760)
      w0(1311)=4.0_prec*w0(204)
      w0(1310)=w0(1310)*w0(1311)
      w0(1311)=w0(857)*w0(774)
      w0(957)=w0(957)*Ca
      w0(957)=w0(1310) + w0(1311) + 1056.0_prec*w0(957)
      w0(1310)= - 1277.0_prec*w0(751) + 2600.0_prec*w0(310)
      w0(1310)=w0(1310)*w0(343)
      w0(1311)=108.0_prec*w0(645)
      w0(1310)=w0(1310) - w0(1311) - 1323.0_prec*w0(310)
      w0(1312)=5.0_prec*w0(310)
      w0(1313)=w0(1312) + w0(751)
      w0(1313)=w0(1313)*w0(343)
      w0(1313)=w0(1313) - 6.0_prec*w0(310)
      w0(1314)=w0(1313)*w0(595)
      w0(1314)=w0(1314) + 11.0_prec*w0(958)
      w0(1314)=w0(1314)*w0(820)
      w0(1315)=55.0_prec*w0(9)
      w0(1316)= - w0(1315) + w0(1050)
      w0(1316)=w0(1316)*w0(343)
      w0(1317)=18.0_prec*w0(9)
      w0(1316)=w0(1317) + w0(1316)
      w0(968)=w0(1316)*w0(968)
      w0(968)=w0(1314) + w0(968) + w0(1310) - w0(957)
      w0(968)=w0(968)*w0(519)
      w0(1314)=w0(348)*w0(50)
      w0(1316)=w0(1314)*w0(381)
      w0(1318)=4.0_prec*w0(1316)
      w0(954)=w0(752)*w0(954)
      w0(954)= - w0(1318) - 503.0_prec*w0(750) - 8.0_prec*w0(954)
      w0(954)=w0(954)*w0(532)
      w0(1319)= - 8068.0_prec+ 3505.0_prec*w0(343)
      w0(1319)=w0(1319)*w0(597)
      w0(1319)=w0(1319) + 169.
      w0(1319)=w0(1319)*w0(316)
      w0(1320)=w0(792)*w0(319)
      w0(1321)=w0(1320)*w0(344)
      w0(1319)=w0(1319) + w0(1321) + 125./27.0_prec*w0(604)
      w0(1322)=12.0_prec*w0(614)
      w0(1323)=w0(1045) + 7.
      w0(1323)=w0(1323)*w0(558)
      w0(1323)=w0(1323) - w0(1322)
      w0(1323)=w0(1323)*w0(618)
      w0(1323)= - 4.0_prec*w0(1319) + w0(1323)
      w0(1323)=w0(1323)*w0(574)
      w0(1324)=w0(425) - 12.
      w0(1324)=w0(1324)*w0(343)
      w0(1325)=w0(1324) + 7.
      w0(1326)=w0(1325)*w0(658)
      w0(1327)=w0(1326) - w0(627)
      w0(1327)=467.0_prec*w0(628) + 11.0_prec*w0(1327)
      w0(633)=w0(1327)*w0(633)
      w0(1328)=w0(314)*XN
      w0(1329)=w0(440)*w0(1328)
      w0(1330)=27.0_prec*w0(1329)
      w0(1331)=w0(1330) + w0(1318)
      w0(1331)=22.0_prec*w0(1331) - w0(633)
      w0(1331)=Ca*w0(1331)
      w0(1332)=21.0_prec*w0(590) + w0(871)
      w0(1333)=3.0_prec*w0(8)
      w0(1332)=w0(1332)*w0(1333)
      w0(1334)=w0(348)*w0(37)
      w0(1335)=w0(1334)*w0(319)
      w0(1336)=w0(1335)*w0(422)
      w0(1319)=w0(1336) - 2.0_prec*w0(1319) + w0(1332)
      w0(1332)=12.0_prec*w0(731)
      w0(1337)=w0(1239) + w0(1332)
      w0(1337)=w0(1)*w0(1337)
      w0(1319)=2.0_prec*w0(1319) + w0(1337)
      w0(1319)=w0(1319)*w0(624)
      w0(1337)=123.0_prec*w0(343)
      w0(1338)=w0(1337) - 97.
      w0(1338)=w0(1338)*w0(343)
      w0(1338)=w0(1338) - 26.
      w0(1338)=w0(1338)*XN
      w0(1338)=w0(1338) - w0(773)
      w0(1338)=w0(1338)*w0(774)
      w0(1339)= - 1981.0_prec+ 1877.0_prec*w0(343)
      w0(1339)=w0(1339)*w0(343)
      w0(1339)=w0(1339) + 203.
      w0(1339)=w0(1339)*w0(343)
      w0(555)=w0(555)*w0(343)
      w0(555)=w0(555) - 1.
      w0(1340)=w0(555)*w0(1200)
      w0(1338)= - w0(1338) + w0(1339) - w0(1340) - 99.
      w0(1338)=w0(1338)*w0(317)
      w0(1339)=w0(847) - 14.
      w0(1339)=w0(1339)*w0(343)
      w0(1339)=w0(1339) - 9.
      w0(1340)=w0(1339)*XN
      w0(1340)=w0(1340) + w0(778)
      w0(1341)=w0(1340)*w0(780)
      w0(1338)=w0(1338) + w0(1341)
      w0(1342)= - w0(45)*w0(1338)
      w0(791)= - w0(791) + 46.0_prec*w0(358)
      w0(791)=w0(791)*w0(343)
      w0(1343)=w0(1074)*w0(69)
      w0(1344)=9.0_prec*w0(358)
      w0(790)=w0(791) + w0(1343) - w0(1344) + w0(790)
      w0(790)=w0(790)*w0(57)
      w0(791)=w0(793) - w0(485)
      w0(1343)=w0(795) - w0(494)
      w0(1345)=w0(1343)*w0(578)
      w0(1345)=w0(905) + w0(1345)
      w0(1345)=w0(1345)*w0(343)
      w0(1345)=w0(1345) + w0(791)
      w0(1345)=w0(10)*w0(1345)
      w0(1345)= - w0(790) + w0(1345)
      w0(1345)=w0(1345)*w0(894)
      w0(1346)=w0(1284)*w0(478)*w0(1325)
      w0(1313)=w0(1313)*w0(767)
      w0(1310)=w0(1313) + w0(1310)
      w0(1313)=w0(965) - w0(424)
      w0(1313)=w0(1313)*w0(343)
      w0(1313)=w0(1313) + w0(9)
      w0(1313)=w0(1313)*w0(300)
      w0(1347)=2.0_prec*w0(1313) + w0(1310)
      w0(1347)=w0(1347)*w0(393)
      w0(1348)=126.0_prec*w0(343)
      w0(1349)= - 71.0_prec+ w0(1348)
      w0(1349)=w0(1349)*w0(343)
      w0(1349)= - 126.0_prec+ w0(1349)
      w0(1349)=w0(1349)*w0(343)
      w0(1349)=71.0_prec+ w0(1349)
      w0(1349)=w0(340)*w0(1349)
      w0(1349)=w0(1349) - 52.0_prec*w0(755)
      w0(1349)=w0(12)*w0(1349)
      w0(1350)= - 6062.0_prec*w0(14) + 2683.0_prec*w0(406)
      w0(1350)=w0(1350)*w0(343)
      w0(1350)=2641.0_prec*w0(14) + w0(1350)
      w0(1351)=25.0_prec*w0(907)
      w0(1352)=101.0_prec*w0(14) - 76.0_prec*w0(406)
      w0(1352)=XN*w0(1352)
      w0(1352)=w0(1352) - w0(1351)
      w0(1352)=w0(1352)*w0(655)
      w0(1350)=w0(1352) + 1./9.0_prec*w0(1350) + 82.0_prec*w0(812)
      w0(1350)=w0(306)*w0(1350)
      w0(1352)=67.0_prec*w0(9)
      w0(1353)= - w0(1352) + 32.0_prec*w0(365)
      w0(1353)=w0(1353)*w0(343)
      w0(1353)=w0(843) + w0(1353)
      w0(1353)=w0(1353)*w0(574)
      w0(1354)=7.0_prec*w0(365)
      w0(1355)=w0(1354) - w0(817)
      w0(1355)=w0(1355)*w0(343)
      w0(1356)=w0(1248) + w0(1355)
      w0(1356)=w0(1)*w0(1356)
      w0(1353)=w0(1353) + w0(1356)
      w0(1353)=w0(1353)*w0(917)
      w0(1356)=10645.0_prec*w0(9) - 952.0_prec*w0(365)
      w0(1356)=w0(1356)*w0(343)
      w0(1356)= - 15552.0_prec*w0(9) + w0(1356)
      w0(1356)=w0(1356)*w0(343)
      w0(1356)=5859.0_prec*w0(9) + w0(1356)
      w0(1356)=w0(314)*w0(1356)
      w0(1357)=w0(766)*w0(839)
      w0(626)=w0(1290) + w0(1345) + w0(626) + w0(1342) + w0(1353) - &
     & w0(1277) + w0(1350) + w0(1319) + w0(968) + 4.0_prec*w0(1331) + &
     & w0(1323) + w0(1349) + w0(1298) + w0(954) + w0(1309) + w0(1347)&
     &  - 7128.0_prec*w0(1357) + w0(1346) + w0(1356) + 324.0_prec*w0(841)
      w0(954)= - 5378.0_prec+ 5495.0_prec*w0(343)
      w0(954)=w0(954)*w0(343)
      w0(954)=w0(954) - 117.
      w0(954)=w0(954)*XN
      w0(968)=152.0_prec*w0(609)
      w0(954)=w0(954) - w0(968) - 594.0_prec*w0(628)
      w0(954)=w0(954)*w0(532)
      w0(1290)=53.0_prec*w0(343)
      w0(1309)=w0(1290) - 152.
      w0(1309)=w0(1309)*w0(343)
      w0(1309)=w0(1309) + 99.
      w0(1309)=w0(1309)*XN
      w0(1319)=81.0_prec*w0(628)
      w0(1323)=w0(1309) - w0(1319)
      w0(1331)= - 6993.0_prec*w0(863) + 1103.0_prec*w0(609)
      w0(1323)= - w0(1331) + 88.0_prec*w0(1323)
      w0(1342)=8.0_prec*Ca
      w0(1323)=w0(1323)*w0(1342)
      w0(1345)=w0(349) - 106.
      w0(1345)=w0(1345)*w0(343)
      w0(1345)=w0(1345) + 99.
      w0(1346)=w0(1345)*w0(658)
      w0(1346)= - w0(1346) + 111.0_prec*w0(628)
      w0(1347)=48.0_prec*Cf
      w0(1346)=w0(1346)*w0(1347)
      w0(1349)=13273.0_prec+ 2435.0_prec*w0(343)
      w0(1349)=w0(1349)*w0(343)
      w0(1349)=w0(1349) - 24303.
      w0(1349)=w0(1349)*w0(343)
      w0(1349)=w0(1349) + 8595.
      w0(1350)=w0(398)*w0(631)
      w0(1346)=w0(1346) - w0(1349) - 192.0_prec*w0(1350)
      w0(954)=w0(954) + w0(1323) + 9.0_prec*w0(1346)
      w0(954)=w0(954)*w0(692)
      w0(1323)= - 1072.0_prec*w0(666) + 2105.0_prec*w0(203)
      w0(1323)=w0(1323)*w0(343)
      w0(1323)=w0(1323) - 1007.0_prec*w0(203)
      w0(1323)=w0(1323)*w0(343)
      w0(1346)=26.0_prec*w0(203)
      w0(1323)=w0(1323) - w0(1346)
      w0(1353)=w0(668)*w0(525)
      w0(674)=w0(674)*w0(675)
      w0(1323)=w0(1353) - 1232.0_prec*w0(674) + 3.0_prec*w0(1323)
      w0(1353)=16.0_prec*zeta3
      w0(1323)=w0(1323)*w0(1353)
      w0(1356)=w0(1074)*w0(22)
      w0(680)=w0(1356) + w0(680)
      w0(1357)=16.0_prec*w0(212)
      w0(680)=w0(901)*w0(680)*w0(1357)
      w0(680)=w0(954) + w0(1323) + w0(680)
      w0(954)=w0(1083)*w0(32)
      w0(1323)=w0(352)*w0(344)
      w0(1323)=2.0_prec+ w0(1323)
      w0(1323)=w0(1323)*w0(343)
      w0(1323)=1.0_prec+ w0(1323)
      w0(1357)=48.0_prec*w0(833)
      w0(1323)=w0(10)*w0(201)*w0(1323)*w0(1357)
      w0(626)= - 96.0_prec*w0(954) + w0(1323) + 4.0_prec*w0(626) + w0(680)
      w0(1323)= - 6285.0_prec- 2236.0_prec*w0(343)
      w0(1323)=w0(1323)*w0(343)
      w0(1323)=14002.0_prec+ w0(1323)
      w0(1323)=w0(1323)*w0(343)
      w0(1358)=w0(425) + 18.
      w0(1358)=w0(1358)*w0(343)
      w0(1359)= - 23.0_prec+ w0(1358)
      w0(1359)=w0(1359)*w0(1200)
      w0(1360)= - 369.0_prec+ 439.0_prec*w0(343)
      w0(1360)=w0(1360)*w0(343)
      w0(1360)= - 70.0_prec+ w0(1360)
      w0(1360)=w0(1360)*w0(525)
      w0(1323)= - 8448.0_prec*w0(720) + w0(1360) + w0(1359) - 198.0_prec*w0(586) - &
     & 5481.0_prec+ w0(1323)
      w0(1359)=3.0_prec*w0(333)
      w0(1323)=w0(1323)*w0(1359)
      w0(1360)=2573.0_prec*w0(580) - 963.0_prec*w0(581)
      w0(1360)=w0(1360)*w0(343)
      w0(1360)= - 1601.0_prec*w0(580) + w0(1360)
      w0(1360)=w0(1360)*w0(343)
      w0(1361)=9.0_prec*w0(580)
      w0(1360)= - w0(584) - w0(1361) + w0(1360)
      w0(1362)=w0(578) - 20.
      w0(1362)=w0(1362)*w0(343)
      w0(1362)=w0(1362) + 9.
      w0(1362)= - w0(1362)*w0(577)
      w0(1363)=w0(980) - 21.
      w0(1363)=w0(1363)*w0(343)
      w0(1364)=1.0_prec+ w0(1363)
      w0(1364)=w0(1364)*w0(343)
      w0(1364)=7.0_prec+ w0(1364)
      w0(1364)=w0(1364)*w0(642)
      w0(1323)=w0(1364) + w0(1362) + 4.0_prec*w0(1360) + w0(1323)
      w0(1323)=w0(1323)*w0(721)
      w0(1360)=w0(541) + 7.
      w0(1360)=w0(1360)*w0(343)
      w0(1360)=w0(1360) - 15.
      w0(1362)=w0(1360)*XN
      w0(1362)=w0(1362) + w0(698)
      w0(1362)=w0(1362)*Cf
      w0(1364)=w0(578) + 37.
      w0(1364)=w0(1364)*w0(353)
      w0(1364)=w0(1364) - 441.
      w0(1364)=w0(1364)*w0(343)
      w0(1364)=w0(1364) + 345.
      w0(1365)=16.0_prec*w0(1362) - 8.0_prec*w0(1350) - w0(1364)
      w0(1366)=w0(558)*w0(995)
      w0(1367)= - 289.0_prec+ 199.0_prec*w0(343)
      w0(1367)=w0(1367)*w0(343)
      w0(1367)=90.0_prec+ w0(1367)
      w0(1367)=XN*w0(1367)
      w0(1367)= - w0(778) + w0(1367) + w0(1366)
      w0(1367)=w0(1367)*w0(772)
      w0(1368)=27.0_prec*w0(628)
      w0(1369)=w0(578) - 2.
      w0(1370)=w0(1369)*w0(343)
      w0(1370)=w0(1370) - 9.
      w0(1371)= - w0(1370)*w0(530)
      w0(1371)=w0(773) + w0(1371) - w0(1368)
      w0(1372)=33.0_prec*w0(863)
      w0(1371)=2.0_prec*w0(1371) + w0(1372)
      w0(1371)=w0(1371)*w0(823)
      w0(1365)=w0(1371) + 9.0_prec*w0(1365) + w0(1367)
      w0(1365)=w0(1365)*w0(692)
      w0(1367)=3568.0_prec*w0(609)
      w0(1371)=46078.0_prec- 20923.0_prec*w0(343)
      w0(1371)=w0(1371)*w0(343)
      w0(1371)= - 25155.0_prec+ w0(1371)
      w0(1371)=XN*w0(1371)
      w0(1371)=w0(1367) + 47844.0_prec*w0(628) + w0(1371) - 540.0_prec*w0(627)
      w0(1371)=w0(1371)*w0(532)
      w0(1373)=89.0_prec*w0(343)
      w0(1374)= - 298.0_prec- w0(1373)
      w0(1374)=w0(1374)*w0(343)
      w0(1374)=387.0_prec+ w0(1374)
      w0(1374)=w0(1374)*w0(658)
      w0(1374)=2556.0_prec*w0(628) + w0(1374) - 171.0_prec*w0(627)
      w0(1374)=w0(1374)*w0(1347)
      w0(1375)= - 6251.0_prec+ 24015.0_prec*w0(343)
      w0(1375)=w0(1375)*w0(343)
      w0(1375)= - 109447.0_prec+ w0(1375)
      w0(1375)=w0(1375)*w0(343)
      w0(1376)=w0(683) + 110.
      w0(1376)=w0(1376)*w0(343)
      w0(1376)=w0(1376) - 147.
      w0(1377)=24.0_prec*w0(631)
      w0(1378)= - w0(1376)*w0(1377)
      w0(1374)=w0(1374) + w0(1378) + 91683.0_prec+ w0(1375)
      w0(1371)=9.0_prec*w0(1374) + w0(1371)
      w0(1371)=w0(334)*w0(1371)
      w0(1374)=188.0_prec*w0(9)
      w0(1375)=w0(1374) + 187.0_prec*w0(365)
      w0(1375)=w0(1375)*w0(425)
      w0(1375)= - 3279.0_prec*w0(9) + w0(1375)
      w0(1375)=w0(1375)*w0(343)
      w0(1378)=w0(1045) + w0(365)
      w0(1378)=w0(1378)*w0(343)
      w0(1378)=w0(1378) - w0(1248)
      w0(1379)=108.0_prec*w0(766)
      w0(1380)= - w0(1378)*w0(1379)
      w0(1381)=68.0_prec*w0(9)
      w0(1382)=83.0_prec*w0(365)
      w0(1383)=w0(1381) - w0(1382)
      w0(1383)=w0(1383)*w0(343)
      w0(1383)=w0(829) + w0(1383)
      w0(1383)=w0(1383)*w0(525)
      w0(1375)=w0(1383) + w0(1380) + 1404.0_prec*w0(9) + w0(1375)
      w0(1375)=w0(314)*w0(1375)
      w0(1375)=72.0_prec*w0(841) + w0(1375)
      w0(1380)=27.0_prec*w0(627)
      w0(1383)=172.0_prec+ w0(1037)
      w0(1383)=w0(1383)*w0(343)
      w0(1383)= - 189.0_prec+ w0(1383)
      w0(1383)=w0(1383)*w0(658)
      w0(1383)=w0(1383) + w0(1380)
      w0(1384)=12609.0_prec*w0(628)
      w0(1383)=11.0_prec*w0(1383) - w0(1384)
      w0(1385)=15049.0_prec*w0(609)
      w0(1383)=8.0_prec*w0(1383) - w0(1385)
      w0(1383)=w0(334)*w0(1383)
      w0(1386)=w0(863)*w0(334)
      w0(1387)=46089.0_prec*w0(1386)
      w0(1388)=w0(536) - w0(365)
      w0(1388)=w0(1388)*w0(343)
      w0(1388)=w0(1388) - w0(970)
      w0(1389)=w0(1388)*w0(1328)
      w0(1383)=w0(1387) + 198.0_prec*w0(1389) + w0(1383)
      w0(1389)=16.0_prec*Ca
      w0(1383)=w0(1383)*w0(1389)
      w0(1390)= - 8020.0_prec+ 1351.0_prec*w0(343)
      w0(1390)=w0(1390)*w0(597)
      w0(1390)=w0(1390) + 247.
      w0(1390)=w0(1390)*w0(316)
      w0(1390)=w0(1390) + 488./27.0_prec*w0(604)
      w0(1391)=8.0_prec*w0(1)
      w0(1392)=w0(1391) + 8.0_prec*w0(8)
      w0(1390)= - w0(1390)*w0(1392)
      w0(1393)= - 557.0_prec+ 804.0_prec*w0(343)
      w0(1393)=w0(1393)*w0(343)
      w0(1393)= - 492.0_prec+ w0(1393)
      w0(1393)=w0(1393)*w0(343)
      w0(1393)=245.0_prec+ w0(1393)
      w0(1393)=w0(340)*w0(1393)
      w0(1393)=w0(1393) - 268.0_prec*w0(755)
      w0(1393)=w0(1393)*w0(948)
      w0(1394)= - 7288.0_prec*w0(14) + 3857.0_prec*w0(406)
      w0(1394)=w0(1394)*w0(343)
      w0(1394)=1955.0_prec*w0(14) + w0(1394)
      w0(1395)=35.0_prec*w0(907)
      w0(1396)=163.0_prec*w0(14) - 128.0_prec*w0(406)
      w0(1396)=XN*w0(1396)
      w0(1396)=w0(1396) - w0(1395)
      w0(1396)=w0(1396)*w0(655)
      w0(1394)=w0(1396) + 1./9.0_prec*w0(1394) + 164.0_prec*w0(812)
      w0(1394)=w0(1394)*w0(813)
      w0(1396)=16./3.0_prec*w0(814)
      w0(1397)=w0(365) - w0(437)
      w0(1398)=w0(1397)*w0(916)
      w0(1398)=w0(9) + w0(1398)
      w0(1398)=41.0_prec*w0(1398) + w0(1396)
      w0(1398)=w0(8)*w0(1398)
      w0(1399)=w0(965) - w0(536)
      w0(1399)=w0(1399)*w0(343)
      w0(1399)=w0(1399) + w0(505)
      w0(1400)=w0(1399)*w0(1241)
      w0(1398)=w0(1398) + w0(1400)
      w0(1401)=8.0_prec*w0(315)
      w0(1398)=w0(1398)*w0(1401)
      w0(1402)=88.0_prec*w0(666)
      w0(1403)=233.0_prec*w0(203) - w0(1402)
      w0(1403)=w0(1403)*w0(343)
      w0(1404)=155.0_prec*w0(203)
      w0(1403)= - w0(1404) + w0(1403)
      w0(1403)=w0(1403)*w0(343)
      w0(1403)=10.0_prec*w0(203) + w0(1403)
      w0(1403)=zeta3*w0(1403)
      w0(1323)=48.0_prec*w0(1403) + 24.0_prec*w0(1365) + w0(1323) + w0(1398) + &
     & w0(1394) + w0(1383) + w0(1393) + 12.0_prec*w0(1375) + w0(1371) + &
     & w0(1390)
      w0(1365)=6336.0_prec*w0(720)
      w0(1371)=5097.0_prec+ 2941.0_prec*w0(343)
      w0(1371)=w0(1371)*w0(343)
      w0(1371)= - 12763.0_prec+ w0(1371)
      w0(1371)=w0(1371)*w0(343)
      w0(1375)=w0(343) + 6.
      w0(1375)=w0(1375)*w0(343)
      w0(1383)=7.0_prec- w0(1375)
      w0(1390)=648.0_prec*w0(766)
      w0(1383)=w0(1383)*w0(1390)
      w0(1393)=384.0_prec- 433.0_prec*w0(343)
      w0(1393)=w0(1393)*w0(343)
      w0(1393)=49.0_prec+ w0(1393)
      w0(1393)=w0(1393)*w0(525)
      w0(1371)=w0(1365) + w0(1393) + w0(1383) + 162.0_prec*w0(586) + 4725.0_prec+ &
     & w0(1371)
      w0(1371)=w0(333)*w0(1371)
      w0(1383)=801.0_prec*w0(581)
      w0(1393)= - 2060.0_prec*w0(580) + w0(1383)
      w0(1393)=w0(1393)*w0(343)
      w0(1394)=1259.0_prec*w0(580)
      w0(1393)=w0(1394) + w0(1393)
      w0(1393)=w0(1393)*w0(343)
      w0(1371)=w0(1371) + w0(1393) + w0(584)
      w0(1393)=8.0_prec*w0(10)
      w0(1371)=w0(1371)*w0(1393)
      w0(1398)= - 40030.0_prec+ 20059.0_prec*w0(343)
      w0(1398)=w0(1398)*w0(343)
      w0(1398)=w0(1398) + 19971.
      w0(1398)=w0(1398)*XN
      w0(1398)=w0(1398) - w0(1367) + 324.0_prec*w0(627) - 32724.0_prec*w0(628)
      w0(1398)=w0(1398)*w0(532)
      w0(1403)=w0(944) + 34.
      w0(1403)=w0(1403)*w0(343)
      w0(1403)=w0(1403) - 81.
      w0(1403)=w0(1403)*XN
      w0(1403)=w0(1403) + 18.0_prec*w0(627) - 279.0_prec*w0(628)
      w0(1405)=w0(1403)*Cf
      w0(1406)= - 29555.0_prec+ 29127.0_prec*w0(343)
      w0(1406)=w0(1406)*w0(343)
      w0(1406)=w0(1406) - 62527.
      w0(1406)=w0(1406)*w0(343)
      w0(1407)=w0(1360)*w0(631)
      w0(1405)=w0(1406) - 288.0_prec*w0(1405) + 62955.0_prec- 144.0_prec*w0(1407)
      w0(1398)= - w0(1398) + 9.0_prec*w0(1405)
      w0(1398)=w0(1398)*w0(334)
      w0(1405)=w0(1235) + 52.
      w0(1405)=w0(1405)*w0(343)
      w0(1405)=w0(1405) - 81.
      w0(1406)=14.0_prec*XN
      w0(1405)=w0(1405)*w0(1406)
      w0(1406)=81.0_prec*w0(627)
      w0(1405)=w0(1405) + w0(1406)
      w0(1408)=37827.0_prec*w0(628)
      w0(1405)= - w0(1408) + 11.0_prec*w0(1405)
      w0(1405)= - w0(1385) + 2.0_prec*w0(1405)
      w0(1405)=w0(1405)*w0(334)
      w0(1405)=w0(1405) + w0(1387)
      w0(1405)=w0(1405)*w0(1389)
      w0(1398)=w0(1405) + w0(1398)
      w0(1405)=w0(348)*w0(788)
      w0(1409)=w0(560)*w0(340)
      w0(1410)=w0(1405)*w0(1409)
      w0(1411)=w0(390) - 11.
      w0(1411)=w0(1411)*w0(343)
      w0(1411)=w0(1411) - 20.
      w0(1412)=w0(1411)*w0(343)
      w0(1412)=w0(1412) + 11.
      w0(1413)=w0(340)*w0(1412)
      w0(1413)=w0(1413) - w0(1410)
      w0(1413)=z*w0(1413)
      w0(1414)=1849.0_prec- 2740.0_prec*w0(343)
      w0(1414)=w0(1414)*w0(819)
      w0(1414)=192.0_prec+ w0(1414)
      w0(1414)=w0(1414)*w0(343)
      w0(1414)= - 93.0_prec+ w0(1414)
      w0(1414)=w0(340)*w0(1414)
      w0(1413)=w0(1413) + w0(1414) + 1036./9.0_prec*w0(755)
      w0(1413)=w0(1267)*w0(1413)
      w0(1414)=19.0_prec*w0(14)
      w0(1415)= - w0(1414) + 14.0_prec*w0(406)
      w0(1415)=w0(1415)*XN
      w0(1415)=w0(1415) + w0(654)
      w0(1415)=w0(1415)*w0(655)
      w0(1416)=583.0_prec*w0(14) - 278.0_prec*w0(406)
      w0(1416)=w0(1416)*w0(343)
      w0(1416)= - 116.0_prec*w0(14) + w0(1416)
      w0(1416)=w0(1415) + 1./9.0_prec*w0(1416) - 21.0_prec*w0(812)
      w0(1417)=16.0_prec*w0(306)
      w0(1416)=w0(1416)*w0(1417)
      w0(1371)=w0(1371) + w0(1416) + w0(1413) - w0(1398)
      w0(1371)=z*w0(1371)
      w0(1323)=2.0_prec*w0(1323) + w0(1371)
      w0(1323)=z*w0(1323)
      w0(1371)= - 8846.0_prec+ 7883.0_prec*w0(343)
      w0(1371)=w0(1371)*w0(343)
      w0(1371)=w0(1371) + 963.
      w0(1371)=w0(1371)*XN
      w0(1413)=200.0_prec*w0(609)
      w0(1371)=w0(1371) - w0(1413) + 270.0_prec*w0(628)
      w0(1371)=w0(1371)*w0(532)
      w0(1416)=79.0_prec*w0(343)
      w0(1418)=w0(1416) + 128.
      w0(1418)=w0(1418)*w0(343)
      w0(1418)=w0(1418) - 207.
      w0(1418)=w0(1418)*XN
      w0(1419)=162.0_prec*w0(628)
      w0(1420)=w0(1418) + w0(1419)
      w0(1420)=88.0_prec*w0(1420) - 11349.0_prec*w0(863) + 575.0_prec*w0(609)
      w0(1420)=w0(1420)*w0(1342)
      w0(1421)=w0(1376)*w0(658)
      w0(1421)=w0(1421) + 171.0_prec*w0(628)
      w0(1421)=w0(1421)*w0(1347)
      w0(1422)=12313.0_prec+ 3971.0_prec*w0(343)
      w0(1422)=w0(1422)*w0(343)
      w0(1422)=w0(1422) - 32439.
      w0(1422)=w0(1422)*w0(343)
      w0(1422)=w0(1422) + 16155.
      w0(1421)=w0(1421) - w0(1422) - 384.0_prec*w0(1350)
      w0(1371)=w0(1371) - w0(1420) + 9.0_prec*w0(1421)
      w0(1420)=w0(741)*w0(331)
      w0(1371)=w0(1371)*w0(1420)
      w0(1421)= - 57310.0_prec+ 22219.0_prec*w0(343)
      w0(1421)=w0(1421)*w0(343)
      w0(1421)=w0(1421) + 35091.
      w0(1421)=w0(1421)*XN
      w0(1367)=w0(1421) - w0(1367) + 972.0_prec*w0(627) - 78084.0_prec*w0(628)
      w0(1367)=w0(1367)*w0(532)
      w0(1421)=w0(944) - 290.
      w0(1421)=w0(1421)*w0(343)
      w0(1421)=w0(1421) + 243.
      w0(1421)=w0(1421)*w0(658)
      w0(1421)=w0(1421) - 115.0_prec*w0(627) + 1680.0_prec*w0(628)
      w0(1423)=144.0_prec*Cf
      w0(1421)=w0(1421)*w0(1423)
      w0(1423)=80173.0_prec+ 327.0_prec*w0(343)
      w0(1423)=w0(1423)*w0(343)
      w0(1423)=w0(1423) - 242239.
      w0(1423)=w0(1423)*w0(343)
      w0(1424)=w0(578) - 114.
      w0(1424)=w0(1424)*w0(343)
      w0(1424)=w0(1424) + 103.
      w0(1425)=72.0_prec*w0(631)
      w0(1424)=w0(1424)*w0(1425)
      w0(1421)=w0(1421) + w0(1423) + w0(1424) + 161739.
      w0(1367)= - w0(1367) + 9.0_prec*w0(1421)
      w0(1367)=w0(1367)*w0(334)
      w0(668)=w0(668)*w0(456)
      w0(668)= - w0(668) + 308.0_prec*w0(674)
      w0(674)= - 334.0_prec*w0(666) + 701.0_prec*w0(203)
      w0(674)=w0(674)*w0(343)
      w0(674)=w0(674) - 368.0_prec*w0(203)
      w0(674)=w0(674)*w0(343)
      w0(674)=w0(674) + w0(203)
      w0(674)= - w0(668) + 3.0_prec*w0(674)
      w0(1421)=64.0_prec*zeta3
      w0(674)=w0(674)*w0(1421)
      w0(674)=w0(1367) + w0(1371) + w0(674)
      w0(960)=1869.0_prec+ w0(960)
      w0(960)=w0(960)*w0(425)
      w0(960)= - 15874.0_prec+ w0(960)
      w0(960)=w0(960)*w0(343)
      w0(1367)= - 19.0_prec- w0(422)
      w0(1367)=w0(1367)*w0(343)
      w0(1367)=25.0_prec+ w0(1367)
      w0(1367)=w0(1367)*w0(1200)
      w0(1371)=189.0_prec- 230.0_prec*w0(343)
      w0(1371)=w0(1371)*w0(343)
      w0(1371)=41.0_prec+ w0(1371)
      w0(1371)=w0(1371)*w0(457)
      w0(1421)=w0(466) - 9.
      w0(1423)=w0(1421)*w0(675)
      w0(960)=1056.0_prec*w0(1423) + w0(1371) + w0(1367) + 252.0_prec*w0(586) + &
     & 5949.0_prec+ w0(960)
      w0(960)=w0(960)*w0(1359)
      w0(1367)=80.0_prec*w0(582)
      w0(1371)= - 620.0_prec*w0(580) + 207.0_prec*w0(581)
      w0(1371)=w0(1371)*w0(980)
      w0(1371)=5387.0_prec*w0(580) + w0(1371)
      w0(1371)=w0(1371)*w0(343)
      w0(594)=w0(1214)*w0(594)
      w0(1423)=18.0_prec*w0(580)
      w0(594)=w0(594) + w0(1367) - w0(1423) + w0(1371)
      w0(1371)=w0(526) - 20.
      w0(1371)=w0(1371)*w0(343)
      w0(1371)=w0(1371) + 11.
      w0(1371)=w0(1371)*w0(719)
      w0(1023)=w0(1215)*w0(1023)
      w0(1424)=25.0_prec- w0(389)
      w0(1424)=w0(1424)*w0(343)
      w0(1424)= - 5.0_prec+ w0(1424)
      w0(1424)=w0(1424)*w0(343)
      w0(1424)= - 8.0_prec+ w0(1424)
      w0(1424)=w0(1424)*w0(722)
      w0(594)=w0(1424) + w0(1371) + w0(1023) + 2.0_prec*w0(594) + w0(960)
      w0(594)=w0(594)*w0(1393)
      w0(960)= - 2666.0_prec*w0(9) - 295.0_prec*w0(365)
      w0(960)=w0(960)*w0(425)
      w0(960)=24471.0_prec*w0(9) + w0(960)
      w0(960)=w0(960)*w0(343)
      w0(1023)=34.0_prec*w0(9) + w0(365)
      w0(1023)=w0(1023)*w0(343)
      w0(843)= - w0(843) + w0(1023)
      w0(843)=w0(843)*w0(767)
      w0(843)=w0(843) - 9666.0_prec*w0(9) + w0(960)
      w0(843)=w0(314)*w0(843)
      w0(960)= - 517.0_prec*w0(751) + 1192.0_prec*w0(310)
      w0(960)=w0(960)*w0(343)
      w0(1023)=81.0_prec*w0(645)
      w0(960)=w0(960) - w0(1023) - 675.0_prec*w0(310)
      w0(1371)=4.0_prec*w0(310)
      w0(1424)=w0(1371) - w0(751)
      w0(1424)=w0(1424)*w0(343)
      w0(570)=w0(1424) - w0(570)
      w0(1424)=w0(570)*w0(767)
      w0(1424)=w0(1424) + w0(960)
      w0(1425)=w0(536) - w0(1354)
      w0(1425)=w0(1425)*w0(343)
      w0(1425)= - w0(9) + w0(1425)
      w0(1425)=w0(300)*w0(1425)
      w0(1425)=w0(1425) - w0(1424)
      w0(1425)=w0(1425)*w0(393)
      w0(1426)= - 626.0_prec*w0(9) + 671.0_prec*w0(365)
      w0(1426)=w0(1426)*w0(343)
      w0(1427)=45.0_prec*w0(9)
      w0(1426)= - w0(1427) + w0(1426)
      w0(1426)=w0(1426)*w0(1328)
      w0(1426)=w0(1426) + w0(754)
      w0(1426)=w0(1426)*w0(532)
      w0(843)=w0(1426) + w0(1425) - 540.0_prec*w0(841) + w0(843)
      w0(1425)=528.0_prec*w0(675)
      w0(1426)=w0(1425)*w0(962)
      w0(858)=w0(1426) - w0(858)
      w0(570)= - XN*w0(570)
      w0(570)=w0(570) - w0(958)
      w0(570)=w0(570)*w0(951)
      w0(1426)=64.0_prec*w0(9) - 55.0_prec*w0(365)
      w0(1426)=w0(1426)*w0(343)
      w0(1426)= - w0(534) + w0(1426)
      w0(1426)=w0(1426)*w0(1230)
      w0(570)=w0(570) + w0(1426) - w0(960) - w0(858)
      w0(960)=16.0_prec*w0(57)
      w0(570)=w0(570)*w0(960)
      w0(1426)= - 34.0_prec+ w0(993)
      w0(1426)=w0(1426)*w0(343)
      w0(1426)=9.0_prec+ w0(1426)
      w0(1426)=XN*w0(1426)
      w0(932)=w0(1426) - w0(932)
      w0(932)=w0(932)*w0(877)
      w0(932)= - w0(647) + w0(932) - 8.0_prec*w0(391)
      w0(932)=w0(8)*w0(932)
      w0(1426)= - 14800.0_prec+ 4891.0_prec*w0(343)
      w0(1426)=w0(1426)*w0(597)
      w0(1426)=w0(1426) + 367.
      w0(1426)=w0(1426)*w0(316)
      w0(1426)=w0(1426) + 494./27.0_prec*w0(604)
      w0(1428)=w0(662) - w0(731)
      w0(1391)=w0(1428)*w0(1391)
      w0(1335)=w0(1335) - w0(1320)
      w0(1428)= - w0(541)*w0(1335)
      w0(932)=w0(1391) + w0(932) + w0(1428) + w0(1426)
      w0(1391)=32.0_prec*w0(1)
      w0(932)=w0(932)*w0(1391)
      w0(1428)=w0(9) - 1.
      w0(1428)= - w0(1428)*w0(558)
      w0(1428)=w0(1428) + w0(614)
      w0(1428)=w0(1428)*w0(618)
      w0(1429)=w0(541)*w0(1320)
      w0(1426)=8.0_prec*w0(1428) + w0(1429) + w0(1426)
      w0(1428)=32.0_prec*w0(8)
      w0(1426)=w0(1426)*w0(1428)
      w0(1429)=w0(954) + w0(1276)
      w0(1430)=w0(663)*w0(46)
      w0(1431)=3815.0_prec- 5714.0_prec*w0(343)
      w0(1431)=w0(1431)*w0(819)
      w0(1431)=438.0_prec+ w0(1431)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)= - 227.0_prec+ w0(1431)
      w0(1431)=w0(340)*w0(1431)
      w0(1431)=w0(1431) + 1928./9.0_prec*w0(755)
      w0(1431)=w0(1431)*w0(1267)
      w0(1432)=64.0_prec*w0(343)
      w0(1433)=w0(1432) - 361.
      w0(1433)=w0(1433)*w0(343)
      w0(1433)=w0(1433) + 297.
      w0(1433)=w0(1433)*w0(530)
      w0(1406)=w0(1433) - w0(1406)
      w0(1406)=w0(1408) + 11.0_prec*w0(1406)
      w0(1385)=w0(1385) + 4.0_prec*w0(1406)
      w0(1385)=w0(1385)*w0(334)
      w0(1385)=w0(1385) - w0(1387)
      w0(1387)=w0(365) + w0(437)
      w0(1387)=w0(1387)*w0(343)
      w0(1387)=w0(1387) - w0(435)
      w0(1406)=792.0_prec*w0(1328)
      w0(1408)= - w0(1387)*w0(1406)
      w0(1408)=w0(1408) + w0(1385)
      w0(1408)=w0(1408)*w0(1389)
      w0(1433)=3842.0_prec*w0(14) - 1997.0_prec*w0(406)
      w0(1433)=w0(1433)*w0(916)
      w0(1434)= - 71.0_prec*w0(14) + 56.0_prec*w0(406)
      w0(1434)=XN*w0(1434)
      w0(1434)=1./3.0_prec*w0(1434) + w0(654)
      w0(1434)=w0(1434)*w0(532)
      w0(1433)=w0(1434) - 194.0_prec*w0(812) - 421.0_prec*w0(14) + w0(1433)
      w0(1434)=8.0_prec*w0(306)
      w0(1433)=w0(1433)*w0(1434)
      w0(1435)=2860.0_prec*w0(9) - 1249.0_prec*w0(365)
      w0(1435)=w0(1435)*w0(819)
      w0(1435)= - 140./9.0_prec*w0(814) - 179.0_prec*w0(9) + w0(1435)
      w0(1435)=w0(8)*w0(1435)
      w0(1436)=80.0_prec*w0(9) - 51.0_prec*w0(365)
      w0(1436)=w0(1436)*w0(343)
      w0(1436)= - w0(1203) + w0(1436)
      w0(1436)=w0(1)*w0(1436)
      w0(1435)=w0(1435) + w0(1436)
      w0(1435)=w0(315)*w0(1435)
      w0(570)=w0(1323) + 384.0_prec*w0(1430) + w0(594) + 16.0_prec*w0(1435) + &
     & w0(1433) + w0(932) + w0(570) + w0(1408) + w0(1426) + w0(1431) + &
     & 8.0_prec*w0(843) - w0(674) + 256.0_prec*w0(1429)
      w0(570)=z*w0(570)
      w0(570)=2.0_prec*w0(626) + w0(570)
      w0(570)=z*w0(570)
      w0(594)=w0(975)*w0(348)
      w0(626)=1584.0_prec*w0(594)
      w0(843)=81.0_prec*w0(586)
      w0(932)= - 2808.0_prec+ 895.0_prec*w0(343)
      w0(932)=w0(932)*w0(343)
      w0(932)=2264.0_prec+ w0(932)
      w0(932)=w0(932)*w0(343)
      w0(1323)=w0(883)*w0(767)
      w0(1408)= - 171.0_prec+ 175.0_prec*w0(343)
      w0(1408)=w0(1408)*w0(343)
      w0(1408)= - 4.0_prec+ w0(1408)
      w0(1408)=w0(1408)*w0(670)
      w0(932)= - w0(626) + w0(1408) + w0(1323) - w0(843) - 351.0_prec+ &
     & w0(932)
      w0(1323)=2.0_prec*w0(333)
      w0(932)=w0(932)*w0(1323)
      w0(716)=176.0_prec*w0(580) + w0(716)
      w0(716)=w0(716)*w0(343)
      w0(716)= - 305.0_prec*w0(580) + w0(716)
      w0(716)=w0(716)*w0(343)
      w0(715)=w0(716) + w0(715)
      w0(716)=134.0_prec*w0(343)
      w0(1408)= - 137.0_prec+ w0(716)
      w0(1408)=w0(1408)*w0(343)
      w0(1408)= - 18.0_prec+ w0(1408)
      w0(1408)=w0(1408)*w0(343)
      w0(1408)=21.0_prec+ w0(1408)
      w0(1408)=w0(209)*w0(1408)
      w0(1408)=w0(1408) - w0(533)
      w0(1408)=w0(1408)*w0(501)
      w0(1426)=w0(379)*w0(572)
      w0(718)=w0(1426)*w0(718)
      w0(1431)=2.0_prec- w0(374)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)= - 1.0_prec+ w0(1431)
      w0(1431)=w0(1431)*w0(722)
      w0(715)=w0(1258) + w0(1431) + w0(718) + w0(932) - w0(923) + 3.0_prec*&
     & w0(715) + w0(1408)
      w0(715)=w0(10)*w0(715)
      w0(718)=w0(1024)*w0(820)
      w0(763)=w0(204)*w0(763)
      w0(827)=w0(827) - w0(956)
      w0(827)=w0(827)*w0(623)
      w0(923)= - w0(1080) + 43.0_prec*w0(365)
      w0(923)=w0(923)*w0(343)
      w0(923)= - w0(829) + w0(923)
      w0(923)=w0(303)*w0(923)
      w0(718)=w0(827) + w0(763) - w0(1264) + w0(718) + 6.0_prec*w0(923) + &
     & w0(765)
      w0(718)=w0(718)*w0(519)
      w0(763)=185.0_prec*w0(343)
      w0(765)=w0(763) - 364.
      w0(765)=w0(765)*w0(343)
      w0(765)=w0(765) + 179.
      w0(765)=w0(765)*w0(316)
      w0(827)= - w0(765) + w0(1237)
      w0(827)=w0(827)*w0(624)
      w0(923)=w0(696)*w0(319)
      w0(659)=w0(923)*w0(659)
      w0(932)=127.0_prec*w0(9)
      w0(956)= - w0(932) + 46.0_prec*w0(365)
      w0(956)=w0(956)*w0(343)
      w0(1258)=90.0_prec*w0(9)
      w0(956)=w0(956) + w0(1258)
      w0(956)=w0(956)*w0(343)
      w0(956)=w0(956) - w0(534)
      w0(1264)=w0(995)*w0(749)
      w0(1264)=w0(1264) - w0(956)
      w0(1264)=w0(209)*w0(1264)
      w0(1242)=w0(1264) + w0(659) + w0(1242)
      w0(1242)=2.0_prec*w0(1242) - w0(727)
      w0(1242)=w0(1242)*w0(741)
      w0(1264)=61.0_prec*w0(343)
      w0(1408)= - 45.0_prec+ w0(1264)
      w0(1408)=w0(1408)*w0(343)
      w0(1408)= - 25.0_prec+ w0(1408)
      w0(1408)=w0(1408)*w0(343)
      w0(1408)=9.0_prec+ w0(1408)
      w0(1408)=w0(107)*w0(1408)
      w0(1431)= - 43.0_prec+ w0(980)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)=33.0_prec+ w0(1431)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)= - 3.0_prec+ w0(1431)
      w0(1431)=w0(50)*w0(1431)
      w0(1408)= - 36.0_prec*w0(1308) + w0(1408) + w0(1431)
      w0(1431)= - 256.0_prec+ w0(945)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)=129.0_prec+ w0(1431)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)= - 12.0_prec+ w0(1431)
      w0(1431)=w0(173)*w0(1431)
      w0(1408)=2.0_prec*w0(1408) + w0(1431)
      w0(1408)=w0(1408)*w0(998)
      w0(999)= - w0(999) - w0(1288)
      w0(999)=w0(999)*w0(532)
      w0(1288)= - 83.0_prec*w0(14) + 33.0_prec*w0(406)
      w0(1288)=w0(1288)*w0(343)
      w0(905)=w0(905) + w0(1288)
      w0(905)=w0(905)*w0(343)
      w0(905)=w0(905) + w0(794)
      w0(905)=w0(10)*w0(905)
      w0(905)=w0(684) + w0(905)
      w0(798)=w0(905)*w0(798)
      w0(905)=324.0_prec*w0(1033)
      w0(769)=8.0_prec*w0(1292) + w0(769)
      w0(769)=w0(769)*w0(393)
      w0(1033)=w0(1235) - 44.
      w0(1288)= - w0(1033)*w0(916)
      w0(1288)= - 5.0_prec+ w0(1288)
      w0(1288)=w0(340)*w0(1288)*w0(343)
      w0(1288)=w0(1288) + 2./3.0_prec*w0(755)
      w0(1288)=w0(1288)*w0(501)
      w0(765)= - w0(765) - w0(1255)
      w0(765)=w0(765)*w0(574)
      w0(931)= - w0(809)*w0(931)
      w0(653)=4./3.0_prec*w0(653)
      w0(1431)= - 316.0_prec*w0(14) - w0(657)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)=323.0_prec*w0(14) + w0(1431)
      w0(1431)= - w0(653) + 1./3.0_prec*w0(1431) + 12.0_prec*w0(812)
      w0(1431)=w0(306)*w0(1431)
      w0(1433)= - w0(1281) + w0(1043)
      w0(1433)=w0(1433)*w0(343)
      w0(1433)=w0(478) + w0(1433)
      w0(1433)=w0(1433)*w0(1284)
      w0(637)=w0(1242) + w0(798) - w0(905) - w0(1275) + w0(1431) + &
     & w0(827) + w0(718) + w0(931) + w0(765) + w0(1288) + w0(999) + &
     & w0(1408) + w0(769) + w0(1306) + w0(1433) + w0(715) - w0(637)
      w0(715)= - 42934.0_prec+ 26149.0_prec*w0(343)
      w0(715)=w0(715)*w0(343)
      w0(715)=w0(715) + 16785.
      w0(715)=w0(715)*XN
      w0(715)=w0(715) + 216.0_prec*w0(627) - 2800.0_prec*w0(609) - 30024.0_prec*w0(628)
      w0(715)=w0(715)*w0(532)
      w0(718)=145.0_prec*w0(343)
      w0(765)=w0(718) + 314.
      w0(765)=w0(765)*w0(343)
      w0(765)=w0(765) - 459.
      w0(765)=w0(765)*XN
      w0(765)=w0(765) + 105.0_prec*w0(627) - 1593.0_prec*w0(628)
      w0(765)=w0(765)*w0(1347)
      w0(769)= - 14925.0_prec+ 35809.0_prec*w0(343)
      w0(769)=w0(769)*w0(343)
      w0(769)=w0(769) - 76585.
      w0(769)=w0(769)*w0(343)
      w0(798)=w0(425) + 13.
      w0(798)=w0(798)*w0(343)
      w0(798)=w0(798) - 18.
      w0(827)=120.0_prec*w0(631)
      w0(798)=w0(798)*w0(827)
      w0(765)=w0(765) - w0(769) + w0(798) - 55701.
      w0(715)=w0(715) + 9.0_prec*w0(765)
      w0(715)=w0(715)*w0(334)
      w0(765)=w0(353) - 11.
      w0(765)=w0(765)*w0(343)
      w0(769)=w0(765) + 9.
      w0(798)=8.0_prec*XN
      w0(798)=w0(769)*w0(798)
      w0(798)=w0(798) - w0(1319)
      w0(798)= - w0(1331) + 44.0_prec*w0(798)
      w0(798)=w0(798)*w0(1342)
      w0(827)= - 6242.0_prec+ 5963.0_prec*w0(343)
      w0(827)=w0(827)*w0(343)
      w0(827)=w0(827) + 279.
      w0(827)=w0(827)*XN
      w0(827)=w0(827) - w0(968) - 1026.0_prec*w0(628)
      w0(827)=w0(827)*w0(532)
      w0(798)=w0(798) + w0(827)
      w0(827)=2221.0_prec+ 5855.0_prec*w0(343)
      w0(827)=w0(827)*w0(343)
      w0(827)=w0(827) - 11163.
      w0(827)=w0(827)*w0(343)
      w0(827)=w0(827) + 3087.
      w0(931)=96.0_prec*w0(1350)
      w0(999)= - 192.0_prec*w0(1362) + w0(827) + w0(931)
      w0(999)= - w0(798) + 9.0_prec*w0(999)
      w0(999)=w0(999)*w0(692)
      w0(1242)= - 82.0_prec*w0(666) + 159.0_prec*w0(203)
      w0(1242)=w0(1242)*w0(343)
      w0(1242)=w0(1242) - 71.0_prec*w0(203)
      w0(1242)=w0(1242)*w0(343)
      w0(1275)=6.0_prec*w0(203)
      w0(1242)=w0(1242) - w0(1275)
      w0(1242)= - w0(668) + 9.0_prec*w0(1242)
      w0(1242)=w0(1242)*w0(1353)
      w0(715)=w0(715) - w0(1242) + w0(999)
      w0(999)= - 1651.0_prec- 1018.0_prec*w0(343)
      w0(999)=w0(999)*w0(343)
      w0(999)=4721.0_prec+ w0(999)
      w0(999)=w0(999)*w0(343)
      w0(1242)=12.0_prec+ w0(1037)
      w0(1242)=w0(1242)*w0(343)
      w0(1242)= - 29.0_prec+ w0(1242)
      w0(1288)=54.0_prec*w0(766)
      w0(1242)=w0(1242)*w0(1288)
      w0(1306)=299.0_prec*w0(343)
      w0(1319)= - 223.0_prec+ w0(1306)
      w0(1319)=w0(1319)*w0(343)
      w0(1319)= - 76.0_prec+ w0(1319)
      w0(1319)=w0(1319)*w0(670)
      w0(1331)= - 16.0_prec+ w0(343)
      w0(1331)=w0(1331)*w0(343)
      w0(1331)=15.0_prec+ w0(1331)
      w0(1353)=264.0_prec*w0(675)
      w0(1331)=w0(1331)*w0(1353)
      w0(999)=w0(1331) + w0(1319) + w0(1242) - w0(843) - 2052.0_prec+ &
     & w0(999)
      w0(1242)=6.0_prec*w0(333)
      w0(999)=w0(999)*w0(1242)
      w0(1319)=100.0_prec*w0(582)
      w0(1331)=1791.0_prec*w0(581)
      w0(1362)=5692.0_prec*w0(580) - w0(1331)
      w0(1362)=w0(1362)*w0(343)
      w0(1362)= - 4009.0_prec*w0(580) + w0(1362)
      w0(1362)=w0(1362)*w0(343)
      w0(1408)=8.0_prec*w0(1426)
      w0(1426)= - w0(299)*w0(1408)
      w0(397)=w0(397) - 1.
      w0(397)=w0(397)*w0(343)
      w0(397)=w0(397) + 2.
      w0(722)=w0(397)*w0(722)
      w0(722)=w0(722) + w0(1426) + w0(999) - w0(1319) + 108.0_prec*w0(580) + &
     & w0(1362)
      w0(722)=w0(722)*w0(721)
      w0(999)=3311.0_prec*w0(9) + 136.0_prec*w0(365)
      w0(999)=w0(999)*w0(343)
      w0(999)= - 5310.0_prec*w0(9) + w0(999)
      w0(999)=w0(999)*w0(343)
      w0(1362)= - w0(1388)*w0(767)
      w0(999)= - 736.0_prec*w0(886) + w0(1362) + 1863.0_prec*w0(9) + w0(999)
      w0(999)=w0(314)*w0(999)
      w0(999)=w0(842) + w0(999)
      w0(1362)=w0(602) - 1064.
      w0(1362)=w0(1362)*w0(343)
      w0(1362)=w0(1362) + 999.
      w0(1362)=w0(1362)*w0(658)
      w0(1362)=w0(1362) - 135.0_prec*w0(627)
      w0(1362)=10420.0_prec*w0(609) + 63045.0_prec*w0(628) + 11.0_prec*w0(1362)
      w0(1362)=w0(1362)*w0(334)
      w0(1362)=w0(1362) - 31644.0_prec*w0(1386)
      w0(1426)=198.0_prec*w0(1329) - w0(1362)
      w0(1426)=w0(1426)*w0(1389)
      w0(1431)= - 8332.0_prec+ 2905.0_prec*w0(343)
      w0(1431)=w0(1431)*w0(597)
      w0(1431)=w0(1431) + 201.
      w0(1431)=w0(1431)*w0(316)
      w0(1433)=248./27.0_prec*w0(604)
      w0(1431)=w0(1431) + w0(1433)
      w0(1431)= - w0(1431)*w0(1392)
      w0(1435)= - 655.0_prec+ 1021.0_prec*w0(343)
      w0(1435)=w0(1435)*w0(916)
      w0(1435)= - 205.0_prec+ w0(1435)
      w0(1435)=w0(1435)*w0(343)
      w0(1435)=83.0_prec+ w0(1435)
      w0(1435)=w0(340)*w0(1435)
      w0(1435)=w0(1435) - 352./3.0_prec*w0(755)
      w0(1435)=w0(1435)*w0(1267)
      w0(1436)= - 6394.0_prec*w0(14) + 3143.0_prec*w0(406)
      w0(1436)=w0(1436)*w0(343)
      w0(1436)=2297.0_prec*w0(14) + w0(1436)
      w0(1437)=151.0_prec*w0(14) - 116.0_prec*w0(406)
      w0(1437)=XN*w0(1437)
      w0(1395)=w0(1437) - w0(1395)
      w0(1395)=w0(1395)*w0(655)
      w0(1395)=w0(1395) + 1./9.0_prec*w0(1436) + 106.0_prec*w0(812)
      w0(813)=w0(1395)*w0(813)
      w0(1395)= - 472.0_prec*w0(9) + 211.0_prec*w0(365)
      w0(1395)=w0(1395)*w0(819)
      w0(1395)=26./9.0_prec*w0(814) + w0(1203) + w0(1395)
      w0(1395)=w0(1395)*w0(574)
      w0(1436)=32.0_prec*w0(9)
      w0(1437)= - w0(1436) + 21.0_prec*w0(365)
      w0(1437)=w0(1437)*w0(343)
      w0(1438)=11.0_prec*w0(9)
      w0(1437)=w0(1438) + w0(1437)
      w0(1437)=w0(1)*w0(1437)
      w0(1395)=w0(1395) + w0(1437)
      w0(1395)=w0(1395)*w0(1401)
      w0(722)=w0(722) + w0(1395) + w0(813) + w0(1426) + w0(1435) + 4.0_prec*&
     & w0(999) + w0(1431) - w0(715)
      w0(813)=705.0_prec+ 994.0_prec*w0(343)
      w0(813)=w0(813)*w0(353)
      w0(813)= - 6071.0_prec+ w0(813)
      w0(813)=w0(813)*w0(343)
      w0(999)=w0(425) + 8.
      w0(999)=w0(999)*w0(343)
      w0(999)=w0(999) - 13.
      w0(1395)= - w0(999)*w0(1064)
      w0(1426)=361.0_prec*w0(343)
      w0(1431)=267.0_prec- w0(1426)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)=94.0_prec+ w0(1431)
      w0(1431)=w0(1431)*w0(670)
      w0(1435)=16.0_prec- w0(344)
      w0(1435)=w0(1435)*w0(343)
      w0(1435)= - 13.0_prec+ w0(1435)
      w0(1435)=w0(1435)*w0(675)
      w0(813)=396.0_prec*w0(1435) + w0(1431) + w0(1395) + w0(843) + 2673.0_prec+ &
     & w0(813)
      w0(813)=w0(813)*w0(1323)
      w0(1383)= - 2078.0_prec*w0(580) + w0(1383)
      w0(1383)=w0(1383)*w0(343)
      w0(1383)=w0(1394) + w0(1383)
      w0(1383)=w0(1383)*w0(343)
      w0(813)=w0(813) + w0(584) + w0(1423) + w0(1383)
      w0(813)=w0(813)*w0(1393)
      w0(1383)= - 370.0_prec+ 523.0_prec*w0(343)
      w0(1383)=w0(1383)*w0(819)
      w0(1383)= - 29.0_prec+ w0(1383)
      w0(1383)=w0(1383)*w0(343)
      w0(1383)=12.0_prec+ w0(1383)
      w0(1383)=w0(340)*w0(1383)
      w0(1383)=w0(1383) - 178./9.0_prec*w0(755)
      w0(1383)=z*w0(1383)
      w0(1394)=680.0_prec- 941.0_prec*w0(343)
      w0(1394)=w0(1394)*w0(916)
      w0(1394)=151.0_prec+ w0(1394)
      w0(1394)=w0(1394)*w0(343)
      w0(1394)= - 64.0_prec+ w0(1394)
      w0(1394)=w0(340)*w0(1394)
      w0(1383)=w0(1383) + w0(1394) + 290./3.0_prec*w0(755)
      w0(1394)=16.0_prec*w0(12)
      w0(1383)=w0(1394)*w0(1383)
      w0(1154)=w0(1154)*XN
      w0(1154)=w0(1154) + w0(907)
      w0(1154)=w0(1154)*XNF
      w0(1395)=533.0_prec*w0(14) - 295.0_prec*w0(406)
      w0(1395)=w0(1395)*w0(343)
      w0(1395)= - 139.0_prec*w0(14) + w0(1395)
      w0(1395)=10./9.0_prec*w0(1154) + 1./9.0_prec*w0(1395) - 11.0_prec*w0(812)
      w0(1395)=w0(306)*w0(1395)
      w0(813)=w0(813) + 32.0_prec*w0(1395) + w0(1383) - w0(1398)
      w0(813)=z*w0(813)
      w0(722)=2.0_prec*w0(722) + w0(813)
      w0(722)=z*w0(722)
      w0(813)= - 45838.0_prec+ 32239.0_prec*w0(343)
      w0(813)=w0(813)*w0(343)
      w0(813)=w0(813) + 13599.
      w0(813)=w0(813)*XN
      w0(1383)=2032.0_prec*w0(609)
      w0(1395)=108.0_prec*w0(627)
      w0(813)=w0(813) - 27324.0_prec*w0(628) - w0(1383) + w0(1395)
      w0(813)=w0(813)*w0(532)
      w0(1398)=w0(1421)*XN
      w0(1398)= - 22.0_prec*w0(1398) - 57.0_prec*w0(627) + 882.0_prec*w0(628)
      w0(1423)=96.0_prec*Cf
      w0(1398)=w0(1398)*w0(1423)
      w0(1431)=6185.0_prec+ 40331.0_prec*w0(343)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)=w0(1431) - 97123.
      w0(1431)=w0(1431)*w0(343)
      w0(1435)=w0(425) - 56.
      w0(1435)=w0(1435)*w0(343)
      w0(1435)=w0(1435) + 51.
      w0(1437)=48.0_prec*w0(631)
      w0(1435)=w0(1435)*w0(1437)
      w0(1398)=w0(1398) + w0(1431) + w0(1435) + 50607.
      w0(813)= - w0(813) + 9.0_prec*w0(1398)
      w0(813)=w0(813)*w0(334)
      w0(1398)=w0(980) + 20.
      w0(1398)=w0(1398)*w0(343)
      w0(1398)=w0(1398) - 33.
      w0(1431)=w0(1398)*w0(658)
      w0(1431)=w0(1431) + 39.0_prec*w0(628)
      w0(1431)=w0(1431)*w0(1347)
      w0(1435)=3985.0_prec+ 5171.0_prec*w0(343)
      w0(1435)=w0(1435)*w0(343)
      w0(1435)=w0(1435) - 12639.
      w0(1435)=w0(1435)*w0(343)
      w0(1435)=w0(1435) + 3483.
      w0(931)=w0(1431) - w0(1435) - w0(931)
      w0(798)=w0(798) + 9.0_prec*w0(931)
      w0(798)=w0(798)*w0(1420)
      w0(676)=w0(676)*zeta3
      w0(676)=w0(813) + w0(798) + 32.0_prec*w0(676)
      w0(798)=2117.0_prec+ w0(1105)
      w0(798)=w0(798)*w0(343)
      w0(798)= - 3452.0_prec+ w0(798)
      w0(798)=w0(798)*w0(343)
      w0(813)=w0(349) + 3.
      w0(813)=w0(813)*w0(343)
      w0(813)=w0(813) - 10.
      w0(931)= - w0(813)*w0(1379)
      w0(1105)=237.0_prec*w0(343)
      w0(1420)=191.0_prec- w0(1105)
      w0(1420)=w0(1420)*w0(343)
      w0(1420)=46.0_prec+ w0(1420)
      w0(1420)=w0(1420)*w0(670)
      w0(1431)=12.0_prec+ w0(425)
      w0(1431)=w0(1431)*w0(343)
      w0(1431)= - 17.0_prec+ w0(1431)
      w0(1437)=132.0_prec*w0(675)
      w0(1431)=w0(1431)*w0(1437)
      w0(798)=w0(1431) + w0(1420) + w0(931) + w0(843) + 1278.0_prec+ w0(798)
      w0(798)=w0(798)*w0(1242)
      w0(843)= - w0(352)*w0(374)
      w0(843)= - 1.0_prec+ w0(843)
      w0(843)=w0(843)*w0(1393)
      w0(843)=w0(843) + w0(1408)
      w0(843)=w0(299)*w0(843)
      w0(582)=140.0_prec*w0(582)
      w0(931)=891.0_prec*w0(581)
      w0(1242)= - 4430.0_prec*w0(580) + w0(931)
      w0(1242)=w0(1242)*w0(343)
      w0(1242)=3809.0_prec*w0(580) + w0(1242)
      w0(1242)=w0(1242)*w0(343)
      w0(798)=w0(798) + w0(582) - 270.0_prec*w0(580) + w0(1242) + w0(843)
      w0(798)=w0(798)*w0(1393)
      w0(843)= - 1507.0_prec*w0(9) - 365.0_prec*w0(365)
      w0(843)=w0(843)*w0(343)
      w0(843)=3006.0_prec*w0(9) + w0(843)
      w0(843)=w0(843)*w0(343)
      w0(1242)=w0(1388)*w0(1064)
      w0(843)=w0(1242) - 1134.0_prec*w0(9) + w0(843)
      w0(843)=w0(314)*w0(843)
      w0(1242)= - 355.0_prec*w0(751) + 544.0_prec*w0(310)
      w0(1242)=w0(1242)*w0(343)
      w0(1242)=w0(1242) - 189.0_prec*w0(310)
      w0(1388)=w0(1242) + w0(768)
      w0(1408)= - w0(300)*w0(566)
      w0(1408)=w0(1408) - w0(1388)
      w0(1408)=w0(22)*w0(1408)
      w0(1420)=265.0_prec*w0(750) + w0(754)
      w0(1420)=w0(1420)*w0(772)
      w0(843)=w0(1420) + w0(1408) - 54.0_prec*w0(841) + w0(843)
      w0(646)=w0(646)*w0(425)
      w0(391)= - w0(646) + 54.0_prec*w0(590) - 5.0_prec*w0(391)
      w0(391)=w0(8)*w0(391)
      w0(1408)= - 9134.0_prec+ 3977.0_prec*w0(343)
      w0(1408)=w0(1408)*w0(597)
      w0(1408)=w0(1408) + 191.
      w0(1408)=w0(1408)*w0(316)
      w0(1408)=w0(1408) + 124./27.0_prec*w0(604)
      w0(646)=w0(923) - w0(646)
      w0(646)=w0(1)*w0(646)
      w0(1335)= - w0(425)*w0(1335)
      w0(391)=w0(646) + w0(391) + w0(1335) + w0(1408)
      w0(391)=w0(391)*w0(1391)
      w0(646)=w0(435) - 3.
      w0(646)= - w0(646)*w0(558)
      w0(1335)=w0(425)*w0(879)
      w0(646)=w0(646) + w0(1335)
      w0(646)=w0(646)*w0(618)
      w0(1320)=w0(425)*w0(1320)
      w0(646)=w0(646) + w0(1320) + w0(1408)
      w0(646)=w0(646)*w0(1428)
      w0(1320)= - 101.0_prec*w0(365) + 128.0_prec*w0(9)
      w0(1335)=w0(1320)*w0(343)
      w0(1335)=w0(1335) - w0(859)
      w0(1335)=w0(1335)*w0(303)
      w0(858)=w0(1335) - w0(858)
      w0(752)= - XN*w0(752)
      w0(752)=w0(752) - w0(958)
      w0(752)=w0(752)*w0(951)
      w0(752)=w0(752) - w0(1242) + w0(858)
      w0(752)=w0(752)*w0(960)
      w0(951)=43.0_prec- w0(1295)
      w0(951)=w0(951)*w0(819)
      w0(951)=22.0_prec+ w0(951)
      w0(951)=w0(951)*w0(343)
      w0(951)= - 8.0_prec+ w0(951)
      w0(951)=w0(340)*w0(951)
      w0(951)=2.0_prec*w0(951) + 179./9.0_prec*w0(755)
      w0(951)=w0(12)*w0(951)
      w0(1242)=w0(1240) - 175.
      w0(1242)=w0(1242)*w0(343)
      w0(1242)=w0(1242) + 108.
      w0(1242)=w0(1242)*w0(530)
      w0(1242)=w0(1242) - w0(1380)
      w0(1242)=w0(1384) + 11.0_prec*w0(1242)
      w0(1335)=5791.0_prec*w0(609)
      w0(1242)=w0(1335) + 4.0_prec*w0(1242)
      w0(1242)=w0(1242)*w0(334)
      w0(1386)=17199.0_prec*w0(1386)
      w0(1242)=w0(1242) - w0(1386)
      w0(1329)= - 396.0_prec*w0(1329) + w0(1242)
      w0(1329)=w0(1329)*w0(1389)
      w0(1391)=2596.0_prec*w0(14) - 917.0_prec*w0(406)
      w0(1391)=w0(1391)*w0(343)
      w0(1391)= - 1355.0_prec*w0(14) + w0(1391)
      w0(1408)=XN*w0(495)
      w0(1420)=w0(2)*w0(404)
      w0(1408)=w0(1408) + w0(1420)
      w0(1408)=XNF*w0(1408)
      w0(1391)=40./9.0_prec*w0(1408) + 1./9.0_prec*w0(1391) - 36.0_prec*w0(812)
      w0(1391)=w0(1391)*w0(1417)
      w0(1408)=47.0_prec*w0(9) - 24.0_prec*w0(365)
      w0(1408)=w0(1408)*w0(343)
      w0(1420)=23.0_prec*w0(9)
      w0(1408)= - w0(1420) + w0(1408)
      w0(1408)=w0(8)*w0(1408)
      w0(1428)=w0(424)*w0(343)
      w0(1428)=w0(1428) - w0(1438)
      w0(1428)=w0(1428)*w0(343)
      w0(1431)= - w0(435) - w0(1428)
      w0(1431)=w0(1)*w0(1431)
      w0(1408)=w0(1408) + w0(1431)
      w0(1408)=w0(315)*w0(1408)
      w0(391)=w0(722) + 240.0_prec*w0(1430) + w0(798) + 64.0_prec*w0(1408) + &
     & w0(1391) + w0(391) + w0(752) + w0(1329) + w0(646) + 32.0_prec*w0(951)&
     &  + 16.0_prec*w0(843) - w0(676) + 160.0_prec*w0(1429)
      w0(391)=z*w0(391)
      w0(646)=108.0_prec*w0(586)
      w0(722)=3168.0_prec*w0(594)
      w0(752)=2367.0_prec- 728.0_prec*w0(343)
      w0(752)=w0(752)*w0(343)
      w0(752)= - 1990.0_prec+ w0(752)
      w0(752)=w0(752)*w0(343)
      w0(798)= - w0(1213)*w0(1390)
      w0(843)=157.0_prec*w0(343)
      w0(951)=153.0_prec- w0(843)
      w0(951)=w0(951)*w0(343)
      w0(951)=4.0_prec+ w0(951)
      w0(951)=w0(951)*w0(525)
      w0(752)=w0(722) + w0(951) + w0(798) + w0(646) + 351.0_prec+ w0(752)
      w0(752)=w0(333)*w0(752)
      w0(798)= - w0(584) + 54.0_prec*w0(580)
      w0(596)= - 98.0_prec*w0(580) - w0(596)
      w0(596)=w0(596)*w0(343)
      w0(596)=251.0_prec*w0(580) + w0(596)
      w0(596)=w0(596)*w0(343)
      w0(596)=w0(752) + w0(596) - w0(798)
      w0(596)=w0(10)*w0(596)
      w0(752)= - 287.0_prec+ 332.0_prec*w0(343)
      w0(752)=w0(752)*w0(819)
      w0(752)=4.0_prec+ w0(752)
      w0(752)=w0(752)*w0(343)
      w0(752)= - 9.0_prec+ w0(752)
      w0(752)=w0(340)*w0(752)
      w0(752)=w0(752) - 128./9.0_prec*w0(755)
      w0(752)=z*w0(752)
      w0(951)= - 71.0_prec+ 74.0_prec*w0(343)
      w0(951)=w0(951)*w0(343)
      w0(951)= - 50.0_prec+ w0(951)
      w0(951)=w0(951)*w0(343)
      w0(951)=47.0_prec+ w0(951)
      w0(951)=w0(340)*w0(951)
      w0(635)=w0(752) + w0(951) - w0(635)
      w0(635)=w0(12)*w0(635)
      w0(752)=154.0_prec*w0(14)
      w0(951)=w0(752) + 61.0_prec*w0(406)
      w0(951)=w0(951)*w0(343)
      w0(951)=w0(951) - 197.0_prec*w0(14)
      w0(650)= - w0(650) + 1./9.0_prec*w0(951)
      w0(650)=w0(650)*w0(306)
      w0(635)=w0(650) + w0(635)
      w0(635)=z*w0(635)
      w0(951)=454.0_prec- 499.0_prec*w0(343)
      w0(951)=w0(951)*w0(819)
      w0(951)=23.0_prec+ w0(951)
      w0(951)=w0(951)*w0(343)
      w0(951)= - 18.0_prec+ w0(951)
      w0(951)=w0(340)*w0(951)
      w0(951)=w0(951) + 82./9.0_prec*w0(755)
      w0(951)=w0(951)*w0(501)
      w0(1329)=316.0_prec*w0(343)
      w0(1391)=w0(1329) - 253.
      w0(1391)=w0(1391)*w0(819)
      w0(1391)=w0(1391) - 20.
      w0(1391)=w0(1391)*w0(343)
      w0(1391)=w0(1391) + 13.
      w0(1391)=w0(1391)*w0(340)
      w0(1391)=w0(1391) - 52./9.0_prec*w0(755)
      w0(1408)=z - 1.
      w0(1431)=w0(1408)*y
      w0(1391)= - w0(12)*w0(1391)*w0(1431)
      w0(635)=w0(1391) + w0(635) + w0(951) - w0(650)
      w0(635)=y*w0(635)
      w0(650)= - w0(393)*w0(1292)
      w0(951)=w0(314)*w0(886)
      w0(629)=w0(629) + 36.0_prec*w0(951) - 9.0_prec*w0(1280) + w0(650)
      w0(650)=14.0_prec*w0(9)
      w0(951)=23.0_prec*w0(365)
      w0(1391)=w0(650) - w0(951)
      w0(1391)=w0(1391)*w0(343)
      w0(1439)=w0(534) + w0(1391)
      w0(1439)=w0(303)*w0(1439)
      w0(962)= - w0(962)*w0(1437)
      w0(962)=w0(962) + w0(1439) + 23.0_prec*w0(963)
      w0(962)=w0(57)*w0(962)
      w0(963)= - 247.0_prec+ w0(818)
      w0(963)=w0(963)*w0(819)
      w0(963)= - 6.0_prec+ w0(963)
      w0(963)=w0(963)*w0(343)
      w0(963)=7.0_prec+ w0(963)
      w0(963)=w0(340)*w0(963)
      w0(963)=w0(963) - 37./9.0_prec*w0(755)
      w0(963)=w0(963)*w0(948)
      w0(1437)=208.0_prec*w0(14) + 55.0_prec*w0(406)
      w0(1437)=w0(1437)*w0(343)
      w0(1437)= - 239.0_prec*w0(14) + w0(1437)
      w0(653)=w0(653) + 1./3.0_prec*w0(1437) - w0(1301)
      w0(653)=w0(306)*w0(653)
      w0(1301)=w0(379)*w0(316)
      w0(1437)=120.0_prec*w0(1076)
      w0(1437)=w0(1301)*w0(1437)
      w0(1439)=w0(621)*w0(1401)
      w0(596)=w0(635) + w0(596) + w0(1439) + w0(653) + 8.0_prec*w0(962) + 3.0_prec*&
     & w0(629) + w0(963) + w0(1437)
      w0(629)=216.0_prec*w0(586)
      w0(635)=875.0_prec*w0(343)
      w0(653)= - 2367.0_prec- w0(635)
      w0(653)=w0(653)*w0(343)
      w0(653)=6239.0_prec+ w0(653)
      w0(653)=w0(653)*w0(343)
      w0(962)=w0(375)*w0(766)
      w0(963)=251.0_prec*w0(343)
      w0(1437)= - 180.0_prec+ w0(963)
      w0(1437)=w0(1437)*w0(343)
      w0(1437)= - 71.0_prec+ w0(1437)
      w0(1437)=w0(1437)*w0(525)
      w0(653)= - w0(1365) + w0(1437) + 1944.0_prec*w0(962) - w0(629) - 2997.&
     &  + w0(653)
      w0(653)=w0(333)*w0(653)
      w0(962)=386.0_prec*w0(580) - w0(949)
      w0(962)=w0(962)*w0(343)
      w0(962)= - 395.0_prec*w0(580) + w0(962)
      w0(962)=w0(962)*w0(343)
      w0(962)=w0(962) + w0(798)
      w0(653)=2.0_prec*w0(962) + w0(653)
      w0(653)=w0(653)*w0(1393)
      w0(962)=324.0_prec+ 1171.0_prec*w0(343)
      w0(962)=w0(962)*w0(343)
      w0(962)= - 3601.0_prec+ w0(962)
      w0(962)=w0(962)*w0(343)
      w0(1365)= - w0(883)*w0(1390)
      w0(1253)=7.0_prec- w0(1253)
      w0(1253)=w0(1253)*w0(456)
      w0(936)= - w0(867)*w0(936)
      w0(936)=w0(936) + 28.0_prec*w0(1253) + w0(1365) + w0(646) + 2106.0_prec+ &
     & w0(962)
      w0(936)=w0(333)*w0(936)
      w0(962)=117.0_prec*w0(581)
      w0(1253)= - 530.0_prec*w0(580) + w0(962)
      w0(1253)=w0(1253)*w0(343)
      w0(1253)=467.0_prec*w0(580) + w0(1253)
      w0(1253)=w0(1253)*w0(343)
      w0(798)=w0(936) + w0(1253) - w0(798)
      w0(798)=w0(798)*w0(1393)
      w0(936)=w0(1395) + w0(1383) + 12204.0_prec*w0(628)
      w0(1253)= - 40654.0_prec+ 31807.0_prec*w0(343)
      w0(1253)=w0(1253)*w0(343)
      w0(1253)=w0(1253) + 8847.
      w0(1253)=w0(1253)*XN
      w0(1253)=w0(1253) - w0(936)
      w0(1253)=w0(1253)*w0(532)
      w0(1365)=w0(1403)*w0(1423)
      w0(1383)= - 24031.0_prec+ 46883.0_prec*w0(343)
      w0(1383)=w0(1383)*w0(343)
      w0(1383)=w0(1383) - 40699.
      w0(1383)=w0(1383)*w0(343)
      w0(1365)=w0(1383) - 48.0_prec*w0(1407) - w0(1365) + 17847.
      w0(1253)= - w0(1253) + 9.0_prec*w0(1365)
      w0(1253)=w0(1253)*w0(334)
      w0(1365)=w0(1416) - 268.
      w0(1365)=w0(1365)*w0(343)
      w0(1365)=w0(1365) + 189.
      w0(1365)=w0(1365)*w0(658)
      w0(1365)=w0(1365) - w0(1380)
      w0(1365)=w0(1384) + 11.0_prec*w0(1365)
      w0(1365)=w0(1335) + 2.0_prec*w0(1365)
      w0(1365)=w0(1365)*w0(334)
      w0(1365)=w0(1365) - w0(1386)
      w0(1365)=w0(1365)*w0(1389)
      w0(1253)=w0(1365) - w0(1253)
      w0(1365)= - 631.0_prec+ 802.0_prec*w0(343)
      w0(1365)=w0(1365)*w0(819)
      w0(1365)= - 30.0_prec+ w0(1365)
      w0(1365)=w0(1365)*w0(343)
      w0(1365)=11.0_prec+ w0(1365)
      w0(1365)=w0(340)*w0(1365)
      w0(1365)=w0(1365) - 232./9.0_prec*w0(755)
      w0(1365)=z*w0(1365)
      w0(1383)=151.0_prec*w0(343)
      w0(1395)=102.0_prec- w0(1383)
      w0(1395)=w0(1395)*w0(343)
      w0(1395)=63.0_prec+ w0(1395)
      w0(1395)=w0(1395)*w0(343)
      w0(1395)= - 14.0_prec+ w0(1395)
      w0(1395)=w0(340)*w0(1395)
      w0(1365)=w0(1365) + w0(1395) + 54.0_prec*w0(755)
      w0(1365)=w0(1394)*w0(1365)
      w0(1395)=619.0_prec*w0(14) - 260.0_prec*w0(406)
      w0(1395)=w0(1395)*w0(343)
      w0(1395)= - 278.0_prec*w0(14) + w0(1395)
      w0(1395)=w0(1415) + 1./9.0_prec*w0(1395) - 9.0_prec*w0(812)
      w0(1395)=w0(1395)*w0(1417)
      w0(798)=w0(798) + w0(1395) + w0(1365) + w0(1253)
      w0(798)=z*w0(798)
      w0(1365)= - 7958.0_prec+ 6275.0_prec*w0(343)
      w0(1365)=w0(1365)*w0(343)
      w0(1365)=w0(1365) + 1683.
      w0(1395)=5.0_prec*XN
      w0(1365)=w0(1365)*w0(1395)
      w0(936)=w0(1365) - w0(936)
      w0(936)=w0(936)*w0(532)
      w0(1365)=w0(349) + 2.
      w0(1365)=w0(1365)*w0(343)
      w0(1365)=w0(1365) - 9.
      w0(1403)=w0(1365)*XN
      w0(1403)= - 16.0_prec*w0(1403) - 39.0_prec*w0(627) + 630.0_prec*w0(628)
      w0(1347)=w0(1403)*w0(1347)
      w0(1403)= - 23599.0_prec+ 47603.0_prec*w0(343)
      w0(1403)=w0(1403)*w0(343)
      w0(1403)=w0(1403) - 43723.
      w0(1403)=w0(1403)*w0(343)
      w0(1377)=w0(1377)*w0(1398)
      w0(1347)=w0(1403) + w0(1347) - w0(1377) + 19719.
      w0(936)= - w0(936) + 9.0_prec*w0(1347)
      w0(936)=w0(936)*w0(334)
      w0(1347)=133.0_prec*w0(343)
      w0(1377)=w0(1347) - 376.
      w0(1377)=w0(1377)*w0(343)
      w0(1377)=w0(1377) + 243.
      w0(1377)=w0(1377)*w0(658)
      w0(1377)=w0(1377) - w0(1380)
      w0(1377)=w0(1384) + 11.0_prec*w0(1377)
      w0(1335)=w0(1335) + 2.0_prec*w0(1377)
      w0(1335)=w0(1335)*w0(334)
      w0(1335)=w0(1335) - w0(1386)
      w0(1335)=w0(1335)*w0(1389)
      w0(936)=w0(1335) - w0(936)
      w0(839)= - w0(561)*w0(839)
      w0(839)=w0(1280) + w0(839)
      w0(1280)=20.0_prec*XNF
      w0(1335)=w0(348)*w0(1280)
      w0(1377)=w0(1335)*w0(1409)
      w0(1380)=w0(344) + 8.
      w0(1380)=w0(1380)*w0(343)
      w0(1384)= - 7.0_prec+ w0(1380)
      w0(1384)=w0(1384)*w0(343)
      w0(1384)= - 4.0_prec+ w0(1384)
      w0(1384)=w0(340)*w0(1384)
      w0(1384)=3.0_prec*w0(1384) - w0(1377)
      w0(1384)=w0(1384)*w0(1394)
      w0(1386)= - 1844.0_prec*w0(14) + 355.0_prec*w0(406)
      w0(1386)=w0(1386)*w0(343)
      w0(1386)=1273.0_prec*w0(14) + w0(1386)
      w0(1004)=w0(797) - w0(1004)
      w0(1004)=XN*w0(1004)
      w0(1004)=w0(1004) - w0(1351)
      w0(1004)=w0(1004)*w0(655)
      w0(1004)=w0(1004) + 1./9.0_prec*w0(1386) + 24.0_prec*w0(812)
      w0(1004)=w0(1004)*w0(1434)
      w0(1386)= - w0(1248) + w0(1354)
      w0(1386)=w0(1386)*w0(343)
      w0(1386)=w0(424) + w0(1386)
      w0(1386)=w0(1386)*w0(574)
      w0(1394)=w0(1)*w0(1399)
      w0(1386)=w0(1386) + w0(1394)
      w0(1386)=w0(1386)*w0(1274)
      w0(1394)= - 864.0_prec*w0(1076)
      w0(1301)=w0(1301)*w0(1394)
      w0(653)=w0(798) + w0(653) + w0(1386) + w0(1004) + w0(1384) + 216.&
     & *w0(839) + w0(1301) - w0(936)
      w0(653)=z*w0(653)
      w0(596)=w0(653) + 8.0_prec*w0(596)
      w0(596)=y*w0(596)
      w0(391)=w0(596) + 8.0_prec*w0(637) + w0(391)
      w0(391)=y*w0(391)
      w0(391)=w0(391) + 8.0_prec*w0(579) + w0(570)
      w0(391)=y*w0(391)
      w0(570)=44.0_prec*w0(343)
      w0(579)=85.0_prec- w0(570)
      w0(579)=w0(579)*w0(343)
      w0(579)= - 39.0_prec+ w0(579)
      w0(579)=w0(579)*w0(343)
      w0(579)= - 2.0_prec+ w0(579)
      w0(579)=w0(579)*w0(503)
      w0(596)=39.0_prec- w0(343)
      w0(596)=w0(596)*w0(425)
      w0(596)= - 219.0_prec+ w0(596)
      w0(596)=w0(596)*w0(343)
      w0(596)=29.0_prec+ w0(596)
      w0(596)=w0(50)*w0(596)
      w0(637)=43.0_prec- w0(707)
      w0(637)=w0(637)*w0(353)
      w0(637)= - 27.0_prec+ w0(637)
      w0(637)=w0(637)*w0(343)
      w0(637)= - 3.0_prec+ w0(637)
      w0(637)=w0(637)*w0(1072)
      w0(579)=w0(637) + 120.0_prec*w0(1308) + w0(579) + w0(596)
      w0(579)=w0(579)*w0(1068)
      w0(596)=8.0_prec*w0(1316)
      w0(637)=w0(596) + 319.0_prec*w0(750) - w0(803)
      w0(637)=w0(637)*w0(772)
      w0(653)=8.0_prec*w0(802)
      w0(750)=24.0_prec*w0(9)
      w0(798)=w0(750) + w0(365)
      w0(798)=w0(798)*w0(343)
      w0(450)= - w0(450) + w0(798)
      w0(450)=w0(450)*w0(799)
      w0(450)=w0(450) + w0(653)
      w0(798)=54.0_prec*Cf
      w0(450)=w0(450)*w0(798)
      w0(803)= - 785.0_prec*w0(751) + 1838.0_prec*w0(310)
      w0(803)=w0(803)*w0(343)
      w0(803)=w0(803) - 1053.0_prec*w0(310)
      w0(839)=w0(803) - w0(1023)
      w0(1004)=w0(751) + w0(310)
      w0(1004)=w0(1004)*w0(343)
      w0(1004)=w0(1004) - w0(1036)
      w0(1023)=w0(1004)*w0(766)
      w0(1036)= - w0(300)*w0(462)
      w0(1036)= - 810.0_prec*w0(1023) + w0(1036) - w0(839)
      w0(1036)=w0(1036)*w0(393)
      w0(1301)=w0(1283) - w0(1043)
      w0(1301)=w0(1301)*w0(343)
      w0(1301)=w0(1301) - w0(1281)
      w0(1316)=8.0_prec*w0(195)
      w0(1301)=w0(1301)*w0(1316)
      w0(1316)= - 6124.0_prec*w0(9) + 1669.0_prec*w0(365)
      w0(1316)=w0(1316)*w0(343)
      w0(1316)=7344.0_prec*w0(9) + w0(1316)
      w0(1316)=w0(1316)*w0(343)
      w0(1316)= - 2889.0_prec*w0(9) + w0(1316)
      w0(1316)=w0(314)*w0(1316)
      w0(1384)=436.0_prec- 141.0_prec*w0(343)
      w0(1384)=w0(1384)*w0(343)
      w0(1384)= - 367.0_prec+ w0(1384)
      w0(1384)=w0(1384)*w0(343)
      w0(1384)=72.0_prec+ w0(1384)
      w0(851)=w0(1384)*w0(851)
      w0(450)=w0(637) + w0(579) + w0(1036) + w0(450) + w0(851) + &
     & w0(1301) - 162.0_prec*w0(841) + w0(1316) - w0(1271)
      w0(579)= - w0(365) + 238.0_prec*w0(9)
      w0(579)=w0(579)*w0(343)
      w0(579)=w0(579) - 285.0_prec*w0(9)
      w0(579)=w0(579)*w0(343)
      w0(637)=48.0_prec*w0(9)
      w0(579)=w0(579) + w0(637)
      w0(851)= - 120.0_prec*w0(967) - w0(579)
      w0(851)=w0(851)*w0(1068)
      w0(1036)=128.0_prec*w0(343)
      w0(1271)=w0(1036) - 351.
      w0(1271)=w0(1271)*w0(343)
      w0(1271)=w0(1271) + 304.
      w0(1271)=w0(1271)*w0(343)
      w0(1271)=w0(1271) - 81.
      w0(1316)=w0(210)*w0(1271)
      w0(1316)=w0(1316) - w0(737)
      w0(1316)=w0(10)*w0(1316)
      w0(1384)=w0(384)*w0(561)
      w0(1386)= - w0(209)*w0(1384)
      w0(727)=w0(727) + w0(1316) + 352.0_prec*w0(977) + w0(851) + w0(1386) - &
     & w0(659)
      w0(727)=w0(727)*w0(1251)
      w0(851)=34.0_prec*w0(343)
      w0(977)=w0(851) - 91.
      w0(977)=w0(977)*w0(343)
      w0(977)=w0(977) + 57.
      w0(1316)=w0(977)*XN
      w0(1386)=30.0_prec*w0(628)
      w0(1316)=w0(1316) - w0(1386)
      w0(1394)=8.0_prec*Cf
      w0(1316)=w0(1316)*w0(1394)
      w0(1394)=w0(398)*Cj1
      w0(1403)=w0(1394)*w0(530)
      w0(1407)= - 201.0_prec+ 62.0_prec*w0(343)
      w0(1407)=w0(1407)*w0(343)
      w0(1407)=w0(1407) + 234.
      w0(1407)=w0(1407)*w0(343)
      w0(1407)=w0(1407) - 95.
      w0(1316)= - w0(1316) - w0(1403) + 3.0_prec*w0(1407)
      w0(1403)=w0(980) - 24.
      w0(1403)=w0(1403)*w0(343)
      w0(1403)=w0(1403) + 11.
      w0(1409)=w0(1403)*XN
      w0(873)=w0(1409) - w0(873)
      w0(873)=w0(873)*w0(772)
      w0(698)=w0(1326) - w0(698)
      w0(698)=w0(698)*w0(823)
      w0(698)= - w0(873) + w0(698) + 3.0_prec*w0(1316)
      w0(692)=18.0_prec*w0(692)
      w0(692)=w0(698)*w0(692)
      w0(698)=w0(487) - 26.
      w0(698)=w0(698)*w0(343)
      w0(698)=w0(698) + 7.
      w0(873)=6.0_prec*XN
      w0(698)=w0(698)*w0(873)
      w0(698)=w0(698) - 29.0_prec*w0(627) + 468.0_prec*w0(628)
      w0(698)=w0(698)*w0(630)
      w0(1316)=347.0_prec*w0(343)
      w0(1326)=w0(1316) - 973.
      w0(1326)=w0(1326)*w0(343)
      w0(1326)=w0(1326) + 901.
      w0(1326)=w0(1326)*w0(343)
      w0(698)=w0(698) - w0(1326) + 275.0_prec+ 29.0_prec*w0(632)
      w0(698)=w0(698)*w0(864)
      w0(864)= - 668.0_prec*w0(666) + 1357.0_prec*w0(203)
      w0(864)=w0(864)*w0(343)
      w0(864)=w0(864) - 736.0_prec*w0(203)
      w0(864)=w0(864)*w0(343)
      w0(864)=w0(864) + w0(669)
      w0(671)=w0(671) + 3.0_prec*w0(864)
      w0(671)=w0(671)*w0(865)
      w0(648)=w0(692) + w0(648) + w0(671) + w0(698)
      w0(671)=1139.0_prec*w0(343)
      w0(692)=w0(671) - 2444.
      w0(692)=w0(692)*w0(916)
      w0(692)=w0(692) + 435.
      w0(692)=w0(692)*w0(316)
      w0(692)=w0(692) - 12.0_prec*w0(1243) + 28./3.0_prec*w0(604)
      w0(698)= - 297.0_prec*w0(590) + w0(871)
      w0(698)=w0(698)*w0(574)
      w0(864)= - 33.0_prec*w0(662) + w0(619)
      w0(864)=w0(1)*w0(864)
      w0(698)=w0(864) - 12.0_prec*w0(1246) + w0(698) + w0(1268) + w0(692)
      w0(698)=w0(698)*w0(624)
      w0(864)=32.0_prec*w0(887)
      w0(865)=979.0_prec- 404.0_prec*w0(343)
      w0(865)=w0(865)*w0(343)
      w0(865)= - 716.0_prec+ w0(865)
      w0(865)=w0(865)*w0(343)
      w0(1268)=w0(539)*w0(1047)
      w0(865)=w0(1173) - w0(864) + w0(1268) + 12.0_prec*w0(586) + 141.0_prec+ &
     & w0(865)
      w0(865)=w0(865)*w0(919)
      w0(1268)= - w0(584) + 6.0_prec*w0(580)
      w0(1326)=759.0_prec*w0(581)
      w0(1409)= - 2702.0_prec*w0(580) + w0(1326)
      w0(1409)=w0(1409)*w0(343)
      w0(1409)=1949.0_prec*w0(580) + w0(1409)
      w0(1409)=w0(1409)*w0(343)
      w0(1415)=52.0_prec*w0(343)
      w0(1423)=73.0_prec- w0(1415)
      w0(1423)=w0(1423)*w0(343)
      w0(1423)= - 14.0_prec+ w0(1423)
      w0(1423)=w0(1423)*w0(343)
      w0(1423)= - 7.0_prec+ w0(1423)
      w0(1423)=w0(209)*w0(1423)*w0(948)
      w0(1409)=w0(1423) + w0(1409) - w0(1268)
      w0(1423)=4.0_prec*w0(943)
      w0(1437)=w0(307)*w0(1077)
      w0(1437)=w0(1423) + w0(1437)
      w0(1439)=w0(980) - 16.
      w0(1440)=w0(1439)*w0(343)
      w0(1441)=w0(1440) + 3.
      w0(1437)=w0(1441)*w0(1437)
      w0(1442)=w0(578) - 6.
      w0(1442)=w0(1442)*w0(343)
      w0(1442)=w0(1442) - 5.
      w0(1442)= - w0(1442)*w0(577)
      w0(1443)=43.0_prec- w0(425)
      w0(1443)=w0(1443)*w0(343)
      w0(1443)= - 42.0_prec+ w0(1443)
      w0(1443)=w0(1443)*w0(343)
      w0(1443)=4.0_prec+ w0(1443)
      w0(1443)=w0(1443)*w0(642)
      w0(865)=w0(1443) + w0(1442) + w0(865) + 3.0_prec*w0(1409) + w0(1437)
      w0(865)=w0(10)*w0(865)
      w0(1409)=w0(379)*w0(530)*w0(805)
      w0(1437)=12.0_prec*XN
      w0(1442)= - w0(1437)*w0(807)
      w0(596)= - w0(596) + w0(1442) - w0(1330) + w0(1409)
      w0(596)=w0(596)*w0(779)
      w0(1330)=XN*w0(1004)
      w0(1330)= - 15.0_prec*w0(1330) - 14.0_prec*w0(958)
      w0(798)=w0(1330)*w0(798)
      w0(1330)=17.0_prec*w0(365)
      w0(1409)=10.0_prec*w0(9)
      w0(1442)=w0(1409) + w0(1330)
      w0(1442)=w0(1442)*w0(343)
      w0(1442)= - w0(859) + w0(1442)
      w0(1442)=w0(303)*w0(1442)
      w0(857)=w0(857)*w0(772)
      w0(798)=w0(857) + w0(798) + w0(1442) - w0(839)
      w0(857)=w0(1240) - 94.
      w0(857)=w0(857)*w0(343)
      w0(857)=w0(857) + 27.0_prec+ 972.0_prec*w0(735)
      w0(857)=w0(857)*w0(22)
      w0(845)=w0(857) - w0(845)
      w0(845)=w0(845)*w0(204)
      w0(798)=w0(855) - 12.0_prec*w0(1231) + 2.0_prec*w0(798) + w0(845)
      w0(798)=w0(798)*w0(519)
      w0(855)=w0(422) - 7.
      w0(857)=w0(855)*w0(343)
      w0(857)=w0(857) + 1.
      w0(1442)=w0(857)*w0(820)
      w0(1443)=w0(1442) + 236.0_prec*w0(609)
      w0(1444)=233.0_prec*w0(343)
      w0(1445)=w0(1444) - 656.
      w0(1446)=w0(1445)*w0(343)
      w0(1446)=w0(1446) + 423.
      w0(1447)=w0(1446)*XN
      w0(1448)= - 1584.0_prec*w0(863) + w0(1443) - w0(1447)
      w0(1449)=w0(1448)*w0(895)
      w0(1446)= - w0(1446)*w0(897)
      w0(1442)=w0(44)*w0(1442)
      w0(1450)=XNF*w0(614)
      w0(1442)=236.0_prec*w0(1450) + w0(1446) + w0(1442)
      w0(1442)=w0(8)*w0(1442)
      w0(1446)=w0(44)*w0(708)
      w0(1442)=w0(1442) - 1584.0_prec*w0(1446) + w0(1449)
      w0(898)=w0(1442)*w0(898)
      w0(1442)=w0(857)*w0(995)
      w0(1442)= - w0(1447) + w0(1442) + 140.0_prec*w0(609)
      w0(1446)=w0(8)*w0(1442)
      w0(863)= - 1056.0_prec*w0(863) + w0(1442)
      w0(863)=w0(1)*w0(863)
      w0(708)=w0(863) + w0(1446) - 1056.0_prec*w0(708)
      w0(708)=w0(309)*w0(708)*w0(741)
      w0(863)=w0(437) - 33.
      w0(863)=w0(863)*w0(558)
      w0(863)=w0(863) - w0(880)
      w0(863)=w0(863)*w0(618)
      w0(601)=w0(863) - w0(601) + w0(692)
      w0(601)=w0(601)*w0(574)
      w0(692)=w0(707) - 61.
      w0(692)=w0(692)*w0(343)
      w0(692)=w0(692) + 26.
      w0(692)=w0(692)*w0(343)
      w0(863)=w0(980) - 12.
      w0(863)=w0(863)*w0(343)
      w0(863)=w0(863) - 1.
      w0(1442)=6.0_prec*w0(766)
      w0(1446)=w0(863)*w0(1442)
      w0(692)=w0(692) - w0(888) - w0(1446) + 7.
      w0(692)=w0(692)*w0(317)
      w0(692)=w0(692) + w0(889)
      w0(692)=36.0_prec*w0(692)
      w0(1446)=w0(45)*w0(692)
      w0(1447)=16.0_prec*w0(14)
      w0(1449)=w0(1447) - w0(1006)
      w0(1449)=w0(1449)*w0(425)
      w0(1449)= - 32.0_prec*w0(14) + w0(1449)
      w0(1449)=w0(1449)*w0(343)
      w0(1449)=w0(1449) - w0(794)
      w0(1449)=w0(10)*w0(1449)
      w0(1449)= - w0(684) + w0(1449)
      w0(1449)=w0(1449)*w0(894)
      w0(1450)=w0(422) - 11.
      w0(1450)=w0(1450)*w0(343)
      w0(1451)= - 4.0_prec- w0(1450)
      w0(1451)=w0(1451)*w0(343)
      w0(1451)= - 1.0_prec+ w0(1451)
      w0(1451)=w0(201)*w0(1451)*w0(589)
      w0(1261)=w0(1451) - w0(1261) + w0(825)
      w0(1261)=w0(1261)*w0(918)
      w0(1448)=w0(1448)*w0(308)
      w0(921)=w0(1448) - w0(921)
      w0(1448)=w0(921)*w0(922)
      w0(1451)=721.0_prec*w0(14) - 233.0_prec*w0(406)
      w0(1451)=w0(1451)*w0(343)
      w0(1451)= - 479.0_prec*w0(14) + w0(1451)
      w0(1452)=14.0_prec*w0(14)
      w0(1453)=13.0_prec*w0(406)
      w0(1454)=w0(1452) - w0(1453)
      w0(1454)=XN*w0(1454)
      w0(1454)=w0(1454) - w0(907)
      w0(1454)=w0(1454)*w0(655)
      w0(1451)=w0(1454) + 1./9.0_prec*w0(1451) - w0(812)
      w0(1451)=w0(1451)*w0(908)
      w0(1454)=98.0_prec*w0(343)
      w0(1455)=w0(1454) - 83.
      w0(1455)=w0(1455)*w0(916)
      w0(1455)=w0(1455) - 22.
      w0(1456)=w0(1455)*w0(343)
      w0(1456)=w0(1456) + 17.
      w0(1457)= - w0(340)*w0(1456)
      w0(1457)=w0(1457) + 32./3.0_prec*w0(755)
      w0(1457)=w0(12)*w0(1457)
      w0(1458)=w0(343) + 23.
      w0(1459)=w0(1458)*w0(916)
      w0(1460)=4./3.0_prec*w0(603)
      w0(1459)= - w0(1460) + w0(1459) - 8.
      w0(1461)=w0(1459)*w0(330)
      w0(1462)=w0(1267)*w0(1461)
      w0(1463)=20./9.0_prec*w0(1154)
      w0(1464)=3154.0_prec*w0(14) - 1589.0_prec*w0(406)
      w0(1464)=w0(1464)*w0(343)
      w0(1464)= - 1259.0_prec*w0(14) + w0(1464)
      w0(1464)=w0(1463) + 1./9.0_prec*w0(1464) - 34.0_prec*w0(812)
      w0(1464)=w0(306)*w0(1464)
      w0(1465)=49.0_prec*w0(9)
      w0(1466)=22.0_prec*w0(365)
      w0(1467)=w0(1465) - w0(1466)
      w0(1467)=w0(1467)*w0(343)
      w0(1467)= - w0(859) + w0(1467)
      w0(1467)=w0(1467)*w0(574)
      w0(1468)=w0(536) + w0(365)
      w0(1468)=w0(1468)*w0(343)
      w0(1468)= - w0(534) + w0(1468)
      w0(1468)=w0(1)*w0(1468)
      w0(1467)=w0(1467) + w0(1468)
      w0(1467)=w0(1467)*w0(917)
      w0(1259)=w0(191)*w0(1259)
      w0(450)=w0(708) + w0(1448) + 8.0_prec*w0(1259) + w0(1261) + w0(898) + &
     & w0(727) + w0(1449) + w0(865) + w0(1446) + w0(1467) + w0(1464) + &
     & w0(698) + w0(798) + w0(596) + w0(601) + w0(1462) + w0(1457) + &
     & w0(1451) + 2.0_prec*w0(450) - w0(648)
      w0(596)= - w0(959) + 46.0_prec*w0(310)
      w0(596)=w0(596)*w0(343)
      w0(596)=w0(596) - 27.0_prec*w0(310)
      w0(601)=w0(1371) + w0(751)
      w0(601)=w0(601)*w0(343)
      w0(601)=w0(601) - w0(1312)
      w0(698)=w0(601)*w0(767)
      w0(698)=w0(698) - w0(1311) + 40.0_prec*w0(596) + w0(1313)
      w0(698)=w0(698)*w0(393)
      w0(708)= - 117.0_prec+ w0(1131)
      w0(708)=w0(708)*w0(343)
      w0(708)=2.0_prec+ w0(708)
      w0(708)=w0(708)*w0(343)
      w0(708)=6.0_prec+ w0(708)
      w0(708)=w0(708)*w0(503)
      w0(727)=83.0_prec*w0(343)
      w0(751)= - 251.0_prec+ w0(727)
      w0(751)=w0(751)*w0(343)
      w0(751)=201.0_prec+ w0(751)
      w0(751)=w0(751)*w0(343)
      w0(751)= - 33.0_prec+ w0(751)
      w0(751)=w0(50)*w0(751)
      w0(798)= - 397.0_prec+ 250.0_prec*w0(343)
      w0(798)=w0(798)*w0(343)
      w0(798)=150.0_prec+ w0(798)
      w0(798)=w0(798)*w0(343)
      w0(798)= - 3.0_prec+ w0(798)
      w0(798)=w0(173)*w0(798)
      w0(708)=w0(798) - w0(996) + w0(708) + w0(751)
      w0(708)=w0(209)*w0(708)
      w0(751)=205.0_prec*w0(343)
      w0(798)= - 412.0_prec+ w0(751)
      w0(798)=w0(798)*w0(343)
      w0(798)=207.0_prec+ w0(798)
      w0(798)=XN*w0(798)
      w0(627)=873.0_prec*w0(628) + w0(798) - 60.0_prec*w0(627)
      w0(627)=w0(627)*w0(630)
      w0(798)=752.0_prec- w0(1105)
      w0(798)=w0(798)*w0(343)
      w0(798)= - 953.0_prec+ w0(798)
      w0(798)=w0(798)*w0(343)
      w0(798)=438.0_prec+ w0(798)
      w0(865)=w0(977)*w0(631)
      w0(627)=w0(1300) + w0(627) + 2.0_prec*w0(798) + w0(865)
      w0(627)=w0(627)*w0(1302)
      w0(798)=359.0_prec*w0(9) - 413.0_prec*w0(365)
      w0(798)=w0(798)*w0(343)
      w0(865)=54.0_prec*w0(9)
      w0(798)=w0(865) + w0(798)
      w0(798)=w0(798)*w0(1328)
      w0(743)= - w0(754) + w0(798) + w0(743)
      w0(743)=w0(743)*w0(532)
      w0(798)=2.0_prec*w0(802)
      w0(898)= - w0(1420) - w0(965)
      w0(898)=w0(898)*w0(343)
      w0(898)=w0(1080) + w0(898)
      w0(898)=w0(898)*w0(799)
      w0(898)=w0(898) - w0(798)
      w0(898)=w0(898)*w0(820)
      w0(959)=10312.0_prec*w0(9) + 335.0_prec*w0(365)
      w0(959)=w0(959)*w0(343)
      w0(959)= - 18450.0_prec*w0(9) + w0(959)
      w0(959)=w0(959)*w0(343)
      w0(959)=7803.0_prec*w0(9) + w0(959)
      w0(959)=w0(314)*w0(959)
      w0(965)=84.0_prec*w0(343)
      w0(996)= - 229.0_prec+ w0(965)
      w0(996)=w0(996)*w0(343)
      w0(996)=154.0_prec+ w0(996)
      w0(996)=w0(996)*w0(343)
      w0(996)= - 9.0_prec+ w0(996)
      w0(996)=w0(996)*w0(805)
      w0(1043)=w0(399)*w0(1043)
      w0(1043)=w0(1283) + w0(1043)
      w0(1043)=w0(1043)*w0(1284)
      w0(1080)= - 688.0_prec+ w0(1212)
      w0(1080)=w0(1080)*w0(343)
      w0(1080)=547.0_prec+ w0(1080)
      w0(1080)=w0(1080)*w0(343)
      w0(1080)= - 108.0_prec+ w0(1080)
      w0(1080)=w0(1080)*w0(748)
      w0(627)=w0(627) + w0(743) + w0(708) + w0(698) + w0(898) + &
     & w0(1080) + w0(1043) + 432.0_prec*w0(841) + w0(959) + w0(996)
      w0(698)=7.0_prec*w0(958)
      w0(601)=w0(601)*w0(873)
      w0(601)=w0(601) + w0(698)
      w0(601)=Cf*w0(601)
      w0(708)= - w0(1420) + 20.0_prec*w0(365)
      w0(708)=w0(708)*w0(343)
      w0(708)=w0(505) + w0(708)
      w0(708)=w0(708)*w0(1252)
      w0(743)= - w0(753) - w0(854)
      w0(743)=XNF*w0(743)
      w0(596)=w0(743) + 27.0_prec*w0(601) - 54.0_prec*w0(645) + 20.0_prec*w0(596) + &
     & w0(708)
      w0(601)=74.0_prec- w0(944)
      w0(601)=w0(601)*w0(343)
      w0(601)= - 324.0_prec*w0(735) - 27.0_prec+ w0(601)
      w0(601)=w0(22)*w0(601)
      w0(601)=w0(601) + w0(761)
      w0(601)=w0(204)*w0(601)
      w0(708)=Ca*w0(853)
      w0(596)=264.0_prec*w0(708) + 2.0_prec*w0(596) + w0(601)
      w0(596)=w0(57)*w0(596)
      w0(601)= - 23016.0_prec+ 5393.0_prec*w0(343)
      w0(601)=w0(601)*w0(343)
      w0(601)=26209.0_prec+ w0(601)
      w0(601)=w0(601)*w0(343)
      w0(708)=38.0_prec- w0(526)
      w0(708)=w0(708)*w0(343)
      w0(708)= - 29.0_prec+ w0(708)
      w0(708)=w0(708)*w0(767)
      w0(743)= - 609.0_prec+ 676.0_prec*w0(343)
      w0(743)=w0(743)*w0(343)
      w0(743)= - 67.0_prec+ w0(743)
      w0(743)=w0(743)*w0(525)
      w0(753)=w0(999)*w0(675)
      w0(601)= - 792.0_prec*w0(753) + w0(743) + w0(708) - 432.0_prec*w0(586) - 8586.&
     &  + w0(601)
      w0(601)=w0(333)*w0(601)
      w0(708)=3062.0_prec*w0(580) - 987.0_prec*w0(581)
      w0(708)=w0(708)*w0(343)
      w0(708)= - 2081.0_prec*w0(580) + w0(708)
      w0(708)=w0(708)*w0(343)
      w0(708)=w0(708) + w0(1268)
      w0(743)= - 299.0_prec+ 278.0_prec*w0(343)
      w0(743)=w0(743)*w0(343)
      w0(743)=12.0_prec+ w0(743)
      w0(743)=w0(743)*w0(343)
      w0(743)=9.0_prec+ w0(743)
      w0(743)=w0(209)*w0(743)
      w0(533)=w0(743) - w0(533)
      w0(533)=w0(12)*w0(533)
      w0(743)= - w0(779)*w0(381)*w0(890)
      w0(753)=w0(1033)*w0(343)
      w0(753)=w0(753) + 15.
      w0(761)= - w0(753)*w0(711)
      w0(533)=w0(743) + w0(761) + 3.0_prec*w0(708) + w0(533)
      w0(708)=w0(1234)*w0(299)
      w0(708)=6.0_prec*w0(708)
      w0(743)= - w0(753)*w0(1423)
      w0(753)= - 97.0_prec+ w0(835)
      w0(753)=w0(753)*w0(343)
      w0(753)=67.0_prec+ w0(753)
      w0(753)=w0(753)*w0(343)
      w0(753)= - 1.0_prec+ w0(753)
      w0(753)=w0(753)*w0(642)
      w0(533)=w0(753) - w0(708) + w0(743) + 2.0_prec*w0(533) + w0(601)
      w0(533)=w0(10)*w0(533)
      w0(601)=w0(980) - 118.
      w0(601)=w0(601)*w0(343)
      w0(601)=w0(601) + 105.
      w0(743)= - w0(601)*w0(658)
      w0(743)=w0(743) + 117.0_prec*w0(628)
      w0(743)=w0(743)*w0(640)
      w0(753)=w0(1444) - 929.
      w0(753)=w0(753)*w0(343)
      w0(753)=w0(753) + 1494.
      w0(753)=w0(753)*w0(343)
      w0(753)=w0(753) - 798.
      w0(743)=w0(743) - 16.0_prec*w0(1350) + w0(753)
      w0(761)= - 145.0_prec+ w0(804)
      w0(761)=w0(761)*w0(343)
      w0(761)=24.0_prec+ w0(761)
      w0(761)=XN*w0(761)
      w0(761)= - w0(778) + w0(761) + 144.0_prec*w0(628)
      w0(761)=w0(761)*w0(772)
      w0(853)=w0(349) + 32.
      w0(853)=w0(853)*w0(343)
      w0(853)=w0(853) - 39.
      w0(853)=w0(853)*XN
      w0(854)=w0(609) - w0(853) - w0(1368)
      w0(854)=4.0_prec*w0(854) + w0(1372)
      w0(854)=w0(854)*w0(823)
      w0(743)=w0(854) + 9.0_prec*w0(743) + w0(761)
      w0(761)=6.0_prec*w0(46)
      w0(743)=w0(331)*w0(743)*w0(761)
      w0(854)=w0(928)*w0(998)
      w0(898)=w0(529) + w0(506)
      w0(898)=w0(898)*w0(343)
      w0(928)=19.0_prec*w0(9)
      w0(898)= - w0(928) + w0(898)
      w0(898)=w0(898)*w0(1328)
      w0(665)= - w0(805)*w0(665)
      w0(807)=w0(807)*w0(873)
      w0(665)= - w0(854) + w0(807) + 9.0_prec*w0(898) + w0(665)
      w0(633)=11.0_prec*w0(665) - w0(633)
      w0(633)=w0(633)*w0(1342)
      w0(665)= - 2107.0_prec+ 757.0_prec*w0(343)
      w0(665)=w0(665)*w0(597)
      w0(665)=w0(665) + 50.
      w0(807)=4.0_prec*w0(316)
      w0(665)=w0(665)*w0(807)
      w0(665)=w0(665) + w0(1321) + 251./27.0_prec*w0(604)
      w0(807)=36.0_prec*w0(628)
      w0(898)=37.0_prec- w0(487)
      w0(898)=w0(898)*w0(343)
      w0(898)= - 18.0_prec+ w0(898)
      w0(898)=XN*w0(898)
      w0(898)=w0(898) + w0(807)
      w0(959)=3.0_prec*w0(320)
      w0(898)=w0(898)*w0(959)
      w0(898)=w0(898) + w0(871)
      w0(898)=w0(898)*w0(1333)
      w0(898)=w0(1336) - 2.0_prec*w0(665) + w0(898)
      w0(996)= - w0(662) + w0(1332)
      w0(996)=w0(1)*w0(996)
      w0(898)=2.0_prec*w0(898) + w0(996)
      w0(898)=w0(898)*w0(624)
      w0(996)= - 50.0_prec*w0(365) + 149.0_prec*w0(9)
      w0(996)=w0(996)*w0(343)
      w0(996)=w0(996) - w0(1263)
      w0(996)=w0(996)*w0(343)
      w0(996)=w0(996) + w0(859)
      w0(998)=36.0_prec*w0(967) + w0(996)
      w0(998)=w0(209)*w0(998)
      w0(973)=w0(998) + 14.0_prec*w0(973)
      w0(973)= - w0(1238) + 2.0_prec*w0(973) - w0(1247)
      w0(978)=w0(978) - 531.
      w0(978)=w0(978)*w0(343)
      w0(978)=w0(978) + 448.
      w0(978)=w0(978)*w0(343)
      w0(978)=w0(978) - 117.
      w0(998)= - w0(210)*w0(978)
      w0(737)=w0(998) + w0(737)
      w0(737)=w0(10)*w0(737)
      w0(737)= - w0(725) + 2.0_prec*w0(973) + w0(737)
      w0(737)=w0(737)*w0(741)
      w0(973)=w0(1045) - 1.
      w0(973)=w0(973)*w0(558)
      w0(973)=w0(973) - w0(1322)
      w0(973)=w0(973)*w0(618)
      w0(665)= - 4.0_prec*w0(665) + w0(973)
      w0(665)=w0(665)*w0(574)
      w0(973)=w0(1206) - 175.
      w0(973)=w0(973)*w0(343)
      w0(973)=w0(973) - 8.
      w0(973)=w0(973)*XN
      w0(973)=w0(973) - w0(773)
      w0(973)=w0(973)*w0(774)
      w0(998)= - 4645.0_prec+ 2729.0_prec*w0(343)
      w0(998)=w0(998)*w0(343)
      w0(998)=w0(998) + 1295.
      w0(998)=w0(998)*w0(343)
      w0(1033)=w0(526) - 5.
      w0(1033)=w0(1033)*w0(343)
      w0(1033)=w0(1033) - 4.
      w0(1043)=w0(1033)*w0(1200)
      w0(973)= - w0(973) + w0(998) - w0(1043) + 621.
      w0(973)=w0(973)*w0(317)
      w0(998)=w0(944) - 26.
      w0(998)=w0(998)*w0(343)
      w0(998)=w0(998) - 21.
      w0(998)=w0(998)*XN
      w0(998)=w0(998) + w0(778)
      w0(1043)=w0(998)*w0(780)
      w0(973)=w0(973) + w0(1043)
      w0(1080)= - w0(45)*w0(973)
      w0(1105)= - 62.0_prec*w0(14) + w0(1006)
      w0(1105)=w0(1105)*w0(343)
      w0(1105)=50.0_prec*w0(14) + w0(1105)
      w0(1105)=w0(1105)*w0(343)
      w0(1105)=w0(1105) + w0(794)
      w0(1105)=w0(10)*w0(1105)
      w0(1105)=w0(684) + w0(1105)
      w0(1105)=w0(1105)*w0(894)
      w0(1212)=1.0_prec+ w0(1257)
      w0(1212)=w0(1212)*w0(343)
      w0(1212)= - 123.0_prec+ w0(1212)
      w0(1212)=w0(1212)*w0(343)
      w0(1212)=18.0_prec+ w0(1212)
      w0(1212)=w0(201)*w0(1212)
      w0(1012)=w0(1212) - w0(1012)
      w0(1012)=w0(10)*w0(1012)
      w0(828)= - w0(534) + w0(828)
      w0(828)=w0(828)*w0(483)
      w0(447)= - w0(447) + w0(828)
      w0(447)=w0(447)*w0(343)
      w0(447)=w0(829) + w0(447)
      w0(447)=w0(202)*w0(447)
      w0(447)=w0(1012) + w0(447) - w0(825)
      w0(447)=w0(447)*w0(833)
      w0(825)= - 577.0_prec+ 754.0_prec*w0(343)
      w0(825)=w0(825)*w0(916)
      w0(825)= - 170.0_prec+ w0(825)
      w0(825)=w0(825)*w0(343)
      w0(825)=111.0_prec+ w0(825)
      w0(825)=w0(340)*w0(825)
      w0(825)=w0(825) - 256./3.0_prec*w0(755)
      w0(825)=w0(12)*w0(825)
      w0(828)= - 8966.0_prec*w0(14) + 4651.0_prec*w0(406)
      w0(828)=w0(828)*w0(343)
      w0(828)=3109.0_prec*w0(14) + w0(828)
      w0(828)= - 100./9.0_prec*w0(1154) + 1./9.0_prec*w0(828) + 134.0_prec*w0(812)
      w0(828)=w0(306)*w0(828)
      w0(1012)= - 1570.0_prec*w0(9) + 679.0_prec*w0(365)
      w0(1012)=w0(1012)*w0(819)
      w0(1154)=99.0_prec*w0(9)
      w0(1012)=62./9.0_prec*w0(814) + w0(1154) + w0(1012)
      w0(1012)=w0(1012)*w0(574)
      w0(1212)= - w0(1381) + 41.0_prec*w0(365)
      w0(1212)=w0(1212)*w0(343)
      w0(1212)=w0(859) + w0(1212)
      w0(1212)=w0(1)*w0(1212)
      w0(1012)=w0(1012) + w0(1212)
      w0(1012)=w0(1012)*w0(822)
      w0(1212)=907.0_prec*w0(203) - 422.0_prec*w0(666)
      w0(1212)=w0(1212)*w0(343)
      w0(1212)= - 523.0_prec*w0(203) + w0(1212)
      w0(1212)=w0(1212)*w0(343)
      w0(1212)=38.0_prec*w0(203) + w0(1212)
      w0(668)=3.0_prec*w0(1212) - w0(668)
      w0(668)=zeta3*w0(668)
      w0(1212)=22.0_prec*w0(343)
      w0(1234)=65.0_prec- w0(1212)
      w0(1234)=w0(1234)*w0(343)
      w0(1234)= - 52.0_prec+ w0(1234)
      w0(1234)=w0(1234)*w0(343)
      w0(1234)=9.0_prec+ w0(1234)
      w0(1234)=w0(210)*w0(1234)
      w0(730)=w0(1234) + w0(730)
      w0(730)=w0(730)*w0(837)
      w0(447)= - 24.0_prec*w0(954) + w0(730) + w0(447) + 8.0_prec*w0(668) + w0(743)&
     &  + w0(737) + w0(1105) + w0(533) + w0(1080) + w0(1012) - w0(1277)&
     &  + w0(828) + w0(898) + 4.0_prec*w0(596) + w0(633) + w0(665) + 2.0_prec*&
     & w0(627) + w0(825) + w0(903)
      w0(533)=147.0_prec*w0(343)
      w0(596)= - 872.0_prec- w0(533)
      w0(596)=w0(596)*w0(343)
      w0(596)=1613.0_prec+ w0(596)
      w0(596)=w0(596)*w0(343)
      w0(596)= - 594.0_prec+ w0(596)
      w0(627)=15.0_prec- w0(343)
      w0(627)=w0(627)*w0(343)
      w0(627)= - 14.0_prec+ w0(627)
      w0(627)=w0(627)*w0(1200)
      w0(633)= - 293.0_prec+ 312.0_prec*w0(343)
      w0(633)=w0(633)*w0(343)
      w0(633)= - 19.0_prec+ w0(633)
      w0(633)=w0(633)*w0(525)
      w0(665)=w0(1380) - 11.
      w0(668)= - w0(665)*w0(1353)
      w0(596)=w0(668) + w0(633) + w0(627) + 5.0_prec*w0(596) - 144.0_prec*w0(586)
      w0(596)=w0(596)*w0(1359)
      w0(627)= - w0(863)*w0(577)
      w0(633)=5728.0_prec*w0(580) - w0(1331)
      w0(633)=w0(633)*w0(343)
      w0(633)= - 3793.0_prec*w0(580) + w0(633)
      w0(633)=w0(633)*w0(343)
      w0(668)= - 23.0_prec+ w0(625)
      w0(668)=w0(668)*w0(343)
      w0(668)=7.0_prec+ w0(668)
      w0(668)=w0(668)*w0(343)
      w0(668)=1.0_prec+ w0(668)
      w0(668)=w0(668)*w0(642)
      w0(596)=w0(668) + w0(627) + w0(596) - w0(1319) - w0(953) + &
     & w0(633)
      w0(596)=w0(596)*w0(721)
      w0(627)=1034.0_prec*w0(9) + 1171.0_prec*w0(365)
      w0(627)=w0(627)*w0(343)
      w0(627)= - 4689.0_prec*w0(9) + w0(627)
      w0(627)=w0(627)*w0(343)
      w0(633)= - w0(366) - w0(365)
      w0(633)=w0(633)*w0(343)
      w0(633)=w0(505) + w0(633)
      w0(633)=w0(633)*w0(1390)
      w0(668)=w0(1352) - 112.0_prec*w0(365)
      w0(668)=w0(668)*w0(343)
      w0(668)=w0(1427) + w0(668)
      w0(668)=w0(668)*w0(525)
      w0(627)=w0(668) + w0(633) + 2484.0_prec*w0(9) + w0(627)
      w0(627)=w0(314)*w0(627)
      w0(627)=w0(842) + w0(627)
      w0(633)=w0(1397)*w0(343)
      w0(633)=w0(633) + w0(505)
      w0(668)=w0(633)*w0(1328)
      w0(668)= - 396.0_prec*w0(668) - w0(1362)
      w0(668)=w0(668)*w0(1389)
      w0(730)=259.0_prec*w0(343)
      w0(737)=w0(730) - 3148.
      w0(737)=w0(737)*w0(597)
      w0(737)=w0(737) + 107.
      w0(737)=w0(737)*w0(316)
      w0(737)=w0(737) + w0(1433)
      w0(737)= - w0(737)*w0(1392)
      w0(743)= - 1775.0_prec+ 2612.0_prec*w0(343)
      w0(743)=w0(743)*w0(819)
      w0(743)= - 220.0_prec+ w0(743)
      w0(743)=w0(743)*w0(343)
      w0(743)=127.0_prec+ w0(743)
      w0(743)=w0(340)*w0(743)
      w0(743)=w0(743) - 1112./9.0_prec*w0(755)
      w0(743)=w0(743)*w0(948)
      w0(825)= - 241./3.0_prec*w0(14) + 29.0_prec*w0(406)
      w0(825)=w0(825)*w0(343)
      w0(828)=17./3.0_prec*w0(14) - w0(1087)
      w0(828)=XN*w0(828)
      w0(828)=w0(828) - 5./3.0_prec*w0(907)
      w0(828)=w0(828)*w0(772)
      w0(825)=w0(828) + 25.0_prec*w0(812) + 79./3.0_prec*w0(14) + w0(825)
      w0(825)=w0(825)*w0(1417)
      w0(828)= - w0(1320)*w0(819)
      w0(828)=w0(815) + w0(505) + w0(828)
      w0(828)=w0(8)*w0(828)
      w0(828)=w0(828) + 4.0_prec*w0(1039)
      w0(828)=w0(828)*w0(1401)
      w0(596)=w0(596) + w0(828) + w0(825) + w0(668) + w0(743) + 4.0_prec*&
     & w0(627) + w0(737) - w0(715)
      w0(627)=203.0_prec*w0(343)
      w0(668)=1179.0_prec+ w0(627)
      w0(668)=w0(668)*w0(343)
      w0(668)= - 2192.0_prec+ w0(668)
      w0(668)=w0(668)*w0(343)
      w0(715)=w0(1098)*w0(1064)
      w0(737)=211.0_prec*w0(343)
      w0(743)=207.0_prec- w0(737)
      w0(743)=w0(743)*w0(343)
      w0(743)=4.0_prec+ w0(743)
      w0(743)=w0(743)*w0(670)
      w0(668)=396.0_prec*w0(1135) + w0(743) + w0(715) + 54.0_prec*w0(586) + 810.0_prec+ &
     & w0(668)
      w0(668)=w0(668)*w0(1323)
      w0(715)= - 512.0_prec*w0(580) + w0(962)
      w0(715)=w0(715)*w0(343)
      w0(715)=w0(598) + w0(715)
      w0(715)=w0(715)*w0(343)
      w0(668)=w0(668) + w0(584) + w0(866) + w0(715)
      w0(668)=w0(668)*w0(1393)
      w0(715)=z*w0(634)
      w0(743)=36.0_prec*w0(755)
      w0(825)=7.0_prec- w0(415)
      w0(825)=w0(825)*w0(349)
      w0(825)=58.0_prec+ w0(825)
      w0(825)=w0(825)*w0(343)
      w0(825)= - 37.0_prec+ w0(825)
      w0(825)=w0(340)*w0(825)
      w0(715)=w0(715) + w0(825) + w0(743)
      w0(715)=w0(1267)*w0(715)
      w0(825)=118.0_prec*w0(14) + w0(657)
      w0(825)=w0(825)*w0(343)
      w0(825)= - 35.0_prec*w0(14) + w0(825)
      w0(825)=w0(656) + 1./9.0_prec*w0(825) - 14.0_prec*w0(812)
      w0(825)=w0(825)*w0(1434)
      w0(668)=w0(668) + w0(825) + w0(715) + w0(1253)
      w0(668)=z*w0(668)
      w0(596)=2.0_prec*w0(596) + w0(668)
      w0(596)=z*w0(596)
      w0(668)= - 18968.0_prec+ 4415.0_prec*w0(343)
      w0(668)=w0(668)*w0(597)
      w0(668)=w0(668) + 539.
      w0(668)=w0(668)*w0(316)
      w0(715)= - 11.0_prec*w0(406) + 15.0_prec*w0(14)
      w0(715)=w0(715)*w0(343)
      w0(715)=w0(715) - w0(535)
      w0(715)=w0(715)*w0(695)
      w0(668)= - w0(668) + w0(715) - 1000./27.0_prec*w0(604)
      w0(715)=485.0_prec*w0(343)
      w0(825)= - 908.0_prec+ w0(715)
      w0(825)=w0(825)*w0(343)
      w0(825)=423.0_prec+ w0(825)
      w0(825)=XN*w0(825)
      w0(825)=w0(825) - w0(1443)
      w0(825)=w0(320)*w0(825)
      w0(828)=11.0_prec*w0(614)
      w0(837)= - w0(384)*w0(1037)
      w0(837)=w0(837) + w0(828)
      w0(695)=w0(837)*w0(695)
      w0(695)= - 22.0_prec*w0(731) + w0(825) + w0(695)
      w0(695)=w0(8)*w0(695)
      w0(825)=w0(1239) - 11.0_prec*w0(731)
      w0(825)=w0(825)*w0(624)
      w0(695)=w0(825) - 22.0_prec*w0(1245) + 1584.0_prec*w0(709) + w0(695) - &
     & w0(668)
      w0(825)=16.0_prec*w0(1)
      w0(695)=w0(695)*w0(825)
      w0(837)=8525.0_prec- 94.0_prec*w0(343)
      w0(837)=w0(837)*w0(343)
      w0(837)= - 13300.0_prec+ w0(837)
      w0(837)=w0(837)*w0(343)
      w0(842)= - 24.0_prec+ w0(343)
      w0(842)=w0(842)*w0(343)
      w0(842)=23.0_prec+ w0(842)
      w0(842)=w0(842)*w0(1200)
      w0(898)=403.0_prec- 443.0_prec*w0(343)
      w0(898)=w0(898)*w0(343)
      w0(898)=40.0_prec+ w0(898)
      w0(898)=w0(898)*w0(525)
      w0(903)=w0(665)*w0(1425)
      w0(837)=w0(903) + w0(898) + w0(842) + w0(629) + 4869.0_prec+ w0(837)
      w0(837)=w0(837)*w0(1359)
      w0(842)= - 8141.0_prec*w0(580) + 2691.0_prec*w0(581)
      w0(842)=w0(842)*w0(343)
      w0(842)=5423.0_prec*w0(580) + w0(842)
      w0(842)=w0(842)*w0(343)
      w0(898)=w0(625) - 22.
      w0(898)=w0(898)*w0(343)
      w0(898)=w0(898) + 7.
      w0(903)=w0(898)*w0(711)
      w0(842)=w0(903) + w0(1367) + 27.0_prec*w0(580) + w0(842)
      w0(903)=27.0_prec*w0(343)
      w0(953)=w0(903) - 26.
      w0(953)=w0(953)*w0(343)
      w0(953)=w0(953) - 1.
      w0(577)=w0(953)*w0(577)
      w0(898)=w0(898)*w0(1423)
      w0(537)= - w0(537)*w0(344)
      w0(537)= - 40.0_prec+ w0(537)
      w0(537)=w0(537)*w0(343)
      w0(537)= - 2.0_prec+ w0(537)
      w0(537)=w0(537)*w0(642)
      w0(537)=w0(537) + w0(577) + w0(898) + 2.0_prec*w0(842) + w0(837)
      w0(537)=w0(537)*w0(1393)
      w0(577)= - 9599.0_prec*w0(9) - 5233.0_prec*w0(365)
      w0(577)=w0(577)*w0(343)
      w0(577)=27279.0_prec*w0(9) + w0(577)
      w0(577)=w0(577)*w0(343)
      w0(837)=26.0_prec*w0(9)
      w0(842)=11.0_prec*w0(365)
      w0(898)=w0(837) + w0(842)
      w0(898)=w0(898)*w0(343)
      w0(953)=37.0_prec*w0(9)
      w0(898)= - w0(953) + w0(898)
      w0(898)=w0(898)*w0(767)
      w0(577)=w0(898) - 12447.0_prec*w0(9) + w0(577)
      w0(577)=w0(314)*w0(577)
      w0(898)= - w0(990) - w0(1424)
      w0(898)=w0(898)*w0(393)
      w0(962)= - w0(1203) + 38.0_prec*w0(365)
      w0(962)=w0(962)*w0(343)
      w0(962)= - w0(534) + w0(962)
      w0(962)=w0(962)*w0(1328)
      w0(962)=17.0_prec*w0(962) + w0(754)
      w0(962)=w0(962)*w0(532)
      w0(1012)=648.0_prec*w0(841)
      w0(577)=w0(962) + w0(898) - w0(1012) + w0(577)
      w0(898)=w0(1438) - 7.
      w0(898)= - w0(898)*w0(558)
      w0(828)=w0(898) + w0(828)
      w0(758)=w0(828)*w0(758)
      w0(668)=w0(758) - w0(668)
      w0(758)=16.0_prec*w0(8)
      w0(668)=w0(668)*w0(758)
      w0(828)= - w0(1424) + w0(858)
      w0(828)=w0(828)*w0(960)
      w0(858)=2897.0_prec- 4040.0_prec*w0(343)
      w0(858)=w0(858)*w0(819)
      w0(858)=316.0_prec+ w0(858)
      w0(858)=w0(858)*w0(343)
      w0(858)= - 189.0_prec+ w0(858)
      w0(858)=w0(340)*w0(858)
      w0(858)=w0(858) + 1496./9.0_prec*w0(755)
      w0(858)=w0(858)*w0(1267)
      w0(898)= - w0(1045) + w0(365)
      w0(898)=w0(898)*w0(343)
      w0(898)=w0(1438) + w0(898)
      w0(898)=w0(898)*w0(1406)
      w0(898)=w0(898) + w0(1385)
      w0(898)=w0(898)*w0(1389)
      w0(962)=974.0_prec*w0(14) - 463.0_prec*w0(406)
      w0(962)=w0(962)*w0(343)
      w0(1039)= - 21.0_prec*w0(14) + 16.0_prec*w0(406)
      w0(1039)=XN*w0(1039)
      w0(654)=w0(1039) + w0(654)
      w0(654)=w0(654)*w0(532)
      w0(654)=w0(654) - 190.0_prec*w0(812) - 321.0_prec*w0(14) + w0(962)
      w0(654)=w0(654)*w0(1434)
      w0(962)=202.0_prec*w0(9) - 67.0_prec*w0(365)
      w0(962)=w0(962)*w0(916)
      w0(962)= - 14./3.0_prec*w0(814) - w0(1427) + w0(962)
      w0(962)=w0(8)*w0(962)
      w0(962)=w0(962) - w0(1400)
      w0(962)=w0(962)*w0(1274)
      w0(537)=w0(596) + 528.0_prec*w0(1430) + w0(537) + w0(962) + w0(654) + &
     & w0(695) + w0(828) + w0(898) + w0(668) + w0(858) + 8.0_prec*w0(577) - &
     & w0(674) + 352.0_prec*w0(1429)
      w0(537)=z*w0(537)
      w0(447)=8.0_prec*w0(447) + w0(537)
      w0(447)=z*w0(447)
      w0(447)=8.0_prec*w0(450) + w0(447)
      w0(447)=z*w0(447)
      w0(450)=w0(76)*w0(213)
      w0(520)=w0(520)*w0(450)
      w0(357)=w0(391) - 32.0_prec*w0(520) + 8.0_prec*w0(357) + w0(447)
      w0(357)=y*w0(357)
      w0(391)=471.0_prec- 220.0_prec*w0(343)
      w0(391)=w0(391)*w0(343)
      w0(391)= - 368.0_prec+ w0(391)
      w0(391)=w0(391)*w0(343)
      w0(447)=w0(1133)*w0(1047)
      w0(391)=w0(1173) - 36.0_prec*w0(887) + w0(447) + w0(745) + 117.0_prec+ &
     & w0(391)
      w0(391)=w0(391)*w0(919)
      w0(447)=43.0_prec*w0(343)
      w0(520)=w0(447) - 74.
      w0(520)=w0(520)*w0(343)
      w0(520)=w0(520) + 31.
      w0(520)=w0(520)*w0(712)
      w0(537)= - 2786.0_prec*w0(580) + w0(1326)
      w0(537)=w0(537)*w0(343)
      w0(537)=2093.0_prec*w0(580) + w0(537)
      w0(537)=w0(537)*w0(343)
      w0(537)=w0(584) - 66.0_prec*w0(580) + w0(537)
      w0(577)= - w0(946)*w0(1267)
      w0(596)= - w0(1163)*w0(870)
      w0(654)=w0(425) - 29.
      w0(668)= - w0(654)*w0(353)
      w0(668)= - 53.0_prec+ w0(668)
      w0(668)=w0(668)*w0(343)
      w0(668)=5.0_prec+ w0(668)
      w0(668)=w0(668)*w0(642)
      w0(391)=w0(668) + w0(596) + w0(391) + w0(976) + 3.0_prec*w0(537) + &
     & w0(577) + w0(520)
      w0(391)=w0(10)*w0(391)
      w0(520)=w0(300)*w0(633)
      w0(520)= - 1620.0_prec*w0(1023) + 162.0_prec*w0(645) - 2.0_prec*w0(803) + w0(520)
      w0(520)=w0(520)*w0(393)
      w0(537)= - w0(1004)*w0(595)
      w0(537)=w0(537) - w0(958)
      w0(537)=Cf*w0(537)
      w0(577)=22.0_prec*w0(9) - 25.0_prec*w0(365)
      w0(577)=w0(577)*w0(343)
      w0(577)=w0(505) + w0(577)
      w0(577)=w0(577)*w0(1252)
      w0(595)=w0(856)*w0(772)
      w0(537)=w0(595) + 270.0_prec*w0(537) + w0(577) - w0(839)
      w0(537)= - w0(1020) - w0(1041) + 2.0_prec*w0(537) + w0(845)
      w0(537)=w0(537)*w0(519)
      w0(577)=w0(1019) - 4.
      w0(595)= - XN*w0(577)
      w0(595)=w0(595) - 8.0_prec*w0(628)
      w0(595)=w0(320)*w0(595)
      w0(595)=27.0_prec*w0(595) + w0(871)
      w0(595)=w0(8)*w0(595)
      w0(596)= - 2254.0_prec+ 949.0_prec*w0(343)
      w0(596)=w0(596)*w0(819)
      w0(596)=w0(596) + 145.
      w0(596)=w0(596)*w0(316)
      w0(596)= - w0(1243) + w0(596) + 44./9.0_prec*w0(604)
      w0(595)= - w0(1246) + w0(595) + w0(848) + w0(596)
      w0(668)= - 15.0_prec*w0(662) + w0(619)
      w0(668)=w0(1)*w0(668)
      w0(595)=2.0_prec*w0(595) + w0(668)
      w0(595)=w0(595)*w0(624)
      w0(668)=w0(1249)*w0(483)
      w0(668)=w0(668) + w0(1427)
      w0(668)=w0(668)*w0(343)
      w0(668)=w0(668) - w0(534)
      w0(674)= - w0(969) + w0(668)
      w0(674)=w0(209)*w0(674)
      w0(674)=w0(674) - w0(974)
      w0(674)=w0(1236) + 8.0_prec*w0(674) - w0(659)
      w0(695)=w0(353) - 491.
      w0(695)=w0(695)*w0(343)
      w0(695)=w0(695) + 570.
      w0(695)=w0(695)*w0(343)
      w0(695)=w0(695) - 81.
      w0(803)=w0(210)*w0(695)
      w0(828)=w0(742)*w0(348)
      w0(839)= - w0(995)*w0(828)
      w0(803)=w0(803) + w0(839)
      w0(839)= - w0(774)*w0(828)
      w0(845)=w0(210)*w0(594)
      w0(803)=704.0_prec*w0(845) + 3.0_prec*w0(803) + w0(839)
      w0(803)=w0(10)*w0(803)
      w0(674)=w0(725) + 2.0_prec*w0(674) + w0(803)
      w0(674)=w0(674)*w0(741)
      w0(725)=w0(558)*w0(788)
      w0(803)=w0(363)*Cf
      w0(839)=9.0_prec*w0(803)
      w0(725)=w0(725) + w0(839)
      w0(845)=w0(558)*w0(779)
      w0(848)=w0(1458)*w0(343)
      w0(848)=w0(848) - 24.
      w0(856)=w0(848)*XN
      w0(845)= - w0(856) + w0(845) - w0(725)
      w0(858)= - w0(845)*w0(895)
      w0(848)=w0(848)*w0(897)
      w0(839)=w0(44)*w0(839)
      w0(898)=w0(788)*w0(614)
      w0(839)=w0(898) + w0(848) + w0(839)
      w0(839)=w0(8)*w0(839)
      w0(848)= - w0(779)*w0(900)
      w0(839)=w0(839) + w0(848) + w0(858)
      w0(839)=w0(839)*w0(988)
      w0(848)= - 5176.0_prec*w0(9) + 685.0_prec*w0(365)
      w0(848)=w0(848)*w0(343)
      w0(848)=7587.0_prec*w0(9) + w0(848)
      w0(848)=w0(848)*w0(343)
      w0(848)= - 3096.0_prec*w0(9) + w0(848)
      w0(848)=w0(314)*w0(848)
      w0(858)=34.0_prec- w0(1235)
      w0(858)=w0(858)*w0(343)
      w0(858)= - 7.0_prec+ w0(858)
      w0(858)=w0(858)*w0(343)
      w0(858)=2.0_prec+ w0(858)
      w0(858)=w0(858)*w0(1272)
      w0(848)= - 180.0_prec*w0(841) + w0(848) + w0(858)
      w0(858)=167.0_prec- w0(944)
      w0(858)=w0(858)*w0(343)
      w0(858)= - 141.0_prec+ w0(858)
      w0(858)=w0(858)*w0(343)
      w0(858)=21.0_prec+ w0(858)
      w0(858)=w0(50)*w0(858)
      w0(858)=w0(858) - w0(991)
      w0(858)=w0(858)*w0(1287)
      w0(650)= - w0(650) + w0(1330)
      w0(650)=w0(650)*w0(343)
      w0(650)= - w0(505) + w0(650)
      w0(650)=w0(650)*w0(1328)
      w0(650)=7.0_prec*w0(650) + w0(653)
      w0(650)=3.0_prec*w0(650) + w0(1000) + w0(754)
      w0(650)=w0(650)*w0(532)
      w0(653)=8./3.0_prec*w0(1003)
      w0(898)=43.0_prec*w0(14) + w0(678)
      w0(898)=w0(898)*w0(916)
      w0(898)= - w0(653) + w0(812) - w0(1447) + w0(898)
      w0(898)=w0(305)*w0(898)
      w0(596)= - w0(836) + w0(596)
      w0(836)=w0(437) - 15.
      w0(836)=w0(836)*w0(558)
      w0(836)=w0(836) - w0(880)
      w0(836)=w0(836)*w0(618)
      w0(596)=2.0_prec*w0(596) + w0(836)
      w0(596)=w0(596)*w0(574)
      w0(836)=4.0_prec*w0(802)
      w0(900)= - w0(1387)*w0(799)
      w0(900)=w0(900) - w0(836)
      w0(854)=3.0_prec*w0(900) + w0(854)
      w0(854)=w0(854)*w0(809)
      w0(900)=w0(1432) - 121.
      w0(900)=w0(900)*w0(343)
      w0(900)=w0(900) + 36.
      w0(900)=w0(900)*w0(343)
      w0(919)=w0(541) - 5.
      w0(946)=w0(919)*w0(343)
      w0(958)=w0(946) - 3.
      w0(962)=9.0_prec*w0(766)
      w0(969)=w0(958)*w0(962)
      w0(900)=w0(900) - w0(888) - w0(969) + 21.
      w0(900)=w0(900)*w0(317)
      w0(900)=w0(900) + w0(889)
      w0(900)=24.0_prec*w0(900)
      w0(974)=w0(45)*w0(900)
      w0(892)=w0(1291) + w0(892)
      w0(892)=w0(892)*w0(343)
      w0(892)= - 68.0_prec*w0(14) + w0(892)
      w0(892)=w0(892)*w0(343)
      w0(794)=w0(892) - w0(794)
      w0(794)=w0(10)*w0(794)
      w0(684)= - w0(684) + w0(794)
      w0(684)=w0(684)*w0(894)
      w0(794)=w0(845)*w0(308)
      w0(794)=w0(1083) + 3.0_prec*w0(794)
      w0(845)=w0(32)*w0(794)
      w0(803)=w0(856) + 6.0_prec*w0(803)
      w0(803)=3.0_prec*w0(803)
      w0(856)= - w0(809) + w0(1280)
      w0(856)=w0(558)*w0(856)
      w0(856)=w0(803) + w0(856)
      w0(856)=w0(1)*w0(856)
      w0(892)=w0(1280)*w0(558)
      w0(803)=w0(803) + w0(892)
      w0(803)=w0(8)*w0(803)
      w0(892)= - w0(809)*w0(622)
      w0(803)=w0(856) + w0(803) + w0(892)
      w0(803)=w0(803)*w0(1029)
      w0(856)=w0(314)*w0(971)*w0(658)
      w0(856)=w0(856) + w0(802)
      w0(856)=Cf*w0(856)
      w0(892)=w0(1285) - 29.
      w0(892)=w0(892)*w0(343)
      w0(976)=w0(892) - 20.
      w0(988)=w0(976)*w0(343)
      w0(988)=w0(988) + 17.
      w0(991)= - w0(340)*w0(988)
      w0(991)=w0(991) + w0(1410)
      w0(991)=w0(12)*w0(991)
      w0(1000)=w0(1445)*w0(819)
      w0(1000)=52./9.0_prec*w0(603) + w0(1000) + 47.
      w0(1004)=w0(1000)*w0(330)
      w0(1019)= - w0(501)*w0(1004)
      w0(1020)=2740.0_prec*w0(14) - 1301.0_prec*w0(406)
      w0(1020)=w0(1020)*w0(343)
      w0(1020)= - 1187.0_prec*w0(14) + w0(1020)
      w0(1020)=w0(1463) + 1./9.0_prec*w0(1020) - 28.0_prec*w0(812)
      w0(1020)=w0(306)*w0(1020)
      w0(1023)=73.0_prec*w0(365)
      w0(1029)=164.0_prec*w0(9) - w0(1023)
      w0(1029)=w0(1029)*w0(343)
      w0(1029)= - w0(1189) - 91.0_prec*w0(9) + w0(1029)
      w0(1029)=w0(8)*w0(1029)
      w0(1039)=13.0_prec*w0(365)
      w0(1041)=w0(750) - w0(1039)
      w0(1041)=w0(1041)*w0(343)
      w0(1041)= - w0(1438) + w0(1041)
      w0(1041)=w0(1)*w0(1041)
      w0(1029)=w0(1029) + w0(1041)
      w0(1029)=w0(1029)*w0(822)
      w0(1041)= - w0(437) - w0(1428)
      w0(1041)=w0(1041)*w0(343)
      w0(1041)= - w0(9) + w0(1041)
      w0(1041)=w0(202)*w0(1041)
      w0(1018)=6.0_prec*w0(1041) - w0(1018)
      w0(1018)=w0(1018)*w0(918)
      w0(1041)=40.0_prec- w0(343)
      w0(1041)=w0(1041)*w0(425)
      w0(1041)= - 219.0_prec+ w0(1041)
      w0(1041)=w0(1041)*w0(343)
      w0(1041)=24.0_prec+ w0(1041)
      w0(1080)=18.0_prec*w0(748)
      w0(1041)=w0(1041)*w0(1080)
      w0(1087)=w0(191)*w0(1262)
      w0(391)=w0(803) - 8.0_prec*w0(845) - 24.0_prec*w0(1087) + w0(1018) + w0(839)&
     &  + w0(674) + w0(684) + w0(391) + w0(974) + w0(1029) + w0(1020)&
     &  + w0(595) + w0(537) + w0(854) + w0(596) + w0(1019) + w0(991) + &
     & 4.0_prec*w0(898) + w0(650) + w0(858) + w0(520) + 648.0_prec*w0(856) + &
     & w0(1041) + 3.0_prec*w0(848) + w0(1301) - w0(648)
      w0(520)= - 8973.0_prec+ 2528.0_prec*w0(343)
      w0(520)=w0(520)*w0(343)
      w0(520)=10198.0_prec+ w0(520)
      w0(520)=w0(520)*w0(343)
      w0(537)=20.0_prec- w0(349)
      w0(537)=w0(537)*w0(343)
      w0(537)= - 13.0_prec+ w0(537)
      w0(537)=w0(537)*w0(767)
      w0(595)= - 99.0_prec+ 100.0_prec*w0(343)
      w0(595)=w0(595)*w0(343)
      w0(595)= - 1.0_prec+ w0(595)
      w0(596)=16.0_prec*w0(456)
      w0(595)=w0(595)*w0(596)
      w0(520)= - 2376.0_prec*w0(1135) + w0(595) + w0(537) - w0(629) - 3753.&
     &  + w0(520)
      w0(520)=w0(333)*w0(520)
      w0(537)=2374.0_prec*w0(580) - w0(997)
      w0(537)=w0(537)*w0(343)
      w0(537)= - 1843.0_prec*w0(580) + w0(537)
      w0(537)=w0(537)*w0(343)
      w0(595)=w0(1363) + 8.
      w0(629)= - w0(595)*w0(711)
      w0(537)=w0(629) - w0(701) + w0(585) + w0(537)
      w0(629)=w0(543) + 1.
      w0(648)= - w0(629)*w0(719)
      w0(595)=w0(595)*w0(943)
      w0(650)=w0(422) - 17.
      w0(674)=w0(650)*w0(483)
      w0(674)=47.0_prec+ w0(674)
      w0(674)=w0(674)*w0(343)
      w0(674)= - 3.0_prec+ w0(674)
      w0(674)=w0(674)*w0(642)
      w0(520)=w0(674) + w0(648) - 8.0_prec*w0(595) + 4.0_prec*w0(537) + w0(520)
      w0(520)=w0(10)*w0(520)
      w0(537)=w0(498)*Cf
      w0(595)=7.0_prec- w0(344)
      w0(595)=w0(595)*w0(343)
      w0(595)= - 4.0_prec+ w0(595)
      w0(648)=7.0_prec*XN
      w0(595)=w0(595)*w0(648)
      w0(674)=w0(422)*w0(348)
      w0(684)=XNF*w0(674)
      w0(595)=w0(684) + w0(595) + 6.0_prec*w0(537)
      w0(595)=w0(595)*w0(877)
      w0(684)=w0(384)*w0(349)
      w0(701)=w0(684) - w0(880)
      w0(701)=w0(319)*w0(701)
      w0(595)=w0(619) + w0(595) + w0(701)
      w0(595)=w0(8)*w0(595)
      w0(701)= - 3292.0_prec+ 1051.0_prec*w0(343)
      w0(701)=w0(701)*w0(597)
      w0(701)=w0(701) + 83.
      w0(701)=w0(701)*w0(316)
      w0(701)=w0(701) + 131./27.0_prec*w0(604)
      w0(711)=w0(1155)*w0(319)
      w0(701)=w0(711) + 2.0_prec*w0(701)
      w0(595)=w0(620) - 396.0_prec*w0(709) + w0(595) - w0(701)
      w0(620)= - w0(923) + w0(647)
      w0(620)=w0(1)*w0(620)
      w0(595)=2.0_prec*w0(595) + w0(620)
      w0(595)=w0(595)*w0(624)
      w0(620)=w0(947)*w0(742)
      w0(647)=w0(828)*w0(809)
      w0(620)=w0(620) - w0(647)
      w0(647)=w0(343) + 107.
      w0(647)=w0(647)*w0(343)
      w0(647)=w0(647) - 126.
      w0(647)=w0(647)*w0(343)
      w0(647)=w0(647) + 18.
      w0(709)=w0(210)*w0(647)
      w0(711)=w0(872)*w0(828)
      w0(709)=w0(709) + w0(711)
      w0(709)=3.0_prec*w0(709) + w0(620)
      w0(709)=w0(10)*w0(709)
      w0(709)= - w0(717) - w0(714) + w0(709)
      w0(709)=w0(709)*w0(1251)
      w0(711)=6.0_prec*w0(560)
      w0(711)= - w0(348)*w0(748)*w0(711)
      w0(714)=214.0_prec*w0(9) - 277.0_prec*w0(365)
      w0(714)=w0(714)*w0(343)
      w0(717)=63.0_prec*w0(9)
      w0(714)=w0(717) + w0(714)
      w0(714)=w0(714)*w0(1328)
      w0(711)= - w0(754) + w0(714) + w0(711)
      w0(711)=w0(711)*w0(774)
      w0(714)=w0(536) - 3.
      w0(714)=w0(714)*w0(558)
      w0(719)= - w0(541)*w0(879)
      w0(714)=w0(714) + w0(719)
      w0(714)=w0(714)*w0(618)
      w0(701)= - 2.0_prec*w0(701) + w0(714)
      w0(701)=w0(701)*w0(574)
      w0(529)=w0(529) + w0(365)
      w0(529)=w0(529)*w0(343)
      w0(714)=17.0_prec*w0(9)
      w0(529)= - w0(714) + w0(529)
      w0(529)=w0(529)*w0(799)
      w0(529)=w0(529) + w0(836)
      w0(719)=w0(334)*w0(1327)
      w0(529)=22.0_prec*w0(529) - 9.0_prec*w0(719)
      w0(529)=Ca*w0(529)
      w0(719)= - w0(1382) + 92.0_prec*w0(9)
      w0(803)= - w0(719)*w0(343)
      w0(803)=w0(534) + w0(803)
      w0(803)=w0(803)*w0(1230)
      w0(803)=w0(803) + w0(1310) - w0(957)
      w0(803)=w0(803)*w0(519)
      w0(533)=w0(533) - 139.
      w0(533)=w0(533)*w0(343)
      w0(533)=w0(533) - 8.
      w0(533)=w0(533)*XN
      w0(533)=w0(533) - w0(773)
      w0(533)=w0(533)*w0(774)
      w0(828)= - 3445.0_prec+ 2393.0_prec*w0(343)
      w0(828)=w0(828)*w0(343)
      w0(828)=w0(828) + 431.
      w0(828)=w0(828)*w0(343)
      w0(839)=w0(840)*w0(1200)
      w0(533)= - w0(533) + w0(828) - w0(839) + 621.
      w0(533)=w0(533)*w0(317)
      w0(828)=w0(847) - 2.
      w0(828)=w0(828)*w0(343)
      w0(828)=w0(828) - 21.
      w0(828)=w0(828)*XN
      w0(828)=w0(828) + w0(778)
      w0(780)=w0(828)*w0(780)
      w0(533)=w0(533) + w0(780)
      w0(839)= - w0(45)*w0(533)
      w0(845)= - 59.0_prec*w0(14) - 15.0_prec*w0(406)
      w0(845)=w0(845)*w0(343)
      w0(797)=w0(797) + w0(845)
      w0(797)=w0(797)*w0(343)
      w0(791)=w0(797) + w0(791)
      w0(791)=w0(10)*w0(791)
      w0(790)= - w0(790) + w0(791)
      w0(790)=w0(790)*w0(894)
      w0(791)= - w0(534) - w0(844)
      w0(791)=w0(791)*w0(343)
      w0(791)=w0(714) + w0(791)
      w0(791)=w0(791)*w0(799)
      w0(791)=w0(791) - w0(802)
      w0(791)=w0(791)*w0(950)
      w0(797)=w0(990) + w0(1310)
      w0(797)=w0(797)*w0(393)
      w0(799)= - 87.0_prec+ w0(1257)
      w0(799)=w0(799)*w0(343)
      w0(799)= - 72.0_prec+ w0(799)
      w0(799)=w0(799)*w0(343)
      w0(799)=55.0_prec+ w0(799)
      w0(799)=w0(340)*w0(799)
      w0(755)=w0(799) - 44.0_prec*w0(755)
      w0(755)=w0(12)*w0(755)
      w0(799)= - 4160.0_prec*w0(14) + 1483.0_prec*w0(406)
      w0(799)=w0(799)*w0(343)
      w0(799)=2065.0_prec*w0(14) + w0(799)
      w0(845)=89.0_prec*w0(14) - 64.0_prec*w0(406)
      w0(845)=XN*w0(845)
      w0(845)=w0(845) - w0(1351)
      w0(845)=w0(845)*w0(655)
      w0(799)=w0(845) + 1./9.0_prec*w0(799) + 68.0_prec*w0(812)
      w0(799)=w0(306)*w0(799)
      w0(845)= - 316.0_prec*w0(9) + 151.0_prec*w0(365)
      w0(845)=w0(845)*w0(916)
      w0(845)=8./3.0_prec*w0(814) + w0(1315) + w0(845)
      w0(845)=w0(8)*w0(845)
      w0(750)= - w0(750) + w0(1330)
      w0(750)=w0(750)*w0(343)
      w0(750)=w0(970) + w0(750)
      w0(750)=w0(1)*w0(750)
      w0(750)=w0(845) + w0(750)
      w0(750)=w0(750)*w0(822)
      w0(822)=13591.0_prec*w0(9) + 1070.0_prec*w0(365)
      w0(822)=w0(822)*w0(343)
      w0(822)= - 25434.0_prec*w0(9) + w0(822)
      w0(822)=w0(822)*w0(343)
      w0(822)=10773.0_prec*w0(9) + w0(822)
      w0(822)=w0(314)*w0(822)
      w0(845)=1.0_prec+ w0(674)
      w0(845)=w0(845)*w0(343)
      w0(845)= - 1.0_prec+ w0(845)
      w0(845)=w0(845)*w0(805)
      w0(848)= - 89.0_prec+ w0(344)
      w0(848)=w0(848)*w0(343)
      w0(848)=97.0_prec+ w0(848)
      w0(848)=w0(848)*w0(343)
      w0(848)= - 11.0_prec+ w0(848)
      w0(848)=w0(848)*w0(1080)
      w0(520)=w0(709) + w0(790) + w0(520) + w0(839) + w0(750) - 16.0_prec*&
     & w0(1276) + w0(799) + w0(595) + w0(803) + 12.0_prec*w0(529) + w0(701)&
     &  + w0(755) + w0(1298) + w0(711) + w0(797) + w0(791) + w0(848) + &
     & w0(1012) + w0(822) + 24.0_prec*w0(845)
      w0(367)=w0(367)*w0(344)
      w0(529)=w0(366) + w0(367)
      w0(529)=w0(529)*w0(343)
      w0(529)=w0(9) + w0(529)
      w0(529)=w0(202)*w0(529)*w0(1357)
      w0(595)=w0(191)*w0(210)
      w0(701)=w0(348)*w0(595)
      w0(520)= - 64.0_prec*w0(954) - 96.0_prec*w0(701) + w0(529) + 4.0_prec*w0(520) + &
     & w0(680)
      w0(529)=w0(1199) - 72.
      w0(529)=w0(529)*w0(343)
      w0(529)=w0(529) - 1.
      w0(529)=w0(529)*w0(596)
      w0(680)= - 1953.0_prec- 1000.0_prec*w0(343)
      w0(680)=w0(680)*w0(343)
      w0(680)=4870.0_prec+ w0(680)
      w0(680)=w0(680)*w0(343)
      w0(701)= - w0(1098)*w0(767)
      w0(646)= - 792.0_prec*w0(1135) + w0(529) + w0(701) - w0(646) - 1917.0_prec+ &
     & w0(680)
      w0(646)=w0(333)*w0(646)
      w0(680)=404.0_prec*w0(580) - w0(949)
      w0(680)=w0(680)*w0(343)
      w0(598)= - w0(598) + w0(680)
      w0(598)=w0(598)*w0(343)
      w0(584)= - w0(584) - w0(585) + w0(598)
      w0(351)=w0(351)*w0(642)
      w0(351)=w0(351) - w0(708) + 2.0_prec*w0(584) + w0(646)
      w0(351)=w0(351)*w0(1393)
      w0(584)= - w0(634)*w0(501)
      w0(567)=w0(10)*w0(567)
      w0(567)=w0(584) + w0(567)
      w0(584)=8.0_prec*z
      w0(567)=w0(567)*w0(584)
      w0(585)= - 544.0_prec+ 355.0_prec*w0(343)
      w0(585)=w0(585)*w0(597)
      w0(585)=w0(585) + 7.
      w0(585)=w0(585)*w0(316)
      w0(585)=w0(585) + w0(605)
      w0(598)= - w0(825) - w0(758)
      w0(585)=w0(585)*w0(598)
      w0(598)= - 13.0_prec+ w0(1048)
      w0(598)=w0(598)*w0(425)
      w0(598)= - 56.0_prec+ w0(598)
      w0(598)=w0(598)*w0(343)
      w0(598)=41.0_prec+ w0(598)
      w0(598)=w0(340)*w0(598)
      w0(598)=w0(598) - w0(743)
      w0(598)=w0(598)*w0(1267)
      w0(605)= - w0(752) - w0(657)
      w0(605)=w0(605)*w0(343)
      w0(605)=107.0_prec*w0(14) + w0(605)
      w0(605)= - w0(656) + 1./9.0_prec*w0(605) + 10.0_prec*w0(812)
      w0(605)=w0(605)*w0(1417)
      w0(351)=w0(567) + w0(351) + w0(605) + w0(598) + w0(585) - w0(936)
      w0(351)=z*w0(351)
      w0(567)=71.0_prec*w0(343)
      w0(585)=3789.0_prec- w0(567)
      w0(585)=w0(585)*w0(343)
      w0(585)= - 5959.0_prec+ w0(585)
      w0(585)=w0(585)*w0(343)
      w0(394)=7.0_prec+ w0(394)
      w0(394)=w0(394)*w0(767)
      w0(394)=1188.0_prec*w0(1135) - w0(529) + w0(394) + 135.0_prec*w0(586) + 2241.&
     &  + w0(585)
      w0(394)=w0(394)*w0(1323)
      w0(529)=w0(477) + 3.
      w0(585)=w0(529)*w0(942)
      w0(598)=w0(870)*w0(1169)*w0(572)
      w0(605)= - 4700.0_prec*w0(580) + w0(931)
      w0(605)=w0(605)*w0(343)
      w0(605)=3737.0_prec*w0(580) + w0(605)
      w0(605)=w0(605)*w0(343)
      w0(634)=18.0_prec- w0(578)
      w0(634)=w0(634)*w0(353)
      w0(634)= - 13.0_prec+ w0(634)
      w0(634)=w0(634)*w0(343)
      w0(634)= - 1.0_prec+ w0(634)
      w0(634)=w0(634)*w0(642)
      w0(394)=w0(634) + w0(598) + w0(394) + w0(582) + w0(866) + w0(605)&
     &  + w0(585)
      w0(394)=w0(394)*w0(1393)
      w0(582)= - 631.0_prec+ 172.0_prec*w0(343)
      w0(582)=w0(582)*w0(597)
      w0(582)=w0(582) + 17.
      w0(585)=2.0_prec*w0(316)
      w0(582)=w0(582)*w0(585)
      w0(585)=w0(795) - w0(535)
      w0(597)=w0(585)*w0(343)
      w0(597)=w0(597) + w0(14)
      w0(598)=w0(597)*w0(319)
      w0(582)=w0(582) + w0(598) + 67./27.0_prec*w0(604)
      w0(598)=w0(654)*w0(343)
      w0(598)=24.0_prec+ w0(598)
      w0(598)=XN*w0(598)
      w0(598)=w0(598) - w0(725)
      w0(598)=w0(598)*w0(959)
      w0(604)=w0(384)*w0(425)
      w0(605)= - w0(604) + w0(986)
      w0(605)=w0(319)*w0(605)
      w0(634)=w0(696)*w0(618)
      w0(598)= - w0(634) + w0(598) + w0(605)
      w0(598)=w0(8)*w0(598)
      w0(605)=w0(662) - w0(634)
      w0(605)=w0(1)*w0(605)
      w0(634)= - w0(37)*w0(923)
      w0(598)=w0(605) + w0(634) + w0(710) + w0(598) + w0(582)
      w0(598)=w0(1)*w0(598)
      w0(605)= - w0(1256)*w0(343)
      w0(605)=w0(605) + w0(986)
      w0(605)=w0(605)*w0(618)
      w0(582)=w0(605) + w0(582)
      w0(582)=w0(8)*w0(582)
      w0(582)=w0(582) + w0(598)
      w0(598)= - 779.0_prec*w0(9) - 175.0_prec*w0(365)
      w0(598)=w0(598)*w0(425)
      w0(598)=8631.0_prec*w0(9) + w0(598)
      w0(598)=w0(598)*w0(343)
      w0(605)=w0(808)*w0(1390)
      w0(598)=w0(605) - 3861.0_prec*w0(9) + w0(598)
      w0(598)=w0(314)*w0(598)
      w0(605)= - w0(1388)*w0(393)
      w0(634)= - w0(1374) + 251.0_prec*w0(365)
      w0(634)=w0(634)*w0(343)
      w0(634)= - w0(717) + w0(634)
      w0(634)=w0(634)*w0(1328)
      w0(634)=w0(634) + w0(754)
      w0(634)=w0(634)*w0(532)
      w0(598)=w0(634) + w0(605) - 216.0_prec*w0(841) + w0(598)
      w0(605)=35.0_prec- w0(570)
      w0(605)=w0(605)*w0(343)
      w0(605)=32.0_prec+ w0(605)
      w0(605)=w0(605)*w0(343)
      w0(605)= - 23.0_prec+ w0(605)
      w0(605)=w0(340)*w0(605)
      w0(605)=w0(605) + w0(1377)
      w0(605)=w0(12)*w0(605)
      w0(634)=w0(384)*w0(1328)
      w0(634)= - 3168.0_prec*w0(634) + w0(1242)
      w0(634)=w0(634)*w0(1389)
      w0(646)=w0(770) - w0(1388)
      w0(646)=w0(646)*w0(960)
      w0(654)=129.0_prec*w0(14) - 70./3.0_prec*w0(406)
      w0(654)=w0(654)*w0(343)
      w0(656)=1./3.0_prec*w0(907)
      w0(657)= - w0(14) + 2./3.0_prec*w0(406)
      w0(657)=XN*w0(657)
      w0(657)=w0(657) + w0(656)
      w0(657)=w0(657)*w0(1280)
      w0(654)=w0(657) - 31.0_prec*w0(812) - 224./3.0_prec*w0(14) + w0(654)
      w0(654)=w0(654)*w0(1417)
      w0(657)=w0(719)*w0(819)
      w0(657)= - w0(815) - w0(9) + w0(657)
      w0(657)=w0(8)*w0(657)
      w0(657)=w0(657) - w0(821)
      w0(657)=w0(657)*w0(1274)
      w0(351)=w0(351) + 288.0_prec*w0(1430) + w0(394) + w0(657) + w0(654) + &
     & w0(646) + w0(634) + 24.0_prec*w0(605) + 8.0_prec*w0(598) - w0(676) + 192.0_prec*&
     & w0(1429) + 64.0_prec*w0(582)
      w0(351)=z*w0(351)
      w0(351)=2.0_prec*w0(520) + w0(351)
      w0(351)=z*w0(351)
      w0(351)=8.0_prec*w0(391) + w0(351)
      w0(351)=z*w0(351)
      w0(391)=w0(310)*w0(1325)
      w0(394)=w0(354)*w0(1379)
      w0(394)=w0(394) - 9.0_prec*w0(645) - 27.0_prec*w0(391) - w0(764)
      w0(394)=w0(394)*w0(393)
      w0(520)= - 73.0_prec+ w0(1305)
      w0(520)=w0(520)*w0(343)
      w0(520)=33.0_prec+ w0(520)
      w0(520)=w0(107)*w0(520)*w0(353)
      w0(582)= - 133.0_prec+ w0(980)
      w0(582)=w0(582)*w0(343)
      w0(582)=135.0_prec+ w0(582)
      w0(582)=w0(582)*w0(343)
      w0(582)= - 15.0_prec+ w0(582)
      w0(582)=w0(50)*w0(582)
      w0(598)= - 77.0_prec+ w0(1415)
      w0(598)=w0(598)*w0(343)
      w0(598)=21.0_prec+ w0(598)
      w0(598)=w0(598)*w0(343)
      w0(598)=4.0_prec+ w0(598)
      w0(598)=w0(598)*w0(1072)
      w0(520)=w0(598) - 96.0_prec*w0(1308) + w0(520) + w0(582)
      w0(520)=w0(209)*w0(520)
      w0(582)=w0(578) - 15.
      w0(582)=w0(582)*w0(343)
      w0(598)=4.0_prec+ w0(582)
      w0(598)=w0(598)*w0(483)*w0(805)
      w0(605)= - w0(970) + w0(365)
      w0(605)=w0(605)*w0(343)
      w0(605)=w0(424) + w0(605)
      w0(605)=w0(605)*w0(1328)
      w0(605)=w0(605) - w0(802)
      w0(605)=w0(605)*w0(820)
      w0(634)=324.0_prec*w0(9) - 125.0_prec*w0(365)
      w0(634)=w0(634)*w0(343)
      w0(634)= - 331.0_prec*w0(9) + w0(634)
      w0(634)=w0(634)*w0(343)
      w0(634)=132.0_prec*w0(9) + w0(634)
      w0(634)=w0(314)*w0(634)
      w0(646)= - w0(195)*w0(1307)
      w0(654)= - 137.0_prec+ w0(980)
      w0(654)=w0(654)*w0(343)
      w0(654)=135.0_prec+ w0(654)
      w0(654)=w0(654)*w0(343)
      w0(654)= - 11.0_prec+ w0(654)
      w0(654)=w0(654)*w0(1066)
      w0(394)=w0(520) + w0(394) + w0(605) + w0(654) + w0(646) + 18.0_prec*&
     & w0(841) + 3.0_prec*w0(634) + w0(598)
      w0(520)=w0(1037) - 176.
      w0(520)=w0(520)*w0(343)
      w0(520)=w0(520) + 180.
      w0(520)=w0(520)*w0(343)
      w0(520)=w0(520) - 21.
      w0(598)= - w0(210)*w0(520)
      w0(598)=w0(598) + 36.0_prec*w0(736)
      w0(598)=3.0_prec*w0(598) + w0(620)
      w0(598)=w0(10)*w0(598)
      w0(605)=w0(1409) - w0(365)
      w0(620)=w0(605)*w0(1037)
      w0(634)=180.0_prec*w0(9)
      w0(620)=w0(620) - w0(634)
      w0(620)=w0(620)*w0(343)
      w0(620)=w0(620) + w0(859)
      w0(646)=96.0_prec*w0(967) + w0(620)
      w0(646)=w0(646)*w0(1068)
      w0(654)=w0(726)*w0(369)
      w0(598)=18.0_prec*w0(654) + w0(598) + w0(646) + w0(659) + w0(806)
      w0(598)=w0(598)*w0(741)
      w0(354)=w0(354)*w0(873)
      w0(354)=w0(354) + w0(698)
      w0(354)=w0(354)*w0(630)
      w0(646)= - w0(303)*w0(612)
      w0(354)=w0(354) - w0(645) - 3.0_prec*w0(391) + w0(646)
      w0(391)= - 42.0_prec*w0(735) + w0(732)
      w0(391)=w0(391)*w0(1007)
      w0(354)=3.0_prec*w0(354) + w0(391)
      w0(391)=4.0_prec*w0(1231)
      w0(354)=9.0_prec*w0(354) + w0(391)
      w0(354)=w0(354)*w0(519)
      w0(645)= - w0(363)*w0(712)
      w0(581)=83.0_prec*w0(580) - 24.0_prec*w0(581)
      w0(581)=w0(581)*w0(343)
      w0(581)= - 60.0_prec*w0(580) + w0(581)
      w0(581)=w0(581)*w0(343)
      w0(581)=w0(580) + w0(581)
      w0(646)= - 67.0_prec+ w0(992)
      w0(646)=w0(646)*w0(343)
      w0(646)=13.0_prec+ w0(646)
      w0(646)=w0(646)*w0(343)
      w0(646)=4.0_prec+ w0(646)
      w0(646)=w0(12)*w0(209)*w0(646)
      w0(581)=3.0_prec*w0(581) + w0(646)
      w0(388)=81.0_prec*w0(388) + 3.0_prec*w0(581) + w0(645)
      w0(581)= - 21.0_prec+ w0(343)
      w0(581)=w0(581)*w0(343)
      w0(581)=22.0_prec+ w0(581)
      w0(581)=w0(581)*w0(343)
      w0(581)= - 2.0_prec+ w0(581)
      w0(581)=w0(10)*w0(581)
      w0(581)=w0(581) + 3.0_prec*w0(1228)
      w0(581)=w0(299)*w0(581)
      w0(388)=2.0_prec*w0(388) + w0(581)
      w0(388)=w0(10)*w0(388)
      w0(581)=w0(343)*w0(162)
      w0(482)=w0(482) - w0(581)
      w0(482)=w0(482)*w0(483)
      w0(482)= - w0(439) + w0(482)
      w0(482)=w0(482)*w0(343)
      w0(482)=w0(162) + w0(482)
      w0(645)= - w0(159)*w0(374)*w0(462)
      w0(482)=5.0_prec*w0(482) + w0(645)
      w0(645)= - w0(374)*w0(1314)*w0(721)
      w0(646)=w0(343) - 5.
      w0(646)=w0(646)*w0(343)
      w0(657)=w0(646) + 6.
      w0(657)=w0(657)*w0(343)
      w0(657)=w0(657) - 2.
      w0(657)=w0(657)*w0(410)
      w0(676)=w0(10)*w0(664)*w0(1108)
      w0(482)=w0(676) + w0(645) + 2.0_prec*w0(482) + w0(657)
      w0(482)=w0(482)*w0(496)
      w0(537)=3.0_prec*w0(537)
      w0(645)=w0(838) + 14.
      w0(657)=w0(645)*XN
      w0(676)= - w0(697) + w0(537) - w0(657)
      w0(680)= - w0(676)*w0(895)
      w0(697)=w0(645)*w0(897)
      w0(537)= - w0(44)*w0(537)
      w0(537)= - w0(987) + w0(697) + w0(537)
      w0(537)=w0(8)*w0(537)
      w0(537)=w0(537) + w0(989) + w0(680)
      w0(537)=w0(308)*w0(537)
      w0(680)=2.0_prec*w0(801) + w0(933)
      w0(680)=w0(680)*w0(630)
      w0(697)=31.0_prec- w0(578)
      w0(697)=w0(697)*w0(343)
      w0(697)= - 29.0_prec+ w0(697)
      w0(697)=w0(697)*w0(343)
      w0(632)=w0(680) + w0(632) + 9.0_prec+ w0(697)
      w0(632)=w0(632)*w0(935)
      w0(680)= - 91.0_prec*w0(14) + 36.0_prec*w0(406)
      w0(680)=w0(680)*w0(343)
      w0(697)=w0(792)*w0(525)
      w0(680)=w0(697) - w0(812) + w0(891) + w0(680)
      w0(680)=w0(305)*w0(680)
      w0(697)=w0(1017) - 49.
      w0(697)=w0(697)*w0(343)
      w0(697)=w0(697) + 23.
      w0(697)=w0(697)*w0(316)
      w0(661)=w0(697) - w0(661) - w0(1005)
      w0(697)=w0(437) - 21.
      w0(697)= - w0(697)*w0(558)
      w0(697)=w0(697) + w0(880)
      w0(697)=w0(697)*w0(618)
      w0(697)= - 4.0_prec*w0(661) + w0(697)
      w0(697)=w0(8)*w0(697)
      w0(590)=189.0_prec*w0(590) - w0(871)
      w0(590)=w0(8)*w0(590)
      w0(698)=4.0_prec*w0(1246)
      w0(590)= - w0(878) + w0(698) - 2.0_prec*w0(661) + w0(590)
      w0(661)=21.0_prec*w0(662) - w0(619)
      w0(661)=w0(1)*w0(661)
      w0(590)=2.0_prec*w0(590) + w0(661)
      w0(590)=w0(1)*w0(590)
      w0(661)=w0(676)*w0(308)
      w0(661)= - w0(1083) + 9.0_prec*w0(661)
      w0(662)=4.0_prec*w0(32)
      w0(676)= - w0(661)*w0(662)
      w0(701)=w0(498)*w0(630)
      w0(657)=w0(701) - w0(657)
      w0(657)=3.0_prec*w0(657)
      w0(701)= - w0(657) + w0(1025)
      w0(701)=w0(1)*w0(701)
      w0(657)= - w0(657) - w0(608)
      w0(657)=w0(8)*w0(657)
      w0(657)=w0(701) + w0(657) + w0(1028)
      w0(657)=w0(657)*w0(1027)
      w0(701)= - 12.0_prec*w0(901)
      w0(701)=w0(369)*w0(701)
      w0(708)=w0(784) - w0(400)
      w0(709)= - w0(57)*w0(708)
      w0(710)= - w0(10)*w0(792)
      w0(709)=w0(709) + w0(710)
      w0(701)=12.0_prec*w0(709) + w0(701)
      w0(701)=w0(212)*w0(701)
      w0(709)= - w0(909) - w0(798)
      w0(381)= - w0(381)*w0(481)
      w0(381)=3.0_prec*w0(709) + w0(381)
      w0(381)=w0(381)*w0(532)
      w0(645)=w0(645) + w0(603)
      w0(709)=w0(645)*w0(330)
      w0(710)=w0(948)*w0(709)
      w0(711)=w0(800) + w0(836)
      w0(711)=3.0_prec*w0(711) + w0(1318)
      w0(711)=w0(711)*w0(823)
      w0(712)=11.0_prec*w0(14)
      w0(717)= - w0(712) + 6.0_prec*w0(406)
      w0(717)=w0(717)*w0(344)
      w0(717)=w0(812) + w0(1452) + w0(717)
      w0(717)=w0(306)*w0(717)
      w0(719)=w0(343)*w0(534)
      w0(719)= - w0(817) + w0(719)
      w0(719)=w0(719)*w0(343)
      w0(719)=w0(1438) + w0(719)
      w0(719)=w0(8)*w0(719)
      w0(725)= - w0(384)*w0(624)
      w0(719)=w0(719) + w0(725)
      w0(719)=w0(719)*w0(917)
      w0(725)=w0(506) - w0(435)
      w0(725)=w0(725)*w0(343)
      w0(725)=w0(725) + w0(366)
      w0(736)=w0(202)*w0(725)*w0(343)
      w0(743)=w0(201)*w0(1133)*w0(1180)
      w0(736)=w0(736) + w0(743)
      w0(736)=w0(736)*w0(1226)
      w0(743)=w0(619)*w0(54)
      w0(750)=197.0_prec*w0(203) - w0(1402)
      w0(750)=w0(750)*w0(343)
      w0(750)= - w0(1404) + w0(750)
      w0(750)=w0(750)*w0(343)
      w0(750)=46.0_prec*w0(203) + w0(750)
      w0(750)=zeta3*w0(750)
      w0(752)=w0(389)*w0(348)
      w0(595)=w0(752)*w0(595)
      w0(354)=12.0_prec*w0(657) + w0(676) + w0(595) + w0(736) + 6.0_prec*w0(750) + &
     & 36.0_prec*w0(537) - 891.0_prec*w0(691) + w0(482) + w0(598) + w0(388) - &
     & w0(905) + w0(719) + w0(743) + w0(717) + w0(590) + w0(354) + &
     & w0(711) + w0(697) + w0(710) + w0(680) + w0(632) + 3.0_prec*w0(394) + &
     & w0(381) + w0(701)
      w0(351)=16.0_prec*w0(354) + w0(351)
      w0(351)=z*w0(351)
      w0(354)=w0(362)*w0(631)
      w0(381)=w0(985)*w0(1013)
      w0(388)=w0(578) - 16.
      w0(388)=w0(388)*w0(343)
      w0(388)=w0(388) + 5.
      w0(394)=w0(388)*w0(316)
      w0(354)=w0(394) + w0(354) - w0(381)
      w0(381)=3.0_prec*w0(3)
      w0(394)=w0(1034)*w0(381)
      w0(482)=2.0_prec- w0(505)
      w0(482)=w0(482)*w0(343)
      w0(537)=w0(437) - 1.
      w0(482)=w0(482) + w0(537)
      w0(482)=w0(482)*w0(1054)
      w0(549)= - w0(549)*w0(872)
      w0(549)=Cj1 + w0(549)
      w0(549)=w0(2)*w0(549)
      w0(394)=w0(394) + w0(549) + w0(482) + w0(1255) + w0(354)
      w0(394)=w0(8)*w0(394)
      w0(381)= - w0(1233)*w0(381)
      w0(482)=w0(1159)*w0(1054)
      w0(549)=Cj1 - w0(872)
      w0(549)=w0(2)*w0(549)
      w0(354)= - w0(698) + w0(381) + w0(549) + w0(482) - w0(1237) + &
     & w0(354)
      w0(354)=w0(1)*w0(354)
      w0(381)=w0(107)*w0(374)*w0(1002)
      w0(482)= - 10.0_prec- w0(765)
      w0(482)=w0(482)*w0(343)
      w0(482)=1.0_prec+ w0(482)
      w0(482)=w0(50)*w0(482)
      w0(549)=w0(872)*w0(994)
      w0(590)=w0(425) - 4.
      w0(595)=w0(590)*w0(343)
      w0(598)=2.0_prec+ w0(595)
      w0(598)=w0(598)*w0(343)
      w0(598)= - 3.0_prec+ w0(598)
      w0(598)=w0(173)*w0(598)
      w0(381)=w0(598) + w0(549) + w0(381) + w0(482)
      w0(381)=w0(381)*w0(1055)
      w0(482)= - w0(1046) + w0(1040)
      w0(482)=w0(482)*w0(343)
      w0(482)=w0(1361) + w0(482)
      w0(482)=w0(482)*w0(343)
      w0(482)=w0(580) + w0(482)
      w0(549)=w0(425) - 1.
      w0(549)=w0(549)*w0(343)
      w0(580)= - 1.0_prec+ w0(549)
      w0(580)=w0(580)*w0(343)
      w0(580)= - 3.0_prec+ w0(580)
      w0(580)=w0(580)*w0(1051)
      w0(482)=3.0_prec*w0(482) + w0(580)
      w0(580)=w0(1002)*w0(943)
      w0(598)=w0(558)*w0(642)
      w0(632)=w0(307)*w0(1062)
      w0(482)=w0(598) - w0(575) + w0(580) + 3.0_prec*w0(482) + 4.0_prec*w0(632)
      w0(482)=w0(10)*w0(482)
      w0(575)=Cf*w0(1024)
      w0(580)=w0(303)*w0(440)
      w0(575)= - 6.0_prec*w0(575) - 9.0_prec*w0(1038) + w0(580)
      w0(575)=2.0_prec*w0(575) + w0(964)
      w0(391)=9.0_prec*w0(575) - w0(391)
      w0(391)=w0(57)*w0(391)
      w0(575)=w0(1438) - w0(506)
      w0(575)=w0(575)*w0(343)
      w0(575)=w0(575) - w0(534)
      w0(575)=w0(575)*w0(343)
      w0(575)=w0(575) + w0(9)
      w0(580)= - w0(1053) - w0(575)
      w0(580)=w0(580)*w0(1068)
      w0(580)=w0(580) - w0(663)
      w0(598)=w0(399)*w0(425)
      w0(598)=w0(598) + 14.
      w0(598)=w0(598)*w0(343)
      w0(598)=w0(598) + 1.
      w0(632)=w0(210)*w0(598)
      w0(632)=w0(632) - w0(1056)
      w0(632)=w0(632)*w0(1059)
      w0(580)=2.0_prec*w0(580) + w0(632)
      w0(580)=w0(580)*w0(515)
      w0(632)=XN*w0(585)
      w0(632)=w0(907) + w0(632) + 9.0_prec*w0(802)
      w0(632)=w0(872)*w0(632)
      w0(539)= - w0(539)*w0(422)*w0(805)
      w0(642)= - w0(768) - 162.0_prec*w0(1038) + w0(1292)
      w0(642)=w0(22)*w0(642)
      w0(657)=w0(374) + 1.
      w0(657)=w0(657)*w0(343)
      w0(657)=w0(657) - 2.
      w0(657)= - w0(657)*w0(1079)
      w0(676)=w0(1082) + w0(1083)
      w0(680)= - w0(676)*w0(662)
      w0(691)=w0(195)*w0(478)*w0(375)
      w0(697)=26.0_prec- w0(578)
      w0(697)=w0(697)*w0(343)
      w0(697)= - 13.0_prec+ w0(697)
      w0(697)=w0(697)*w0(343)
      w0(697)= - 2.0_prec+ w0(697)
      w0(697)=w0(697)*w0(748)
      w0(698)=36.0_prec*w0(766)
      w0(701)= - w0(698)*w0(705)
      w0(621)=w0(621)*w0(917)
      w0(705)= - w0(1155)*w0(1090)
      w0(354)=72.0_prec*w0(611) + w0(680) + 216.0_prec*w0(1060) + w0(657) + w0(580)&
     &  + w0(705) + w0(482) + w0(621) - w0(743) + w0(354) + w0(391) + &
     & w0(394) - 12.0_prec*w0(925) - 24.0_prec*w0(1075) + w0(381) + w0(642) + &
     & w0(701) + 9.0_prec*w0(697) + w0(539) + w0(691) + w0(632) + w0(747)
      w0(351)=w0(357) + 16.0_prec*w0(354) + w0(351)
      w0(351)=y*w0(351)
      w0(354)=w0(415) - 13.
      w0(354)=w0(354)*w0(343)
      w0(357)=w0(354) + 3.
      w0(381)=w0(357)*w0(137)
      w0(391)=w0(578) - 13.
      w0(391)=w0(391)*w0(343)
      w0(391)=w0(391) + 2.
      w0(394)=w0(391)*w0(165)
      w0(482)=w0(422) - 19.
      w0(482)=w0(482)*w0(343)
      w0(482)=w0(482) + 13.
      w0(539)=w0(482)*w0(96)
      w0(381)= - w0(539) + w0(381) + w0(394)
      w0(394)=w0(36) + w0(18)
      w0(539)=w0(38) - w0(40)
      w0(580)=w0(539) + w0(394)
      w0(611)= - w0(580) + w0(56) - w0(20)
      w0(621)=w0(39) + w0(27)
      w0(632)= - w0(927) - w0(149) + w0(136)
      w0(642)=w0(480) + w0(621) + w0(632) - w0(611)
      w0(642)=w0(642)*w0(348)
      w0(657)=w0(53) + w0(48)
      w0(680)=w0(657) + w0(64)
      w0(691)=w0(680)*w0(348)
      w0(642)=w0(642) + w0(691)
      w0(642)=w0(642)*w0(393)
      w0(697)=w0(1)*w0(8)
      w0(701)=w0(375)*w0(697)
      w0(705)=w0(375)*w0(54)
      w0(710)=w0(375)*w0(37)
      w0(705)=w0(705) - w0(710)
      w0(711)=w0(375)*w0(44)
      w0(717)=w0(711) - w0(440)
      w0(717)=w0(717)*w0(8)
      w0(701)= - w0(717) + w0(701) - w0(705)
      w0(719)=w0(1172)*w0(12)
      w0(719)= - w0(701) - w0(719) + 5.0_prec*w0(460)
      w0(719)=w0(719)*w0(910)
      w0(736)=w0(1273)*w0(348)
      w0(743)=w0(736) + w0(622)
      w0(747)=w0(511) + w0(743) - w0(563)
      w0(748)=w0(422) - 13.
      w0(748)=w0(748)*w0(343)
      w0(750)=w0(748) + 7.
      w0(754)=w0(750)*w0(515)
      w0(684)=w0(747) + w0(684) - w0(754)
      w0(755)=2.0_prec*w0(33)
      w0(684)=w0(684)*w0(755)
      w0(758)=w0(638) - w0(563)
      w0(764)=w0(758) + w0(511)
      w0(765)=w0(1282) + w0(736) + w0(764)
      w0(767)=w0(765) - w0(516)
      w0(768)=2.0_prec*w0(767)
      w0(770)=w0(31) - w0(23)
      w0(768)=w0(770)*w0(768)
      w0(790)=w0(505) - w0(14)
      w0(790)=w0(790)*w0(343)
      w0(790)=w0(790) - w0(405) - w0(505)
      w0(790)=w0(790)*w0(343)
      w0(790)=w0(790) + w0(402)
      w0(791)=w0(50)*w0(558)
      w0(790)=w0(791) + 2.0_prec*w0(790)
      w0(790)=w0(790)*w0(50)
      w0(797)=w0(379)*w0(12)
      w0(797)=w0(797) + w0(600)
      w0(798)=2.0_prec*w0(43)
      w0(797)=w0(797)*w0(798)
      w0(799)=w0(1289) - w0(563)
      w0(800)=w0(510) + w0(799)
      w0(802)=w0(511) + w0(622)
      w0(803)=w0(800) + w0(802)
      w0(805)=2.0_prec*w0(63)
      w0(803)=w0(803)*w0(805)
      w0(805)=w0(497) - w0(459)
      w0(806)=w0(638) - w0(369)
      w0(805)=w0(805)*w0(806)
      w0(808)=w0(12)*w0(558)
      w0(812)=w0(830) - w0(808)
      w0(815)=8.0_prec*w0(58)
      w0(812)=w0(812)*w0(815)
      w0(815)=w0(502)*w0(747)
      w0(820)=w0(1216)*w0(833)
      w0(821)=w0(820)*w0(46)
      w0(822)=9.0_prec*w0(1194)
      w0(825)=w0(822) - w0(747)
      w0(836)=w0(825)*w0(759)
      w0(838)= - w0(125) + w0(194) + w0(174) + w0(124) - w0(166) + &
     & w0(187) + w0(131) - w0(108) - w0(190) + w0(152) + w0(72) + &
     & w0(83) - w0(75) + w0(123) + w0(86) - w0(192) + w0(160) - w0(88)&
     &  - w0(68) + w0(73) - w0(132) + w0(130) - w0(177)
      w0(838)=2.0_prec*w0(838)
      w0(838)=w0(838)*w0(398)
      w0(839)=w0(353)*w0(64)
      w0(841)=3.0_prec*w0(64)
      w0(839)=w0(839) - w0(841)
      w0(839)=w0(839)*w0(343)
      w0(839)=w0(839) + w0(64)
      w0(845)=2.0_prec*w0(44)
      w0(839)=w0(839)*w0(845)
      w0(845)=w0(191)*w0(13)
      w0(845)=w0(112) + w0(845) + w0(110) + w0(117)
      w0(845)=w0(845)*w0(752)
      w0(848)=w0(970) - w0(434)
      w0(848)=w0(848)*w0(343)
      w0(848)=w0(848) - w0(435)
      w0(854)=2.0_prec*w0(149)
      w0(848)=w0(848)*w0(854)
      w0(856)=w0(365) + w0(505)
      w0(856)=w0(856)*w0(343)
      w0(856)=w0(856) - w0(437)
      w0(858)=2.0_prec*w0(136)
      w0(856)=w0(856)*w0(858)
      w0(866)=w0(1048)*w0(348)
      w0(870)= - w0(116) + w0(111) + w0(98) + w0(115)
      w0(870)=w0(870)*w0(866)
      w0(394)=w0(394) + w0(38)
      w0(394)=w0(394)*w0(612)
      w0(871)=w0(483) - 13.
      w0(871)=w0(871)*w0(343)
      w0(871)=w0(871) + 9.
      w0(873)=2.0_prec*w0(871)
      w0(877)=w0(91) + w0(93)
      w0(873)=w0(877)*w0(873)
      w0(877)=2.0_prec*w0(573)
      w0(878)=w0(193) - w0(188)
      w0(877)=w0(878)*w0(877)
      w0(878)=w0(541) - 13.
      w0(878)=w0(878)*w0(343)
      w0(878)=w0(878) + 5.
      w0(880)=2.0_prec*w0(878)
      w0(891)=w0(103) + w0(153)
      w0(880)=w0(891)*w0(880)
      w0(891)=w0(617)*w0(120)
      w0(894)=w0(571)*w0(30)
      w0(897)=w0(808)*w0(59)
      w0(898)=w0(883)*w0(189)
      w0(905)=w0(483) - 9.
      w0(905)=w0(905)*w0(343)
      w0(905)=w0(905) + 5.
      w0(907)=2.0_prec*w0(905)
      w0(909)=w0(907)*w0(169)
      w0(566)=w0(566)*w0(56)
      w0(917)=w0(1176)*w0(440)
      w0(923)=w0(573) + w0(384)
      w0(521)=w0(521)*w0(923)
      w0(468)=w0(468)*w0(462)
      w0(925)=w0(876) - w0(370)
      w0(927)=2.0_prec*w0(42)
      w0(931)=w0(925)*w0(927)
      w0(557)=w0(557)*w0(368)
      w0(725)=w0(725)*w0(1072)
      w0(933)=w0(106)*w0(348)*w0(728)
      w0(935)=w0(1062) + w0(384)
      w0(935)=w0(935)*w0(57)
      w0(936)=w0(512)*w0(1)
      w0(935)=w0(935) + w0(936)
      w0(935)=2.0_prec*w0(935)
      w0(935)=w0(1095)*w0(935)
      w0(381)=w0(838) - w0(839) + w0(719) - w0(845) - w0(684) + w0(815)&
     &  - w0(566) - w0(891) - w0(836) - w0(931) + w0(557) - w0(725) - &
     & w0(917) + w0(821) + w0(521) - w0(468) + w0(848) - w0(797) - &
     & w0(894) + w0(909) - 8.0_prec*w0(898) + w0(935) - 16.0_prec*w0(897) + w0(873)&
     &  - w0(877) + w0(880) - w0(933) - w0(768) + w0(394) - w0(803) - &
     & w0(805) - w0(812) + w0(790) - w0(642) + w0(856) + w0(870) + 2.0_prec*&
     & w0(381)
      w0(394)=w0(353) - 7.
      w0(394)=w0(394)*w0(343)
      w0(394)=w0(394) + 5.
      w0(468)=w0(394)*w0(109)
      w0(468)=w0(468) - w0(155)
      w0(521)=w0(439) + w0(358)
      w0(557)=w0(64) + w0(53)
      w0(521)=2.0_prec*w0(521) + w0(557)
      w0(521)=w0(521)*w0(9)
      w0(566)=w0(483) - 11.
      w0(566)=w0(566)*w0(343)
      w0(566)=w0(566) + 7.
      w0(566)=w0(566)*w0(176)
      w0(642)=w0(89) + w0(74) + w0(85)
      w0(642)=w0(642)*w0(398)
      w0(684)=w0(357)*w0(161)
      w0(719)=w0(878)*w0(135)
      w0(725)=w0(415) - 19.
      w0(725)=w0(725)*w0(343)
      w0(725)=w0(725) + 9.
      w0(768)=w0(725)*w0(92)
      w0(790)=w0(792)*w0(353)
      w0(797)=w0(790)*w0(145)
      w0(803)=w0(1063) + w0(366)
      w0(805)=w0(803)*w0(27)
      w0(812)=w0(148) + w0(172)
      w0(815)=w0(812)*w0(368)
      w0(821)=w0(40) - w0(20)
      w0(836)=w0(821)*w0(638)
      w0(838)=w0(66) + w0(84) + w0(87)
      w0(839)=w0(838) + w0(151)
      w0(845)=w0(384)*w0(77)
      w0(848)=w0(470) - w0(143)
      w0(856)=w0(81)*w0(9)
      w0(856)= - w0(856) + 7.0_prec*w0(95)
      w0(870)=w0(462)*w0(69)
      w0(468)= - w0(521) - 9.0_prec*w0(133) - 5.0_prec*w0(94) + w0(836) + w0(848)&
     &  + w0(856) - w0(870) + w0(768) - w0(797) - w0(805) + w0(815) + &
     & w0(642) - w0(845) - w0(684) - w0(719) + w0(141) + w0(566) - &
     & w0(839) + 3.0_prec*w0(468)
      w0(521)=w0(358) + 15.0_prec*w0(162)
      w0(566)=w0(48) + 4.0_prec*w0(53)
      w0(521)=w0(566) + 2.0_prec*w0(521)
      w0(521)=w0(521)*w0(9)
      w0(642)=w0(133) + w0(94) + w0(155)
      w0(684)=w0(114) + w0(119)
      w0(719)=w0(684) - w0(143)
      w0(768)=w0(437)*w0(64)
      w0(797)=4.0_prec*w0(99)
      w0(521)=w0(521) - 9.0_prec*w0(141) - w0(856) - w0(797) + w0(768) + 3.0_prec*&
     & w0(839) - 2.0_prec*w0(719) + 13.0_prec*w0(642)
      w0(642)=w0(838) - 4.0_prec*w0(141) + w0(151) + 2.0_prec*w0(133) - w0(684)
      w0(684)=w0(48) + 3.0_prec*w0(53)
      w0(417)=w0(684) + w0(417)
      w0(417)=w0(417)*w0(9)
      w0(719)=w0(505)*w0(64)
      w0(417)=w0(719) - w0(797) + w0(417) + 8.0_prec*w0(94) + 10.0_prec*w0(155) + 2.&
     & *w0(642)
      w0(642)=w0(848) - w0(417)
      w0(642)=w0(642)*w0(343)
      w0(719)=w0(437)*w0(14)
      w0(642)=w0(642) - w0(719) + w0(521)
      w0(642)=w0(642)*w0(343)
      w0(642)=w0(642) + w0(468)
      w0(768)=4.0_prec*w0(64)
      w0(657)= - w0(470) + w0(1283) + w0(768) + 4.0_prec*w0(657)
      w0(657)=w0(657)*w0(343)
      w0(797)=w0(359) + w0(505)
      w0(797)=w0(797)*w0(9)
      w0(657)=w0(797) - w0(657) - w0(719) + 6.0_prec*w0(680)
      w0(657)=w0(657)*w0(343)
      w0(503)= - w0(927) - w0(503)
      w0(503)=w0(1169)*w0(503)
      w0(719)=w0(800) + w0(622)
      w0(719)=w0(719)*w0(1134)
      w0(797)=w0(365) - w0(424)
      w0(797)=w0(797)*w0(343)
      w0(800)=w0(593) - w0(435)
      w0(805)=w0(797) - w0(800)
      w0(805)=w0(805)*w0(910)
      w0(815)=w0(1282) + w0(758)
      w0(836)=2.0_prec*w0(37)
      w0(838)=w0(815)*w0(836)
      w0(839)=w0(621) + w0(30)
      w0(845)=w0(907)*w0(839)
      w0(848)=w0(464) + w0(680)
      w0(856)=w0(449)*w0(1175)
      w0(873)=w0(118) + w0(113)
      w0(877)=w0(617)*w0(873)
      w0(880)=w0(806)*w0(501)
      w0(497)=w0(497)*w0(1070)
      w0(891)=w0(462) + w0(1314)
      w0(894)=w0(891)*w0(393)
      w0(897)=w0(612)*w0(50)
      w0(898)=w0(459)*w0(1172)
      w0(497)=w0(870) - w0(657) + w0(805) + w0(856) - w0(880) + w0(838)&
     &  + w0(897) + w0(898) - w0(497) - w0(894) - w0(877) - w0(719) + 2.&
     & *w0(848) + w0(845) + w0(503)
      w0(503)=w0(18) - w0(56)
      w0(539)=w0(539) + w0(503)
      w0(657)=w0(36) + w0(20)
      w0(719)=w0(539) + w0(657)
      w0(805)=w0(719) - w0(63)
      w0(838)=2.0_prec*w0(398)
      w0(805)=w0(805)*w0(838)
      w0(805)=w0(805) + w0(497)
      w0(845)=w0(41) + w0(60)
      w0(848)= - w0(478) + 2.0_prec*w0(845)
      w0(856)=w0(848) + w0(14)
      w0(856)=w0(856)*w0(343)
      w0(870)=w0(405) + w0(478)
      w0(877)=3.0_prec*w0(845)
      w0(856)= - w0(856) - w0(870) + w0(877)
      w0(856)=w0(856)*w0(343)
      w0(613)=w0(384)*w0(613)
      w0(880)=w0(364) - w0(845)
      w0(856)=w0(856) - w0(613) + w0(880)
      w0(894)=w0(639)*w0(8)
      w0(907)=w0(808) - w0(403)
      w0(909)=w0(894) - w0(907)
      w0(917)=w0(856) + w0(909)
      w0(931)=w0(545) - w0(879)
      w0(933)=w0(931)*w0(22)
      w0(935)=w0(917) - w0(933)
      w0(936)=w0(935)*w0(574)
      w0(942)=w0(615) + w0(622) - w0(369)
      w0(942)=w0(942)*w0(8)
      w0(943)=w0(907) - w0(791)
      w0(942)=w0(942) - w0(943)
      w0(947)=w0(697)*w0(558)
      w0(948)=w0(942) + w0(947) + w0(616)
      w0(949)=w0(383) - w0(1062)
      w0(954)=w0(949) - w0(545)
      w0(957)=w0(954)*w0(57)
      w0(959)=w0(366) - w0(14)
      w0(960)=w0(959)*w0(343)
      w0(964)=w0(405) + w0(366)
      w0(960)=w0(960) - w0(964)
      w0(960)=w0(960)*w0(343)
      w0(967)=w0(960) - w0(571)
      w0(957)=w0(957) + w0(967)
      w0(974)=w0(948) + w0(957)
      w0(985)=w0(974)*w0(624)
      w0(986)=w0(522) + w0(592)
      w0(987)=w0(986)*w0(1)
      w0(544)=w0(544)*w0(375)
      w0(989)=w0(544) - w0(711)
      w0(990)=w0(989)*w0(8)
      w0(987)= - w0(705) + w0(987) + w0(990)
      w0(987)=w0(987)*w0(641)
      w0(990)=2.0_prec*w0(1065)
      w0(991)=w0(383) + w0(879)
      w0(992)=w0(990) - w0(991)
      w0(994)=w0(992)*w0(8)
      w0(997)=w0(1044) - w0(890)
      w0(1005)=w0(384)*w0(128)
      w0(1005)=w0(1005) - w0(997)
      w0(994)=w0(994) - w0(1005)
      w0(1007)=w0(994)*w0(519)
      w0(987)=w0(987) - w0(1007)
      w0(936)=w0(985) + w0(936) + w0(987) + w0(805)
      w0(936)=w0(936)*w0(515)
      w0(985)=w0(42) - w0(839)
      w0(632)=w0(985) - w0(632)
      w0(1007)=w0(632) + w0(55)
      w0(1012)=w0(56) + w0(1007)
      w0(1012)=w0(1012)*w0(558)
      w0(1018)=w0(18) + w0(38)
      w0(657)= - w0(40) + w0(1018) + w0(657)
      w0(1019)=w0(657) + w0(52)
      w0(1019)=w0(1019)*w0(363)
      w0(1020)=w0(615)*w0(50)
      w0(1024)=w0(9) + 13.
      w0(1024)=w0(1024)*w0(558)
      w0(614)=w0(1024) - w0(614)
      w0(1024)=w0(614)*w0(12)
      w0(1025)=w0(126) + w0(185) + w0(157)
      w0(1025)=w0(1025)*w0(398)
      w0(1027)=w0(395)*w0(348)
      w0(1027)=w0(1027) - w0(81)
      w0(464)=w0(1025) - w0(1019) - w0(464) - w0(48) - w0(1020) + &
     & w0(1027) + w0(475) + w0(1012) + w0(1024)
      w0(475)=w0(41)*w0(9)
      w0(475)=w0(475) - w0(557)
      w0(1012)=w0(463) - 3.0_prec*w0(48) + w0(475) - w0(467)
      w0(1019)=w0(366) - w0(60)
      w0(1019)= - w0(9)*w0(1019)
      w0(1019)=w0(1019) + w0(1012)
      w0(1019)=w0(1019)*w0(343)
      w0(470)= - w0(81) + w0(475) + w0(470)
      w0(475)=w0(469) + w0(358)
      w0(1020)=2.0_prec*w0(48)
      w0(1024)=w0(1020) + w0(475)
      w0(1025)=w0(358) + w0(366)
      w0(1028)= - w0(60) + w0(1025)
      w0(1028)=w0(9)*w0(1028)
      w0(1019)=w0(1019) + w0(1028) + 2.0_prec*w0(1024) - w0(470)
      w0(1019)=w0(1019)*w0(343)
      w0(960)=w0(960) + w0(402)
      w0(960)=w0(44)*w0(960)
      w0(1024)=w0(845) - w0(366)
      w0(1028)= - w0(1024)*w0(348)
      w0(1028)=w0(1314) - 2.0_prec*w0(879) + w0(1028)
      w0(1028)=w0(22)*w0(1028)
      w0(1029)= - w0(69)*w0(545)
      w0(1034)= - w0(159)*w0(989)
      w0(1038)=w0(358) + w0(162)
      w0(1038)=2.0_prec*w0(1038)
      w0(960)= - w0(1396) + w0(1028) + w0(1034) + w0(960) + w0(1029) + &
     & w0(1019) - w0(1038) + w0(464)
      w0(1019)=w0(615)*w0(44)
      w0(848)=w0(848)*w0(558)
      w0(1028)=w0(702)*w0(50)
      w0(848)=w0(1019) + w0(848) - w0(1028)
      w0(848)=w0(848)*w0(8)
      w0(960)=2.0_prec*w0(960) + w0(848)
      w0(960)=w0(8)*w0(960)
      w0(580)=w0(580) + w0(52) + w0(20) - w0(1007)
      w0(580)=w0(580)*w0(558)
      w0(1007)=w0(890)*w0(980)
      w0(1019)=w0(616)*w0(574)
      w0(1029)=w0(363)*w0(56)
      w0(476)=w0(557) + w0(580) - w0(1007) - w0(1027) - w0(476) + &
     & w0(1019) - w0(1029)
      w0(557)=w0(383) - w0(545)
      w0(580)= - w0(8)*w0(557)
      w0(1007)=w0(400) + w0(358)
      w0(1019)=w0(1007) - w0(1314)
      w0(1027)= - w0(571) + 2.0_prec*w0(382)
      w0(1025)=w0(1025)*w0(343)
      w0(580)=w0(580) + w0(1025) - w0(366) - w0(1027) - w0(1019)
      w0(580)=w0(57)*w0(580)
      w0(1025)=w0(845) + w0(14)
      w0(1025)=w0(1025)*w0(343)
      w0(1025)=w0(1025) + w0(405) - w0(845)
      w0(1025)=w0(1025)*w0(343)
      w0(909)=w0(1025) - w0(909) - w0(1028)
      w0(1025)=w0(571) + w0(909)
      w0(1025)=w0(8)*w0(1025)
      w0(467)=w0(467) + w0(684) + w0(841)
      w0(467)=w0(467)*w0(343)
      w0(467)=w0(467) - w0(81) - w0(566) - w0(768)
      w0(475)=2.0_prec*w0(475) - w0(467)
      w0(475)=w0(475)*w0(343)
      w0(566)=2.0_prec*w0(376)
      w0(461)=w0(461) + w0(566)
      w0(475)=w0(580) + w0(1025) - w0(1028) + w0(475) - w0(1038) - &
     & w0(461) - w0(476)
      w0(580)=w0(736)*w0(660)
      w0(475)=2.0_prec*w0(475) - w0(580)
      w0(475)=w0(1)*w0(475)
      w0(481)=w0(845) + w0(481) - w0(1007)
      w0(660)=w0(358) - w0(845)
      w0(684)=w0(9) + 4.
      w0(768)=w0(684)*w0(9)
      w0(841)=w0(768) + w0(660)
      w0(841)=w0(841)*w0(343)
      w0(1025)= - w0(44)*w0(545)
      w0(931)= - w0(128)*w0(931)
      w0(768)=w0(931) + w0(933) + w0(1025) + w0(841) - w0(768) + &
     & w0(481)
      w0(768)=w0(8)*w0(768)
      w0(632)= - w0(611) - w0(632)
      w0(841)=w0(1281) + w0(680) + w0(632) - w0(55)
      w0(841)=w0(841)*w0(348)
      w0(931)=w0(384)*w0(480)
      w0(891)=w0(891)*w0(128)
      w0(841)=w0(841) + w0(931) - w0(891)
      w0(891)=w0(684)*w0(348)
      w0(931)=w0(891) - w0(383)
      w0(1025)= - w0(12)*w0(931)
      w0(768)=w0(768) + w0(1025) + w0(841)
      w0(768)=w0(768)*w0(519)
      w0(1025)=w0(558)*w0(574)
      w0(1029)=w0(1025) + w0(736)
      w0(1034)=w0(612) - w0(563)
      w0(1038)=w0(1029) + w0(1034)
      w0(1038)=w0(1038)*w0(1)
      w0(1040)=w0(478) - w0(14)
      w0(1040)=w0(1040)*w0(343)
      w0(870)=w0(1040) - w0(870)
      w0(870)=w0(870)*w0(343)
      w0(1040)=w0(615)*w0(8)
      w0(1041)=w0(363)*w0(37)
      w0(907)=w0(1041) - w0(907)
      w0(364)=w0(1040) + w0(870) + w0(1038) + w0(907) + w0(364)
      w0(870)= - w0(990) + w0(383)
      w0(870)=w0(57)*w0(870)
      w0(1038)= - w0(22)*w0(545)
      w0(870)=w0(870) + w0(1038) + w0(364)
      w0(1038)=w0(54)*w0(558)
      w0(870)=2.0_prec*w0(870) - w0(1038)
      w0(870)=w0(54)*w0(870)
      w0(1040)=w0(375)*w0(632)
      w0(1041)=w0(512) - w0(806)
      w0(1041)=w0(12)*w0(1041)
      w0(1046)=w0(680)*w0(375)
      w0(1051)=w0(511)*w0(12)
      w0(1040)=w0(1046) - w0(1051) + w0(1040) + w0(1041)
      w0(1051)=w0(499) + w0(845)
      w0(1053)=w0(1051) - w0(808)
      w0(1024)=w0(1024)*w0(374)
      w0(1055)=w0(44)*w0(522)
      w0(1024)=w0(1055) + w0(1024) + w0(366) - w0(1053)
      w0(1024)=w0(8)*w0(1024)
      w0(1055)= - w0(375)*w0(574)
      w0(1055)=w0(808) + w0(1055)
      w0(1055)=w0(1)*w0(1055)
      w0(1056)= - w0(37)*w0(986)
      w0(544)=w0(591) + w0(544)
      w0(544)=w0(54)*w0(544)
      w0(544)=w0(544) + w0(1055) + w0(1056) + w0(1024) - w0(1040)
      w0(544)=w0(544)*w0(641)
      w0(1024)= - w0(942) - w0(957)
      w0(1024)=2.0_prec*w0(1024) - w0(616)
      w0(1024)=w0(37)*w0(1024)
      w0(1055)=w0(573)*w0(515)
      w0(1056)=w0(348)*w0(54)
      w0(1056)=w0(1334) - w0(1056)
      w0(1055)=w0(1055) - w0(1056)
      w0(997)=w0(1055) - w0(997)
      w0(1060)=w0(879) - w0(369)
      w0(990)= - w0(990) + w0(1060)
      w0(990)=w0(8)*w0(990)
      w0(1063)=w0(1062) + w0(369)
      w0(1066)= - w0(545) - w0(1063)
      w0(1066)=w0(1)*w0(1066)
      w0(990)=w0(1066) + w0(990) + w0(997)
      w0(990)=w0(990)*w0(687)
      w0(954)= - w0(1)*w0(954)
      w0(954)=w0(954) - w0(1055) + w0(994)
      w0(954)=w0(954)*w0(688)
      w0(765)=w0(765)*w0(515)
      w0(994)=w0(736)*w0(574)
      w0(765)= - w0(994) + w0(765) - w0(942)
      w0(1066)=w0(1038) - w0(616)
      w0(782)=w0(832) + w0(782)
      w0(832)=w0(765) + w0(782) + w0(1066)
      w0(986)=w0(986)*w0(10)
      w0(957)=w0(986) + w0(957)
      w0(986)=w0(957) - w0(832)
      w0(1068)=w0(32)*w0(558)
      w0(986)=2.0_prec*w0(986) - w0(1068)
      w0(986)=w0(32)*w0(986)
      w0(1075)=w0(791) + w0(402)
      w0(1079)=w0(702)*w0(145)
      w0(1080)=w0(1079) - w0(1075)
      w0(1087)=w0(424) - w0(14)
      w0(1090)=w0(1087)*w0(343)
      w0(1090)= - w0(1090) + w0(405) + w0(424)
      w0(1090)=w0(1090)*w0(343)
      w0(1095)=w0(1090) + w0(1014)
      w0(1098)=16.0_prec*w0(603)
      w0(1105)=w0(1098) - w0(1095) - w0(1080)
      w0(1105)=2.0_prec*w0(1105) - w0(808)
      w0(1105)=w0(12)*w0(1105)
      w0(1155)=w0(830) + w0(808)
      w0(1175)=w0(1155)*w0(664)
      w0(1228)=w0(812) - w0(55)
      w0(1228)=w0(1228)*w0(617)
      w0(1230)=w0(394)*w0(150)
      w0(1175)= - w0(1175) + w0(1228) + 6.0_prec*w0(1230)
      w0(1228)=10.0_prec*w0(14)
      w0(1230)= - w0(1228) + w0(1453)
      w0(1230)=w0(1230)*w0(343)
      w0(1230)= - w0(485) + w0(1230) + w0(1175)
      w0(1230)=w0(13)*w0(1230)
      w0(1231)=w0(8)*XN
      w0(1233)=w0(384)*w0(1231)
      w0(1234)=w0(906) - w0(1233)
      w0(1236)=w0(703)*w0(12)
      w0(1234)= - w0(1236) - 1./3.0_prec*w0(1234)
      w0(1234)=w0(1234)*w0(809)
      w0(1237)=w0(437) - 17.
      w0(1237)=w0(1237)*w0(343)
      w0(1208)=w0(1237) - 4.0_prec*w0(1208)
      w0(1208)=w0(1208)*w0(343)
      w0(1208)=w0(1208) + 1.
      w0(1208)= - w0(1208)*w0(873)
      w0(906)=XNF*w0(906)
      w0(475)=w0(986) + w0(954) + w0(990) + w0(1230) + w0(936) + &
     & w0(544) + w0(870) + w0(475) + w0(1024) + w0(768) + w0(1234) + &
     & w0(960) + w0(1105) + 32./3.0_prec*w0(906) + 2.0_prec*w0(642) + w0(1208) - &
     & w0(381)
      w0(544)=w0(398)*w0(44)
      w0(370)= - w0(509) + w0(544) + w0(370)
      w0(370)= - w0(622) + 2.0_prec*w0(370)
      w0(370)=w0(370)*w0(8)
      w0(509)=w0(398)*w0(1134)
      w0(642)=w0(398)*w0(836)
      w0(509)=w0(509) - w0(642)
      w0(370)=w0(370) + w0(509)
      w0(768)=w0(736) + 2.0_prec*w0(815)
      w0(768)=w0(768)*w0(1)
      w0(815)=w0(1044)*w0(343)
      w0(815)=w0(815) - w0(1078)
      w0(870)=w0(384)*w0(393)
      w0(768)=w0(768) - w0(870) + w0(815)
      w0(870)=w0(593)*w0(641)
      w0(870)=w0(870) + w0(768)
      w0(906)= - w0(870) + w0(370)
      w0(936)=w0(1169)*w0(501)
      w0(954)=w0(1126)*w0(480)
      w0(936)=w0(906) + w0(936) - w0(954)
      w0(954)=4.0_prec*w0(398)
      w0(960)=w0(954)*w0(32)
      w0(960)=w0(1149) + w0(960) + 2.0_prec*w0(936)
      w0(960)=w0(960)*w0(1196)
      w0(475)=2.0_prec*w0(475) + w0(960)
      w0(475)=z*w0(475)
      w0(986)=w0(890)*w0(728)
      w0(990)=w0(986) + w0(869)
      w0(1024)=w0(879) - w0(384)
      w0(1078)=w0(1024)*w0(22)
      w0(1044)=w0(358) - w0(1044)
      w0(1044)=w0(1044)*w0(343)
      w0(1105)=w0(545)*w0(456)
      w0(613)= - 8./3.0_prec*w0(1105) - w0(1078) + w0(613) + w0(1044) - &
     & w0(358) - w0(990)
      w0(613)=w0(8)*w0(613)
      w0(1044)=16./3.0_prec*w0(603)
      w0(1105)= - w0(1044) + 88./3.0_prec*w0(720)
      w0(1208)=w0(949) - w0(384)
      w0(1208)=w0(1208)*w0(57)
      w0(1230)=w0(369)*w0(8)
      w0(1208)=w0(1208) - w0(1230)
      w0(990)= - w0(791) + w0(784) - w0(1208) + w0(1105) - w0(990)
      w0(990)=w0(1)*w0(990)
      w0(1234)=w0(1442)*w0(792)
      w0(790)=w0(790)*w0(13)
      w0(1237)=w0(873)*w0(702)
      w0(790)=w0(1234) + w0(790) + w0(1237)
      w0(1234)= - w0(10)*w0(701)
      w0(1237)=w0(1)*w0(758)
      w0(1238)=w0(593)*w0(10)
      w0(1239)=w0(512)*w0(8)
      w0(1230)=w0(1239) + w0(1230)
      w0(1237)=w0(1238) + w0(1237) - w0(1230)
      w0(1237)=w0(1237)*w0(515)
      w0(1242)= - w0(573)*w0(901)
      w0(1243)=w0(563)*w0(54)
      w0(1242)=w0(1243) + w0(1242)
      w0(462)=w0(991) - w0(462)
      w0(462)=w0(462)*w0(8)
      w0(1243)=w0(462) - w0(890)
      w0(1243)=w0(1243)*w0(57)
      w0(1243)=w0(1243) + w0(1242)
      w0(1245)=w0(457)*w0(348)
      w0(1246)= - w0(1245) - w0(704) + w0(369)
      w0(1246)=w0(12)*w0(1246)
      w0(1247)= - w0(37)*w0(758)
      w0(1249)=w0(32)*w0(764)
      w0(1252)=w0(365)*w0(14)
      w0(463)=w0(1252) - w0(463)
      w0(1252)=w0(463)*w0(343)
      w0(1253)=w0(545)*w0(1231)
      w0(1255)=w0(792)*XN
      w0(1253)=w0(1255) - w0(1253)
      w0(1253)=w0(1236) - 1./3.0_prec*w0(1253)
      w0(1253)=w0(1253)*w0(823)
      w0(613)=w0(1249) + w0(1237) + w0(1234) + w0(990) + w0(1247) + &
     & w0(1253) + w0(613) + w0(1246) + w0(653) + w0(1252) - w0(1243) - &
     & w0(790)
      w0(475)=4.0_prec*w0(613) + w0(475)
      w0(475)=z*w0(475)
      w0(613)=w0(14)*w0(424)
      w0(417)=w0(613) - w0(143) - w0(417)
      w0(417)=w0(417)*w0(343)
      w0(613)= - w0(14)*w0(536)
      w0(417)=w0(417) + w0(613) + w0(521)
      w0(417)=w0(417)*w0(343)
      w0(417)=w0(417) + w0(468)
      w0(468)=w0(891) - w0(879)
      w0(521)=w0(468)*w0(22)
      w0(613)=w0(917) - w0(521)
      w0(653)=w0(613)*w0(574)
      w0(917)=w0(949) - w0(891)
      w0(949)=w0(917)*w0(57)
      w0(949)=w0(949) - w0(1095)
      w0(948)=w0(948) + w0(949)
      w0(990)=w0(948)*w0(624)
      w0(1234)=2.0_prec*w0(732)
      w0(1237)=w0(1234) + w0(592)
      w0(1246)=w0(1237)*w0(1)
      w0(1247)=w0(9) + 6.
      w0(1247)=w0(1247)*w0(343)
      w0(1247)=w0(1247) - 2.
      w0(1247)=w0(1247)*w0(343)
      w0(684)=w0(1247) - w0(684)
      w0(1247)=w0(684) - w0(711)
      w0(1249)=w0(1247)*w0(8)
      w0(705)= - w0(705) + w0(1246) + w0(1249)
      w0(705)=w0(705)*w0(641)
      w0(545)=2.0_prec*w0(545)
      w0(991)=w0(545) - w0(991)
      w0(1246)=w0(991)*w0(8)
      w0(1005)=w0(1246) - w0(1005)
      w0(1246)=w0(1005)*w0(519)
      w0(705)=w0(705) - w0(1246)
      w0(653)=w0(990) + w0(653) + w0(705) + w0(805)
      w0(653)=w0(653)*w0(515)
      w0(805)=w0(424) - w0(60)
      w0(990)= - w0(9)*w0(805)
      w0(990)=w0(990) + w0(1012)
      w0(990)=w0(990)*w0(343)
      w0(1012)=w0(127) + w0(70)
      w0(479)=w0(479) + 2.0_prec*w0(1012)
      w0(469)=w0(479) + w0(469)
      w0(1012)=w0(1020) + w0(469)
      w0(805)=w0(358) + w0(805)
      w0(805)=w0(9)*w0(805)
      w0(470)=w0(990) + w0(805) + 2.0_prec*w0(1012) - w0(470)
      w0(470)=w0(470)*w0(343)
      w0(805)= - w0(1090) + w0(402)
      w0(805)=w0(44)*w0(805)
      w0(990)=w0(845) - w0(437)
      w0(990)= - w0(990)*w0(348)
      w0(879)= - 4.0_prec*w0(879) + w0(1314) + w0(990)
      w0(879)=w0(22)*w0(879)
      w0(479)=w0(479) + w0(162)
      w0(479)=2.0_prec*w0(479)
      w0(990)=16.0_prec*w0(814)
      w0(1012)= - w0(69)*w0(891)
      w0(1020)= - w0(159)*w0(1247)
      w0(464)= - w0(990) + w0(879) + w0(1020) + w0(805) + w0(1012) + &
     & w0(470) - w0(479) + w0(464)
      w0(464)=2.0_prec*w0(464) + w0(848)
      w0(464)=w0(8)*w0(464)
      w0(470)=w0(8)*w0(931)
      w0(805)= - w0(1014) + 4.0_prec*w0(382)
      w0(848)=w0(437) + w0(358)
      w0(848)=w0(848)*w0(343)
      w0(470)=w0(470) + w0(848) - w0(437) - w0(805) - w0(1019)
      w0(470)=w0(57)*w0(470)
      w0(848)=w0(1014) + w0(909)
      w0(848)=w0(8)*w0(848)
      w0(467)=2.0_prec*w0(469) - w0(467)
      w0(467)=w0(467)*w0(343)
      w0(469)=w0(1314)*w0(422)
      w0(879)= - w0(159)*w0(1234)
      w0(400)=4.0_prec*w0(400)
      w0(467)=w0(470) + w0(848) + w0(879) - w0(469) - w0(400) + w0(467)&
     &  - w0(479) - w0(476)
      w0(467)=2.0_prec*w0(467) - w0(580)
      w0(467)=w0(1)*w0(467)
      w0(470)=w0(9) + 8.
      w0(470)=w0(470)*w0(9)
      w0(476)=w0(470) + w0(660)
      w0(476)=w0(476)*w0(343)
      w0(479)= - w0(44)*w0(891)
      w0(468)= - w0(128)*w0(468)
      w0(468)=w0(468) + w0(521) + w0(479) + w0(476) - w0(470) + w0(481)
      w0(468)=w0(8)*w0(468)
      w0(470)=w0(12)*w0(557)
      w0(468)=w0(468) + w0(470) + w0(841)
      w0(468)=w0(468)*w0(519)
      w0(470)= - w0(545) + w0(383)
      w0(470)=w0(57)*w0(470)
      w0(476)= - w0(22)*w0(891)
      w0(364)=w0(470) + w0(476) + w0(364)
      w0(364)=2.0_prec*w0(364) - w0(1038)
      w0(364)=w0(54)*w0(364)
      w0(470)= - w0(424) + w0(845)
      w0(470)=w0(470)*w0(343)
      w0(470)=w0(366) + w0(470)
      w0(470)=w0(470)*w0(343)
      w0(476)=w0(44)*w0(1234)
      w0(470)=w0(476) + w0(470) + w0(437) - w0(1053)
      w0(470)=w0(8)*w0(470)
      w0(476)= - w0(732)*w0(574)
      w0(476)=w0(808) + w0(476)
      w0(476)=w0(1)*w0(476)
      w0(479)= - w0(37)*w0(1237)
      w0(481)=w0(591) + w0(684)
      w0(481)=w0(54)*w0(481)
      w0(470)=w0(481) + w0(476) + w0(479) + w0(470) - w0(1040)
      w0(470)=w0(470)*w0(641)
      w0(476)= - w0(942) - w0(949)
      w0(476)=2.0_prec*w0(476) - w0(616)
      w0(476)=w0(37)*w0(476)
      w0(479)= - w0(545) + w0(1060)
      w0(479)=w0(8)*w0(479)
      w0(481)= - w0(1063) - w0(891)
      w0(481)=w0(1)*w0(481)
      w0(479)=w0(481) + w0(479) + w0(997)
      w0(479)=w0(479)*w0(687)
      w0(481)= - w0(1)*w0(917)
      w0(481)=w0(481) - w0(1055) + w0(1005)
      w0(481)=w0(481)*w0(688)
      w0(545)=w0(1237)*w0(10)
      w0(545)=w0(545) + w0(949)
      w0(580)=w0(545) - w0(832)
      w0(580)=2.0_prec*w0(580) - w0(1068)
      w0(580)=w0(32)*w0(580)
      w0(660)=w0(1044) + w0(967) - w0(1080)
      w0(660)=2.0_prec*w0(660) - w0(808)
      w0(660)=w0(12)*w0(660)
      w0(684)= - w0(1447) + w0(810)
      w0(684)=w0(684)*w0(343)
      w0(684)= - w0(14) + w0(684) + w0(1175)
      w0(684)=w0(13)*w0(684)
      w0(687)= - w0(406) + 4./3.0_prec*w0(14)
      w0(687)=w0(687)*XN
      w0(656)=w0(687) - w0(656)
      w0(687)=1./3.0_prec*w0(1236)
      w0(688)=w0(1233) - w0(687) + w0(656)
      w0(688)=w0(688)*w0(809)
      w0(810)=w0(437) - 13.
      w0(810)=w0(810)*w0(343)
      w0(832)=w0(366) - 5.
      w0(810)= - w0(810) + 2.0_prec*w0(832)
      w0(810)=w0(810)*w0(343)
      w0(810)=w0(810) - 3.
      w0(810)=w0(810)*w0(873)
      w0(656)=XNF*w0(656)
      w0(364)=w0(580) + w0(481) + w0(479) + w0(684) + w0(653) + w0(470)&
     &  + w0(364) + w0(467) + w0(476) + w0(468) + w0(688) + w0(464) + &
     & w0(660) - 32.0_prec*w0(656) + 2.0_prec*w0(417) + w0(810) - w0(381)
      w0(381)=w0(866)*w0(97)
      w0(417)=w0(1223)*w0(923)
      w0(381)=w0(381) - w0(417)
      w0(364)=2.0_prec*w0(364) + w0(960) + w0(381)
      w0(364)=y*w0(364)
      w0(417)=w0(890)*w0(578)
      w0(464)=w0(1213)*w0(159)
      w0(417)=w0(417) - w0(464)
      w0(467)=w0(1078) + w0(1007)
      w0(468)= - w0(478)*w0(353)
      w0(468)=w0(468) + w0(1281) + w0(358)
      w0(468)=w0(468)*w0(343)
      w0(470)=w0(44)*w0(612)
      w0(468)= - w0(1396) + w0(470) + w0(468) - w0(467) + w0(417)
      w0(468)=w0(468)*w0(574)
      w0(470)=w0(1208) - w0(708)
      w0(417)= - w0(1028) - w0(470) + w0(417)
      w0(417)=w0(417)*w0(624)
      w0(476)=w0(1213)*w0(44)
      w0(434)=w0(434) - w0(9)
      w0(434)=w0(434)*w0(343)
      w0(434)=w0(434) - w0(9)
      w0(476)=w0(476) - w0(434)
      w0(476)=w0(476)*w0(8)
      w0(479)=w0(895) - w0(697)
      w0(481)=w0(1213)*w0(479)
      w0(481)=w0(476) + w0(481)
      w0(481)=w0(481)*w0(641)
      w0(580)=w0(1213)*w0(1076)
      w0(653)=w0(580)*w0(641)
      w0(653)=w0(653) + w0(815)
      w0(656)=w0(1034)*w0(624)
      w0(660)= - w0(574)*w0(369)
      w0(656)=w0(656) + w0(660) + w0(653)
      w0(656)=w0(656)*w0(515)
      w0(660)= - w0(573)*w0(689)
      w0(684)=w0(1044) + w0(612) - w0(369)
      w0(684)=w0(684)*w0(501)
      w0(688)=w0(1233) - w0(1255) - w0(1236)
      w0(688)=Ca*w0(688)
      w0(810)= - w0(1034)*w0(836)
      w0(815)=w0(1213)*w0(10)
      w0(832)=w0(1034) + w0(815)
      w0(836)=w0(832)*w0(922)
      w0(841)=w0(349) - 5.
      w0(841)=w0(841)*w0(343)
      w0(841)=w0(841) - 2.
      w0(848)=w0(841)*w0(873)
      w0(879)=w0(463)*w0(483)
      w0(891)=w0(792)*w0(884)
      w0(462)=w0(462) + w0(890)
      w0(909)= - w0(462)*w0(519)
      w0(917)= - w0(563)*w0(1134)
      w0(942)= - w0(489) + w0(912)
      w0(942)=w0(942)*w0(343)
      w0(942)= - w0(404) + w0(942)
      w0(942)=w0(13)*w0(942)
      w0(417)=w0(836) + w0(942) + w0(656) + w0(481) + w0(917) + w0(417)&
     &  + w0(810) + w0(909) + 176./3.0_prec*w0(688) + w0(468) + w0(684) + 32./&
     & 3.0_prec*w0(1003) + w0(891) - w0(897) + w0(879) + w0(848) + w0(660)
      w0(417)=z*w0(417)
      w0(468)=w0(1022)*w0(159)
      w0(481)=w0(468) - w0(986)
      w0(478)=w0(478)*w0(344)
      w0(478)=w0(478) - w0(1283) - w0(358)
      w0(478)=w0(478)*w0(343)
      w0(656)= - w0(44)*w0(704)
      w0(660)=w0(9) - 2./3.
      w0(660)=w0(348)*w0(660)
      w0(684)=w0(660)*w0(457)
      w0(467)=w0(684) + w0(656) + w0(478) + w0(481) + w0(467)
      w0(467)=w0(8)*w0(467)
      w0(478)=w0(696)*w0(50)
      w0(481)=w0(478) + w0(1105) + w0(470) + w0(481)
      w0(481)=w0(1)*w0(481)
      w0(656)= - w0(1022)*w0(479)
      w0(684)= - w0(44)*w0(1022)
      w0(507)=w0(684) - w0(9) + w0(507)
      w0(507)=w0(8)*w0(507)
      w0(507)=w0(507) + w0(656)
      w0(507)=w0(10)*w0(507)
      w0(656)=w0(704) - w0(563)
      w0(684)= - w0(1)*w0(656)
      w0(688)=w0(1022)*w0(10)
      w0(810)=w0(1076)*w0(688)
      w0(684)= - w0(810) + w0(684) + w0(1230)
      w0(684)=w0(684)*w0(515)
      w0(836)=8./3.0_prec*w0(603)
      w0(806)=w0(836) + w0(806)
      w0(806)=w0(12)*w0(806)
      w0(660)= - w0(660)*w0(1231)
      w0(660)=w0(660) + w0(1255) - w0(687)
      w0(660)=w0(660)*w0(823)
      w0(687)=w0(37)*w0(656)
      w0(688)=w0(688) - w0(563)
      w0(848)=w0(688) + w0(704)
      w0(879)= - w0(32)*w0(848)
      w0(463)= - w0(463)*w0(344)
      w0(417)=w0(417) + w0(879) + w0(684) + w0(507) + w0(481) + w0(687)&
     &  + w0(660) + w0(467) + w0(806) - w0(793) + w0(463) + w0(1243) - &
     & w0(790)
      w0(364)=4.0_prec*w0(417) + w0(364)
      w0(364)=y*w0(364)
      w0(417)=w0(890)*w0(483)
      w0(463)=w0(348)*w0(159)
      w0(467)=w0(417) + w0(463)
      w0(481)=w0(1078) - w0(708) + w0(467)
      w0(481)=w0(8)*w0(481)
      w0(507)= - w0(8)*w0(1024)
      w0(660)=w0(348)*w0(697)
      w0(507)=w0(660) + w0(507) + w0(1056)
      w0(507)=w0(10)*w0(507)
      w0(660)=w0(563)*w0(1)
      w0(684)=w0(573)*w0(10)
      w0(660)=w0(1230) + w0(660) - w0(684)
      w0(684)=w0(660)*w0(515)
      w0(467)=w0(470) + w0(467)
      w0(467)=w0(1)*w0(467)
      w0(470)=w0(398)*w0(1178)
      w0(687)=w0(170)*w0(470)
      w0(462)=w0(57)*w0(462)
      w0(790)= - w0(37)*w0(563)
      w0(793)=w0(348)*w0(10)
      w0(806)=w0(563) - w0(793)
      w0(879)=w0(32)*w0(806)
      w0(891)=w0(12)*w0(369)
      w0(462)= - w0(687) + w0(879) + w0(684) + w0(507) + w0(467) + &
     & w0(790) + w0(462) + w0(891) + w0(481) + w0(1242)
      w0(381)=w0(1192)*w0(381)
      w0(364)=w0(364) + w0(475) + w0(381) + 4.0_prec*w0(462)
      w0(381)=8.0_prec*w0(65)
      w0(364)=w0(364)*w0(381)
      w0(462)=w0(472)*w0(515)
      w0(467)=w0(488) + w0(454)
      w0(472)=w0(372)*w0(343)
      w0(472)=w0(472) + w0(404)
      w0(472)=w0(472)*w0(343)
      w0(420)=w0(472) + w0(467) - w0(420)
      w0(420)=w0(420)*w0(641)
      w0(387)=w0(387)*w0(519)
      w0(395)=w0(395) - w0(121)
      w0(472)=w0(395) - w0(188)
      w0(472)=w0(472)*w0(838)
      w0(408)=w0(408)*w0(393)
      w0(475)=w0(581) - w0(493)
      w0(475)=w0(475)*w0(483)
      w0(439)=w0(439) + w0(475) + 6.0_prec*w0(81)
      w0(439)=w0(439)*w0(343)
      w0(475)=w0(414)*w0(910)
      w0(481)=w0(564)*w0(398)
      w0(356)=w0(1176)*w0(356)
      w0(423)=w0(423)*w0(854)
      w0(427)=w0(427)*w0(1072)
      w0(431)=w0(431)*w0(1061)
      w0(410)=w0(410)*w0(380)
      w0(488)=2.0_prec*w0(159)
      w0(436)=w0(436)*w0(488)
      w0(347)=w0(420) - w0(439) - w0(475) + w0(472) + w0(465) + w0(162)&
     &  + w0(408) - w0(481) - w0(387) - w0(462) - w0(410) - w0(436) + &
     & w0(356) + w0(423) + w0(427) + w0(431) + 2.0_prec*w0(347)
      w0(347)=w0(347)*w0(213)
      w0(356)=w0(1152) - w0(685)
      w0(387)=w0(356)*w0(726)
      w0(347)=w0(347) - w0(387)
      w0(408)=w0(981)*w0(305)
      w0(410)= - w0(408)*w0(1076)
      w0(420)=w0(201)*w0(749)
      w0(423)=w0(420)*w0(774)
      w0(427)=w0(384)*w0(201)
      w0(431)=w0(427)*w0(734)
      w0(423)=w0(423) + 27.0_prec*w0(431)
      w0(436)=w0(427)*w0(975)
      w0(439)= - w0(201)*w0(971)*w0(353)
      w0(410)=99.0_prec*w0(436) + w0(439) - w0(423) + w0(410)
      w0(439)=w0(979) - w0(952)
      w0(439)=w0(202)*w0(439)
      w0(462)=w0(541) + 3.
      w0(462)=w0(462)*w0(343)
      w0(462)=w0(462) - 11.
      w0(465)=w0(462)*w0(525)*w0(202)
      w0(472)=w0(861)*w0(202)
      w0(465)=w0(465) - 132.0_prec*w0(472)
      w0(439)= - w0(465) + w0(439)
      w0(439)=w0(10)*w0(439)
      w0(410)=4.0_prec*w0(410) + w0(439) + w0(347)
      w0(439)=w0(462)*w0(457)
      w0(439)=w0(439) - w0(860)
      w0(439)=w0(202)*w0(439)
      w0(462)=w0(735)*w0(202)
      w0(439)= - 264.0_prec*w0(472) + 270.0_prec*w0(462) + w0(439)
      w0(439)=w0(10)*w0(439)
      w0(356)=w0(862)*w0(356)
      w0(472)=w0(380)*w0(766)
      w0(472)=w0(472) - w0(552)
      w0(472)=w0(472)*w0(331)
      w0(475)=w0(1296)*w0(305)
      w0(481)=w0(475) + w0(706)
      w0(481)=w0(8)*w0(481)
      w0(493)=w0(475) + w0(1303)
      w0(493)=w0(1)*w0(493)
      w0(439)= - 162.0_prec*w0(472) + w0(356) + w0(439) + w0(481) + w0(493)
      w0(481)=2.0_prec*w0(663)
      w0(465)=w0(465) + 108.0_prec*w0(462)
      w0(493)=w0(202)*w0(739)
      w0(493)=w0(493) - w0(465)
      w0(493)=w0(10)*w0(493)
      w0(493)= - w0(387) - w0(481) + w0(493)
      w0(507)=81.0_prec*w0(472)
      w0(552)= - w0(663)*w0(1220)
      w0(493)=w0(552) + 2.0_prec*w0(493) + w0(507)
      w0(493)=z*w0(493)
      w0(439)=2.0_prec*w0(439) + w0(493)
      w0(439)=z*w0(439)
      w0(493)=w0(517)*w0(171)
      w0(552)=w0(587)*w0(129)
      w0(564)=w0(1022)*w0(191)
      w0(581)=w0(419)*w0(122)
      w0(493)=w0(581) - w0(564) + w0(493) + w0(552)
      w0(493)=w0(493)*w0(926)
      w0(552)=w0(1182)*w0(213)
      w0(564)=w0(1166)*w0(552)
      w0(581)=w0(941)*w0(398)
      w0(493)=w0(493) - 567.0_prec*w0(472) - w0(581) + w0(564)
      w0(410)=w0(439) + 2.0_prec*w0(410) - w0(493)
      w0(410)=z*w0(410)
      w0(439)=243.0_prec*w0(472)
      w0(564)=6.0_prec*w0(431)
      w0(581)= - w0(201)*w0(1052)
      w0(581)=w0(581) + w0(564)
      w0(587)=w0(379)*w0(305)
      w0(684)=12.0_prec*w0(587)
      w0(685)=w0(684) - w0(731)
      w0(685)=w0(8)*w0(685)
      w0(684)=w0(684) - w0(1083)
      w0(684)=w0(1)*w0(684)
      w0(687)=6.0_prec*w0(462)
      w0(734)= - w0(202)*w0(1057)
      w0(734)=w0(734) + w0(687)
      w0(739)=9.0_prec*w0(10)
      w0(734)=w0(734)*w0(739)
      w0(581)= - w0(439) + w0(734) + w0(684) + 18.0_prec*w0(581) + w0(685)
      w0(410)=2.0_prec*w0(581) + w0(410)
      w0(410)=z*w0(410)
      w0(581)=w0(776)*w0(3)
      w0(684)=w0(581) + w0(587)
      w0(685)=w0(684) - w0(776)
      w0(685)= - w0(685)*w0(1076)
      w0(685)=2.0_prec*w0(685) + 27.0_prec*w0(472)
      w0(734)= - w0(76)*w0(1201)*w0(954)
      w0(410)=w0(734) + 6.0_prec*w0(685) + w0(410)
      w0(685)=16.0_prec*XNF
      w0(734)=w0(420)*w0(685)
      w0(790)=198.0_prec*w0(436)
      w0(734)=w0(734) - w0(790)
      w0(854)=w0(380)*w0(305)
      w0(860)=w0(854) + w0(581)
      w0(860)=3.0_prec*w0(860)
      w0(861)= - w0(860) - w0(731)
      w0(861)=w0(861)*w0(1333)
      w0(860)= - w0(860) - w0(1083)
      w0(860)=w0(860)*w0(1241)
      w0(862)=162.0_prec*w0(431)
      w0(879)= - w0(859) + w0(1250)
      w0(879)=w0(201)*w0(879)
      w0(860)=w0(860) + w0(861) + w0(879) - w0(862) - w0(734)
      w0(861)= - w0(202)*w0(1254)
      w0(861)=w0(861) - w0(465)
      w0(861)=w0(10)*w0(861)
      w0(347)=2.0_prec*w0(860) + w0(861) + w0(347)
      w0(347)=2.0_prec*w0(347) - w0(493)
      w0(493)=2.0_prec*w0(766)
      w0(860)=w0(977)*w0(493)
      w0(860)=w0(1350) + w0(860) - w0(1407)
      w0(861)=w0(375)*XN
      w0(861)=w0(861) + w0(1026)
      w0(861)=w0(861)*w0(772)
      w0(879)=22.0_prec*w0(675)
      w0(891)=w0(879)*w0(1325)
      w0(860)=w0(861) - w0(891) + 3.0_prec*w0(860)
      w0(861)=9.0_prec*w0(331)
      w0(860)=w0(860)*w0(861)
      w0(860)=w0(860) - w0(356)
      w0(579)=w0(201)*w0(579)
      w0(561)= - w0(561)*w0(427)
      w0(561)=w0(561) + w0(579) + 90.0_prec*w0(431)
      w0(579)=w0(1000)*w0(305)
      w0(861)=w0(579) + w0(706)
      w0(861)=w0(8)*w0(861)
      w0(891)=w0(579) + w0(1303)
      w0(891)=w0(1)*w0(891)
      w0(897)= - w0(202)*w0(1271)
      w0(897)=w0(897) + w0(465)
      w0(897)=w0(897)*w0(641)
      w0(561)=w0(897) + w0(891) - 528.0_prec*w0(436) + 6.0_prec*w0(561) + w0(861)&
     &  - w0(860)
      w0(861)=w0(1437)*w0(1394)
      w0(601)=w0(601)*w0(1442)
      w0(601)=w0(601) + w0(861) - w0(753)
      w0(753)=91.0_prec- w0(835)
      w0(753)=w0(753)*w0(343)
      w0(753)= - 60.0_prec+ w0(753)
      w0(753)=XN*w0(753)
      w0(753)=w0(778) + w0(753) + w0(1366)
      w0(753)=w0(753)*w0(772)
      w0(853)=w0(853) - w0(778)
      w0(853)=w0(853)*w0(823)
      w0(601)=w0(853) + 3.0_prec*w0(601) + w0(753)
      w0(601)=w0(331)*w0(601)
      w0(753)= - w0(201)*w0(996)
      w0(753)=w0(753) - w0(423)
      w0(659)=w0(790) + 2.0_prec*w0(753) + w0(659)
      w0(753)=w0(202)*w0(978)
      w0(465)=w0(753) - w0(465)
      w0(465)=w0(10)*w0(465)
      w0(356)=3.0_prec*w0(601) - w0(356) + 2.0_prec*w0(659) + w0(465)
      w0(465)= - 3290.0_prec+ 2417.0_prec*w0(343)
      w0(465)=w0(465)*w0(343)
      w0(465)=w0(465) + 873.
      w0(465)=w0(465)*XN
      w0(465)=w0(465) - w0(1413) - 1188.0_prec*w0(628)
      w0(465)=w0(465)*w0(532)
      w0(601)=w0(1376)*w0(1047)
      w0(601)= - 288.0_prec*w0(1350) + w0(601) - w0(1422)
      w0(659)= - w0(1418) + 40.0_prec*w0(609)
      w0(659)=w0(659)*w0(809)
      w0(465)=w0(465) + w0(659) + 3.0_prec*w0(601)
      w0(465)=w0(465)*w0(331)
      w0(601)=144.0_prec*w0(766)
      w0(659)=w0(1360)*w0(601)
      w0(753)=72.0_prec*w0(1350)
      w0(659)= - w0(659) + w0(827) + w0(753)
      w0(790)= - 314.0_prec+ 287.0_prec*w0(343)
      w0(790)=w0(790)*w0(343)
      w0(790)=w0(790) + 27.
      w0(790)=w0(790)*w0(648)
      w0(827)=540.0_prec*w0(628)
      w0(790)= - w0(968) + w0(790) - w0(827)
      w0(790)=w0(790)*w0(532)
      w0(853)=w0(769)*XN
      w0(853)=w0(853) + w0(778)
      w0(861)=704.0_prec*Ca
      w0(853)=w0(853)*w0(861)
      w0(790)=w0(790) + w0(853)
      w0(659)= - w0(790) + 3.0_prec*w0(659)
      w0(853)=z*w0(331)
      w0(659)=w0(659)*w0(853)
      w0(891)=w0(659) - 88.0_prec*w0(663) + w0(465)
      w0(891)=z*w0(891)
      w0(356)=8.0_prec*w0(356) + w0(891)
      w0(356)=z*w0(356)
      w0(356)=8.0_prec*w0(561) + w0(356)
      w0(356)=z*w0(356)
      w0(561)=32.0_prec*w0(886)
      w0(811)=w0(561) + w0(859) + w0(811)
      w0(811)=w0(201)*w0(811)
      w0(891)=3.0_prec*w0(587)
      w0(897)=w0(891) + w0(731)
      w0(897)=w0(897)*w0(1333)
      w0(909)=w0(891) + w0(1083)
      w0(909)=w0(909)*w0(1241)
      w0(917)=396.0_prec*w0(436)
      w0(811)= - w0(507) + w0(387) + w0(909) - w0(917) + w0(897) + &
     & w0(862) + w0(811)
      w0(724)= - w0(201)*w0(724)
      w0(862)=w0(772)*w0(420)
      w0(427)=w0(824)*w0(427)
      w0(427)=w0(427) + w0(862) + w0(724) - 36.0_prec*w0(431) + w0(663)
      w0(724)=w0(1356) - w0(1152)
      w0(724)=w0(724)*w0(726)
      w0(427)=3.0_prec*w0(427) + w0(724)
      w0(726)=w0(631)*w0(449)
      w0(862)= - w0(1360)*w0(1054)
      w0(726)=w0(862) + w0(726) + w0(1364)
      w0(862)=91.0_prec- w0(683)
      w0(862)=w0(862)*w0(343)
      w0(862)= - 54.0_prec+ w0(862)
      w0(862)=XN*w0(862)
      w0(807)=w0(778) + w0(862) + w0(807)
      w0(807)=w0(807)*w0(772)
      w0(862)=XN*w0(1370)
      w0(862)=w0(862) - w0(773)
      w0(862)=w0(862)*w0(779)
      w0(726)=w0(862) + 3.0_prec*w0(726) + w0(807)
      w0(726)=w0(726)*w0(853)
      w0(465)=24.0_prec*w0(726) - 64.0_prec*w0(663) + w0(465)
      w0(465)=z*w0(465)
      w0(726)= - 2198.0_prec+ 1973.0_prec*w0(343)
      w0(726)=w0(726)*w0(343)
      w0(726)=w0(726) + 225.
      w0(726)=w0(726)*XN
      w0(807)=756.0_prec*w0(628)
      w0(726)=w0(726) - w0(807) - w0(968)
      w0(726)=w0(726)*w0(532)
      w0(853)=w0(1345)*w0(1047)
      w0(853)=144.0_prec*w0(1350) + w0(853) + w0(1349)
      w0(862)=w0(558)*w0(685)
      w0(862)=w0(862) + w0(1309)
      w0(862)=w0(862)*w0(809)
      w0(726)=w0(726) + w0(862) - 3.0_prec*w0(853)
      w0(726)=w0(726)*w0(331)
      w0(427)=w0(465) + 16.0_prec*w0(427) - w0(726)
      w0(427)=z*w0(427)
      w0(465)=w0(1398)*w0(1047)
      w0(465)= - w0(753) + w0(465) - w0(1435)
      w0(465)=w0(790) + 3.0_prec*w0(465)
      w0(465)=w0(465)*w0(331)
      w0(659)=w0(659) - 40.0_prec*w0(663) + w0(465)
      w0(659)=z*w0(659)
      w0(753)=w0(201)*w0(956)
      w0(431)=w0(753) - 54.0_prec*w0(431) - w0(663) - w0(734)
      w0(387)=2.0_prec*w0(431) - w0(387)
      w0(387)=2.0_prec*w0(387) + w0(507)
      w0(387)=4.0_prec*w0(387) + w0(659)
      w0(387)=y*w0(387)
      w0(387)=w0(387) + 16.0_prec*w0(811) + w0(427)
      w0(387)=y*w0(387)
      w0(427)=w0(398)*w0(450)
      w0(347)=w0(387) - 16.0_prec*w0(427) + 4.0_prec*w0(347) + w0(356)
      w0(347)=y*w0(347)
      w0(356)=w0(772) - w0(995)
      w0(356)=w0(420)*w0(356)
      w0(387)= - w0(201)*w0(620)
      w0(356)=w0(387) + w0(356)
      w0(387)=w0(645)*w0(908)
      w0(420)= - w0(387) - w0(731)
      w0(420)=w0(8)*w0(420)
      w0(387)= - w0(387) - w0(1083)
      w0(387)=w0(1)*w0(387)
      w0(427)=w0(801)*w0(772)
      w0(431)=w0(427) + w0(885)
      w0(450)=w0(520) + w0(431)
      w0(450)=w0(202)*w0(450)
      w0(450)= - 27.0_prec*w0(462) + w0(450)
      w0(450)=w0(450)*w0(1059)
      w0(356)= - 6.0_prec*w0(654) + w0(450) + w0(387) + 132.0_prec*w0(436) + 3.0_prec*&
     & w0(356) + w0(420)
      w0(356)=2.0_prec*w0(356) + 891.0_prec*w0(472)
      w0(387)= - w0(647) + w0(431)
      w0(387)=w0(202)*w0(387)
      w0(387)= - 9.0_prec*w0(462) + w0(387)
      w0(387)=w0(387)*w0(1059)
      w0(387)=w0(724) + w0(481) + w0(387)
      w0(420)= - 48.0_prec*w0(663) + w0(465)
      w0(420)=z*w0(420)
      w0(387)=w0(420) + 16.0_prec*w0(387) - w0(726)
      w0(387)=z*w0(387)
      w0(420)=w0(201)*w0(668)
      w0(420)= - 2.0_prec*w0(420) + w0(423)
      w0(423)=w0(1459)*w0(908)
      w0(431)= - w0(423) + w0(731)
      w0(431)=w0(8)*w0(431)
      w0(423)= - w0(423) + w0(1083)
      w0(423)=w0(1)*w0(423)
      w0(420)=w0(423) - w0(917) + 4.0_prec*w0(420) + w0(431)
      w0(423)=w0(801)*w0(809)
      w0(431)= - w0(423) - w0(361) - w0(695)
      w0(431)=w0(202)*w0(431)
      w0(431)=54.0_prec*w0(462) + w0(431)
      w0(431)=w0(431)*w0(1059)
      w0(420)=2.0_prec*w0(420) + w0(431) - w0(860)
      w0(387)=8.0_prec*w0(420) + w0(387)
      w0(387)=z*w0(387)
      w0(356)=8.0_prec*w0(356) + w0(387)
      w0(356)=z*w0(356)
      w0(387)=w0(201)*w0(575)
      w0(387)=w0(387) + w0(564)
      w0(420)=w0(929)*w0(3)
      w0(420)=w0(420) - w0(1073)
      w0(431)=w0(420) + 4.0_prec*w0(587)
      w0(431)=3.0_prec*w0(431)
      w0(436)=w0(431) + w0(731)
      w0(436)=w0(8)*w0(436)
      w0(431)=w0(431) + w0(1083)
      w0(431)=w0(1)*w0(431)
      w0(387)=w0(431) + 9.0_prec*w0(387) + w0(436)
      w0(431)= - w0(202)*w0(598)
      w0(431)=w0(431) + w0(687)
      w0(431)=w0(431)*w0(739)
      w0(387)= - w0(439) + 2.0_prec*w0(387) + w0(431)
      w0(347)=w0(347) + 8.0_prec*w0(387) + w0(356)
      w0(347)=y*w0(347)
      w0(356)=w0(936)*w0(515)
      w0(387)=w0(23) - w0(63)
      w0(431)=w0(387) + w0(719)
      w0(431)=w0(431)*w0(838)
      w0(436)=4.0_prec*w0(13)
      w0(439)=w0(1155)*w0(436)
      w0(450)=w0(755)*w0(750)
      w0(356)= - w0(450) + w0(356) + w0(431) - w0(439) + w0(497)
      w0(431)= - w0(836) - w0(935)
      w0(431)=w0(431)*w0(574)
      w0(439)= - w0(836) + 44./3.0_prec*w0(720)
      w0(450)=w0(439) - w0(974)
      w0(450)=w0(450)*w0(624)
      w0(462)=w0(1062)*w0(675)
      w0(465)=88./3.0_prec*w0(462)
      w0(431)=w0(450) + w0(465) + w0(431) - w0(356) - w0(987)
      w0(450)=w0(662)*w0(767)
      w0(472)=w0(1218)*w0(1182)
      w0(481)=w0(516)*w0(833)
      w0(497)=12.0_prec*w0(398)
      w0(507)=w0(497)*w0(104)
      w0(520)=w0(902)*w0(573)
      w0(564)=w0(954)*w0(31)
      w0(450)= - w0(450) + w0(472) + w0(507) + w0(520) + w0(481) - &
     & w0(564)
      w0(431)=2.0_prec*w0(431) - w0(450)
      w0(431)=z*w0(431)
      w0(472)=22./3.0_prec*w0(720) - w0(1460) - w0(758)
      w0(472)=w0(1)*w0(472)
      w0(481)=w0(369) - w0(1460)
      w0(481)=w0(8)*w0(481)
      w0(472)= - w0(1238) + w0(472) + w0(1239) + w0(481) + 22./3.0_prec*&
     & w0(462)
      w0(431)=4.0_prec*w0(472) + w0(431)
      w0(431)=z*w0(431)
      w0(472)= - w0(1245) - w0(613)
      w0(472)=w0(472)*w0(574)
      w0(481)=w0(1245) - w0(1185)
      w0(507)= - w0(481) - w0(948)
      w0(507)=w0(507)*w0(624)
      w0(520)=w0(1062)*w0(681)
      w0(356)=w0(507) + w0(520) + w0(472) - w0(356) - w0(705)
      w0(356)=2.0_prec*w0(356) - w0(450)
      w0(356)=y*w0(356)
      w0(450)= - w0(1034) + w0(439)
      w0(450)=w0(450)*w0(624)
      w0(472)=w0(369) - w0(836)
      w0(472)=w0(472)*w0(574)
      w0(450)=w0(450) + w0(465) + w0(472) - w0(653)
      w0(450)=z*w0(450)
      w0(465)=22.0_prec*w0(720)
      w0(472)= - w0(465) + w0(527) + w0(656)
      w0(472)=w0(1)*w0(472)
      w0(507)= - w0(369) + w0(527)
      w0(507)=w0(8)*w0(507)
      w0(450)=w0(450) + w0(810) + w0(472) - w0(1239) + w0(507) - 22.0_prec*&
     & w0(462)
      w0(356)=4.0_prec*w0(450) + w0(356)
      w0(356)=y*w0(356)
      w0(356)=w0(356) - 4.0_prec*w0(660) + w0(431)
      w0(431)=4.0_prec*w0(65)
      w0(356)=w0(356)*w0(431)
      w0(450)=w0(1216) + w0(1217)
      w0(462)=w0(450)*w0(761)
      w0(472)=w0(922)*w0(398)
      w0(462)=w0(462) + w0(472)
      w0(507)=w0(398)*w0(480)
      w0(575)=w0(593) + w0(440)
      w0(598)=w0(575)*w0(641)
      w0(613)=w0(398)*w0(501)
      w0(370)= - w0(462) - w0(613) + w0(507) + w0(598) - w0(370) + &
     & w0(768)
      w0(507)=w0(1178)*w0(431)
      w0(370)= - w0(370)*w0(507)
      w0(598)=w0(1204) - 2.
      w0(598)=w0(598)*w0(343)
      w0(598)=w0(598) + 1.
      w0(620)=w0(589)*w0(598)
      w0(647)=w0(572)*w0(449)
      w0(653)=w0(398)*w0(525)
      w0(620)= - w0(620) - 31.0_prec*w0(1186) + w0(647) + w0(653)
      w0(620)=w0(620)*w0(46)
      w0(647)=w0(678) + w0(359)
      w0(654)=w0(647) - w0(489)
      w0(654)=w0(654)*w0(343)
      w0(656)=3.0_prec*w0(358)
      w0(654)=w0(654) - w0(656) + w0(535)
      w0(654)=w0(654)*w0(343)
      w0(659)=w0(598)*w0(159)
      w0(654)=w0(654) - w0(659) - w0(740) - w0(401)
      w0(659)= - w0(893) + 2.0_prec*w0(414)
      w0(659)=w0(659)*w0(10)
      w0(660)=w0(598)*w0(910)
      w0(620)= - 2.0_prec*w0(654) + w0(620) - w0(659) - w0(660) + w0(508)
      w0(620)=w0(620)*w0(213)
      w0(654)= - w0(1141) + 58.0_prec*w0(9)
      w0(654)=w0(654)*w0(343)
      w0(654)=w0(654) - w0(534)
      w0(654)=w0(654)*XN
      w0(547)=w0(547) - w0(366)
      w0(547)=w0(547)*w0(532)
      w0(659)=w0(384)*w0(823)
      w0(547)=w0(654) + w0(547) - w0(659)
      w0(547)=w0(547)*w0(198)
      w0(654)=w0(1196)*w0(213)
      w0(659)=w0(568)*w0(654)
      w0(660)=w0(348)*w0(560)*w0(332)
      w0(662)=w0(660)*w0(950)
      w0(547)=w0(620) - w0(547) + w0(662) + w0(659) + w0(385)
      w0(620)=w0(630)*w0(660)
      w0(663)=w0(735)*w0(332)
      w0(668)=w0(663)*z
      w0(620)=w0(620) - w0(668)
      w0(668)=162.0_prec*z
      w0(620)=w0(620)*w0(668)
      w0(668)=w0(620) - w0(547)
      w0(668)=z*w0(668)
      w0(675)=54.0_prec*w0(663)
      w0(668)=w0(675) + w0(668)
      w0(668)=w0(668)*w0(1220)
      w0(687)=w0(415) - 29.
      w0(687)=w0(687)*w0(343)
      w0(687)=w0(687) + 26.
      w0(687)=w0(687)*w0(343)
      w0(687)=w0(687) - 7.
      w0(695)=w0(687)*w0(332)
      w0(705)=w0(675) - w0(695)
      w0(724)=w0(779) - w0(685)
      w0(724)=w0(660)*w0(724)
      w0(705)= - w0(724) + 3.0_prec*w0(705)
      w0(726)= - 9.0_prec- w0(415)
      w0(726)=w0(726)*w0(343)
      w0(726)=31.0_prec+ w0(726)
      w0(726)=w0(726)*w0(343)
      w0(726)= - 12.0_prec+ w0(726)
      w0(734)=1.0_prec- w0(1130)
      w0(734)=w0(734)*w0(525)
      w0(726)=w0(734) + 2.0_prec*w0(726)
      w0(726)=w0(332)*w0(726)
      w0(660)=w0(809)*w0(660)
      w0(660)=w0(660) - 81.0_prec*w0(663) + w0(726)
      w0(660)=w0(660)*w0(1170)
      w0(660)=w0(660) + w0(705)
      w0(726)=3.0_prec*z
      w0(660)=w0(660)*w0(726)
      w0(547)=w0(660) - w0(547)
      w0(660)=w0(1206) - 1025.
      w0(660)=w0(660)*w0(343)
      w0(660)=w0(660) + 977.
      w0(660)=w0(660)*w0(343)
      w0(660)=4224.0_prec*w0(594) + w0(660) - 135.
      w0(660)=w0(660)*w0(332)
      w0(734)=w0(1240) - 68.
      w0(734)=w0(734)*w0(343)
      w0(734)=w0(734) + 1.
      w0(739)=w0(332)*XN
      w0(734)=w0(734)*w0(739)
      w0(753)=w0(773)*w0(332)
      w0(734)=w0(734) + w0(753)
      w0(734)=w0(734)*w0(774)
      w0(753)=1296.0_prec*w0(663)
      w0(660)= - w0(660) + w0(734) + w0(753)
      w0(660)=w0(660)*z
      w0(734)=w0(663)*y
      w0(734)= - w0(753) + 648.0_prec*w0(734)
      w0(753)= - w0(660) - w0(734)
      w0(753)=y*w0(753)
      w0(547)=4.0_prec*w0(547) + w0(753)
      w0(547)=y*w0(547)
      w0(660)=12.0_prec*w0(705) - w0(660)
      w0(660)=z*w0(660)
      w0(705)=w0(568)*w0(939)
      w0(753)=w0(1217)*w0(198)
      w0(768)= - w0(658)*w0(753)
      w0(705)=w0(768) - 36.0_prec*w0(663) + w0(705)
      w0(660)=24.0_prec*w0(705) + w0(660)
      w0(660)=z*w0(660)
      w0(547)=w0(547) + w0(662) + w0(660)
      w0(547)=y*w0(547)
      w0(370)=w0(370) + w0(668) + w0(547)
      w0(370)=w0(7)*w0(370)
      w0(547)=w0(1213)*w0(57)
      w0(660)=w0(1213)*w0(22)
      w0(547)=w0(547) + w0(660)
      w0(668)=4.0_prec*w0(374)
      w0(705)=w0(668) - 3.
      w0(705)=w0(705)*w0(343)
      w0(705)=w0(705) - 1.
      w0(768)=w0(705)*w0(10)
      w0(547)= - w0(768) + 2.0_prec*w0(547)
      w0(547)=w0(547)*w0(10)
      w0(768)=w0(348)*w0(57)**2
      w0(768)=w0(768) + w0(896)
      w0(547)=w0(547) - w0(768)
      w0(790)=w0(547)*z
      w0(810)=w0(344) + 1.
      w0(810)=w0(810)*w0(343)
      w0(811)=w0(810) - 2.
      w0(811)=w0(811)*w0(343)
      w0(811)=w0(811) - 2.
      w0(853)=w0(811)*w0(10)
      w0(860)=4.0_prec*w0(414)
      w0(853)=w0(853) - w0(860)
      w0(853)=w0(853)*w0(10)
      w0(862)=2.0_prec*w0(768)
      w0(853)=w0(853) + w0(862)
      w0(896)=w0(790) + w0(853)
      w0(897)= - y*w0(853)
      w0(896)=2.0_prec*w0(896) + w0(897)
      w0(896)=y*w0(896)
      w0(897)=w0(549) - 2.
      w0(897)=w0(897)*w0(343)
      w0(897)=w0(897) - 2.
      w0(908)=w0(897)*w0(10)
      w0(860)=w0(908) - w0(860)
      w0(860)=w0(860)*w0(10)
      w0(860)=w0(860) + w0(862)
      w0(862)=w0(1408)*w0(1170)
      w0(908)= - w0(860)*w0(862)
      w0(896)=w0(896) + w0(908) - w0(853)
      w0(896)=y*w0(896)
      w0(790)=w0(790) + w0(860)
      w0(790)=z*w0(790)
      w0(908)=w0(558) + 1.
      w0(908)=w0(908)*w0(343)
      w0(908)=w0(908) - 1.
      w0(909)=w0(908)*w0(10)
      w0(909)= - w0(909) + 2.0_prec*w0(563)
      w0(909)=w0(909)*w0(10)
      w0(768)=w0(909) - w0(768)
      w0(790)=w0(790) + w0(768)
      w0(790)=w0(790)*w0(1170)
      w0(790)=w0(790) + w0(896)
      w0(790)=y*w0(790)
      w0(896)=2.0_prec- z
      w0(896)=z*w0(896)
      w0(896)=w0(896) - 1.
      w0(896)=w0(1192)*w0(853)*w0(896)
      w0(790)=w0(896) + w0(790)
      w0(790)=w0(298)*w0(790)
      w0(347)=w0(370) + w0(356) + 8.0_prec*w0(790) + 4.0_prec*w0(410) + w0(347)
      w0(356)=4.0_prec*w0(7)
      w0(347)=w0(347)*w0(356)
      w0(370)=w0(980)*w0(348)
      w0(370)=w0(370) + w0(622)
      w0(410)=w0(370)*w0(624)
      w0(790)=w0(614)*w0(574)
      w0(896)=w0(747) + w0(704)
      w0(896)=w0(896)*w0(761)
      w0(909)=w0(890)*w0(422)
      w0(917)=w0(895) + w0(32)
      w0(929)=w0(917)*w0(702)
      w0(935)=2.0_prec*w0(348)
      w0(935)=w0(901)*w0(935)
      w0(936)=w0(375)*w0(910)
      w0(942)=w0(398)*w0(51)
      w0(410)=54.0_prec*w0(942) - w0(896) - w0(929) - w0(909) + w0(410) + &
     & w0(790) - w0(935) - w0(936) + w0(469) + w0(461)
      w0(469)=w0(535) + w0(358)
      w0(790)= - w0(1438) - w0(469)
      w0(896)=w0(435) + w0(404)
      w0(896)=w0(896)*w0(425)
      w0(790)=2.0_prec*w0(790) + w0(896)
      w0(790)=w0(790)*w0(343)
      w0(896)= - w0(931)*w0(519)
      w0(909)=w0(732)*w0(721)
      w0(929)=8.0_prec*w0(369)
      w0(452)=w0(909) + w0(896) - w0(929) + w0(790) - w0(505) + w0(452)&
     &  + w0(410)
      w0(452)=z*w0(452)
      w0(790)=14.0_prec*w0(743)
      w0(896)=w0(688) + w0(790)
      w0(909)= - w0(604) - w0(896)
      w0(452)=2.0_prec*w0(909) + w0(452)
      w0(452)=z*w0(452)
      w0(469)= - w0(1409) - w0(469)
      w0(909)=w0(831) + w0(1228)
      w0(909)=w0(909)*w0(343)
      w0(469)=2.0_prec*w0(469) + w0(909)
      w0(469)=w0(469)*w0(343)
      w0(909)=w0(557)*w0(519)
      w0(410)=4.0_prec*w0(511) + w0(909) - w0(1014) + w0(469) + w0(453) + &
     & w0(410)
      w0(410)=y*w0(410)
      w0(453)= - w0(534) + w0(842)
      w0(453)=w0(453)*w0(343)
      w0(469)= - w0(348)*w0(519)
      w0(909)=w0(1213)*w0(641)
      w0(453)=w0(909) + w0(469) - w0(571) - w0(366) + w0(453) + 22.0_prec*&
     & w0(743)
      w0(453)=z*w0(453)
      w0(469)=w0(790) + w0(915)
      w0(453)=w0(453) - w0(638) - w0(469)
      w0(410)=2.0_prec*w0(453) + w0(410)
      w0(410)=y*w0(410)
      w0(453)=w0(617)*w0(1)
      w0(453)=4.0_prec*w0(622) + w0(453) + w0(806)
      w0(909)=w0(558)*w0(1178)
      w0(935)= - w0(34)*w0(909)
      w0(410)=w0(935) + w0(410) + 2.0_prec*w0(453) + w0(452)
      w0(410)=w0(65)*w0(410)
      w0(452)=w0(7)*w0(65)
      w0(935)=w0(452)*w0(470)
      w0(825)=w0(825) - w0(704)
      w0(936)=2.0_prec*w0(65)
      w0(948)=w0(1178)*w0(936)
      w0(825)= - w0(825)*w0(948)
      w0(825)=w0(825) + w0(935)
      w0(825)=w0(825)*w0(1222)
      w0(949)=w0(909)*w0(936)
      w0(950)=w0(949)*w0(15)
      w0(410)=w0(950) + w0(825) + w0(410)
      w0(410)=w0(34)*w0(410)
      w0(825)=w0(1213)*w0(128)
      w0(660)= - w0(825) + w0(660) + w0(434)
      w0(660)=w0(660)*w0(57)
      w0(825)=w0(1213)*w0(69)
      w0(956)=w0(705)*w0(159)
      w0(960)=w0(1159)*w0(783)
      w0(660)= - w0(660) + w0(358) + w0(825) + w0(956) - w0(960)
      w0(660)=w0(660)*w0(641)
      w0(547)=w0(547)*w0(515)
      w0(825)=w0(815) - w0(512)
      w0(825)=w0(689)*w0(825)
      w0(547)=w0(660) + w0(547) + w0(825)
      w0(660)=w0(1027) - w0(757)
      w0(660)=w0(660)*w0(57)
      w0(757)=w0(925)*w0(22)
      w0(757)=w0(373) + w0(757) + w0(464)
      w0(597)= - w0(597) + w0(757)
      w0(597)=2.0_prec*w0(597) + w0(660)
      w0(597)=w0(57)*w0(597)
      w0(825)=w0(464) + w0(402)
      w0(585)= - w0(358) - w0(585)
      w0(585)=w0(585)*w0(343)
      w0(585)=w0(585) + w0(825)
      w0(585)=2.0_prec*w0(585) - w0(369)
      w0(585)=w0(22)*w0(585)
      w0(585)=w0(585) + w0(597) - w0(547)
      w0(585)=w0(585)*w0(1170)
      w0(597)=w0(860)*w0(761)
      w0(925)=w0(443)*w0(519)
      w0(925)= - w0(925) + 2.0_prec*w0(445)
      w0(897)=w0(897)*w0(159)
      w0(897)=w0(897) + w0(925)
      w0(956)=w0(897)*w0(721)
      w0(960)=8.0_prec*w0(513)
      w0(960)=w0(901)*w0(960)
      w0(597)= - w0(956) + w0(597) + w0(960)
      w0(956)=w0(536) + 1.
      w0(956)=w0(348)*w0(956)
      w0(929)= - 8.0_prec*w0(382) + w0(956) + w0(929)
      w0(929)=w0(929)*w0(57)
      w0(371)=w0(371) - w0(382)
      w0(956)= - w0(1013)*w0(371)
      w0(960)=4.0_prec*w0(376)
      w0(535)= - w0(535) + w0(956) + w0(960)
      w0(712)=w0(712) - w0(912)
      w0(912)= - w0(712)*w0(343)
      w0(912)=w0(912) - w0(535)
      w0(912)=2.0_prec*w0(912) + w0(929)
      w0(912)=w0(57)*w0(912)
      w0(400)= - w0(960) - w0(400) + 4.0_prec*w0(401)
      w0(712)=w0(491) - w0(712)
      w0(712)=w0(712)*w0(343)
      w0(712)=w0(712) + w0(400)
      w0(712)=2.0_prec*w0(712) + w0(369)
      w0(712)=w0(22)*w0(712)
      w0(585)=w0(585) + w0(712) + w0(912) - w0(597)
      w0(585)=z*w0(585)
      w0(471)= - w0(22)*w0(471)
      w0(373)=w0(373) + w0(471) + w0(463) + w0(792)
      w0(471)=w0(881) - w0(805)
      w0(471)=w0(471)*w0(57)
      w0(373)=4.0_prec*w0(373) - w0(471)
      w0(373)=w0(57)*w0(373)
      w0(712)= - w0(159)*w0(908)
      w0(708)= - w0(386) + w0(712) + w0(708)
      w0(708)=w0(708)*w0(721)
      w0(712)=w0(401)*w0(343)
      w0(402)=w0(463) + w0(712) + w0(402)
      w0(402)=4.0_prec*w0(402) - w0(369)
      w0(402)=w0(22)*w0(402)
      w0(712)= - w0(768)*w0(761)
      w0(768)=w0(793) - w0(512)
      w0(768)= - w0(768)*w0(902)
      w0(373)=w0(585) + w0(712) + w0(708) + w0(402) + w0(373) + w0(768)
      w0(373)=z*w0(373)
      w0(371)= - w0(393)*w0(371)
      w0(371)= - w0(404) + w0(371) + w0(566)
      w0(402)=w0(495)*w0(343)
      w0(402)=w0(402) - w0(371)
      w0(537)= - w0(537)*w0(348)
      w0(537)=w0(805) + w0(537)
      w0(537)=w0(57)*w0(537)
      w0(537)= - 2.0_prec*w0(402) + w0(537)
      w0(537)=w0(57)*w0(537)
      w0(359)=w0(495) + w0(359)
      w0(359)=w0(359)*w0(343)
      w0(446)=w0(446) - w0(461)
      w0(461)= - w0(359) - w0(446)
      w0(461)=2.0_prec*w0(461) + w0(369)
      w0(461)=w0(22)*w0(461)
      w0(495)= - w0(897)*w0(641)
      w0(585)=w0(860)*w0(515)
      w0(513)= - w0(513)*w0(902)
      w0(461)=w0(585) + w0(495) + w0(461) + w0(537) + w0(513)
      w0(461)=w0(461)*w0(1170)
      w0(495)= - w0(1453) + 17.0_prec*w0(14)
      w0(537)= - w0(495)*w0(343)
      w0(537)=w0(537) - w0(535)
      w0(537)=2.0_prec*w0(537) + w0(929)
      w0(537)=w0(57)*w0(537)
      w0(495)=w0(491) - w0(495)
      w0(495)=w0(495)*w0(343)
      w0(495)=w0(495) + w0(400)
      w0(495)=2.0_prec*w0(495) + w0(369)
      w0(495)=w0(22)*w0(495)
      w0(461)=w0(461) + w0(495) + w0(537) - w0(597)
      w0(461)=z*w0(461)
      w0(451)=w0(451) - w0(492)
      w0(492)=w0(451)*w0(343)
      w0(492)= - w0(14) + w0(492) + w0(757)
      w0(492)=2.0_prec*w0(492) + w0(660)
      w0(492)=w0(57)*w0(492)
      w0(451)= - w0(358) + w0(451)
      w0(451)=w0(451)*w0(343)
      w0(451)=w0(451) + w0(825)
      w0(451)=2.0_prec*w0(451) - w0(369)
      w0(451)=w0(22)*w0(451)
      w0(451)=w0(451) + w0(492) - w0(547)
      w0(451)=z*w0(451)
      w0(492)=w0(811)*w0(159)
      w0(492)=w0(492) + w0(925)
      w0(495)=w0(492)*w0(641)
      w0(537)=w0(853)*w0(515)
      w0(513)=w0(537) + w0(513)
      w0(495)=w0(495) - w0(513)
      w0(471)=w0(471) - w0(535)
      w0(535)=w0(1006) - w0(652)
      w0(537)=w0(535)*w0(343)
      w0(537)=w0(537) + w0(471)
      w0(537)=w0(57)*w0(537)
      w0(400)=w0(400) + w0(369)
      w0(535)=w0(491) + w0(535)
      w0(535)=w0(535)*w0(343)
      w0(535)=w0(535) + w0(400)
      w0(535)=w0(22)*w0(535)
      w0(451)=w0(451) + w0(535) + w0(537) + w0(495)
      w0(535)= - w0(358) - w0(690)
      w0(535)=w0(535)*w0(343)
      w0(403)=w0(535) + w0(403)
      w0(403)=w0(22)*w0(403)
      w0(377)=w0(377) - w0(386)
      w0(386)= - w0(694) - w0(377)
      w0(386)=w0(57)*w0(386)
      w0(386)=w0(403) + w0(386)
      w0(403)=w0(492)*w0(10)
      w0(386)=2.0_prec*w0(386) - w0(403)
      w0(386)=2.0_prec*w0(386) + w0(513)
      w0(386)=y*w0(386)
      w0(386)=2.0_prec*w0(451) + w0(386)
      w0(386)=y*w0(386)
      w0(383)=w0(1065) - w0(383)
      w0(383)=w0(383)*w0(519)
      w0(402)= - w0(383) - w0(402)
      w0(402)=w0(57)*w0(402)
      w0(446)=w0(446) + w0(571)
      w0(359)= - w0(359) - w0(446)
      w0(359)=w0(22)*w0(359)
      w0(359)= - w0(403) + w0(359) + w0(402)
      w0(359)=w0(386) + w0(461) + 2.0_prec*w0(359) + w0(513)
      w0(359)=y*w0(359)
      w0(386)= - w0(830) + w0(369)
      w0(386)=w0(22)*w0(386)
      w0(402)= - w0(830) + w0(512)
      w0(402)=w0(57)*w0(402)
      w0(386)=w0(386) + w0(402)
      w0(359)=w0(359) + 2.0_prec*w0(386) + w0(373)
      w0(359)=y*w0(359)
      w0(373)=w0(14) + w0(406)
      w0(373)=w0(373)*w0(343)
      w0(371)= - w0(383) + w0(373) + w0(371)
      w0(371)=w0(57)*w0(371)
      w0(360)=w0(406) - w0(360)
      w0(360)=w0(360)*w0(343)
      w0(360)=w0(360) - w0(446)
      w0(360)=w0(22)*w0(360)
      w0(360)= - w0(403) + w0(360) + w0(371)
      w0(371)=w0(1343)*w0(343)
      w0(371)=w0(371) + w0(471)
      w0(371)=w0(57)*w0(371)
      w0(373)=w0(491) + w0(1343)
      w0(373)=w0(373)*w0(343)
      w0(373)=w0(373) + w0(400)
      w0(373)=w0(22)*w0(373)
      w0(371)=w0(373) + w0(371) + w0(495)
      w0(373)= - w0(600) - w0(377)
      w0(373)=w0(57)*w0(373)
      w0(373)=w0(409) + w0(373)
      w0(373)=2.0_prec*w0(373) - w0(403)
      w0(373)=2.0_prec*w0(373) + w0(513)
      w0(373)=z*w0(373)
      w0(371)=2.0_prec*w0(371) + w0(373)
      w0(371)=z*w0(371)
      w0(360)=w0(371) + 2.0_prec*w0(360) + w0(513)
      w0(360)=z*w0(360)
      w0(371)=w0(792)*w0(344)
      w0(373)= - w0(371) + w0(369)
      w0(373)=w0(22)*w0(373)
      w0(371)= - w0(371) + w0(512)
      w0(371)=w0(57)*w0(371)
      w0(371)=w0(373) + w0(371)
      w0(360)=2.0_prec*w0(371) + w0(360)
      w0(360)=z*w0(360)
      w0(371)=w0(1164) + w0(1162)
      w0(371)=w0(792)*w0(371)
      w0(359)=w0(359) + 2.0_prec*w0(371) + w0(360)
      w0(359)=w0(298)*w0(359)
      w0(360)=w0(398)*w0(1202)
      w0(371)=w0(360)*w0(1222)
      w0(373)=w0(517)*w0(1202)
      w0(377)=w0(573)*w0(1219)
      w0(373)=w0(371) + w0(377) + w0(373)
      w0(377)=w0(1094)*w0(1178)*w0(205)
      w0(373)=2.0_prec*w0(373) + w0(377)
      w0(373)=w0(167)*w0(373)
      w0(383)=w0(920)*w0(1202)
      w0(386)= - w0(923)*w0(1219)
      w0(371)= - w0(371) + w0(386) + w0(383)
      w0(371)=2.0_prec*w0(371) - w0(377)
      w0(371)=w0(82)*w0(371)
      w0(359)=w0(359) + w0(410) + w0(373) + w0(371)
      w0(371)= - w0(563) + w0(1029) + w0(615)
      w0(371)=w0(371)*w0(1)
      w0(373)=w0(802) + w0(799)
      w0(377)=w0(544) - w0(510)
      w0(383)=w0(373) - w0(377)
      w0(383)=w0(383)*w0(515)
      w0(386)=w0(639)*w0(574)
      w0(400)=w0(398)*w0(1196)
      w0(400)=w0(400) - w0(782)
      w0(402)=w0(363)*w0(32)
      w0(371)=w0(386) + w0(371) - w0(383) + w0(400) - w0(1038) - &
     & w0(402) + w0(907) + w0(856)
      w0(383)=w0(57)*w0(992)
      w0(386)= - w0(591) - w0(989)
      w0(386)=w0(10)*w0(386)
      w0(383)=w0(386) + w0(383) + w0(933) + w0(1105) - w0(371)
      w0(383)=z*w0(383)
      w0(383)=w0(383) + w0(915) + w0(439)
      w0(383)=z*w0(383)
      w0(386)=w0(1098) - w0(1093)
      w0(402)=w0(57)*w0(991)
      w0(403)= - w0(591) - w0(1247)
      w0(403)=w0(10)*w0(403)
      w0(371)=w0(403) + w0(402) + w0(521) - w0(386) - w0(371)
      w0(371)=y*w0(371)
      w0(402)=w0(1105) - w0(815)
      w0(403)=w0(402) + w0(563)
      w0(403)=w0(403)*w0(1170)
      w0(371)=w0(371) + w0(403) + w0(688) + w0(481)
      w0(371)=y*w0(371)
      w0(371)=w0(371) + w0(383) - w0(806)
      w0(371)=w0(65)*w0(371)
      w0(383)=w0(377) + w0(516)
      w0(373)=w0(373) - w0(383)
      w0(373)= - w0(373)*w0(948)
      w0(373)=w0(373) - w0(935)
      w0(373)=w0(7)*w0(373)
      w0(371)=w0(371) + w0(373)
      w0(373)=w0(313)*w0(1133)*w0(833)
      w0(373)=w0(373) - w0(619)
      w0(403)=w0(579) - w0(373)
      w0(409)= - 2.0_prec- w0(1168)
      w0(409)=w0(409)*w0(343)
      w0(409)=1.0_prec+ w0(409)
      w0(410)=1./3.0_prec*w0(312)
      w0(409)=w0(409)*w0(410)
      w0(446)=w0(483) + 7.
      w0(446)=w0(446)*w0(343)
      w0(451)= - 18.0_prec+ w0(446)
      w0(451)=w0(451)*w0(343)
      w0(451)=7.0_prec+ w0(451)
      w0(451)=w0(313)*w0(451)
      w0(409)=w0(409) + w0(451)
      w0(409)=w0(409)*w0(833)
      w0(451)=48.0_prec*w0(731)
      w0(461)=w0(731)*z
      w0(409)= - 88.0_prec*w0(461) + w0(451) + w0(409)
      w0(409)=z*w0(409)
      w0(403)=4.0_prec*w0(403) + w0(409)
      w0(403)=z*w0(403)
      w0(409)= - 3.0_prec*w0(684) - w0(731)
      w0(403)=48.0_prec*w0(409) + w0(403)
      w0(409)=w0(1380) - 19.
      w0(409)=w0(409)*w0(343)
      w0(409)=w0(409) + 8.
      w0(409)=w0(409)*w0(313)
      w0(471)=w0(343) - 4./3.
      w0(471)=w0(471)*w0(343)
      w0(471)=w0(471) + 1./3.
      w0(471)=w0(471)*w0(343)*w0(312)
      w0(409)=w0(409) - w0(471)
      w0(409)=w0(409)*w0(833)
      w0(451)= - 64.0_prec*w0(461) + w0(451) + w0(409)
      w0(451)=z*w0(451)
      w0(492)=w0(343) + 11.
      w0(492)=w0(492)*w0(343)
      w0(492)=w0(492) - 19.
      w0(492)=w0(492)*w0(343)
      w0(492)=w0(492) + 7.
      w0(492)=w0(492)*w0(313)
      w0(410)=w0(410)*w0(908)
      w0(410)=w0(492) - w0(410)
      w0(410)=w0(410)*w0(833)
      w0(492)=w0(891) + w0(706)
      w0(451)=w0(451) + 24.0_prec*w0(492) - w0(410)
      w0(492)=5./3.0_prec*w0(343)
      w0(495)=2.0_prec- w0(492)
      w0(495)=w0(495)*w0(343)
      w0(495)= - 1.0_prec+ w0(495)
      w0(495)=w0(495)*w0(343)
      w0(495)=2./3.0_prec+ w0(495)
      w0(495)=w0(312)*w0(495)
      w0(512)= - 37.0_prec+ w0(1358)
      w0(512)=w0(512)*w0(343)
      w0(512)=14.0_prec+ w0(512)
      w0(512)=w0(313)*w0(512)
      w0(495)=w0(495) + w0(512)
      w0(495)=w0(495)*w0(833)
      w0(512)=32.0_prec*w0(731)
      w0(495)= - 80.0_prec*w0(461) - w0(512) + w0(495)
      w0(495)=y*w0(495)
      w0(451)=2.0_prec*w0(451) + w0(495)
      w0(451)=y*w0(451)
      w0(403)=2.0_prec*w0(403) + w0(451)
      w0(403)=y*w0(403)
      w0(409)= - 48.0_prec*w0(461) + w0(512) + w0(409)
      w0(409)=z*w0(409)
      w0(451)= - w0(305)*w0(1459)
      w0(451)=w0(451) + w0(731)
      w0(409)=w0(409) + 16.0_prec*w0(451) - w0(410)
      w0(409)=z*w0(409)
      w0(410)= - w0(305)*w0(645)
      w0(410)=w0(410) - w0(731)
      w0(409)=16.0_prec*w0(410) + w0(409)
      w0(409)=z*w0(409)
      w0(410)=w0(854) + w0(420)
      w0(410)=3.0_prec*w0(410) + w0(731)
      w0(409)=16.0_prec*w0(410) + w0(409)
      w0(403)=2.0_prec*w0(409) + w0(403)
      w0(403)=y*w0(403)
      w0(373)=w0(475) - w0(373)
      w0(409)=w0(313)*w0(363)*w0(343)
      w0(409)= - w0(471) + w0(409)
      w0(409)=w0(409)*w0(833)
      w0(409)= - 32.0_prec*w0(461) - w0(512) + w0(409)
      w0(409)=z*w0(409)
      w0(373)=8.0_prec*w0(373) + w0(409)
      w0(373)=z*w0(373)
      w0(373)= - 32.0_prec*w0(408) + w0(373)
      w0(373)=z*w0(373)
      w0(408)=6.0_prec*w0(587) - w0(731)
      w0(373)=16.0_prec*w0(408) + w0(373)
      w0(373)=z*w0(373)
      w0(408)=w0(581) - w0(776)
      w0(408)= - 2.0_prec*w0(408) - w0(587)
      w0(409)= - w0(15)*w0(909)*w0(381)
      w0(371)=w0(409) + w0(403) + 48.0_prec*w0(408) + w0(373) + 16.0_prec*w0(371)
      w0(373)=2.0_prec*w0(15)
      w0(371)=w0(371)*w0(373)
      w0(403)=11.0_prec*w0(743)
      w0(408)=w0(403) - w0(563)
      w0(402)=w0(408) - w0(402)
      w0(402)=w0(402)*w0(1170)
      w0(409)=w0(439) + w0(790)
      w0(402)=w0(402) - w0(915) - w0(409)
      w0(410)=w0(614)*w0(8)
      w0(370)=w0(370)*w0(1)
      w0(370)=w0(410) + w0(370) - w0(1066)
      w0(410)=w0(370) - w0(782) + w0(869) - w0(1068)
      w0(420)=w0(1070)*w0(1196)
      w0(420)=w0(420) + w0(410)
      w0(439)=w0(557)*w0(57)
      w0(451)=w0(375)*w0(641)
      w0(439)=w0(439) + w0(451)
      w0(461)=w0(439) - w0(1105)
      w0(471)= - w0(571) + w0(461) + w0(420)
      w0(475)=w0(506) - w0(9)
      w0(475)=w0(475)*w0(343)
      w0(475)=w0(475) - w0(366)
      w0(495)=w0(475) + w0(747)
      w0(495)=w0(495)*w0(515)
      w0(495)=w0(495) + w0(784)
      w0(512)=w0(495) - w0(471)
      w0(512)=y*w0(512)
      w0(512)=w0(512) - w0(402)
      w0(512)=y*w0(512)
      w0(513)=w0(931)*w0(57)
      w0(517)=w0(732)*w0(641)
      w0(513)=w0(517) - w0(513)
      w0(386)=w0(386) + w0(513)
      w0(420)= - w0(1014) + w0(386) + w0(420)
      w0(495)=w0(495) - w0(420)
      w0(495)=z*w0(495)
      w0(481)=w0(481) + w0(896)
      w0(495)=w0(495) + w0(481)
      w0(495)=z*w0(495)
      w0(495)=w0(512) + w0(495) - w0(453)
      w0(495)=w0(495)*w0(936)
      w0(512)=w0(477) + 5.
      w0(512)=w0(512)*w0(343)
      w0(512)=w0(512) - 2.
      w0(512)=w0(512)*w0(12)
      w0(517)=w0(795) - w0(14)
      w0(517)=w0(517)*w0(343)
      w0(517)=w0(517) - w0(14)
      w0(517)=w0(517)*w0(343)
      w0(521)=w0(705)*w0(50)
      w0(512)=w0(512) + w0(517) - w0(521) - w0(14)
      w0(512)=w0(512)*w0(213)
      w0(517)=2.0_prec*w0(1266)
      w0(521)= - w0(1170)*w0(1461)
      w0(521)=w0(521) - w0(517) + w0(512)
      w0(535)=w0(1297)*y
      w0(521)=2.0_prec*w0(521) + w0(535)
      w0(521)=y*w0(521)
      w0(537)=z*w0(1004)
      w0(537)= - 4.0_prec*w0(709) + w0(537)
      w0(537)=z*w0(537)
      w0(521)=w0(521) + 12.0_prec*w0(924) + w0(537)
      w0(521)=y*w0(521)
      w0(537)=w0(588) + w0(924)
      w0(547)=9.0_prec*w0(924)
      w0(557)=z*w0(547)
      w0(512)=w0(557) - 18.0_prec*w0(537) + w0(512)
      w0(512)=z*w0(512)
      w0(380)=w0(380)*w0(330)
      w0(557)=w0(1071) + w0(380)
      w0(512)=6.0_prec*w0(557) + w0(512)
      w0(512)=z*w0(512)
      w0(563)=w0(924) + 2.0_prec*w0(699)
      w0(512)= - 3.0_prec*w0(563) + w0(512)
      w0(573)=w0(1070)*w0(515)
      w0(573)=w0(573) - w0(747)
      w0(579)=w0(573) - w0(475)
      w0(579)=w0(579)*w0(948)
      w0(579)=w0(579) - w0(935)
      w0(579)=w0(579)*w0(1222)
      w0(581)=w0(857)*w0(833)
      w0(458)= - w0(581) + w0(458) - w0(534)
      w0(581)=w0(970) - 75.0_prec*w0(365)
      w0(581)=w0(581)*w0(343)
      w0(585)=77.0_prec*w0(9)
      w0(581)=w0(585) + w0(581)
      w0(581)=w0(581)*w0(343)
      w0(581)=w0(581) + w0(458)
      w0(581)=z*w0(581)
      w0(581)=30.0_prec*w0(1108) + w0(581)
      w0(581)=z*w0(581)
      w0(587)= - w0(826)*w0(1037)
      w0(585)=w0(585) + w0(587)
      w0(585)=w0(585)*w0(343)
      w0(458)=w0(585) + w0(458)
      w0(458)=y*w0(458)
      w0(585)=12.0_prec*z
      w0(587)=w0(585) - 1.
      w0(597)= - w0(1108)*w0(587)
      w0(458)=6.0_prec*w0(597) + w0(458)
      w0(458)=y*w0(458)
      w0(458)=w0(581) + w0(458)
      w0(458)=w0(205)*w0(458)
      w0(458)=w0(458) + w0(579) + w0(495) + 2.0_prec*w0(512) + w0(521)
      w0(495)=w0(1257) - 101.
      w0(512)=w0(495)*w0(374)
      w0(521)=4./3.0_prec*w0(887)
      w0(512)=1./3.0_prec*w0(512) + w0(521) - 1.
      w0(512)=w0(512)*z
      w0(579)=w0(1257) - 89.
      w0(579)=w0(579)*w0(916)
      w0(579)=w0(579) - 8.
      w0(581)=w0(579)*w0(343)
      w0(581)=w0(521) + w0(581) + 3.
      w0(512)= - w0(512) + 2.0_prec*w0(581)
      w0(512)=w0(512)*z
      w0(581)= - 24.0_prec+ 13./3.0_prec*w0(946)
      w0(597)=w0(581)*w0(343)
      w0(512)=w0(512) - w0(521) - w0(597) - 11.
      w0(512)=w0(512)*y
      w0(521)=w0(919)*w0(980)
      w0(521)=w0(521) - 72.
      w0(597)=w0(521)*w0(343)
      w0(597)= - w0(864) + w0(597) + 33.
      w0(597)=w0(597)*z
      w0(614)= - 155.0_prec+ 356.0_prec*w0(343)
      w0(614)=w0(614)*w0(916)
      w0(614)=w0(614) - 124.
      w0(615)=w0(614)*w0(343)
      w0(597)=w0(597) + 176./3.0_prec*w0(887) - w0(615) - 57.
      w0(597)=w0(597)*z
      w0(615)= - 275.0_prec+ 224.0_prec*w0(343)
      w0(615)=w0(615)*w0(916)
      w0(615)=w0(615) + 24.
      w0(619)=w0(615)*w0(343)
      w0(597)=w0(597) - 64./3.0_prec*w0(887) - w0(619) + 7.
      w0(597)=w0(597)*z
      w0(619)= - 235.0_prec+ 268.0_prec*w0(343)
      w0(619)=w0(619)*w0(916)
      w0(619)=w0(619) - 28.
      w0(639)=w0(619)*w0(343)
      w0(512)= - 16./3.0_prec*w0(887) + w0(639) + 17.0_prec+ w0(512) + w0(597)
      w0(512)=w0(512)*y
      w0(597)=w0(738) - 65.
      w0(597)=w0(597)*w0(916)
      w0(597)=w0(597) - 17.
      w0(639)=w0(597)*w0(343)
      w0(639)= - 26./3.0_prec*w0(887) + w0(639) + 8.
      w0(639)=w0(639)*w0(584)
      w0(645)= - 1391.0_prec+ 2042.0_prec*w0(343)
      w0(645)=w0(645)*w0(916)
      w0(645)=w0(645) - 422.
      w0(652)=w0(645)*w0(343)
      w0(639)=w0(639) + 596./3.0_prec*w0(887) - w0(652) - 205.
      w0(639)=w0(639)*z
      w0(652)= - 1099.0_prec+ 1744.0_prec*w0(343)
      w0(652)=w0(652)*w0(916)
      w0(652)=w0(652) - 424.
      w0(660)=w0(652)*w0(343)
      w0(639)=w0(639) - 556./3.0_prec*w0(887) + w0(660) + 209.
      w0(639)=w0(639)*z
      w0(660)=102.0_prec*w0(343)
      w0(684)=w0(660) - 31.
      w0(684)=w0(684)*w0(343)
      w0(684)=w0(684) - 134.
      w0(688)=w0(684)*w0(343)
      w0(690)=52.0_prec*w0(887)
      w0(639)=w0(639) + w0(690) - w0(688) - 63.
      w0(639)=w0(639)*z
      w0(570)=w0(570) - 49.
      w0(570)=w0(570)*w0(343)
      w0(570)=w0(570) + 4.
      w0(688)=w0(570)*w0(343)
      w0(512)=w0(512) + w0(639) + w0(562) - w0(688) - 1.
      w0(512)=w0(512)*y
      w0(639)=35.0_prec*w0(343)
      w0(688)=w0(639) - 23.
      w0(492)=w0(688)*w0(492)
      w0(492)=w0(492) - 39.
      w0(688)=w0(492)*w0(343)
      w0(688)= - 70./3.0_prec*w0(887) + w0(688) + 19.
      w0(688)=w0(688)*z
      w0(705)= - 629.0_prec+ 929.0_prec*w0(343)
      w0(705)=w0(705)*w0(916)
      w0(705)=w0(705) - 201.
      w0(708)=w0(705)*w0(343)
      w0(688)=w0(688) + 320./3.0_prec*w0(887) - w0(708) - 101.
      w0(688)=w0(688)*w0(1170)
      w0(708)= - 2065.0_prec+ 3022.0_prec*w0(343)
      w0(708)=w0(708)*w0(916)
      w0(708)=w0(708) - 670.
      w0(712)=w0(708)*w0(343)
      w0(688)=w0(688) - 976./3.0_prec*w0(887) + w0(712) + 351.
      w0(688)=w0(688)*z
      w0(712)= - 429.0_prec+ 634.0_prec*w0(343)
      w0(712)=w0(712)*w0(343)
      w0(712)=w0(712) - 454.
      w0(738)=w0(712)*w0(343)
      w0(688)=w0(688) + 200.0_prec*w0(887) - w0(738) - 249.
      w0(688)=w0(688)*z
      w0(390)=w0(390) - 13.
      w0(390)=w0(390)*w0(349)
      w0(390)=w0(390) - 116.
      w0(738)=w0(390)*w0(343)
      w0(757)=44.0_prec*w0(887)
      w0(688)=w0(688) - w0(757) + w0(738) + 67.
      w0(688)=w0(688)*z
      w0(512)=w0(512) + w0(688) - w0(1294) + 8./3.0_prec*w0(887)
      w0(512)=w0(512)*y
      w0(688)= - 205.0_prec+ 313.0_prec*w0(343)
      w0(688)=w0(688)*w0(916)
      w0(688)=w0(688) - 79.
      w0(738)=w0(688)*w0(343)
      w0(738)= - 142./3.0_prec*w0(887) + w0(738) + 43.
      w0(768)=w0(801)*w0(788)
      w0(782)=w0(1412) - w0(768)
      w0(782)=w0(782)*z
      w0(738)= - w0(782) + 2.0_prec*w0(738)
      w0(738)=w0(738)*z
      w0(782)= - 182.0_prec+ 265.0_prec*w0(343)
      w0(782)=w0(782)*w0(343)
      w0(782)=w0(782) - 193.
      w0(790)=w0(782)*w0(343)
      w0(790)= - 108.0_prec*w0(887) + w0(790) + 110.
      w0(738)=w0(738) - 2.0_prec*w0(790)
      w0(738)=w0(738)*z
      w0(790)= - 1169.0_prec+ 1640.0_prec*w0(343)
      w0(790)=w0(790)*w0(916)
      w0(790)=w0(790) - 400.
      w0(799)=w0(790)*w0(343)
      w0(738)=w0(738) - 620./3.0_prec*w0(887) + w0(799) + 243.
      w0(738)=w0(738)*z
      w0(799)=w0(818) - 179.
      w0(799)=w0(799)*w0(343)
      w0(799)=w0(799) - 174.
      w0(802)=w0(799)*w0(343)
      w0(738)=w0(738) + 84.0_prec*w0(887) - w0(802) - 115.
      w0(738)=w0(738)*z
      w0(738)=w0(738) + w0(1456) - 32./3.0_prec*w0(887)
      w0(738)=w0(738)*z
      w0(512)=w0(512) - w0(738)
      w0(512)=w0(512)*y
      w0(738)=w0(565)*z
      w0(802)= - 47.0_prec+ 60.0_prec*w0(343)
      w0(802)=w0(802)*w0(343)
      w0(802)=w0(802) - 44.
      w0(805)=w0(802)*w0(343)
      w0(811)=28.0_prec*w0(887)
      w0(805)= - w0(805) - 31.0_prec+ w0(811) + w0(738)
      w0(805)=w0(805)*z
      w0(818)= - 29.0_prec+ 38.0_prec*w0(343)
      w0(818)=w0(818)*w0(343)
      w0(818)=w0(818) - 29.
      w0(825)=w0(818)*w0(343)
      w0(825)= - 18.0_prec*w0(887) + w0(825) + 20.
      w0(805)=w0(805) + 4.0_prec*w0(825)
      w0(805)=w0(805)*z
      w0(825)=w0(1099) - 39.
      w0(825)=w0(825)*w0(343)
      w0(825)=w0(825) - 36.
      w0(826)=w0(825)*w0(343)
      w0(826)= - 22.0_prec*w0(887) + w0(826) + 26.
      w0(805)=w0(805) - 4.0_prec*w0(826)
      w0(805)=w0(805)*z
      w0(826)=w0(1348) - 107.
      w0(826)=w0(826)*w0(343)
      w0(826)=w0(826) - 86.
      w0(830)=w0(826)*w0(343)
      w0(690)=w0(805) - w0(690) + w0(830) + 67.
      w0(690)=w0(690)*z
      w0(690)=w0(690) - w0(988) + w0(768)
      w0(690)=w0(690)*w0(1192)
      w0(512)=w0(512) + w0(690)
      w0(512)=w0(512)*y
      w0(690)=4.0_prec*w0(565)
      w0(805)=w0(690) - w0(738)
      w0(805)=w0(805)*z
      w0(805)=w0(805) - 6.0_prec*w0(565)
      w0(805)=w0(805)*z
      w0(690)=w0(805) + w0(690)
      w0(690)=w0(690)*z
      w0(690)=w0(690) - w0(565)
      w0(690)=w0(690)*z**3
      w0(512)=w0(512) + w0(690)
      w0(512)=w0(512)*w0(339)
      w0(690)=w0(909)*w0(431)
      w0(805)=w0(34) - w0(15)
      w0(805)=w0(690)*w0(805)
      w0(830)=w0(949)*w0(4)
      w0(458)= - w0(830) + 2.0_prec*w0(458) - w0(512) + w0(805)
      w0(805)=8.0_prec*w0(4)
      w0(458)=w0(458)*w0(805)
      w0(853)= - 73.0_prec+ 160.0_prec*w0(343)
      w0(853)=w0(853)*w0(343)
      w0(853)= - 114.0_prec+ w0(853)
      w0(853)=w0(853)*w0(343)
      w0(854)=w0(363)*w0(884)
      w0(853)= - w0(423) - 14.0_prec*w0(887) + w0(854) + 27.0_prec+ w0(853)
      w0(853)=w0(853)*w0(585)
      w0(854)=961.0_prec- 2734.0_prec*w0(343)
      w0(854)=w0(854)*w0(343)
      w0(854)=2574.0_prec+ w0(854)
      w0(854)=w0(854)*w0(343)
      w0(856)= - w0(1169)*w0(1200)
      w0(853)=w0(853) + 2640.0_prec*w0(594) + 604.0_prec*w0(887) + w0(856) - 801.&
     &  + w0(854)
      w0(853)=z*w0(853)
      w0(854)=528.0_prec*w0(594)
      w0(856)= - 463.0_prec+ 1300.0_prec*w0(343)
      w0(856)=w0(856)*w0(343)
      w0(856)= - 1584.0_prec+ w0(856)
      w0(856)=w0(856)*w0(343)
      w0(853)=w0(853) - w0(854) - 652.0_prec*w0(887) + w0(952) + 747.0_prec+ &
     & w0(856)
      w0(853)=z*w0(853)
      w0(856)=w0(1432) - 51.
      w0(856)=w0(856)*w0(343)
      w0(860)=w0(856) - 48.
      w0(860)=w0(860)*w0(343)
      w0(860)=w0(860) + 35.
      w0(869)=w0(811) - w0(860)
      w0(853)=9.0_prec*w0(869) + w0(853)
      w0(853)=z*w0(853)
      w0(869)=1056.0_prec*w0(594)
      w0(881)= - 307.0_prec+ 514.0_prec*w0(343)
      w0(881)=w0(881)*w0(343)
      w0(881)= - 378.0_prec+ w0(881)
      w0(881)=w0(881)*w0(343)
      w0(881)= - w0(869) - 112.0_prec*w0(887) + 171.0_prec+ w0(881)
      w0(881)=z*w0(881)
      w0(891)=505.0_prec- 892.0_prec*w0(343)
      w0(891)=w0(891)*w0(343)
      w0(891)=756.0_prec+ w0(891)
      w0(891)=w0(891)*w0(343)
      w0(881)=w0(881) + w0(869) + 328.0_prec*w0(887) - 369.0_prec+ w0(891)
      w0(881)=z*w0(881)
      w0(891)=w0(746) - 17.
      w0(891)=w0(891)*w0(343)
      w0(891)=w0(891) - 20.
      w0(891)=w0(891)*w0(343)
      w0(897)=w0(768) - 13.
      w0(907)=w0(891) - w0(897)
      w0(881)=27.0_prec*w0(907) + w0(881)
      w0(881)=z*w0(881)
      w0(907)=w0(549) - 7.
      w0(907)=w0(907)*w0(343)
      w0(908)=w0(562) - 3.
      w0(912)=w0(907) - w0(908)
      w0(912)=w0(912)*w0(1170)
      w0(915)=w0(1305) - 29.
      w0(915)=w0(915)*w0(343)
      w0(915)=w0(915) - 32.
      w0(915)=w0(915)*w0(343)
      w0(915)=w0(915) + 21.
      w0(920)=w0(801)*w0(1280)
      w0(912)=w0(912) + w0(920) - w0(915)
      w0(912)=z*w0(912)
      w0(923)=w0(738) - w0(565)
      w0(923)=y*w0(923)
      w0(925)=3.0_prec*w0(565)
      w0(912)=w0(923) + w0(925) + w0(912)
      w0(923)=9.0_prec*y
      w0(912)=w0(912)*w0(923)
      w0(881)=w0(912) - 27.0_prec*w0(565) + w0(881)
      w0(881)=y*w0(881)
      w0(853)=w0(881) + 9.0_prec*w0(565) + w0(853)
      w0(853)=y*w0(853)
      w0(881)=893.0_prec+ 178.0_prec*w0(343)
      w0(881)=w0(881)*w0(343)
      w0(881)= - 1242.0_prec+ w0(881)
      w0(881)=w0(881)*w0(343)
      w0(912)=w0(857)*w0(1200)
      w0(881)= - w0(722) + 176.0_prec*w0(887) + w0(912) + 171.0_prec+ w0(881)
      w0(881)=z*w0(881)
      w0(912)= - 1439.0_prec- 2062.0_prec*w0(343)
      w0(912)=w0(912)*w0(343)
      w0(912)=4302.0_prec+ w0(912)
      w0(912)=w0(912)*w0(343)
      w0(929)=19.0_prec- w0(1048)
      w0(929)=w0(929)*w0(343)
      w0(929)= - 3.0_prec+ w0(929)
      w0(929)=w0(929)*w0(1200)
      w0(881)=w0(881) + 6864.0_prec*w0(594) + w0(811) + w0(929) - 801.0_prec+ &
     & w0(912)
      w0(881)=z*w0(881)
      w0(912)=59.0_prec+ 120.0_prec*w0(343)
      w0(912)=w0(912)*w0(343)
      w0(912)= - 236.0_prec+ w0(912)
      w0(912)=w0(912)*w0(343)
      w0(929)=w0(980) - 15.
      w0(931)=w0(929)*w0(343)
      w0(933)=2.0_prec+ w0(931)
      w0(933)=w0(933)*w0(1054)
      w0(864)= - w0(423) - w0(864) + w0(933) + 57.0_prec+ w0(912)
      w0(864)=18.0_prec*w0(864) + w0(881)
      w0(864)=z*w0(864)
      w0(881)= - 53.0_prec- w0(1416)
      w0(881)=w0(881)*w0(343)
      w0(881)=219.0_prec+ w0(881)
      w0(881)=w0(881)*w0(343)
      w0(881)= - w0(1125) + 74.0_prec*w0(887) - w0(834) - 87.0_prec+ w0(881)
      w0(864)=6.0_prec*w0(881) + w0(864)
      w0(864)=z*w0(864)
      w0(881)=w0(578) - 10.
      w0(912)=w0(881)*w0(343)
      w0(933)=w0(912) - 7.
      w0(933)=w0(933)*w0(343)
      w0(946)=w0(562) - 6.
      w0(956)=w0(933) - w0(946)
      w0(864)=18.0_prec*w0(956) + w0(864)
      w0(864)=z*w0(864)
      w0(853)=w0(864) + w0(853)
      w0(853)=y*w0(853)
      w0(864)=36.0_prec*w0(735)
      w0(956)=35.0_prec- w0(980)
      w0(956)=w0(956)*w0(343)
      w0(956)= - 25.0_prec+ w0(956)
      w0(956)=w0(956)*w0(343)
      w0(908)=w0(864) + w0(956) - w0(908)
      w0(908)=z*w0(908)
      w0(956)= - 203.0_prec+ w0(1285)
      w0(956)=w0(956)*w0(980)
      w0(956)=2592.0_prec+ w0(956)
      w0(956)=w0(956)*w0(343)
      w0(960)=16.0_prec- w0(625)
      w0(960)=w0(960)*w0(343)
      w0(960)= - 1.0_prec+ w0(960)
      w0(960)=w0(960)*w0(1200)
      w0(908)=18.0_prec*w0(908) + w0(722) + 40.0_prec*w0(887) + w0(960) - 369.0_prec+ &
     & w0(956)
      w0(908)=z*w0(908)
      w0(956)=4752.0_prec*w0(594)
      w0(960)=4097.0_prec- 452.0_prec*w0(343)
      w0(960)=w0(960)*w0(343)
      w0(960)= - 4392.0_prec+ w0(960)
      w0(960)=w0(960)*w0(343)
      w0(968)= - 25.0_prec+ w0(847)
      w0(968)=w0(968)*w0(343)
      w0(968)=2.0_prec+ w0(968)
      w0(968)=w0(968)*w0(1200)
      w0(908)=w0(908) - w0(956) - 76.0_prec*w0(887) + w0(968) + 747.0_prec+ &
     & w0(960)
      w0(908)=z*w0(908)
      w0(960)= - 433.0_prec+ w0(1240)
      w0(960)=w0(960)*w0(343)
      w0(960)=453.0_prec+ w0(960)
      w0(960)=w0(960)*w0(343)
      w0(968)=w0(728) - 15.
      w0(968)=w0(968)*w0(343)
      w0(968)=w0(968) + 1.
      w0(971)= - w0(968)*w0(698)
      w0(960)=264.0_prec*w0(594) + 26.0_prec*w0(887) + w0(971) - 87.0_prec+ w0(960)
      w0(908)=6.0_prec*w0(960) + w0(908)
      w0(908)=z*w0(908)
      w0(361)=w0(361) - 15.
      w0(960)=85.0_prec- w0(1212)
      w0(960)=w0(960)*w0(343)
      w0(960)= - 78.0_prec+ w0(960)
      w0(960)=w0(960)*w0(343)
      w0(834)=w0(834) + w0(960) - w0(361)
      w0(834)=6.0_prec*w0(834) + w0(908)
      w0(834)=w0(834)*w0(1192)
      w0(834)=w0(834) + w0(853)
      w0(834)=y*w0(834)
      w0(853)=w0(801)*w0(995)
      w0(908)= - 43.0_prec- w0(483)
      w0(908)=w0(908)*w0(343)
      w0(908)=68.0_prec+ w0(908)
      w0(908)=w0(908)*w0(343)
      w0(908)=w0(738) + w0(920) - w0(853) - 21.0_prec+ w0(908)
      w0(908)=z*w0(908)
      w0(960)=55.0_prec- w0(389)
      w0(960)=w0(960)*w0(343)
      w0(960)= - 56.0_prec+ w0(960)
      w0(960)=w0(960)*w0(343)
      w0(960)=w0(853) + w0(960) - w0(897)
      w0(908)=3.0_prec*w0(960) + w0(908)
      w0(908)=z*w0(908)
      w0(960)= - 27.0_prec+ w0(541)
      w0(960)=w0(960)*w0(343)
      w0(960)=24.0_prec+ w0(960)
      w0(960)=w0(960)*w0(343)
      w0(960)= - 5.0_prec+ w0(960)
      w0(811)=w0(908) + w0(811) + 7.0_prec*w0(960) - 240.0_prec*w0(735)
      w0(811)=z*w0(811)
      w0(908)=w0(487) - 50.
      w0(908)=w0(908)*w0(343)
      w0(908)=w0(908) + 37.
      w0(908)=w0(908)*w0(343)
      w0(908)=w0(908) + w0(946) - 60.0_prec*w0(735)
      w0(908)=2.0_prec*w0(908)
      w0(811)= - w0(908) + w0(811)
      w0(811)=z*w0(811)
      w0(946)=12.0_prec*w0(1031)
      w0(811)=w0(946) + w0(811)
      w0(960)=9.0_prec*w0(1192)
      w0(811)=w0(811)*w0(960)
      w0(811)=w0(811) + w0(834)
      w0(811)=y*w0(811)
      w0(834)=w0(925) - w0(738)
      w0(834)=w0(834)*z
      w0(834)=w0(834) - w0(925)
      w0(834)=w0(834)*z
      w0(565)=w0(834) + w0(565)
      w0(834)=w0(565)*z**4
      w0(811)=9.0_prec*w0(834) + w0(811)
      w0(834)=8.0_prec*w0(34)
      w0(811)=w0(341)*w0(811)*w0(834)
      w0(925)=w0(758) + w0(736)
      w0(971)=w0(348)*w0(13)
      w0(974)=w0(971)*w0(415)
      w0(416)=w0(416) + 3.
      w0(975)=w0(416)*w0(515)
      w0(974)= - w0(925) + w0(974) + w0(975)
      w0(974)=w0(974)*w0(1219)
      w0(975)=w0(1021)*w0(353)
      w0(975)=w0(975) - 1.
      w0(975)=w0(975)*w0(343)
      w0(975)=w0(975) - 1.
      w0(975)=w0(975)*w0(10)
      w0(397)=w0(397)*w0(8)
      w0(975)=w0(975) + w0(397)
      w0(975)= - w0(975)*w0(1202)
      w0(977)=w0(936)*w0(7)
      w0(978)=w0(1178)*w0(977)
      w0(979)= - w0(416)*w0(978)
      w0(974)=w0(979) + w0(974) + w0(975)
      w0(975)=w0(768) + w0(1125)
      w0(718)= - 229.0_prec+ w0(718)
      w0(718)=w0(718)*w0(343)
      w0(718)=45.0_prec+ w0(718)
      w0(718)=w0(718)*w0(343)
      w0(979)= - 7.0_prec- w0(1195)
      w0(979)=w0(979)*w0(343)
      w0(979)= - 2.0_prec+ w0(979)
      w0(979)=w0(979)*w0(726)
      w0(718)=w0(979) + 39.0_prec+ w0(718) - w0(975)
      w0(718)=z*w0(718)
      w0(979)=w0(423) + 24.0_prec*w0(887)
      w0(981)=332.0_prec- 245.0_prec*w0(343)
      w0(981)=w0(981)*w0(343)
      w0(981)= - 27.0_prec+ w0(981)
      w0(981)=w0(981)*w0(343)
      w0(718)=w0(718) - 60.0_prec+ w0(981) + w0(979)
      w0(718)=z*w0(718)
      w0(981)=115.0_prec*w0(343)
      w0(986)= - 142.0_prec+ w0(981)
      w0(986)=w0(986)*w0(343)
      w0(986)=3.0_prec+ w0(986)
      w0(986)=w0(986)*w0(343)
      w0(718)=w0(718) + 24.0_prec+ w0(986) - w0(975)
      w0(888)=w0(888) + w0(885)
      w0(986)=w0(835) - 37.
      w0(986)=w0(986)*w0(353)
      w0(986)=w0(986) + 3.
      w0(986)=w0(986)*w0(343)
      w0(986)=w0(986) - w0(888) + 9.
      w0(987)=124.0_prec*w0(343)
      w0(988)=145.0_prec- w0(987)
      w0(988)=w0(988)*w0(343)
      w0(988)= - 6.0_prec+ w0(988)
      w0(988)=w0(988)*w0(343)
      w0(988)= - 15.0_prec+ w0(988) + w0(975)
      w0(988)=z*w0(988)
      w0(988)=4.0_prec*w0(986) + w0(988)
      w0(988)=z*w0(988)
      w0(986)= - 2.0_prec*w0(986) + w0(988)
      w0(986)=y*w0(986)
      w0(718)=2.0_prec*w0(718) + w0(986)
      w0(718)=y*w0(718)
      w0(730)= - 376.0_prec+ w0(730)
      w0(730)=w0(730)*w0(343)
      w0(730)=111.0_prec+ w0(730)
      w0(730)=w0(730)*w0(343)
      w0(730)=6.0_prec+ w0(730) - w0(975)
      w0(986)=w0(975) + 3.
      w0(988)=259.0_prec- 208.0_prec*w0(343)
      w0(988)=w0(988)*w0(343)
      w0(988)= - 54.0_prec+ w0(988)
      w0(988)=w0(988)*w0(343)
      w0(988)=w0(988) + w0(986)
      w0(988)=z*w0(988)
      w0(730)=2.0_prec*w0(730) + w0(988)
      w0(730)=z*w0(730)
      w0(988)=875.0_prec- 503.0_prec*w0(343)
      w0(988)=w0(988)*w0(343)
      w0(988)= - 273.0_prec+ w0(988)
      w0(988)=w0(988)*w0(343)
      w0(730)=w0(730) - 99.0_prec+ w0(988) + w0(979)
      w0(730)=z*w0(730)
      w0(988)= - 128.0_prec+ w0(567)
      w0(988)=w0(988)*w0(343)
      w0(988)=24.0_prec+ w0(988)
      w0(988)=w0(988)*w0(343)
      w0(988)=33.0_prec+ w0(988) - w0(888)
      w0(730)=4.0_prec*w0(988) + w0(730)
      w0(730)=z*w0(730)
      w0(988)=127.0_prec- w0(846)
      w0(988)=w0(988)*w0(343)
      w0(988)=9.0_prec+ w0(988)
      w0(988)=w0(988)*w0(343)
      w0(718)=w0(718) + w0(730) - 45.0_prec+ w0(988) + w0(975)
      w0(718)=y*w0(718)
      w0(730)=w0(1439)*w0(541)
      w0(730)=w0(730) + 27.
      w0(730)=w0(730)*w0(343)
      w0(730)=w0(730) - w0(888) - 3.
      w0(888)=w0(730)*w0(1170)
      w0(988)=626.0_prec- 473.0_prec*w0(343)
      w0(988)=w0(988)*w0(343)
      w0(988)= - 159.0_prec+ w0(988)
      w0(988)=w0(988)*w0(343)
      w0(888)=w0(888) + 6.0_prec+ w0(988) + w0(979)
      w0(888)=z*w0(888)
      w0(979)= - 487.0_prec+ w0(1329)
      w0(979)=w0(979)*w0(343)
      w0(979)=150.0_prec+ w0(979)
      w0(979)=w0(979)*w0(343)
      w0(888)=w0(888) + 21.0_prec+ w0(979) - w0(975)
      w0(888)=z*w0(888)
      w0(979)=38.0_prec- w0(625)
      w0(979)=w0(979)*w0(343)
      w0(979)= - 13.0_prec+ w0(979)
      w0(979)=w0(979)*w0(343)
      w0(979)= - 10.0_prec+ w0(979)
      w0(888)=3.0_prec*w0(979) + w0(888)
      w0(888)=z*w0(888)
      w0(979)= - 2.0_prec- w0(1204)
      w0(979)=w0(979)*w0(343)
      w0(979)=3.0_prec+ w0(979)
      w0(888)=3.0_prec*w0(979) + w0(888)
      w0(718)=2.0_prec*w0(888) + w0(718)
      w0(718)=y*w0(718)
      w0(730)= - z*w0(730)
      w0(888)= - 295.0_prec+ 229.0_prec*w0(343)
      w0(888)=w0(888)*w0(343)
      w0(888)=69.0_prec+ w0(888)
      w0(888)=w0(888)*w0(343)
      w0(730)=w0(730) + w0(888) - w0(986)
      w0(730)=w0(730)*w0(1170)
      w0(888)=59.0_prec*w0(343)
      w0(979)=83.0_prec- w0(888)
      w0(979)=w0(979)*w0(425)
      w0(979)= - 111.0_prec+ w0(979)
      w0(979)=w0(979)*w0(343)
      w0(730)=w0(730) - 9.0_prec+ w0(979) + w0(975)
      w0(730)=z*w0(730)
      w0(975)=2.0_prec+ w0(1069)
      w0(975)=w0(975)*w0(343)
      w0(975)=1.0_prec+ w0(975)
      w0(730)=12.0_prec*w0(975) + w0(730)
      w0(730)=z*w0(730)
      w0(718)=w0(718) - 3.0_prec*w0(559) + w0(730)
      w0(718)=w0(211)*w0(718)
      w0(718)=16.0_prec*w0(718) + 32.0_prec*w0(974)
      w0(718)=w0(168)*w0(718)
      w0(730)=w0(767)*w0(1178)
      w0(767)=w0(730)*w0(65)
      w0(974)=w0(470)*w0(977)
      w0(767)=w0(767) + w0(974)
      w0(975)=w0(21)*w0(767)
      w0(979)=w0(1450) + 5.
      w0(986)=w0(979)*w0(515)
      w0(604)= - w0(986) + w0(604) + w0(747)
      w0(604)=w0(604)*w0(1219)
      w0(986)=w0(979)*w0(1178)
      w0(988)=w0(986)*w0(977)
      w0(604)=w0(604) + w0(988)
      w0(604)=w0(28)*w0(604)
      w0(604)=w0(975) + w0(604)
      w0(975)=w0(526)*w0(352)
      w0(975)=w0(975) + 10.
      w0(975)=w0(975)*w0(343)
      w0(975)=w0(975) - 1.
      w0(975)=w0(264)*w0(975)
      w0(419)= - w0(271)*w0(419)
      w0(399)=w0(399)*w0(353)
      w0(988)=w0(399) + 7.
      w0(988)=w0(988)*w0(343)
      w0(988)=w0(988) - 1.
      w0(988)=w0(289)*w0(988)
      w0(646)=w0(646) + 7.
      w0(646)=w0(646)*w0(343)
      w0(646)=w0(646) - 3.
      w0(646)= - w0(287)*w0(646)
      w0(419)=w0(975) + w0(419) + w0(988) + w0(646)
      w0(419)=32.0_prec*w0(419)
      w0(419)=w0(1202)*w0(419)
      w0(646)=w0(223) + w0(240)
      w0(646)=32.0_prec*w0(646)
      w0(360)=w0(360)*w0(646)
      w0(646)=w0(101) + w0(134)
      w0(646)= - 32.0_prec*w0(646)
      w0(646)=w0(646)*w0(878)
      w0(975)=w0(186)*w0(1214)
      w0(646)=32.0_prec*w0(975) + w0(646)
      w0(646)=w0(65)*w0(1178)*w0(646)
      w0(975)=58.0_prec*w0(343)
      w0(988)=w0(975) - 113.
      w0(988)=w0(988)*w0(353)
      w0(988)=w0(988) + 65.
      w0(988)=w0(988)*w0(343)
      w0(988)=w0(988) + 45.
      w0(988)=w0(199)*w0(988)*w0(1178)*Pi**4
      w0(345)=4.0_prec*w0(988) + w0(811) + w0(458) + w0(371) + w0(347) + &
     & w0(364) + w0(351) + w0(646) + w0(360) + w0(419) + w0(718) + 32.0_prec*&
     & w0(604) + 16.0_prec*w0(359) + 8.0_prec*w0(345)
      w0(347)=Q2*Cg1**2
      w0(345)=w0(347)*w0(345)
      w0(351)=w0(182) + w0(179)
      w0(359)= - 4.0_prec*w0(180) - w0(680) + 8.0_prec*w0(351)
      w0(359)=w0(359)*w0(343)
      w0(351)= - w0(180) + 2.0_prec*w0(351)
      w0(351)= - w0(359) + 4.0_prec*w0(351)
      w0(351)=w0(351)*w0(343)
      w0(359)=w0(857)*w0(181)
      w0(360)=w0(725)*w0(178)
      w0(351)=w0(360) + w0(359) + w0(351) - w0(680)
      w0(359)=w0(758) + w0(743)
      w0(360)=w0(798)*w0(359)
      w0(364)=w0(759) + w0(858) + w0(502)
      w0(364)=w0(364)*w0(875)
      w0(371)=w0(845)*w0(374)
      w0(371)=w0(371) - w0(1051)
      w0(419)=w0(558)*w0(159)
      w0(458)= - w0(710) + w0(371) + w0(419)
      w0(458)=w0(458)*w0(574)
      w0(502)=w0(558)*w0(58)
      w0(419)=w0(502) - w0(419)
      w0(419)=w0(419)*w0(624)
      w0(502)=3.0_prec*w0(398)
      w0(604)=w0(502)*w0(13)
      w0(604)=w0(604) + w0(575)
      w0(604)=w0(604)*w0(913)
      w0(646)=w0(758) + w0(622)
      w0(710)=2.0_prec*w0(58)
      w0(646)=w0(646)*w0(710)
      w0(718)=w0(612) - w0(571)
      w0(718)=w0(718)*w0(159)
      w0(758)=w0(1180)*w0(348)
      w0(759)=w0(343)*w0(13)
      w0(798)=w0(759)*w0(348)
      w0(811)=w0(758) - w0(798)
      w0(858)=w0(375)*w0(515)
      w0(988)=w0(858) - w0(592)
      w0(989)=w0(811) + w0(988)
      w0(991)=w0(989)*w0(922)
      w0(971)=w0(971) - w0(793)
      w0(689)=w0(689)*w0(971)
      w0(611)=w0(611) - w0(52) + w0(55)
      w0(971)=w0(387) - w0(31)
      w0(992)=w0(971) - w0(611)
      w0(992)=w0(992)*w0(522)
      w0(995)=w0(617)*w0(184)
      w0(591)=w0(591) + w0(440)
      w0(996)=w0(1134)*w0(591)
      w0(997)=w0(575)*w0(910)
      w0(866)=w0(866)*w0(35)
      w0(927)=w0(927)*w0(1172)
      w0(463)=w0(463)*w0(519)
      w0(1000)=w0(425) - 21.
      w0(1000)=w0(1000)*w0(343)
      w0(1000)=w0(1000) + 16.
      w0(755)=w0(1000)*w0(755)
      w0(873)=w0(873)*w0(752)
      w0(1003)=w0(344) - 13.
      w0(1003)=w0(1003)*w0(343)
      w0(1003)=w0(1003) + 10.
      w0(1005)=2.0_prec*w0(1003)
      w0(1005)=w0(839)*w0(1005)
      w0(351)= - w0(364) - w0(458) + w0(992) - w0(866) + w0(755) + &
     & w0(689) + w0(873) - w0(1005) + w0(927) + w0(463) + w0(991) + &
     & w0(360) + w0(646) - w0(718) + w0(419) + w0(604) + w0(995) - &
     & w0(996) + w0(997) + 2.0_prec*w0(351)
      w0(360)=w0(743) + w0(764)
      w0(364)=w0(589)*w0(360)
      w0(419)=w0(1169)*w0(43)
      w0(458)=w0(979)*w0(58)
      w0(419)=w0(419) + w0(458)
      w0(458)=w0(697) - w0(54)
      w0(463)= - w0(458) - w0(37) + w0(12) - w0(50)
      w0(604)=6.0_prec*w0(375)
      w0(463)=w0(463)*w0(604)
      w0(646)=w0(752)*w0(145)
      w0(689)=6.0_prec*w0(717)
      w0(364)= - w0(689) - w0(463) + w0(646) - w0(364) + 6.0_prec*w0(419)
      w0(463)=w0(605)*w0(343)
      w0(605)=w0(1189) - w0(534)
      w0(463)=w0(463) + w0(605)
      w0(646)= - w0(463) - w0(364)
      w0(646)=w0(46)*w0(646)
      w0(717)=w0(58) + w0(43)
      w0(717)=w0(375)*w0(717)
      w0(566)=w0(890) - w0(717) + w0(370) + w0(566) + w0(1075)
      w0(386)=w0(386) - w0(1095)
      w0(718)= - w0(386) - w0(566)
      w0(718)=w0(718)*w0(641)
      w0(755)=w0(360)*w0(515)
      w0(370)= - w0(636) - w0(755) + w0(370) - w0(943)
      w0(386)=w0(386) + w0(370)
      w0(636)=2.0_prec*w0(13)
      w0(386)=w0(386)*w0(636)
      w0(755)=w0(1037) - 16.
      w0(866)=w0(755)*w0(343)
      w0(866)= - 1.0_prec+ w0(866)
      w0(866)=w0(145)*w0(866)
      w0(386)=w0(386) + w0(646) + w0(718) + w0(866) + w0(351)
      w0(386)=z*w0(386)
      w0(646)=w0(481) + w0(704)
      w0(718)=w0(13) - w0(10)
      w0(646)= - w0(646)*w0(718)
      w0(866)= - w0(515)*w0(638)
      w0(646)=w0(866) - w0(1079) + w0(646)
      w0(386)=2.0_prec*w0(646) + w0(386)
      w0(386)=z*w0(386)
      w0(605)=w0(1391) - w0(605)
      w0(364)=w0(605) - w0(364)
      w0(364)=w0(46)*w0(364)
      w0(461)=w0(461) + w0(967)
      w0(566)= - w0(461) - w0(566)
      w0(566)=w0(566)*w0(641)
      w0(370)=w0(461) + w0(370)
      w0(370)=w0(370)*w0(636)
      w0(461)=w0(980) - 10.
      w0(646)=w0(461)*w0(343)
      w0(646)= - 3.0_prec+ w0(646)
      w0(646)=w0(145)*w0(646)
      w0(351)=w0(370) + w0(364) + w0(566) + w0(646) + w0(351)
      w0(351)=y*w0(351)
      w0(364)= - w0(1105) + w0(403) + w0(832)
      w0(370)=w0(636) - w0(641)
      w0(364)=w0(364)*w0(370)
      w0(370)=w0(145)*w0(841)
      w0(403)= - w0(434)*w0(761)
      w0(364)=w0(403) + w0(370) + w0(364)
      w0(364)=z*w0(364)
      w0(370)=w0(409) - w0(764)
      w0(370)= - w0(370)*w0(718)
      w0(403)=w0(46)*w0(384)*w0(526)
      w0(364)=w0(364) + w0(403) - w0(1079) + w0(370)
      w0(351)=2.0_prec*w0(364) + w0(351)
      w0(351)=y*w0(351)
      w0(364)=w0(453)*w0(718)
      w0(351)=w0(351) + 2.0_prec*w0(364) + w0(386)
      w0(351)=w0(351)*w0(431)
      w0(364)=2.0_prec*w0(251)
      w0(370)=w0(364) + w0(162)
      w0(386)=5.0_prec*w0(236)
      w0(370)=w0(386) + 4.0_prec*w0(370)
      w0(370)=w0(370)*w0(343)
      w0(403)= - w0(81) + 14.0_prec*w0(162)
      w0(370)=w0(370) - 9.0_prec*w0(251) + w0(403) - w0(386)
      w0(370)=w0(370)*w0(343)
      w0(386)=28.0_prec*w0(162)
      w0(409)=2.0_prec*w0(236)
      w0(370)=w0(370) - w0(251) - w0(386) + w0(409)
      w0(370)=w0(370)*w0(343)
      w0(395)=w0(395)*w0(375)
      w0(504)=w0(504)*w0(57)
      w0(412)=w0(412)*w0(146)
      w0(395)=w0(504) - w0(395) + w0(412) + 10.0_prec*w0(162)
      w0(412)=w0(526) - 14.
      w0(412)=w0(412)*w0(343)
      w0(412)=w0(412) + 4.
      w0(412)=w0(412)*w0(343)
      w0(412)=w0(412) + 1.
      w0(412)=w0(412)*w0(163)
      w0(504)=w0(554) - 5.
      w0(504)=w0(504)*w0(343)
      w0(504)=w0(504) + 2.
      w0(504)=w0(504)*w0(173)
      w0(566)=w0(551) + 5.
      w0(566)=w0(566)*w0(343)
      w0(566)=w0(566) - 3.
      w0(566)=w0(566)*w0(149)
      w0(646)=w0(1010) - 1.
      w0(646)=w0(646)*w0(343)
      w0(646)=w0(646) - 2.
      w0(646)=w0(646)*w0(107)
      w0(866)=w0(433)*w0(150)
      w0(873)=w0(500)*w0(281)
      w0(927)=w0(355) - 2.
      w0(927)=w0(927)*w0(343)
      w0(927)=w0(927) - 1.
      w0(943)=w0(927)*w0(10)
      w0(967)=w0(943)*w0(45)
      w0(979)=w0(374) - 11.
      w0(979)=w0(979)*w0(343)
      w0(979)=w0(979) + 10.
      w0(991)=w0(979)*w0(90)
      w0(812)=w0(812)*w0(559)
      w0(364)= - w0(412) + w0(370) - w0(504) - w0(812) - w0(411) + &
     & w0(395) + w0(364) - w0(866) + w0(967) + w0(991) + w0(873) - &
     & w0(409) + w0(566) - w0(646)
      w0(370)=w0(522)*w0(188)
      w0(364)=w0(370) + 2.0_prec*w0(364)
      w0(409)=w0(426) + 4.
      w0(409)=w0(409)*w0(343)
      w0(409)=w0(409) + 1.
      w0(409)=w0(409)*w0(159)
      w0(411)=w0(374) - 7.
      w0(411)=w0(411)*w0(343)
      w0(411)=w0(411) + 6.
      w0(412)=w0(411)*w0(45)
      w0(401)=w0(401) - w0(406)
      w0(401)=w0(401)*w0(343)
      w0(401)=w0(401) + w0(14)
      w0(401)=w0(401)*w0(343)
      w0(426)= - w0(412) - w0(486) + w0(409) - w0(401)
      w0(426)=6.0_prec*w0(426)
      w0(413)=w0(442) - w0(413)
      w0(413)= - w0(527) + 3.0_prec*w0(756) + 6.0_prec*w0(413)
      w0(442)=w0(424) - 1.
      w0(442)=w0(442)*w0(343)
      w0(442)=w0(442) + 4.
      w0(442)=w0(442)*w0(343)
      w0(442)=w0(442) - w0(413)
      w0(442)=w0(442)*w0(57)
      w0(442)=w0(442) - w0(693)
      w0(504)=w0(426) + w0(442)
      w0(504)=w0(46)*w0(504)
      w0(504)=w0(504) + w0(364)
      w0(504)=w0(213)*w0(504)
      w0(566)=w0(379)*w0(344)
      w0(640)=w0(801)*w0(640)
      w0(566)=w0(566) - w0(640)
      w0(566)=w0(566)*w0(317)
      w0(646)=w0(761)*w0(566)
      w0(537)=w0(537)*w0(636)
      w0(693)=w0(343)*w0(322)
      w0(756)=w0(693)*w0(368)
      w0(812)= - w0(641)*w0(588)
      w0(537)=w0(537) + w0(646) + w0(756) + w0(812)
      w0(646)=w0(375)*w0(213)
      w0(812)=w0(122)*w0(646)*w0(519)
      w0(504)=w0(812) + 18.0_prec*w0(537) + w0(504)
      w0(537)=w0(562)*w0(336)
      w0(866)=w0(556)*w0(336)
      w0(873)=w0(537) - w0(866)
      w0(967)=w0(556)*w0(342)
      w0(991)=w0(562)*w0(342)
      w0(967)=w0(967) - w0(991)
      w0(967)=w0(967)*w0(13)
      w0(992)=w0(967) + 27.0_prec*w0(873)
      w0(995)=w0(670)*w0(348)
      w0(995)=w0(995) - 9.
      w0(466)=w0(995) + w0(466)
      w0(996)=4.0_prec*w0(328)
      w0(996)=w0(1076)*w0(996)
      w0(997)=w0(466)*w0(996)
      w0(1005)=5.0_prec*w0(649)
      w0(548)= - w0(527) + w0(1005) + w0(548)
      w0(548)=w0(548)*w0(338)
      w0(1006)=w0(379)*w0(335)
      w0(1007)=36.0_prec*z
      w0(1010)=w0(1007) - 144.
      w0(1010)=w0(1006)*w0(1010)
      w0(1010)=w0(548) + w0(1010)
      w0(1010)=w0(10)*w0(1010)
      w0(1010)=w0(997) + w0(1010) - w0(992)
      w0(1010)=z*w0(1010)
      w0(1012)=w0(1440) - w0(1112)
      w0(1013)=6.0_prec*w0(328)
      w0(1013)=w0(1076)*w0(1013)
      w0(1012)=w0(1012)*w0(1013)
      w0(1019)=3.0_prec*w0(967)
      w0(1020)=57.0_prec*w0(1006) - w0(548)
      w0(1020)=w0(1020)*w0(721)
      w0(1010)=w0(1010) - w0(1012) + w0(1019) + 81.0_prec*w0(873) + w0(1020)
      w0(1010)=z*w0(1010)
      w0(618)=w0(643) + w0(618)
      w0(1020)=w0(618)*w0(741)
      w0(1021)=w0(514)*w0(1020)
      w0(1024)=w0(743)*w0(328)
      w0(1026)=81.0_prec*w0(866)
      w0(1021)= - 108.0_prec*w0(1024) + w0(1021) - w0(1026)
      w0(1027)= - w0(536) + w0(1330)
      w0(1027)=w0(1027)*w0(343)
      w0(1027)= - w0(534) + w0(1027)
      w0(1027)=w0(1027)*w0(693)
      w0(489)=w0(406) - w0(489)
      w0(1028)=w0(489)*w0(343)
      w0(1028)=w0(494) + w0(1028)
      w0(1028)=w0(1028)*w0(343)
      w0(1028)= - w0(485) + w0(1028)
      w0(1028)=w0(324)*w0(1028)
      w0(1027)=w0(1027) + w0(1028)
      w0(600)=XN*w0(600)*w0(324)
      w0(1028)=w0(749)*w0(322)
      w0(1029)=4.0_prec*w0(1028) - w0(600)
      w0(1034)=w0(801)*w0(336)
      w0(1038)=81.0_prec*w0(1034)
      w0(1029)=2.0_prec*w0(1029) - w0(1038)
      w0(1029)=w0(1029)*w0(532)
      w0(1040)=w0(551) + 2.
      w0(583)=w0(324)*w0(1040)*w0(583)
      w0(1051)=w0(375)*w0(324)
      w0(1052)=w0(1051)*w0(681)
      w0(583)=w0(583) - w0(1052)
      w0(1052)=w0(343) - 228.
      w0(1052)=w0(1052)*w0(343)
      w0(1052)=w0(1052) + 227.
      w0(1053)=w0(343)*w0(324)
      w0(1052)=w0(1052)*w0(1053)
      w0(1052)=w0(1052) - w0(583)
      w0(1055)= - w0(1052)*w0(910)
      w0(1056)= - 30.0_prec*w0(1006) + w0(548)
      w0(1056)=w0(1056)*w0(589)
      w0(1010)=w0(1010) - w0(1019) + w0(1056) + w0(1055) + w0(1029) + 2.&
     & *w0(1027) - w0(1021)
      w0(1010)=z*w0(1010)
      w0(1027)= - 244.0_prec+ 343.0_prec*w0(343)
      w0(1027)=w0(1027)*w0(343)
      w0(1027)=w0(1027) - 99.
      w0(1027)=w0(1027)*XN
      w0(1027)=w0(1027) - w0(778)
      w0(1027)=w0(1027)*w0(772)
      w0(1029)= - 7.0_prec+ 127.0_prec*w0(343)
      w0(1029)=w0(1029)*w0(343)
      w0(1029)=w0(1029) - 123.
      w0(1029)=w0(1029)*w0(343)
      w0(1029)=w0(1029) + 3.
      w0(1055)= - w0(1029) + 48.0_prec*w0(776)
      w0(1027)=w0(1027) + 9.0_prec*w0(1055)
      w0(1027)=w0(1027)*w0(317)
      w0(1055)=6.0_prec*w0(1213)
      w0(1056)=w0(618)*w0(1055)
      w0(781)=w0(1027) + w0(1056) + w0(781)
      w0(781)=w0(781)*w0(741)
      w0(1027)=w0(344)*w0(322)
      w0(1056)=w0(1027)*w0(368)
      w0(1057)=w0(374)*w0(324)
      w0(792)=w0(792)*w0(1057)
      w0(1060)=2.0_prec*w0(792)
      w0(1061)= - w0(1056) - w0(1060)
      w0(1063)=XNF*w0(336)
      w0(1065)=w0(801)*w0(1063)
      w0(1070)=36.0_prec*w0(1065)
      w0(1072)=9.0_prec*w0(336)
      w0(1073)= - w0(556)*w0(1072)
      w0(1075)=w0(45)*w0(324)
      w0(1078)= - w0(1075)*w0(752)
      w0(1061)=w0(1078) + w0(1070) + 4.0_prec*w0(1061) + w0(1073)
      w0(1073)=18.0_prec*w0(1006) - w0(548)
      w0(1073)=w0(1073)*w0(721)
      w0(1078)=w0(541)*w0(203)
      w0(1080)= - w0(1078) + 13.0_prec*w0(203)
      w0(1080)=w0(1080)*w0(343)
      w0(1090)=5.0_prec*w0(203)
      w0(1080)=w0(1080) - w0(1090)
      w0(1095)=w0(1080)*w0(670)
      w0(1105)=w0(203)*w0(375)
      w0(1130)=w0(1105)*w0(1015)
      w0(1095)=w0(1095) + w0(1130)
      w0(1130)= - 32.0_prec*w0(666) + 179.0_prec*w0(203)
      w0(1130)=w0(1130)*w0(343)
      w0(1134)=189.0_prec*w0(203)
      w0(1130)=w0(1130) - w0(1134)
      w0(1130)=w0(1130)*w0(343)
      w0(1130)=w0(1130) - w0(1095) + 42.0_prec*w0(203)
      w0(1141)= - w0(1130)*w0(833)
      w0(1010)=w0(1010) + w0(1141) + w0(967) - w0(781) + 3.0_prec*w0(1061) + &
     & w0(1073)
      w0(1010)=z*w0(1010)
      w0(1057)=w0(1057)*w0(348)
      w0(1061)=w0(1057)*w0(910)
      w0(694)=w0(694)*w0(1053)
      w0(694)=w0(1061) - w0(1056) + w0(694)
      w0(1056)=w0(1054)*w0(883)
      w0(1073)=w0(353) + 13.
      w0(1073)=w0(1073)*w0(343)
      w0(1141)=w0(1073) - 36.
      w0(1141)=w0(1141)*w0(343)
      w0(1141)=w0(1141) + 21.
      w0(1056)=w0(1056) - w0(1141)
      w0(1152)=10.0_prec*w0(887)
      w0(1056)= - w0(1152) + 3.0_prec*w0(1056)
      w0(1056)=w0(1056)*w0(317)
      w0(706)=w0(1303) + w0(706)
      w0(1155)=w0(1125)*w0(317)
      w0(1056)=w0(1056) + w0(1155) + w0(706)
      w0(1162)=w0(1056)*w0(664)
      w0(1164)=36.0_prec*w0(1024)
      w0(1006)= - 12.0_prec*w0(1006) + w0(548)
      w0(1006)=w0(10)*w0(1006)
      w0(1166)= - w0(1095) + 39.0_prec*w0(203)
      w0(1168)=191.0_prec*w0(203) - 41.0_prec*w0(666)
      w0(1168)=w0(1168)*w0(343)
      w0(1168)= - w0(1134) + w0(1168)
      w0(1168)=w0(1168)*w0(343)
      w0(1168)=w0(1168) + w0(1166)
      w0(1168)=w0(1168)*w0(918)
      w0(1175)=36.0_prec*w0(924)
      w0(1176)= - w0(13)*w0(1175)
      w0(694)=w0(1010) - w0(1164) + w0(1168) + w0(1176) + w0(1162) + 12.&
     & *w0(694) + w0(1006)
      w0(694)=z*w0(694)
      w0(443)=w0(443) - w0(858)
      w0(443)=w0(443)*w0(129)
      w0(441)=w0(441) - w0(858)
      w0(441)=w0(441)*w0(171)
      w0(441)=w0(443) - w0(441)
      w0(443)=w0(441)*w0(926)
      w0(346)=w0(346) + 4.
      w0(346)=w0(346)*w0(343)
      w0(346)=w0(346) + 1.
      w0(346)=w0(346)*w0(10)
      w0(346)=w0(346) + w0(414)
      w0(552)=w0(346)*w0(552)
      w0(941)=w0(375)*w0(941)
      w0(443)=w0(443) + w0(552) + w0(941)
      w0(552)=27.0_prec*w0(203)
      w0(941)=w0(552) - w0(1095)
      w0(428)=w0(428) - 3.
      w0(428)=w0(428)*w0(343)
      w0(428)=w0(428) + 1.
      w0(1006)=w0(428)*w0(46)
      w0(926)=w0(1006)*w0(926)
      w0(1010)= - 230.0_prec*w0(203) + 71.0_prec*w0(666)
      w0(1010)=w0(1010)*w0(343)
      w0(1010)=186.0_prec*w0(203) + w0(1010)
      w0(1010)=w0(1010)*w0(343)
      w0(1010)=w0(926) + w0(1010) - w0(941)
      w0(1010)=w0(1010)*w0(833)
      w0(504)=w0(694) + 2.0_prec*w0(504) + w0(1010) - w0(443)
      w0(504)=z*w0(504)
      w0(694)=w0(1083) + w0(731)
      w0(731)=9.0_prec*w0(566)
      w0(1010)=w0(731) + w0(694)
      w0(1010)=w0(1010)*w0(46)
      w0(1162)=w0(1057)*w0(45)
      w0(1168)=w0(792) + w0(1162)
      w0(1176)=w0(939)*w0(1163)
      w0(1071)=w0(1071)*w0(641)
      w0(557)= - w0(557)*w0(636)
      w0(557)=w0(1176) + w0(557) - w0(1010) + w0(1071) - w0(1168)
      w0(1071)= - w0(203)*w0(483)
      w0(1071)=w0(1090) + w0(1071)
      w0(1071)=w0(1071)*w0(343)
      w0(1071)=w0(203) + w0(1071)
      w0(1071)=w0(1071)*w0(343)
      w0(1189)=2.0_prec*w0(203)
      w0(1071)= - w0(1189) + w0(1071)
      w0(1071)=w0(1071)*w0(833)
      w0(557)=2.0_prec*w0(557) + w0(1071)
      w0(504)=6.0_prec*w0(557) + w0(504)
      w0(504)=z*w0(504)
      w0(557)= - w0(699)*w0(641)
      w0(563)=w0(13)*w0(563)
      w0(557)= - w0(1176) + w0(557) + w0(563)
      w0(563)= - w0(203) + w0(666)
      w0(563)=w0(563)*w0(343)
      w0(563)= - w0(203) + w0(563)
      w0(563)=w0(563)*w0(343)
      w0(563)=w0(203) + w0(563)
      w0(563)=w0(563)*w0(833)
      w0(557)=4.0_prec*w0(557) + w0(563)
      w0(563)=w0(1201)*w0(375)
      w0(699)=w0(1223)*w0(563)
      w0(504)=w0(699) + 3.0_prec*w0(557) + w0(504)
      w0(557)=w0(424) + 11.
      w0(557)=w0(557)*w0(343)
      w0(557)=w0(557) - 8.
      w0(557)=w0(557)*w0(343)
      w0(413)=w0(557) - w0(413)
      w0(413)=w0(413)*w0(57)
      w0(413)=w0(413) + w0(1117)
      w0(426)=w0(426) + w0(413)
      w0(426)=w0(46)*w0(426)
      w0(364)=w0(426) + w0(364)
      w0(364)=w0(213)*w0(364)
      w0(426)= - w0(694) + 6.0_prec*w0(566)
      w0(557)=w0(46)*w0(426)
      w0(1071)=w0(384)*w0(322)
      w0(1117)=w0(1071)*w0(374)
      w0(557)=w0(557) - w0(1117) - w0(1168)
      w0(1195)=w0(13)*w0(1266)
      w0(557)=9.0_prec*w0(557) + w0(1195)
      w0(364)=w0(812) + 4.0_prec*w0(557) + w0(364)
      w0(557)=103.0_prec*w0(203) - 118.0_prec*w0(666)
      w0(557)=w0(557)*w0(343)
      w0(1195)=15.0_prec*w0(203)
      w0(557)=w0(1195) + w0(557)
      w0(557)=w0(557)*w0(343)
      w0(557)=w0(926) + w0(557) + w0(1095)
      w0(557)=w0(557)*w0(833)
      w0(364)=2.0_prec*w0(364) + w0(557) - w0(443)
      w0(443)= - 4048.0_prec+ 3697.0_prec*w0(343)
      w0(443)=w0(443)*w0(343)
      w0(443)=w0(443) - 1125.
      w0(443)=w0(443)*w0(343)
      w0(557)=41.0_prec*w0(343)
      w0(926)=w0(557) - 56.
      w0(926)=w0(926)*w0(343)
      w0(926)=w0(926) + 15.
      w0(926)=w0(926)*w0(1047)
      w0(1201)=w0(344) + 4.
      w0(1201)=w0(1201)*w0(343)
      w0(1201)=w0(1201) - 7.
      w0(1204)=18.0_prec*w0(631)
      w0(1206)=w0(1201)*w0(1204)
      w0(443)= - w0(443) + w0(926) + w0(1206) - 1476.
      w0(926)=3.0_prec*w0(336)
      w0(443)=w0(443)*w0(926)
      w0(1206)= - 1679.0_prec+ 986.0_prec*w0(343)
      w0(1206)=w0(1206)*w0(343)
      w0(1206)=w0(1206) + 693.
      w0(1206)=w0(1206)*XN
      w0(1206)=w0(1206) - w0(807)
      w0(1206)=w0(1206)*w0(336)
      w0(1208)=w0(1063)*w0(558)
      w0(1214)=176.0_prec*w0(1208)
      w0(1206)=w0(1206) - w0(1214)
      w0(1206)=w0(1206)*w0(532)
      w0(1218)=w0(487) - 28.
      w0(1218)=w0(1218)*w0(343)
      w0(1218)=w0(1218) + 9.
      w0(1223)=w0(336)*XN
      w0(1228)=w0(1218)*w0(1223)
      w0(1063)=w0(350)*w0(1063)
      w0(1228)=w0(1228) - w0(1063)
      w0(1228)=w0(1228)*w0(861)
      w0(443)=w0(1206) + w0(443) - w0(1228)
      w0(1206)=19.0_prec*w0(649)
      w0(492)=70./3.0_prec*w0(603) - w0(1206) - w0(492)
      w0(492)=w0(338)*w0(492)
      w0(1230)= - 319.0_prec- 703.0_prec*w0(343)
      w0(1230)=w0(1230)*w0(343)
      w0(1230)=1247.0_prec+ w0(1230)
      w0(1233)=25.0_prec*w0(649)
      w0(1230)=1./9.0_prec*w0(1230) - w0(1233)
      w0(1230)=w0(335)*w0(1230)
      w0(1234)=XNF*w0(335)
      w0(1237)=8./9.0_prec*w0(1234)
      w0(1238)= - 28.0_prec+ w0(1235)
      w0(1238)=XN*w0(1238)
      w0(1238)=w0(1238) - w0(2)
      w0(1238)=w0(1238)*w0(1237)
      w0(492)=w0(492) + w0(1230) + w0(1238)
      w0(492)=w0(492)*w0(641)
      w0(1230)= - 419.0_prec+ 644.0_prec*w0(343)
      w0(1230)=w0(1230)*w0(819)
      w0(1230)=w0(1230) - 44.
      w0(1230)=w0(1230)*w0(343)
      w0(1230)=w0(1230) + 19.
      w0(1230)=w0(1230)*w0(342)
      w0(1238)=w0(887)*w0(342)
      w0(1230)=w0(1230) - 296./9.0_prec*w0(1238)
      w0(1230)=w0(1230)*w0(13)
      w0(492)=w0(1230) + w0(492) - w0(443)
      w0(492)=z*w0(492)
      w0(1239)=w0(737) - 175.
      w0(1239)=w0(1239)*w0(343)
      w0(1239)=w0(1239) - 36.0_prec- 19.0_prec*w0(603)
      w0(1240)=16.0_prec*w0(328)
      w0(1240)=w0(1076)*w0(1240)
      w0(1239)=w0(1239)*w0(1240)
      w0(1241)=w0(1306) - 380.
      w0(1241)=w0(1241)*w0(343)
      w0(1241)=w0(1241) + 81.
      w0(1241)=w0(1241)*w0(1223)
      w0(1241)=w0(1241) - 68.0_prec*w0(1208)
      w0(1241)=w0(1241)*w0(809)
      w0(1239)=w0(1239) + w0(1241)
      w0(1242)= - 21304.0_prec+ 8653.0_prec*w0(343)
      w0(1242)=w0(1242)*w0(343)
      w0(1242)=w0(1242) + 7611.
      w0(1242)=w0(1242)*w0(343)
      w0(1243)= - 394.0_prec+ 307.0_prec*w0(343)
      w0(1243)=w0(1243)*w0(343)
      w0(1243)=w0(1243) + 87.
      w0(1243)=w0(1243)*w0(698)
      w0(1246)=w0(541) - 1.
      w0(1246)=w0(1246)*w0(343)
      w0(1246)=w0(1246) - 7.
      w0(1247)=54.0_prec*w0(631)
      w0(1246)=w0(1246)*w0(1247)
      w0(1242)=w0(1243) - w0(1242) + w0(1246) - 5040.
      w0(1243)=w0(1242)*w0(926)
      w0(1246)= - 3676.0_prec+ 1525.0_prec*w0(343)
      w0(1246)=w0(1246)*w0(343)
      w0(1246)=w0(1246) + 2151.
      w0(1246)=w0(1246)*XN
      w0(1249)=2214.0_prec*w0(628)
      w0(1246)=w0(1246) - w0(1249)
      w0(1246)=w0(1246)*w0(336)
      w0(1250)=20.0_prec*w0(1028)
      w0(1252)=376.0_prec*w0(1208)
      w0(1253)=w0(1250) - w0(1252)
      w0(1254)=w0(1246) + w0(1253)
      w0(1254)=w0(1254)*w0(532)
      w0(705)= - 320./3.0_prec*w0(603) + 101.0_prec*w0(649) + w0(705)
      w0(705)=w0(338)*w0(705)
      w0(1255)=1373.0_prec+ 995.0_prec*w0(343)
      w0(1255)=w0(1255)*w0(343)
      w0(1255)= - 2827.0_prec+ w0(1255)
      w0(1255)=1./9.0_prec*w0(1255) + 51.0_prec*w0(649)
      w0(1255)=w0(335)*w0(1255)
      w0(1256)= - 115.0_prec+ 119.0_prec*w0(343)
      w0(1256)=w0(1256)*XN
      w0(1257)=4.0_prec*w0(2)
      w0(1256)=w0(1256) - w0(1257)
      w0(655)=w0(655)*w0(335)
      w0(1259)= - w0(1256)*w0(655)
      w0(705)=w0(705) + w0(1255) + w0(1259)
      w0(705)=w0(705)*w0(641)
      w0(1255)= - 2081.0_prec+ 3152.0_prec*w0(343)
      w0(1255)=w0(1255)*w0(819)
      w0(1255)=w0(1255) - 208.
      w0(1255)=w0(1255)*w0(343)
      w0(1255)=w0(1255) + 89.
      w0(1255)=w0(1255)*w0(342)
      w0(1255)=w0(1255) - 1004./9.0_prec*w0(1238)
      w0(1255)=w0(1255)*w0(13)
      w0(1259)=349.0_prec*w0(9) - 322.0_prec*w0(365)
      w0(1259)=w0(1259)*w0(343)
      w0(1259)=w0(1258) + w0(1259)
      w0(1259)=w0(1259)*w0(343)
      w0(1261)=117.0_prec*w0(9)
      w0(1259)= - w0(1261) + w0(1259)
      w0(1262)=2.0_prec*w0(322)
      w0(1259)=w0(1259)*w0(1262)
      w0(492)=w0(492) - w0(1255) + w0(705) + w0(1254) + w0(1259) + &
     & w0(1243) - w0(1239)
      w0(492)=z*w0(492)
      w0(705)=w0(888) - 68.
      w0(705)=w0(705)*w0(343)
      w0(705)=w0(705) + 9.
      w0(705)=w0(705)*w0(1223)
      w0(1243)=w0(336)*w0(558)*w0(774)
      w0(705)=w0(705) - w0(1243)
      w0(1254)=880.0_prec*Ca
      w0(705)=w0(705)*w0(1254)
      w0(999)=w0(999) - w0(527)
      w0(1254)=w0(1076)*w0(328)
      w0(999)=w0(999)*w0(1254)
      w0(705)=w0(705) + 18.0_prec*w0(999)
      w0(999)= - 36181.0_prec+ 11695.0_prec*w0(343)
      w0(999)=w0(999)*w0(343)
      w0(999)=w0(999) + 20589.
      w0(999)=w0(999)*w0(343)
      w0(1259)=w0(993) - 16.
      w0(1259)=w0(1259)*w0(343)
      w0(1259)=w0(1259) - 9.
      w0(1263)=36.0_prec*w0(631)
      w0(1259)=w0(1259)*w0(1263)
      w0(1266)=w0(1290) - 65.
      w0(1266)=w0(1266)*w0(343)
      w0(1266)=w0(1266) + 12.
      w0(1266)=w0(1266)*w0(1200)
      w0(999)=w0(1266) - w0(999) + w0(1259) - 3897.
      w0(1259)= - w0(999)*w0(926)
      w0(1266)=191.0_prec*w0(343)
      w0(1267)= - 2185.0_prec+ w0(1266)
      w0(1267)=w0(1267)*w0(343)
      w0(1267)=2219.0_prec+ w0(1267)
      w0(1233)=1./9.0_prec*w0(1267) - w0(1233)
      w0(1233)=w0(335)*w0(1233)
      w0(1267)= - 31.0_prec+ w0(1285)
      w0(1267)=XN*w0(1267)
      w0(1267)=w0(1267) - w0(2)
      w0(1267)=w0(1267)*w0(1237)
      w0(1233)=w0(1233) + w0(1267)
      w0(708)=976./3.0_prec*w0(603) - 351.0_prec*w0(649) - w0(708)
      w0(708)=w0(338)*w0(708)
      w0(708)=2.0_prec*w0(1233) + w0(708)
      w0(708)=w0(10)*w0(708)
      w0(1233)=227.0_prec*w0(343)
      w0(1267)=w0(1233) - 2036.
      w0(1267)=w0(1267)*w0(343)
      w0(1267)=w0(1267) + 1809.
      w0(1267)=w0(1267)*XN
      w0(1267)=w0(1267) - 1944.0_prec*w0(628)
      w0(1267)=w0(1267)*w0(336)
      w0(1268)=200.0_prec*w0(1208)
      w0(1267)=w0(1267) - w0(1268)
      w0(1271)=40.0_prec*w0(1028)
      w0(1272)= - w0(1271) - w0(1267)
      w0(1272)=w0(1272)*w0(532)
      w0(1273)= - 113.0_prec+ 184.0_prec*w0(343)
      w0(1273)=w0(1273)*w0(343)
      w0(1273)= - 128.0_prec+ w0(1273)
      w0(1273)=w0(1273)*w0(343)
      w0(1273)=57.0_prec+ w0(1273)
      w0(1273)=w0(342)*w0(1273)
      w0(1273)=w0(1273) - 56.0_prec*w0(1238)
      w0(1273)=w0(1273)*w0(636)
      w0(1274)= - 1427.0_prec*w0(9) + 1103.0_prec*w0(365)
      w0(1274)=w0(1274)*w0(343)
      w0(1276)=153.0_prec*w0(9)
      w0(1274)=w0(1276) + w0(1274)
      w0(1274)=w0(1274)*w0(343)
      w0(1277)=171.0_prec*w0(9)
      w0(1274)=w0(1277) + w0(1274)
      w0(1274)=w0(1274)*w0(1262)
      w0(1281)=14.0_prec*w0(203)
      w0(1282)=w0(1281) - 9.0_prec*w0(666)
      w0(1282)=w0(1282)*w0(343)
      w0(1282)=w0(203) + w0(1282)
      w0(1282)=w0(1282)*w0(343)
      w0(1282)= - w0(1275) + w0(1282)
      w0(1282)=w0(1282)*w0(1226)
      w0(492)=w0(492) + w0(1282) + w0(1273) + w0(708) + w0(1272) + &
     & w0(1274) + w0(1259) + w0(705)
      w0(492)=z*w0(492)
      w0(708)=w0(694)*w0(46)
      w0(1259)= - 96.0_prec*w0(708) + 4320.0_prec*w0(1024)
      w0(1272)= - 24547.0_prec+ 9427.0_prec*w0(343)
      w0(1272)=w0(1272)*w0(343)
      w0(1272)=w0(1272) + 15093.
      w0(1272)=w0(1272)*w0(343)
      w0(1273)=w0(557) - 37.
      w0(1273)=w0(1273)*w0(343)
      w0(1273)=w0(1273) - 4.
      w0(1273)=w0(1273)*w0(1204)
      w0(1274)=w0(980) - 18.
      w0(1274)=w0(1274)*w0(343)
      w0(1274)=w0(1274) + 5.
      w0(1282)=w0(1274)*w0(1379)
      w0(1272)= - w0(1272) + w0(1273) + w0(1282) - 27.
      w0(1273)=w0(1272)*w0(926)
      w0(1282)=w0(1460) - w0(649)
      w0(1266)=455.0_prec- w0(1266)
      w0(1266)=w0(1266)*w0(916)
      w0(1266)= - 89.0_prec+ w0(1266) - w0(1282)
      w0(1266)=w0(335)*w0(1266)
      w0(712)= - 200.0_prec*w0(603) + 249.0_prec*w0(649) + w0(712)
      w0(712)=w0(338)*w0(712)
      w0(712)=2.0_prec*w0(1266) + w0(712)
      w0(712)=w0(10)*w0(712)
      w0(1078)= - w0(1090) + w0(1078)
      w0(1078)=w0(1078)*w0(349)
      w0(1078)= - 48.0_prec*w0(203) + w0(1078)
      w0(1078)=w0(1078)*w0(343)
      w0(1090)= - w0(1080)*w0(456)
      w0(879)= - w0(1105)*w0(879)
      w0(552)=w0(879) + w0(1090) + w0(552) + w0(1078)
      w0(879)=4.0_prec*w0(833)
      w0(552)=w0(552)*w0(879)
      w0(1078)= - 95.0_prec+ 167.0_prec*w0(343)
      w0(1078)=w0(1078)*w0(916)
      w0(1078)=w0(1078) - 53.
      w0(1078)=w0(1078)*w0(343)
      w0(1078)=w0(1078) + 29.
      w0(1078)=w0(1078)*w0(342)
      w0(1078)=w0(1078) - 62./3.0_prec*w0(1238)
      w0(1078)=w0(1078)*w0(636)
      w0(1090)=919.0_prec*w0(9) - 424.0_prec*w0(365)
      w0(1090)=w0(1090)*w0(343)
      w0(1090)= - 468.0_prec*w0(9) + w0(1090)
      w0(1090)=w0(1090)*w0(343)
      w0(1090)= - w0(859) + w0(1090)
      w0(1090)=w0(322)*w0(1090)
      w0(1090)=w0(1090) - 48.0_prec*w0(792)
      w0(1266)= - 35.0_prec+ 152.0_prec*w0(343)
      w0(1266)=w0(1266)*w0(343)
      w0(1266)=w0(1266) - 117.
      w0(1266)=w0(1266)*XN
      w0(1266)=w0(1266) + w0(1419)
      w0(1283)= - w0(1266)*w0(926)
      w0(1283)=8.0_prec*w0(1028) + w0(1283)
      w0(1283)=w0(1283)*w0(532)
      w0(1284)=w0(594)*w0(336)
      w0(1285)=12672.0_prec*w0(1284)
      w0(492)=w0(492) + w0(552) - w0(1078) + w0(712) - 96.0_prec*w0(1162) - &
     & w0(1285) + w0(1283) + 2.0_prec*w0(1090) + w0(1273) + w0(1259)
      w0(492)=z*w0(492)
      w0(552)= - 364.0_prec+ 463.0_prec*w0(343)
      w0(552)=w0(552)*w0(343)
      w0(552)=w0(552) - 99.
      w0(552)=w0(552)*XN
      w0(552)=w0(552) - w0(778)
      w0(552)=w0(552)*w0(772)
      w0(712)=w0(555)*w0(766)
      w0(1090)=w0(1416) - 105.
      w0(1090)=w0(1090)*w0(343)
      w0(1090)=w0(1090) + 25.
      w0(1090)=w0(1090)*w0(343)
      w0(1090)=w0(1090) + 1.
      w0(712)= - w0(1090) + 8.0_prec*w0(712)
      w0(552)=w0(552) + 27.0_prec*w0(712)
      w0(552)=w0(552)*w0(317)
      w0(712)=36.0_prec*w0(694)
      w0(552)=w0(552) - w0(712) - w0(1341)
      w0(1273)= - w0(552)*w0(741)
      w0(1283)=487.0_prec*w0(343)
      w0(1287)=w0(1283) - 985.
      w0(1287)=w0(1287)*w0(343)
      w0(1287)=w0(1287) + 537.
      w0(1287)=w0(1287)*w0(343)
      w0(1287)=w0(1287) - 39.0_prec*w0(586) - 39.0_prec+ 396.0_prec*w0(735)
      w0(1287)=w0(1287)*w0(336)
      w0(1289)=4.0_prec*w0(1162)
      w0(1287)=w0(1287) + w0(1289) + 32.0_prec*w0(1065)
      w0(1039)=w0(437) - w0(1039)
      w0(1039)=w0(1039)*w0(343)
      w0(1039)=w0(534) + w0(1039)
      w0(693)=w0(1039)*w0(693)
      w0(693)=w0(693) + w0(1060)
      w0(693)=2.0_prec*w0(693) + w0(1287)
      w0(933)=w0(933) + 6.
      w0(933)=w0(933)*w0(342)
      w0(933)=w0(933) - w0(991)
      w0(933)=w0(933)*w0(636)
      w0(1039)=44.0_prec*w0(603)
      w0(1291)=67.0_prec*w0(649)
      w0(390)=w0(1039) - w0(1291) - w0(390)
      w0(390)=w0(338)*w0(390)
      w0(416)=w0(335)*w0(416)
      w0(390)=12.0_prec*w0(416) + w0(390)
      w0(390)=w0(10)*w0(390)
      w0(416)=w0(1105)*w0(681)
      w0(681)=w0(1080)*w0(525)
      w0(416)=w0(416) + w0(681)
      w0(681)=w0(1281) - 143.0_prec*w0(666)
      w0(681)=w0(681)*w0(343)
      w0(681)=183.0_prec*w0(203) + w0(681)
      w0(681)=w0(681)*w0(343)
      w0(681)= - 54.0_prec*w0(203) + w0(681) + w0(416)
      w0(681)=w0(681)*w0(918)
      w0(390)=w0(492) - 2484.0_prec*w0(1024) + w0(681) + w0(933) + w0(1273)&
     &  + 18.0_prec*w0(693) + w0(390)
      w0(390)=z*w0(390)
      w0(388)=w0(388)*w0(343)
      w0(388)= - w0(586) + w0(388) + w0(1067)
      w0(388)=w0(388)*w0(926)
      w0(388)=w0(388) - w0(1289)
      w0(492)=w0(1071)*w0(668)
      w0(492)=w0(492) + w0(792)
      w0(492)=4.0_prec*w0(492) - w0(388)
      w0(681)=w0(731) - w0(694)
      w0(693)=w0(46)*w0(681)
      w0(1071)=252.0_prec*w0(1024)
      w0(836)= - w0(836) + w0(1005) + w0(1293)
      w0(836)=w0(338)*w0(836)
      w0(1080)=w0(335)*w0(1002)
      w0(836)=w0(1080) + w0(836)
      w0(836)=w0(10)*w0(836)
      w0(1080)= - w0(636)*w0(1297)
      w0(1105)=11.0_prec*w0(203)
      w0(1273)=w0(1105) + 58.0_prec*w0(666)
      w0(1273)=w0(1273)*w0(343)
      w0(1281)=90.0_prec*w0(203)
      w0(1273)= - w0(1281) + w0(1273)
      w0(1273)=w0(1273)*w0(343)
      w0(1273)=w0(667) + w0(1273) - w0(1095)
      w0(1273)=w0(1273)*w0(918)
      w0(390)=w0(390) + w0(1071) + w0(1273) + w0(1080) - 72.0_prec*w0(693) + &
     & 18.0_prec*w0(492) + w0(836)
      w0(492)= - 2021.0_prec+ 569.0_prec*w0(343)
      w0(492)=w0(492)*w0(425)
      w0(492)=w0(492) + 4407.
      w0(492)=w0(492)*w0(343)
      w0(693)=w0(1124) - 3.
      w0(836)=w0(1247)*w0(693)
      w0(1080)=w0(847) - 29.
      w0(1080)=w0(1080)*w0(343)
      w0(1273)=w0(1080) + 6.
      w0(1292)=w0(1273)*w0(1200)
      w0(492)=w0(492) - w0(1292) - w0(836) + 2853.
      w0(492)=w0(492)*w0(926)
      w0(836)= - 1604.0_prec+ 497.0_prec*w0(343)
      w0(836)=w0(836)*w0(343)
      w0(836)=w0(836) + 1107.
      w0(836)=w0(836)*XN
      w0(836)=w0(836) - 972.0_prec*w0(628)
      w0(836)=w0(836)*w0(336)
      w0(836)=w0(836) - w0(1268)
      w0(836)=w0(836)*w0(532)
      w0(1268)=w0(1383) - 196.
      w0(1268)=w0(1268)*w0(343)
      w0(1268)=w0(1268) + 45.
      w0(1268)=w0(1268)*w0(1223)
      w0(1268)=w0(1268) - 40.0_prec*w0(1208)
      w0(1268)=w0(1268)*w0(809)
      w0(492)=w0(836) - w0(492) - w0(1268)
      w0(597)=26./3.0_prec*w0(603) - 8.0_prec*w0(649) - w0(597)
      w0(597)=w0(338)*w0(597)
      w0(836)=803.0_prec- 871.0_prec*w0(343)
      w0(836)=w0(836)*w0(343)
      w0(836)=275.0_prec+ w0(836)
      w0(836)=1./9.0_prec*w0(836) - 23.0_prec*w0(649)
      w0(836)=w0(335)*w0(836)
      w0(1268)= - 13.0_prec+ w0(728)
      w0(1268)=XN*w0(1268)
      w0(1268)=w0(1268) - w0(2)
      w0(1268)=w0(1268)*w0(1237)
      w0(597)=4.0_prec*w0(597) + w0(836) + w0(1268)
      w0(597)=w0(597)*w0(641)
      w0(836)= - 119.0_prec+ 158.0_prec*w0(343)
      w0(836)=w0(836)*w0(916)
      w0(836)= - 22.0_prec+ w0(836)
      w0(836)=w0(836)*w0(343)
      w0(836)=9.0_prec+ w0(836)
      w0(836)=w0(342)*w0(836)
      w0(836)=w0(836) - 38./3.0_prec*w0(1238)
      w0(836)=w0(836)*w0(436)
      w0(597)=w0(836) + w0(597) - w0(492)
      w0(597)=z*w0(597)
      w0(836)= - 572.0_prec+ 617.0_prec*w0(343)
      w0(836)=w0(836)*w0(343)
      w0(836)=w0(836) - 45.0_prec- 26.0_prec*w0(603)
      w0(836)=w0(836)*w0(996)
      w0(836)=w0(836) + w0(1241)
      w0(996)= - 37672.0_prec+ 14257.0_prec*w0(343)
      w0(996)=w0(996)*w0(343)
      w0(996)=w0(996) + 18375.
      w0(996)=w0(996)*w0(343)
      w0(1241)=w0(1426) - 430.
      w0(1241)=w0(1241)*w0(343)
      w0(1241)=w0(1241) + 69.
      w0(1241)=w0(1241)*w0(698)
      w0(1268)=w0(1037) - 11.
      w0(1268)=w0(1268)*w0(343)
      w0(1268)=w0(1268) - 6.
      w0(1247)=w0(1268)*w0(1247)
      w0(996)=w0(1247) - w0(996) + w0(1241) - 5040.
      w0(1241)=w0(996)*w0(926)
      w0(1247)= - 3316.0_prec+ 1165.0_prec*w0(343)
      w0(1247)=w0(1247)*w0(343)
      w0(1247)=w0(1247) + 2151.
      w0(1247)=w0(1247)*XN
      w0(1247)=w0(1247) - w0(1249)
      w0(1247)=w0(1247)*w0(336)
      w0(1249)=w0(1247) + w0(1253)
      w0(1249)=w0(1249)*w0(532)
      w0(1253)= - 788.0_prec+ 775.0_prec*w0(343)
      w0(1253)=w0(1253)*w0(343)
      w0(1253)= - 167.0_prec+ w0(1253)
      w0(1268)=20.0_prec*w0(649)
      w0(1253)=1./9.0_prec*w0(1253) + w0(1268)
      w0(1253)=w0(335)*w0(1253)
      w0(1292)=49.0_prec- w0(1290)
      w0(1292)=XN*w0(1292)
      w0(1257)=w0(1292) + w0(1257)
      w0(1234)=2./9.0_prec*w0(1234)
      w0(1257)=w0(1257)*w0(1234)
      w0(1253)=w0(1253) + w0(1257)
      w0(645)= - 596./3.0_prec*w0(603) + 205.0_prec*w0(649) + w0(645)
      w0(645)=w0(338)*w0(645)
      w0(645)=4.0_prec*w0(1253) + w0(645)
      w0(645)=w0(10)*w0(645)
      w0(1253)=592.0_prec*w0(9) - 475.0_prec*w0(365)
      w0(1253)=w0(1253)*w0(343)
      w0(1253)= - w0(1427) + w0(1253)
      w0(1253)=w0(1253)*w0(343)
      w0(1253)= - 72.0_prec*w0(9) + w0(1253)
      w0(1253)=w0(1253)*w0(1262)
      w0(597)=w0(597) - w0(1255) + w0(645) + w0(1249) + w0(1253) + &
     & w0(1241) - w0(836)
      w0(597)=z*w0(597)
      w0(645)=w0(1074)*w0(1223)
      w0(645)=w0(645) - w0(1063)
      w0(645)=w0(645)*w0(861)
      w0(861)= - w0(645) + 864.0_prec*w0(1024)
      w0(1063)= - 15644.0_prec+ 6835.0_prec*w0(343)
      w0(1063)=w0(1063)*w0(343)
      w0(1063)=w0(1063) + 8113.
      w0(1063)=w0(1063)*w0(343)
      w0(1074)=w0(1347) - 151.
      w0(1074)=w0(1074)*w0(343)
      w0(1074)=w0(1074) + 18.
      w0(1241)=24.0_prec*w0(766)
      w0(1074)=w0(1074)*w0(1241)
      w0(1249)=w0(851) - 29.
      w0(1249)=w0(1249)*w0(343)
      w0(1249)=w0(1249) - 5.
      w0(1249)=w0(1249)*w0(1437)*Cj1
      w0(1063)=w0(1249) - w0(1063) + w0(1074) - 696.
      w0(1074)= - w0(1063)*w0(1072)
      w0(1249)=437.0_prec- 505.0_prec*w0(343)
      w0(1249)=w0(1249)*w0(343)
      w0(1249)=185.0_prec+ w0(1249)
      w0(1253)=13.0_prec*w0(649)
      w0(1249)=1./9.0_prec*w0(1249) - w0(1253)
      w0(1249)=w0(335)*w0(1249)
      w0(881)=XN*w0(881)
      w0(881)=w0(881) - w0(2)
      w0(881)=w0(881)*w0(1237)
      w0(881)=w0(1249) + w0(881)
      w0(652)=556./3.0_prec*w0(603) - 209.0_prec*w0(649) - w0(652)
      w0(652)=w0(338)*w0(652)
      w0(652)=2.0_prec*w0(881) + w0(652)
      w0(652)=w0(10)*w0(652)
      w0(881)= - 1031.0_prec+ 1742.0_prec*w0(343)
      w0(881)=w0(881)*w0(819)
      w0(881)=w0(881) - 162.
      w0(881)=w0(881)*w0(343)
      w0(881)=w0(881) + 83.
      w0(881)=w0(881)*w0(342)
      w0(881)=w0(881) - 764./9.0_prec*w0(1238)
      w0(881)=w0(881)*w0(13)
      w0(1249)= - 1757.0_prec+ 488.0_prec*w0(343)
      w0(1249)=w0(1249)*w0(343)
      w0(1249)=w0(1249) + 1269.
      w0(1249)=w0(1249)*XN
      w0(1255)=1512.0_prec*w0(628)
      w0(1249)=w0(1249) - w0(1255)
      w0(1249)=w0(1249)*w0(336)
      w0(1249)=w0(1249) - w0(1214)
      w0(1257)=16.0_prec*w0(1028)
      w0(1292)= - w0(1257) - w0(1249)
      w0(1292)=w0(1292)*w0(532)
      w0(1293)=w0(683)*w0(203)
      w0(669)= - w0(669) - w0(1293)
      w0(669)=w0(669)*w0(343)
      w0(1296)=114.0_prec*w0(203)
      w0(669)=w0(1296) + w0(669)
      w0(669)=w0(669)*w0(343)
      w0(669)= - 30.0_prec*w0(203) + w0(669) + w0(1095)
      w0(669)=w0(669)*w0(833)
      w0(1297)= - 1091.0_prec*w0(9) + 641.0_prec*w0(365)
      w0(1297)=w0(1297)*w0(343)
      w0(1297)=423.0_prec*w0(9) + w0(1297)
      w0(1297)=w0(1297)*w0(343)
      w0(1297)=w0(859) + w0(1297)
      w0(1262)=w0(1297)*w0(1262)
      w0(597)=w0(597) + w0(669) + w0(881) + w0(652) + w0(1292) + &
     & w0(1262) + w0(1074) - w0(861)
      w0(597)=z*w0(597)
      w0(652)= - 60.0_prec*w0(708) + 2916.0_prec*w0(1024)
      w0(669)= - 7292.0_prec+ 3475.0_prec*w0(343)
      w0(669)=w0(669)*w0(343)
      w0(669)=w0(669) + 3889.
      w0(669)=w0(669)*w0(343)
      w0(708)=w0(851) - 33.
      w0(708)=w0(708)*w0(343)
      w0(708)=w0(708) - 1.
      w0(1074)=6.0_prec*w0(631)
      w0(708)=w0(708)*w0(1074)
      w0(1074)=w0(993) - 28.
      w0(1074)=w0(1074)*w0(343)
      w0(1074)=w0(1074) + 3.
      w0(1054)=w0(1074)*w0(1054)
      w0(669)=w0(1054) - w0(669) + w0(708) + 72.
      w0(669)=w0(669)*w0(926)
      w0(708)=w0(847) + 2.
      w0(708)=w0(708)*w0(343)
      w0(708)=w0(708) - 25.
      w0(708)=w0(708)*XN
      w0(708)=w0(708) + w0(1386)
      w0(708)=w0(708)*w0(788)*w0(336)
      w0(669)=w0(669) - w0(708) - 20.0_prec*w0(1162)
      w0(708)=w0(1378)*w0(1027)
      w0(708)=w0(708) - 5.0_prec*w0(792)
      w0(708)=4.0_prec*w0(708) + w0(669)
      w0(1054)=19.0_prec- w0(349)
      w0(1054)=w0(1054)*w0(916)
      w0(1054)=w0(1265) - 4.0_prec+ w0(1054)
      w0(1054)=w0(335)*w0(1054)
      w0(1074)=52.0_prec*w0(603)
      w0(684)= - w0(1074) + 63.0_prec*w0(649) + w0(684)
      w0(684)=w0(338)*w0(684)
      w0(684)=8.0_prec*w0(1054) + w0(684)
      w0(684)=w0(10)*w0(684)
      w0(860)=w0(860)*w0(342)
      w0(860)= - w0(860) + 28.0_prec*w0(1238)
      w0(860)=w0(860)*w0(13)
      w0(1054)=w0(1293) + 50.0_prec*w0(203)
      w0(1054)=w0(1054)*w0(343)
      w0(1054)=w0(1054) - w0(1296)
      w0(1054)=w0(1054)*w0(343)
      w0(941)=w0(1054) + w0(941)
      w0(1054)=w0(941)*w0(918)
      w0(597)=w0(597) + w0(1054) + w0(860) + 3.0_prec*w0(708) + w0(684) + &
     & w0(652)
      w0(597)=z*w0(597)
      w0(684)= - 303.0_prec+ 164.0_prec*w0(343)
      w0(684)=w0(684)*w0(343)
      w0(684)=w0(684) + 144.
      w0(684)=w0(684)*w0(343)
      w0(684)=w0(684) - 10.0_prec*w0(586) + w0(853) - 5.
      w0(684)=w0(684)*w0(1072)
      w0(684)=w0(684) + w0(1070) - 8.0_prec*w0(1162)
      w0(708)= - 18.0_prec*w0(1117) - w0(792)
      w0(708)=8.0_prec*w0(708) + w0(684)
      w0(1054)=27.0_prec*w0(566)
      w0(1262)=w0(1054) - w0(706)
      w0(1265)=w0(1262)*w0(664)
      w0(1292)=756.0_prec*w0(1024)
      w0(1293)=w0(527) - w0(649)
      w0(570)=w0(570) - w0(1293)
      w0(570)=w0(338)*w0(570)
      w0(744)= - w0(335)*w0(744)
      w0(570)=w0(744) + w0(570)
      w0(570)=w0(10)*w0(570)
      w0(744)= - w0(941)*w0(833)
      w0(570)=w0(597) - w0(1292) + w0(744) + w0(967) + w0(1265) + 3.0_prec*&
     & w0(708) + w0(570)
      w0(597)=w0(635) - 1784.
      w0(597)=w0(597)*w0(349)
      w0(597)=w0(597) + 4887.
      w0(597)=w0(597)*w0(343)
      w0(635)=w0(1058) + 9.
      w0(635)=w0(635)*w0(1047)
      w0(708)=18.0_prec*w0(343)
      w0(744)=w0(708) - 13.
      w0(744)=w0(744)*w0(343)
      w0(744)=w0(744) - 5.
      w0(941)=w0(744)*w0(1204)
      w0(597)=w0(597) - w0(635) - w0(941) + 1476.
      w0(597)=w0(597)*w0(926)
      w0(635)= - 1439.0_prec+ 746.0_prec*w0(343)
      w0(635)=w0(635)*w0(343)
      w0(635)=w0(635) + 693.
      w0(635)=w0(635)*XN
      w0(635)=w0(635) - w0(807)
      w0(635)=w0(635)*w0(336)
      w0(635)=w0(635) - w0(1214)
      w0(635)=w0(635)*w0(532)
      w0(597)=w0(635) - w0(597) - w0(1228)
      w0(635)=w0(590)*XN
      w0(635)=w0(635) - w0(2)
      w0(807)=w0(635)*w0(1234)
      w0(941)=320.0_prec- w0(737)
      w0(941)=w0(941)*w0(343)
      w0(941)= - 73.0_prec+ w0(941)
      w0(941)=1./9.0_prec*w0(941) - 4.0_prec*w0(649)
      w0(941)=w0(335)*w0(941)
      w0(941)=w0(941) + w0(807)
      w0(521)=32.0_prec*w0(603) - 33.0_prec*w0(649) - w0(521)
      w0(521)=w0(338)*w0(521)
      w0(521)=4.0_prec*w0(941) + w0(521)
      w0(521)=w0(10)*w0(521)
      w0(521)=w0(1230) + w0(521) - w0(597)
      w0(521)=w0(521)*w0(1170)
      w0(941)= - 67811.0_prec+ 35573.0_prec*w0(343)
      w0(941)=w0(941)*w0(343)
      w0(941)=w0(941) + 28863.
      w0(941)=w0(941)*w0(343)
      w0(1058)=w0(1179) - 1.
      w0(1179)=w0(1058)*w0(631)
      w0(1228)=w0(729)*w0(766)
      w0(941)=w0(941) - 252.0_prec*w0(1179) + 3375.0_prec- 1728.0_prec*w0(1228)
      w0(1179)= - w0(941)*w0(926)
      w0(1228)=504.0_prec*w0(1208)
      w0(1230)=w0(1228) - w0(1257)
      w0(1257)=827.0_prec*w0(343)
      w0(1265)=w0(1257) - 1532.
      w0(1265)=w0(1265)*w0(343)
      w0(1265)=w0(1265) + 705.
      w0(1265)=w0(1265)*XN
      w0(1297)=864.0_prec*w0(628)
      w0(1265)=w0(1265) - w0(1297)
      w0(1298)=w0(1265)*w0(926)
      w0(1298)=w0(1298) - w0(1230)
      w0(1298)=w0(1298)*w0(532)
      w0(1300)=359.0_prec*w0(343)
      w0(1301)= - 550.0_prec+ w0(1300)
      w0(1301)=w0(1301)*w0(343)
      w0(1301)=137.0_prec+ w0(1301)
      w0(1301)=1./9.0_prec*w0(1301) + 6.0_prec*w0(649)
      w0(1301)=w0(335)*w0(1301)
      w0(635)= - w0(635)*w0(655)
      w0(635)=w0(1301) + w0(635)
      w0(614)= - 176./3.0_prec*w0(603) + 57.0_prec*w0(649) + w0(614)
      w0(614)=w0(338)*w0(614)
      w0(614)=4.0_prec*w0(635) + w0(614)
      w0(614)=w0(614)*w0(641)
      w0(635)= - 617.0_prec+ 1022.0_prec*w0(343)
      w0(635)=w0(635)*w0(819)
      w0(635)=w0(635) - 86.
      w0(635)=w0(635)*w0(343)
      w0(635)=w0(635) + 41.
      w0(635)=w0(635)*w0(342)
      w0(635)=w0(635) - 512./9.0_prec*w0(1238)
      w0(635)=w0(635)*w0(636)
      w0(819)=2160.0_prec*w0(1024)
      w0(1301)=w0(1037) - 28.
      w0(1301)=w0(1301)*w0(343)
      w0(1301)=w0(1301) + 11.
      w0(1301)=w0(1301)*w0(1223)
      w0(1243)=w0(1301) - w0(1243)
      w0(1301)=w0(1243)*Ca
      w0(1301)=1584.0_prec*w0(1301)
      w0(1302)=433.0_prec*w0(9) - 280.0_prec*w0(365)
      w0(1302)=w0(1302)*w0(343)
      w0(1305)=144.0_prec*w0(9)
      w0(1302)= - w0(1305) + w0(1302)
      w0(1302)=w0(1302)*w0(343)
      w0(1302)= - w0(534) + w0(1302)
      w0(1307)=4.0_prec*w0(322)
      w0(1302)=w0(1302)*w0(1307)
      w0(521)=w0(521) - w0(819) - w0(635) + w0(614) - w0(1301) + &
     & w0(1298) + w0(1302) + w0(1179)
      w0(521)=z*w0(521)
      w0(614)=w0(1257) - 1556.
      w0(614)=w0(614)*w0(343)
      w0(614)=w0(614) + 729.
      w0(614)=w0(614)*XN
      w0(1179)=1080.0_prec*w0(628)
      w0(614)=w0(614) - w0(1179)
      w0(614)=w0(614)*w0(336)
      w0(1257)=152.0_prec*w0(1208)
      w0(614)=w0(614) - w0(1257)
      w0(614)=w0(614)*w0(532)
      w0(1298)=w0(343) - 28.
      w0(1298)=w0(1298)*w0(343)
      w0(1298)=w0(1298) + 27.
      w0(1223)=w0(1298)*w0(1223)
      w0(1223)=w0(1223) - 16.0_prec*w0(1208)
      w0(1223)=w0(1223)*w0(809)
      w0(614)=w0(614) - w0(1223) + 1656.0_prec*w0(1024)
      w0(1298)= - 56605.0_prec+ 30163.0_prec*w0(343)
      w0(1298)=w0(1298)*w0(343)
      w0(1298)=w0(1298) + 26433.
      w0(1298)=w0(1298)*w0(343)
      w0(1286)=w0(1286) - 58.
      w0(1286)=w0(1286)*w0(343)
      w0(1286)=w0(1286) + 3.
      w0(1286)=w0(1286)*w0(601)
      w0(1302)=w0(557) - 39.
      w0(1302)=w0(1302)*w0(343)
      w0(1302)=w0(1302) - 2.
      w0(1302)=w0(1302)*w0(1263)
      w0(1286)=w0(1302) - w0(1298) + w0(1286) - 9.
      w0(1298)= - w0(336)*w0(1286)
      w0(756)=240.0_prec*w0(756) + w0(1298)
      w0(1298)=77.0_prec- w0(1209)
      w0(1298)=w0(1298)*w0(343)
      w0(1298)=17.0_prec+ w0(1298)
      w0(1298)=1./9.0_prec*w0(1298) - w0(649)
      w0(1298)=w0(335)*w0(1298)
      w0(807)=w0(1298) + w0(807)
      w0(1298)=7.0_prec*w0(649)
      w0(615)=64./3.0_prec*w0(603) - w0(1298) + w0(615)
      w0(615)=w0(338)*w0(615)
      w0(615)=4.0_prec*w0(807) + w0(615)
      w0(615)=w0(615)*w0(641)
      w0(807)=w0(891) + 13.
      w0(807)=w0(807)*w0(342)
      w0(891)=w0(560)*w0(342)
      w0(1302)=w0(1405)*w0(891)
      w0(807)=w0(807) - w0(1302)
      w0(1302)=6.0_prec*w0(13)
      w0(807)=w0(807)*w0(1302)
      w0(521)=w0(521) + w0(807) + w0(615) + 3.0_prec*w0(756) - w0(614)
      w0(521)=z*w0(521)
      w0(615)=w0(1235) - 38.
      w0(615)=w0(615)*w0(343)
      w0(615)=w0(615) + 9.
      w0(756)=w0(615)*XN
      w0(756)= - w0(827) + 31.0_prec*w0(756)
      w0(756)=w0(756)*w0(336)
      w0(756)=w0(756) - w0(1257)
      w0(756)=w0(756)*w0(532)
      w0(756)=w0(756) - w0(1223) - 432.0_prec*w0(1024)
      w0(1302)= - 15349.0_prec+ 10441.0_prec*w0(343)
      w0(1302)=w0(1302)*w0(343)
      w0(1302)=w0(1302) + 4899.
      w0(1302)=w0(1302)*w0(343)
      w0(1308)=w0(447) - 46.
      w0(1308)=w0(1308)*w0(343)
      w0(1308)=w0(1308) + 3.
      w0(1308)=w0(1308)*w0(1047)
      w0(1309)=w0(389) - 11.
      w0(1309)=w0(1309)*w0(343)
      w0(1309)=w0(1309) - 1.
      w0(1310)=w0(1309)*w0(1263)
      w0(1302)= - w0(1302) + w0(1308) + w0(1310) - 9.
      w0(1302)=w0(1302)*w0(926)
      w0(1308)= - 1340.0_prec+ 1061.0_prec*w0(343)
      w0(1308)=w0(1308)*w0(343)
      w0(1308)=w0(1308) + 279.
      w0(1308)=w0(1308)*XN
      w0(1308)=w0(1308) - w0(827)
      w0(1308)=w0(1308)*w0(336)
      w0(1308)=w0(1308) - w0(1257)
      w0(1308)=w0(1308)*w0(532)
      w0(1302)=w0(1308) + w0(1302)
      w0(907)=w0(907) + 3.
      w0(907)=w0(907)*w0(342)
      w0(907)=w0(907) - w0(991)
      w0(436)=w0(907)*w0(436)
      w0(436)=w0(436) + w0(1223)
      w0(495)=w0(495)*w0(916)
      w0(495)=w0(495) + w0(1282)
      w0(495)=w0(338)*w0(495)
      w0(497)= - w0(335)*w0(497)
      w0(495)=w0(497) + w0(495)
      w0(495)=w0(495)*w0(641)
      w0(495)=w0(495) + w0(436) - w0(1302)
      w0(495)=z*w0(495)
      w0(497)= - 4057.0_prec+ 2407.0_prec*w0(343)
      w0(497)=w0(497)*w0(349)
      w0(497)=w0(497) + 11667.
      w0(497)=w0(497)*w0(343)
      w0(907)=w0(1264) - 64.
      w0(907)=w0(907)*w0(343)
      w0(907)=w0(907) + 3.
      w0(907)=w0(907)*w0(1047)
      w0(991)=w0(1270) - 20.
      w0(991)=w0(991)*w0(343)
      w0(991)=w0(991) - 1.
      w0(991)=w0(991)*w0(1263)
      w0(497)=w0(991) - w0(497) + w0(907) + 117.
      w0(907)=w0(336)*w0(497)
      w0(991)= - w0(322)*w0(1399)*w0(746)
      w0(907)=w0(991) + w0(907)
      w0(891)=w0(1335)*w0(891)
      w0(915)=w0(915)*w0(342)
      w0(891)=w0(891) - w0(915)
      w0(891)=w0(891)*w0(636)
      w0(915)=3.0_prec*w0(649)
      w0(579)= - w0(1460) - w0(915) - w0(579)
      w0(579)=w0(338)*w0(579)
      w0(991)=w0(335)*w0(363)
      w0(579)=6.0_prec*w0(991) + w0(579)
      w0(579)=w0(579)*w0(721)
      w0(495)=w0(495) + w0(891) + w0(579) + 3.0_prec*w0(907) + w0(756)
      w0(495)=z*w0(495)
      w0(579)= - 701.0_prec+ 340.0_prec*w0(343)
      w0(579)=w0(579)*w0(343)
      w0(579)=w0(579) + 376.
      w0(579)=w0(579)*w0(343)
      w0(579)=w0(579) - 18.0_prec*w0(586) - w0(853) - 15.
      w0(907)=w0(579)*w0(926)
      w0(907)=w0(1070) - 8.0_prec*w0(1117) + w0(907)
      w0(991)=11.0_prec*w0(649)
      w0(581)=w0(1460) + w0(991) + w0(581)
      w0(581)=w0(338)*w0(581)
      w0(1264)=12.0_prec*w0(348)
      w0(1282)= - w0(335)*w0(1264)
      w0(581)=w0(1282) + w0(581)
      w0(581)=w0(10)*w0(581)
      w0(581)= - w0(1071) + w0(1019) + 9.0_prec*w0(907) + w0(581)
      w0(745)=w0(1067) + w0(745) + 5.
      w0(907)=w0(1454) - 207.
      w0(907)=w0(907)*w0(343)
      w0(907)=w0(907) + 114.
      w0(907)=w0(907)*w0(343)
      w0(907)=w0(907) - w0(745)
      w0(907)=w0(907)*w0(336)
      w0(907)=w0(907) + w0(537)
      w0(1282)=27.0_prec*w0(907) + w0(967)
      w0(1282)=z*w0(1282)
      w0(1308)=w0(415) - 21.
      w0(1308)=w0(1308)*w0(578)
      w0(1308)=w0(1308) + 126.
      w0(1308)=w0(1308)*w0(343)
      w0(745)=w0(1308) - w0(745)
      w0(745)=w0(745)*w0(336)
      w0(537)=w0(745) + w0(537)
      w0(745)=w0(1282) - 27.0_prec*w0(537) - w0(967)
      w0(967)=2.0_prec*y
      w0(745)=w0(745)*w0(967)
      w0(495)=w0(745) + 2.0_prec*w0(581) + w0(495)
      w0(495)=y*w0(495)
      w0(581)=w0(987) - 247.
      w0(581)=w0(581)*w0(343)
      w0(581)=w0(581) + 128.
      w0(581)=w0(581)*w0(343)
      w0(581)=w0(581) - 5.
      w0(581)= - w0(1067) - 20.0_prec*w0(586) + 3.0_prec*w0(581)
      w0(745)= - w0(581)*w0(926)
      w0(745)= - w0(1070) + 32.0_prec*w0(1117) + w0(745)
      w0(987)=17.0_prec*w0(649)
      w0(619)=w0(1044) - w0(987) - w0(619)
      w0(619)=w0(338)*w0(619)
      w0(796)=w0(335)*w0(796)
      w0(619)=w0(796) + w0(619)
      w0(619)=w0(10)*w0(619)
      w0(619)=w0(1292) - w0(1019) + 9.0_prec*w0(745) + w0(619)
      w0(495)=w0(495) + 2.0_prec*w0(619) + w0(521)
      w0(495)=y*w0(495)
      w0(495)=2.0_prec*w0(570) + w0(495)
      w0(495)=y*w0(495)
      w0(390)=2.0_prec*w0(390) + w0(495)
      w0(390)=y*w0(390)
      w0(495)= - 11291.0_prec+ 3317.0_prec*w0(343)
      w0(495)=w0(495)*w0(343)
      w0(495)=w0(495) + 7947.
      w0(495)=w0(495)*w0(343)
      w0(521)=w0(980) - 20.
      w0(521)=w0(521)*w0(343)
      w0(570)=w0(521) + 7.
      w0(570)=w0(570)*w0(1379)
      w0(619)=w0(483) - 3.
      w0(619)=w0(619)*w0(343)
      w0(619)=w0(619) - 1.
      w0(745)=w0(619)*w0(631)
      w0(495)=w0(495) - w0(570) + 27.0_prec- 90.0_prec*w0(745)
      w0(495)=w0(495)*w0(926)
      w0(570)=w0(1290) - 26.
      w0(570)=w0(570)*w0(343)
      w0(745)=w0(527) - 27.
      w0(796)=w0(570) + w0(745)
      w0(1019)=w0(796)*w0(1020)
      w0(495)=w0(495) - 3024.0_prec*w0(1024) + w0(1019) + w0(1285)
      w0(1019)=112.0_prec*w0(343)
      w0(1020)=w0(1019) + 5.
      w0(1020)=w0(1020)*w0(343)
      w0(1020)=w0(1020) - 117.
      w0(1020)=w0(1020)*XN
      w0(1020)=w0(1020) + w0(1419)
      w0(1020)=w0(1020)*w0(926)
      w0(600)=10.0_prec*w0(1028) - w0(600)
      w0(600)=2.0_prec*w0(600) - w0(1020)
      w0(600)=w0(600)*w0(532)
      w0(1044)=683.0_prec- 308.0_prec*w0(343)
      w0(916)=w0(1044)*w0(916)
      w0(916)= - 10./3.0_prec*w0(603) + w0(649) - 126.0_prec+ w0(916)
      w0(916)=w0(335)*w0(916)
      w0(790)= - 620./3.0_prec*w0(603) + 243.0_prec*w0(649) + w0(790)
      w0(790)=w0(338)*w0(790)
      w0(790)=4.0_prec*w0(916) + w0(790)
      w0(790)=w0(10)*w0(790)
      w0(916)=1096.0_prec*w0(9) - 817.0_prec*w0(365)
      w0(916)=w0(916)*w0(343)
      w0(916)= - w0(1277) + w0(916)
      w0(916)=w0(916)*w0(343)
      w0(916)= - 108.0_prec*w0(9) + w0(916)
      w0(916)=w0(322)*w0(916)
      w0(406)=37.0_prec*w0(14) - 53.0_prec*w0(406)
      w0(406)=w0(406)*w0(343)
      w0(406)=w0(1414) + w0(406)
      w0(406)=w0(406)*w0(343)
      w0(406)= - w0(485) + w0(406)
      w0(406)=w0(324)*w0(406)
      w0(406)=w0(916) + w0(406)
      w0(916)=w0(349) - 162.
      w0(916)=w0(916)*w0(343)
      w0(916)=w0(916) + 155.
      w0(916)=w0(916)*w0(1053)
      w0(583)=w0(916) - w0(583)
      w0(916)= - w0(583)*w0(910)
      w0(1044)=110.0_prec+ w0(980)
      w0(1044)=w0(1044)*w0(666)
      w0(1044)= - 195.0_prec*w0(203) + w0(1044)
      w0(1044)=w0(1044)*w0(343)
      w0(1044)=72.0_prec*w0(203) + w0(1044) - w0(1095)
      w0(1044)=w0(1044)*w0(918)
      w0(406)=w0(1044) - w0(1078) + w0(790) + w0(916) + w0(600) + 2.0_prec*&
     & w0(406) - w0(495)
      w0(600)= - 12988.0_prec+ 6631.0_prec*w0(343)
      w0(600)=w0(600)*w0(343)
      w0(600)=w0(600) + 4269.
      w0(600)=w0(600)*w0(343)
      w0(790)=w0(625) - 1.
      w0(790)=w0(790)*w0(343)
      w0(790)=w0(790) - 14.
      w0(790)=w0(790)*w0(1204)
      w0(916)=w0(944) - 62.
      w0(916)=w0(916)*w0(343)
      w0(916)=w0(916) + 15.
      w0(916)=w0(916)*w0(601)
      w0(600)=w0(916) - w0(600) + w0(790) - 2088.
      w0(600)=w0(600)*w0(926)
      w0(790)= - 74.0_prec+ 155.0_prec*w0(343)
      w0(790)=w0(790)*w0(343)
      w0(790)=w0(790) - w0(392) - 81.
      w0(790)=w0(790)*w0(1013)
      w0(600)=w0(600) - w0(790) - w0(645)
      w0(645)=108.0_prec*w0(603) - 110.0_prec*w0(649) - w0(782)
      w0(645)=w0(338)*w0(645)
      w0(782)= - 6919.0_prec+ 2531.0_prec*w0(343)
      w0(782)=w0(782)*w0(343)
      w0(782)=4559.0_prec+ w0(782)
      w0(782)=1./9.0_prec*w0(782) - w0(1206)
      w0(782)=w0(335)*w0(782)
      w0(790)= - 40.0_prec+ w0(557)
      w0(790)=XN*w0(790)
      w0(790)=w0(790) - w0(2)
      w0(790)=w0(790)*w0(1237)
      w0(645)=w0(645) + w0(782) + w0(790)
      w0(645)=w0(645)*w0(641)
      w0(782)= - 2237.0_prec+ 968.0_prec*w0(343)
      w0(782)=w0(782)*w0(343)
      w0(782)=w0(782) + 1269.
      w0(782)=w0(782)*XN
      w0(782)=w0(782) - w0(1255)
      w0(782)=w0(782)*w0(336)
      w0(782)=w0(782) - w0(1214)
      w0(790)= - w0(1271) - w0(782)
      w0(790)=w0(790)*w0(532)
      w0(673)= - w0(1105) + w0(673)
      w0(673)=w0(673)*w0(1048)
      w0(673)=w0(1134) + w0(673)
      w0(673)=w0(673)*w0(343)
      w0(673)= - 45.0_prec*w0(203) + w0(673) + w0(1095)
      w0(673)=w0(673)*w0(833)
      w0(916)= - 161.0_prec*w0(9) + 143.0_prec*w0(365)
      w0(916)=w0(916)*w0(343)
      w0(1013)=36.0_prec*w0(9)
      w0(916)= - w0(1013) + w0(916)
      w0(916)=w0(916)*w0(343)
      w0(916)=w0(865) + w0(916)
      w0(1044)=8.0_prec*w0(322)
      w0(916)=w0(916)*w0(1044)
      w0(645)=w0(673) + w0(881) + w0(645) + w0(790) + w0(916) - w0(600)
      w0(673)= - 1580.0_prec+ 1301.0_prec*w0(343)
      w0(673)=w0(673)*w0(343)
      w0(673)=w0(673) + 279.
      w0(673)=w0(673)*XN
      w0(673)=w0(673) - w0(827)
      w0(673)=w0(673)*w0(336)
      w0(673)=w0(673) - w0(1257)
      w0(673)=w0(673)*w0(532)
      w0(790)=24.0_prec*w0(348)
      w0(631)=w0(790)*w0(631)
      w0(881)=w0(1218)*w0(1241)
      w0(631)=w0(631) + w0(881)
      w0(881)= - 359.0_prec+ 1699.0_prec*w0(343)
      w0(881)=w0(881)*w0(343)
      w0(881)=w0(881) - 1343.
      w0(881)=w0(881)*w0(343)
      w0(881)=w0(881) - w0(631) + 3.
      w0(881)=w0(881)*w0(1072)
      w0(673)=w0(673) - w0(881)
      w0(881)= - 1621.0_prec+ 221.0_prec*w0(343)
      w0(881)=w0(881)*w0(343)
      w0(881)=1517.0_prec+ w0(881)
      w0(881)=1./9.0_prec*w0(881) - w0(1253)
      w0(881)=w0(335)*w0(881)
      w0(916)= - 25.0_prec+ w0(1017)
      w0(916)=XN*w0(916)
      w0(916)=w0(916) - w0(2)
      w0(916)=w0(916)*w0(1237)
      w0(881)=w0(881) + w0(916)
      w0(916)=w0(1088) - w0(991) - w0(1411)
      w0(916)=w0(338)*w0(916)
      w0(881)=2.0_prec*w0(881) + w0(916)
      w0(881)=w0(881)*w0(641)
      w0(436)=w0(881) + w0(436) - w0(673)
      w0(436)=z*w0(436)
      w0(881)= - 11587.0_prec+ 14305.0_prec*w0(343)
      w0(881)=w0(881)*w0(343)
      w0(881)=w0(881) - 6093.
      w0(881)=w0(881)*w0(343)
      w0(916)=w0(1270) - 29.
      w0(916)=w0(916)*w0(343)
      w0(916)=w0(916) + 8.
      w0(991)=432.0_prec*w0(766)
      w0(916)=w0(916)*w0(991)
      w0(446)=w0(446) - 11.
      w0(446)=w0(446)*w0(1263)
      w0(446)= - w0(881) + w0(916) + w0(446) - 3375.
      w0(446)=w0(446)*w0(926)
      w0(881)= - 251.0_prec+ 323.0_prec*w0(343)
      w0(881)=w0(881)*w0(343)
      w0(881)=w0(881) - 72.0_prec- 38.0_prec*w0(603)
      w0(881)=w0(881)*w0(1240)
      w0(446)=w0(446) - w0(881) - w0(1301)
      w0(881)= - 1852.0_prec+ 1147.0_prec*w0(343)
      w0(881)=w0(881)*w0(343)
      w0(881)=w0(881) + 705.
      w0(881)=w0(881)*XN
      w0(881)=w0(881) - w0(1297)
      w0(881)=w0(881)*w0(926)
      w0(916)=w0(881) - w0(1230)
      w0(916)=w0(916)*w0(532)
      w0(1067)=545.0_prec- w0(945)
      w0(1067)=w0(1067)*w0(343)
      w0(1067)= - 433.0_prec+ w0(1067)
      w0(1067)=1./9.0_prec*w0(1067) + w0(915)
      w0(1067)=w0(335)*w0(1067)
      w0(1070)= - w0(1256)*w0(1234)
      w0(1067)=5.0_prec*w0(1067) + w0(1070)
      w0(688)= - 142./3.0_prec*w0(603) + 43.0_prec*w0(649) + w0(688)
      w0(688)=w0(338)*w0(688)
      w0(688)=2.0_prec*w0(1067) + w0(688)
      w0(688)=w0(688)*w0(721)
      w0(1050)=46.0_prec*w0(9) - w0(1050)
      w0(1050)=w0(1050)*w0(343)
      w0(1050)=w0(1427) + w0(1050)
      w0(1050)=w0(1050)*w0(343)
      w0(1050)= - w0(865) + w0(1050)
      w0(1050)=w0(1050)*w0(1307)
      w0(436)=w0(436) - w0(635) + w0(688) + w0(916) + w0(1050) + &
     & w0(446)
      w0(436)=z*w0(436)
      w0(436)=2.0_prec*w0(645) + w0(436)
      w0(436)=z*w0(436)
      w0(406)=2.0_prec*w0(406) + w0(436)
      w0(406)=z*w0(406)
      w0(436)=w0(763) - 521.
      w0(436)=w0(436)*w0(343)
      w0(436)=w0(436) + 399.
      w0(436)=w0(436)*w0(343)
      w0(436)=w0(436) - 33.0_prec*w0(586) - 63.0_prec+ 540.0_prec*w0(735)
      w0(635)=w0(336)*w0(436)
      w0(645)= - w0(953) + w0(1354)
      w0(645)=w0(645)*w0(343)
      w0(645)=w0(1203) + w0(645)
      w0(645)=w0(645)*w0(343)
      w0(645)=w0(9) + w0(645)
      w0(645)=w0(322)*w0(645)
      w0(635)=w0(1289) + 52.0_prec*w0(1065) + w0(635) + w0(645) + 4.0_prec*w0(792)
      w0(645)= - 694.0_prec+ 727.0_prec*w0(343)
      w0(645)=w0(645)*w0(343)
      w0(645)=w0(645) - 33.
      w0(645)=w0(645)*XN
      w0(645)=w0(645) - w0(778)
      w0(645)=w0(645)*w0(772)
      w0(688)=w0(1033)*w0(1241)
      w0(763)= - 637.0_prec+ 379.0_prec*w0(343)
      w0(763)=w0(763)*w0(343)
      w0(763)=w0(763) + 147.
      w0(763)=w0(763)*w0(343)
      w0(763)=w0(763) + 111.
      w0(688)=w0(688) - w0(763)
      w0(645)=w0(645) + 9.0_prec*w0(688)
      w0(645)=w0(645)*w0(317)
      w0(645)=w0(645) - w0(712) - w0(1043)
      w0(688)= - w0(645)*w0(741)
      w0(712)=84.0_prec*w0(603) - 115.0_prec*w0(649) - w0(799)
      w0(712)=w0(338)*w0(712)
      w0(799)= - 32.0_prec+ w0(625)
      w0(799)=w0(799)*w0(343)
      w0(799)=17.0_prec+ w0(799)
      w0(799)=w0(335)*w0(799)
      w0(712)=8.0_prec*w0(799) + w0(712)
      w0(712)=w0(10)*w0(712)
      w0(799)=w0(342)*w0(1294)
      w0(799)=w0(799) - 8./3.0_prec*w0(1238)
      w0(799)=w0(799)*w0(636)
      w0(916)=85.0_prec*w0(203) - 133.0_prec*w0(666)
      w0(916)=w0(916)*w0(343)
      w0(916)=w0(1296) + w0(916)
      w0(916)=w0(916)*w0(343)
      w0(916)= - 66.0_prec*w0(203) + w0(916) + w0(1095)
      w0(916)=w0(916)*w0(918)
      w0(635)= - 2844.0_prec*w0(1024) + w0(916) + w0(799) + w0(688) + 18.0_prec*&
     & w0(635) + w0(712)
      w0(406)=2.0_prec*w0(635) + w0(406)
      w0(406)=z*w0(406)
      w0(635)=w0(1325)*w0(343)
      w0(688)=48.0_prec*w0(735)
      w0(635)= - w0(635) + w0(688) - w0(586)
      w0(635)=w0(635)*w0(1072)
      w0(635)=w0(635) - w0(1061)
      w0(712)=w0(322)*w0(434)*w0(422)
      w0(712)=w0(712) + w0(792)
      w0(712)=2.0_prec*w0(712) - w0(635)
      w0(792)=w0(863)*w0(1229)
      w0(799)=w0(707) - 65.
      w0(799)=w0(799)*w0(343)
      w0(799)=w0(799) + 30.
      w0(799)=w0(799)*w0(343)
      w0(799)=w0(799) + 7.
      w0(792)=w0(792) - w0(799)
      w0(792)=w0(1152) + 3.0_prec*w0(792)
      w0(916)=3.0_prec*w0(317)
      w0(792)=w0(792)*w0(916)
      w0(916)=w0(801)*Ca*w0(317)
      w0(792)=w0(792) + w0(706) - 264.0_prec*w0(916)
      w0(664)=w0(792)*w0(664)
      w0(916)=612.0_prec*w0(1024)
      w0(953)= - 32./3.0_prec*w0(603) + w0(987) + w0(1455)
      w0(953)=w0(338)*w0(953)
      w0(1043)=4.0_prec*w0(335)
      w0(961)= - w0(961)*w0(1043)
      w0(953)=w0(961) + w0(953)
      w0(953)=w0(10)*w0(953)
      w0(961)=w0(13)*w0(1461)
      w0(1050)= - 157.0_prec*w0(203) + 163.0_prec*w0(666)
      w0(1050)=w0(1050)*w0(343)
      w0(667)= - w0(667) + w0(1050)
      w0(667)=w0(667)*w0(343)
      w0(667)=w0(1195) + w0(667) - w0(1095)
      w0(667)=w0(667)*w0(918)
      w0(664)=w0(916) + w0(667) + 8.0_prec*w0(961) + w0(664) + 12.0_prec*w0(712) + &
     & w0(953)
      w0(406)=2.0_prec*w0(664) + w0(406)
      w0(406)=z*w0(406)
      w0(664)=w0(646)*w0(76)
      w0(664)=8.0_prec*w0(664)
      w0(364)=w0(390) + w0(664) + 2.0_prec*w0(364) + w0(406)
      w0(364)=y*w0(364)
      w0(390)=24.0_prec*w0(46)
      w0(406)=w0(390)*w0(618)*w0(732)
      w0(406)= - w0(406) + 972.0_prec*w0(1024)
      w0(667)=697.0_prec*w0(343)
      w0(712)=w0(667) - 1708.
      w0(712)=w0(712)*w0(343)
      w0(712)=w0(712) + 1227.
      w0(712)=w0(712)*w0(343)
      w0(953)=w0(1204)*w0(732)
      w0(698)=w0(1218)*w0(698)
      w0(698)=w0(712) - w0(698) - w0(953) - 216.
      w0(712)= - w0(698)*w0(926)
      w0(953)=485.0_prec- 241.0_prec*w0(343)
      w0(953)=w0(953)*w0(343)
      w0(953)= - 245.0_prec+ w0(953) - w0(1293)
      w0(953)=w0(335)*w0(953)
      w0(825)= - 22.0_prec*w0(603) + 26.0_prec*w0(649) + w0(825)
      w0(961)=2.0_prec*w0(338)
      w0(825)=w0(825)*w0(961)
      w0(825)=w0(825) + w0(953)
      w0(825)=w0(825)*w0(641)
      w0(953)=241.0_prec*w0(9) - 214.0_prec*w0(365)
      w0(953)=w0(953)*w0(343)
      w0(865)=w0(865) + w0(953)
      w0(865)=w0(865)*w0(343)
      w0(865)= - 81.0_prec*w0(9) + w0(865)
      w0(865)=w0(322)*w0(865)
      w0(795)=w0(404) - w0(795)
      w0(795)=w0(795)*w0(343)
      w0(795)=w0(14) + w0(795)
      w0(795)=w0(324)*w0(795)*w0(389)
      w0(795)=w0(865) + w0(795)
      w0(865)=w0(1235) + 46.
      w0(865)=w0(865)*w0(343)
      w0(865)=w0(865) - 75.
      w0(865)=w0(865)*XN
      w0(628)=w0(865) + 90.0_prec*w0(628)
      w0(865)= - w0(628)*w0(926)
      w0(865)=w0(1250) + w0(865)
      w0(865)=w0(865)*w0(532)
      w0(953)=w0(1130)*w0(918)
      w0(1050)=w0(551) - 4.
      w0(1050)=w0(1050)*w0(343)
      w0(1050)=w0(1050) + 6.
      w0(1067)=w0(1050)*w0(1075)
      w0(712)=w0(953) + w0(860) + w0(825) + 24.0_prec*w0(1067) + w0(865) + 2.&
     & *w0(795) + w0(712) + w0(406)
      w0(671)=w0(671) - 1418.
      w0(671)=w0(671)*w0(343)
      w0(671)=w0(671) + 279.
      w0(671)=w0(671)*XN
      w0(671)=w0(671) - w0(827)
      w0(671)=w0(671)*w0(336)
      w0(671)=w0(671) - w0(1257)
      w0(671)=w0(671)*w0(532)
      w0(795)= - 83.0_prec+ 101.0_prec*w0(343)
      w0(795)=w0(795)*w0(343)
      w0(795)=w0(795) - 18.0_prec- 14.0_prec*w0(603)
      w0(795)=w0(795)*w0(1240)
      w0(671)=w0(671) - w0(795) - w0(1223)
      w0(795)= - 1301.0_prec+ 529.0_prec*w0(343)
      w0(795)=w0(795)*w0(343)
      w0(795)=799.0_prec+ w0(795)
      w0(795)=1./9.0_prec*w0(795) - w0(915)
      w0(795)=w0(335)*w0(795)
      w0(755)=XN*w0(755)
      w0(755)=w0(755) - w0(2)
      w0(755)=w0(755)*w0(655)
      w0(755)=w0(795) + w0(755)
      w0(548)=2.0_prec*w0(755) - w0(548)
      w0(548)=w0(10)*w0(548)
      w0(548)=w0(548) + w0(992)
      w0(548)=w0(548)*w0(1170)
      w0(755)=4681.0_prec- 2039.0_prec*w0(343)
      w0(755)=w0(755)*w0(343)
      w0(755)= - 2705.0_prec+ w0(755)
      w0(755)=1./9.0_prec*w0(755) + w0(1298)
      w0(755)=w0(335)*w0(755)
      w0(795)=41.0_prec- w0(447)
      w0(795)=XN*w0(795)
      w0(795)=w0(795) + 2.0_prec*w0(2)
      w0(795)=w0(795)*w0(655)
      w0(755)=w0(755) + w0(795)
      w0(649)= - w0(1137) + 31.0_prec*w0(649) + w0(802)
      w0(649)=w0(338)*w0(649)
      w0(649)=2.0_prec*w0(755) + w0(649)
      w0(649)=w0(649)*w0(641)
      w0(755)= - 197.0_prec+ 1543.0_prec*w0(343)
      w0(755)=w0(755)*w0(343)
      w0(755)=w0(755) - 1307.
      w0(755)=w0(755)*w0(343)
      w0(631)=w0(755) - w0(631) - 39.
      w0(755)= - w0(631)*w0(1072)
      w0(548)=w0(548) + w0(891) + w0(649) + w0(755) + w0(671)
      w0(548)=z*w0(548)
      w0(649)=w0(1416) - 34.
      w0(649)=w0(649)*w0(343)
      w0(649)=w0(649) - w0(527) - 45.
      w0(649)=w0(649)*w0(1254)
      w0(649)=w0(1223) + 12.0_prec*w0(649)
      w0(755)= - 3005.0_prec+ 6299.0_prec*w0(343)
      w0(755)=w0(755)*w0(343)
      w0(755)=w0(755) - 3303.
      w0(755)=w0(755)*w0(343)
      w0(795)=w0(1212) - 31.
      w0(795)=w0(795)*w0(343)
      w0(795)=w0(795) + 9.
      w0(601)=w0(795)*w0(601)
      w0(795)=w0(577)*w0(1263)
      w0(601)= - w0(755) + w0(601) + w0(795) - 9.
      w0(755)= - w0(601)*w0(926)
      w0(795)=18.0_prec*w0(603) - w0(1268) - w0(818)
      w0(795)=w0(795)*w0(961)
      w0(802)= - 6485.0_prec+ 3031.0_prec*w0(343)
      w0(802)=w0(802)*w0(343)
      w0(802)=3499.0_prec+ w0(802)
      w0(802)=1./9.0_prec*w0(802) - w0(1005)
      w0(802)=w0(335)*w0(802)
      w0(818)= - 34.0_prec+ w0(639)
      w0(818)=XN*w0(818)
      w0(818)=w0(818) - w0(2)
      w0(655)=w0(818)*w0(655)
      w0(655)=w0(795) + w0(802) + w0(655)
      w0(655)=w0(655)*w0(721)
      w0(795)= - 2036.0_prec+ 1307.0_prec*w0(343)
      w0(795)=w0(795)*w0(343)
      w0(795)=w0(795) + 729.
      w0(795)=w0(795)*XN
      w0(795)=w0(795) - w0(1179)
      w0(795)=w0(795)*w0(336)
      w0(795)=w0(795) - w0(1257)
      w0(802)= - 32.0_prec*w0(1028) - w0(795)
      w0(802)=w0(802)*w0(532)
      w0(818)= - w0(859) + w0(1227)
      w0(818)=w0(818)*w0(343)
      w0(818)=w0(1013) + w0(818)
      w0(818)=w0(818)*w0(1044)
      w0(548)=w0(548) + w0(807) + w0(655) + w0(802) + w0(818) + w0(755)&
     &  + w0(649)
      w0(548)=z*w0(548)
      w0(548)=2.0_prec*w0(712) + w0(548)
      w0(548)=z*w0(548)
      w0(655)=w0(425) + 7.
      w0(655)=w0(655)*w0(349)
      w0(655)=w0(655) - 123.
      w0(655)=w0(655)*w0(343)
      w0(655)=w0(655) + 9.0_prec*w0(586) + 39.0_prec- 180.0_prec*w0(735)
      w0(655)=w0(655)*w0(926)
      w0(655)=w0(655) - 96.0_prec*w0(1065)
      w0(712)= - w0(769)*w0(353)*w0(1075)
      w0(755)= - w0(1260) + w0(951)
      w0(755)=w0(755)*w0(343)
      w0(755)=w0(534) + w0(755)
      w0(755)=w0(755)*w0(343)
      w0(755)=w0(9) + w0(755)
      w0(755)=w0(322)*w0(755)
      w0(802)= - w0(14) + w0(678)
      w0(802)=w0(802)*w0(343)
      w0(802)= - w0(14) + w0(802)
      w0(802)=w0(324)*w0(802)*w0(483)
      w0(712)=w0(712) + 3.0_prec*w0(755) + w0(802) - w0(655)
      w0(755)= - 574.0_prec+ 607.0_prec*w0(343)
      w0(755)=w0(755)*w0(343)
      w0(755)=w0(755) - 33.
      w0(755)=w0(755)*XN
      w0(755)=w0(755) - w0(778)
      w0(755)=w0(755)*w0(772)
      w0(802)=w0(840)*w0(1241)
      w0(807)=w0(1037) - 23.
      w0(807)=w0(807)*w0(487)
      w0(807)=w0(807) + 3.
      w0(807)=w0(807)*w0(343)
      w0(807)=w0(807) + 111.
      w0(802)=w0(802) - w0(807)
      w0(755)=w0(755) + 9.0_prec*w0(802)
      w0(755)=w0(755)*w0(317)
      w0(802)=6.0_prec*w0(693)
      w0(618)=w0(618)*w0(802)
      w0(618)=w0(755) - w0(618) - w0(780)
      w0(755)= - w0(618)*w0(741)
      w0(780)=w0(1074) - w0(1291) - w0(826)
      w0(780)=w0(338)*w0(780)
      w0(802)=42.0_prec*w0(343)
      w0(818)= - 83.0_prec+ w0(802)
      w0(818)=w0(818)*w0(343)
      w0(818)=41.0_prec+ w0(818)
      w0(818)=w0(818)*w0(1043)
      w0(780)=w0(818) + w0(780)
      w0(780)=w0(10)*w0(780)
      w0(818)= - 346.0_prec*w0(203) + 55.0_prec*w0(666)
      w0(818)=w0(818)*w0(343)
      w0(818)=381.0_prec*w0(203) + w0(818)
      w0(818)=w0(818)*w0(343)
      w0(416)= - w0(1281) + w0(818) + w0(416)
      w0(416)=w0(416)*w0(918)
      w0(416)= - 1116.0_prec*w0(1024) + w0(416) + w0(933) + w0(755) + 6.0_prec*&
     & w0(712) + w0(780)
      w0(416)=2.0_prec*w0(416) + w0(548)
      w0(416)=z*w0(416)
      w0(548)=w0(1270) - 40.
      w0(548)=w0(548)*w0(343)
      w0(548)=w0(548) + 19.
      w0(548)=w0(548)*w0(343)
      w0(548)=w0(548) - w0(853) + w0(586)
      w0(548)=w0(548)*w0(1072)
      w0(548)=w0(548) + w0(1289)
      w0(586)= - w0(435) - w0(797)
      w0(586)=w0(586)*w0(1027)
      w0(586)=w0(586) + w0(1060)
      w0(586)=2.0_prec*w0(586) + w0(548)
      w0(712)=w0(958)*w0(1442)
      w0(755)=w0(1432) - 109.
      w0(755)=w0(755)*w0(343)
      w0(755)=w0(755) + 24.
      w0(755)=w0(755)*w0(343)
      w0(755)=w0(755) + 21.
      w0(712)=w0(712) - w0(755)
      w0(712)=w0(1152) + 3.0_prec*w0(712)
      w0(712)=w0(712)*w0(317)
      w0(712)=w0(712) - w0(1155) + w0(694)
      w0(390)=w0(712)*w0(390)
      w0(780)=468.0_prec*w0(1024)
      w0(797)= - w0(1088) + w0(987) + w0(976)
      w0(797)=w0(338)*w0(797)
      w0(818)= - w0(750)*w0(1043)
      w0(797)=w0(818) + w0(797)
      w0(797)=w0(10)*w0(797)
      w0(818)= - w0(636)*w0(1004)
      w0(825)=125.0_prec+ w0(483)
      w0(825)=w0(825)*w0(666)
      w0(825)= - 168.0_prec*w0(203) + w0(825)
      w0(825)=w0(825)*w0(343)
      w0(825)=w0(825) + w0(1166)
      w0(825)=w0(825)*w0(918)
      w0(390)=w0(780) + w0(825) + w0(818) + w0(390) + 6.0_prec*w0(586) + &
     & w0(797)
      w0(390)=2.0_prec*w0(390) + w0(416)
      w0(390)=z*w0(390)
      w0(416)=w0(1054) - w0(694)
      w0(586)=w0(416)*w0(741)
      w0(694)=w0(336)*w0(1031)
      w0(797)= - w0(440)*w0(1027)
      w0(586)=w0(586) - w0(1061) - 54.0_prec*w0(694) + w0(797) - w0(1060)
      w0(694)=w0(636)*w0(709)
      w0(797)=w0(213)*w0(1163)*w0(761)
      w0(586)=w0(797) + 3.0_prec*w0(586) + w0(694)
      w0(694)=w0(1346) - 15.0_prec*w0(666)
      w0(694)=w0(694)*w0(343)
      w0(694)= - 17.0_prec*w0(203) + w0(694)
      w0(694)=w0(694)*w0(343)
      w0(694)=w0(1275) + w0(694)
      w0(694)=w0(694)*w0(1197)
      w0(586)=2.0_prec*w0(586) + w0(694)
      w0(390)=4.0_prec*w0(586) + w0(390)
      w0(390)=z*w0(390)
      w0(586)=w0(731) - w0(706)
      w0(586)=w0(586)*w0(46)
      w0(694)= - w0(636)*w0(924)
      w0(694)= - w0(1176) + w0(694) + 2.0_prec*w0(1168) - w0(586)
      w0(666)= - w0(1189) + w0(666)
      w0(666)=w0(666)*w0(353)
      w0(666)=w0(672) + w0(666)
      w0(666)=w0(666)*w0(343)
      w0(666)= - w0(203) + w0(666)
      w0(666)=w0(666)*w0(1197)
      w0(666)=2.0_prec*w0(694) + w0(666)
      w0(364)=w0(364) + 12.0_prec*w0(666) + w0(390)
      w0(364)=y*w0(364)
      w0(390)=w0(514)*w0(128)
      w0(666)=w0(955) + w0(531)
      w0(666)=w0(666)*w0(532)
      w0(390)= - w0(868) - w0(390) + w0(666) - w0(633)
      w0(390)=w0(390)*w0(57)
      w0(672)=86.0_prec*w0(343)
      w0(694)=w0(672) - 135.
      w0(694)=w0(694)*w0(343)
      w0(694)=w0(694) + 49.
      w0(694)=w0(694)*w0(670)
      w0(694)=w0(694) - w0(1136)
      w0(706)=w0(425) - 37.
      w0(706)=w0(706)*w0(343)
      w0(706)=w0(706) + 32.
      w0(731)=w0(706)*w0(903)
      w0(731)=w0(731) - w0(694)
      w0(731)=w0(731)*w0(51)
      w0(797)=w0(901)*w0(514)
      w0(491)=w0(491) - w0(783)
      w0(491)=w0(491)*w0(343)
      w0(818)=w0(867)*w0(69)
      w0(390)=w0(390) + w0(818) + w0(731) + w0(491) + w0(797) - w0(656)
      w0(491)=w0(1375) - 8.
      w0(491)=w0(491)*w0(343)
      w0(491)=w0(491) + 1.
      w0(491)=w0(491)*w0(10)
      w0(731)=w0(433)*w0(8)
      w0(491)=w0(491) + w0(731) - w0(414)
      w0(491)=w0(491)*w0(833)
      w0(464)=w0(464)*XN
      w0(464)=w0(464) - w0(785)
      w0(464)=w0(464)*w0(532)
      w0(731)=w0(1017) - 11.
      w0(731)=w0(731)*w0(353)
      w0(731)=w0(731) - 91.
      w0(731)=w0(731)*w0(343)
      w0(731)=w0(731) + 61.
      w0(677)=w0(731)*w0(677)
      w0(464)=w0(464) + w0(677) - w0(491)
      w0(491)=374.0_prec- 303.0_prec*w0(343)
      w0(491)=w0(491)*w0(343)
      w0(491)= - 65.0_prec+ w0(491)
      w0(491)=w0(491)*w0(343)
      w0(491)=w0(1125) - 6.0_prec+ w0(491)
      w0(491)=w0(159)*w0(491)
      w0(677)=w0(349) - 4.
      w0(677)=w0(677)*w0(343)
      w0(677)=w0(677) - 3.
      w0(731)=w0(677)*w0(525)
      w0(731)=w0(731) + w0(423)
      w0(797)= - 277.0_prec+ 206.0_prec*w0(343)
      w0(797)=w0(797)*w0(343)
      w0(797)=w0(797) + 68.
      w0(797)=w0(797)*w0(343)
      w0(818)=3.0_prec+ w0(797)
      w0(818)=3.0_prec*w0(818) - w0(731)
      w0(825)=w0(46)*w0(10)
      w0(818)=w0(818)*w0(825)
      w0(491)=w0(818) + w0(491) - w0(390) + w0(464)
      w0(491)=z*w0(491)
      w0(818)=w0(558)*w0(128)
      w0(818)= - w0(1165) + w0(818) - w0(638)
      w0(826)=w0(818)*w0(57)
      w0(827)=w0(558)*w0(69)
      w0(860)=w0(784)*w0(343)
      w0(827)=w0(827) - w0(860)
      w0(860)= - w0(558)*w0(901)
      w0(826)=w0(827) + w0(860) + w0(826)
      w0(860)=w0(942)*w0(526)
      w0(860)=w0(860) + w0(826)
      w0(865)=w0(1167)*w0(425)
      w0(865)=4.0_prec+ w0(865)
      w0(865)=w0(865)*w0(343)
      w0(865)=1.0_prec+ w0(865)
      w0(865)=w0(159)*w0(865)
      w0(868)=w0(1274)*w0(1180)
      w0(891)= - w0(515)*w0(868)
      w0(865)=w0(891) + w0(865) + w0(860)
      w0(491)=6.0_prec*w0(865) + w0(491)
      w0(491)=z*w0(491)
      w0(865)=w0(1113)*w0(128)
      w0(842)=w0(842) - w0(536)
      w0(842)=w0(842)*w0(343)
      w0(666)= - w0(842) - w0(666) - w0(1115) + w0(865) + w0(505)
      w0(666)=w0(666)*w0(57)
      w0(842)=w0(578) + 13.
      w0(842)=w0(842)*w0(343)
      w0(842)=w0(842) - 24.
      w0(865)=w0(842)*w0(903)
      w0(694)=w0(865) + w0(694)
      w0(694)=w0(694)*w0(51)
      w0(865)=w0(901)*w0(1113)
      w0(891)=w0(1111)*w0(69)
      w0(915)=w0(1110)*w0(783)
      w0(666)= - w0(666) - w0(656) - w0(694) - w0(891) + w0(915) + &
     & w0(865)
      w0(694)=176.0_prec- w0(1337)
      w0(694)=w0(694)*w0(343)
      w0(694)= - 41.0_prec+ w0(694)
      w0(694)=w0(694)*w0(343)
      w0(694)=w0(1125) - 12.0_prec+ w0(694)
      w0(694)=w0(159)*w0(694)
      w0(672)=w0(672) - 121.
      w0(672)=w0(672)*w0(343)
      w0(672)=w0(672) + 32.
      w0(672)=w0(672)*w0(343)
      w0(865)=3.0_prec+ w0(672)
      w0(731)=3.0_prec*w0(865) - w0(731)
      w0(731)=w0(731)*w0(825)
      w0(464)=w0(731) + w0(694) - w0(666) + w0(464)
      w0(464)=y*w0(464)
      w0(694)=27.0_prec*w0(51)
      w0(731)=w0(694)*w0(1186)
      w0(731)=w0(731) + w0(826)
      w0(519)=w0(818)*w0(519)
      w0(818)= - w0(702)*w0(901)
      w0(519)=w0(519) + 2.0_prec*w0(827) + w0(818)
      w0(818)=w0(598)*w0(1182)
      w0(818)=w0(818) + w0(519)
      w0(825)=36.0_prec- w0(487)
      w0(825)=w0(825)*w0(343)
      w0(825)= - 15.0_prec+ w0(825)
      w0(825)=w0(825)*w0(343)
      w0(825)= - 2.0_prec+ w0(825)
      w0(825)=w0(159)*w0(825)
      w0(826)=w0(46)*w0(750)*w0(1089)
      w0(825)=w0(826) + w0(825) + w0(818)
      w0(825)=z*w0(825)
      w0(590)= - w0(590)*w0(374)
      w0(590)=1.0_prec+ w0(590)
      w0(488)=w0(590)*w0(488)
      w0(590)=w0(498)*w0(1180)
      w0(826)=w0(515)*w0(590)
      w0(488)=w0(825) + w0(826) + w0(488) - w0(731)
      w0(464)=6.0_prec*w0(488) + w0(464)
      w0(464)=y*w0(464)
      w0(488)=w0(1017) - 45.
      w0(488)=w0(488)*w0(343)
      w0(488)=w0(488) + 19.
      w0(488)=w0(488)*w0(670)
      w0(488)=w0(488) - w0(1173)
      w0(706)=w0(706)*w0(526)
      w0(706)=w0(706) - w0(488)
      w0(706)=w0(706)*w0(46)
      w0(825)=w0(428)*w0(918)
      w0(706)=w0(706) - w0(825)
      w0(826)=w0(1022)*w0(525)
      w0(826)=w0(826) + w0(885) - 3.
      w0(797)= - w0(797) + w0(826)
      w0(797)=w0(10)*w0(797)
      w0(797)=w0(797) - w0(682) + w0(706)
      w0(797)=z*w0(797)
      w0(827)=w0(516)*w0(343)
      w0(827)=w0(827) + w0(1163)
      w0(865)=w0(868) - w0(827)
      w0(797)=6.0_prec*w0(865) + w0(797)
      w0(797)=z*w0(797)
      w0(842)=w0(842)*w0(526)
      w0(488)=w0(842) + w0(488)
      w0(488)=w0(488)*w0(46)
      w0(488)=w0(488) + w0(825)
      w0(672)= - w0(672) + w0(826)
      w0(672)=w0(10)*w0(672)
      w0(672)=w0(672) - w0(1114) - w0(488)
      w0(672)=y*w0(672)
      w0(825)=w0(598)*w0(761)
      w0(826)= - w0(750)*w0(1180)
      w0(826)= - w0(825) + w0(826) - w0(1163)
      w0(826)=w0(826)*w0(1170)
      w0(842)=w0(1194)*w0(526)
      w0(842)=w0(842) + w0(1163)
      w0(590)=w0(826) - w0(590) + w0(842)
      w0(590)=6.0_prec*w0(590) + w0(672)
      w0(590)=y*w0(590)
      w0(672)=w0(758) - w0(1163)
      w0(826)=6.0_prec*w0(672)
      w0(590)=w0(590) - w0(826) + w0(797)
      w0(797)=w0(888) - 42.
      w0(797)=w0(797)*w0(343)
      w0(797)=w0(797) - 17.
      w0(797)=w0(797)*w0(343)
      w0(865)=w0(1040)*w0(525)
      w0(797)=w0(797) + w0(865)
      w0(797)=w0(797)*y
      w0(868)=w0(1081)*w0(1170)
      w0(868)=w0(868) - w0(1188)
      w0(797)=w0(797) + 6.0_prec*w0(868)
      w0(797)=w0(797)*y
      w0(868)=w0(578) + 30.
      w0(868)=w0(868)*w0(343)
      w0(868)=w0(868) - 41.
      w0(868)=w0(868)*w0(343)
      w0(868)=w0(868) + w0(865)
      w0(868)=w0(868)*z
      w0(868)=w0(868) + w0(1187)
      w0(868)=w0(868)*z
      w0(797)=w0(797) + w0(868)
      w0(797)=w0(797)*w0(7)
      w0(590)=2.0_prec*w0(590) + w0(797)
      w0(590)=w0(7)*w0(590)
      w0(868)= - w0(159)*w0(428)
      w0(888)=w0(46)*w0(422)*w0(793)
      w0(868)=w0(888) + w0(868) - w0(519)
      w0(464)=w0(590) + w0(464) + 3.0_prec*w0(868) + w0(491)
      w0(491)=4.0_prec*w0(205)
      w0(464)=w0(464)*w0(491)
      w0(590)=w0(981) - 88.
      w0(590)=w0(590)*w0(343)
      w0(590)=w0(590) - 27.
      w0(590)=w0(590)*XN
      w0(590)=w0(590) - w0(778)
      w0(590)=w0(590)*w0(772)
      w0(776)= - w0(1029) + 36.0_prec*w0(776)
      w0(590)=w0(590) + 3.0_prec*w0(776)
      w0(590)=w0(590)*w0(317)
      w0(776)=w0(972)*w0(317)
      w0(868)=w0(777)*w0(776)
      w0(590)=w0(590) + w0(868)
      w0(590)=w0(590)*z
      w0(868)=w0(962)*w0(883)
      w0(868)= - w0(427) + w0(868) - w0(1141)
      w0(868)=w0(868)*w0(317)
      w0(888)=w0(776)*w0(801)
      w0(868)=w0(868) + w0(888)
      w0(590)=w0(590) - 6.0_prec*w0(868)
      w0(590)=w0(590)*z
      w0(346)=w0(346)*w0(515)
      w0(401)=w0(401) - w0(444)
      w0(346)=w0(346) - w0(409) + w0(412) + w0(401)
      w0(346)=w0(346)*w0(213)
      w0(409)=w0(1244)*w0(654)
      w0(412)= - w0(646)*w0(901)
      w0(409)=w0(409) + w0(412)
      w0(444)=w0(1030) - w0(735)
      w0(444)=w0(444)*w0(317)
      w0(646)=54.0_prec*w0(444)
      w0(868)=w0(409) - w0(646)
      w0(891)=w0(346) + w0(868)
      w0(891)=2.0_prec*w0(891) + w0(590)
      w0(891)=z*w0(891)
      w0(891)=w0(646) + w0(891)
      w0(891)=z*w0(891)
      w0(915)=w0(945) - 112.
      w0(915)=w0(915)*w0(343)
      w0(915)=w0(915) - 27.
      w0(915)=w0(915)*XN
      w0(915)=w0(915) - w0(778)
      w0(915)=w0(915)*w0(772)
      w0(555)=w0(555)*w0(1442)
      w0(555)=w0(555) - w0(1090)
      w0(555)=w0(915) + 9.0_prec*w0(555)
      w0(555)=w0(555)*w0(317)
      w0(915)=w0(1340)*w0(776)
      w0(555)=w0(555) - w0(915)
      w0(555)=w0(555)*z
      w0(915)=w0(444)*y
      w0(933)=324.0_prec*w0(444)
      w0(555)=w0(555) + w0(933) - 162.0_prec*w0(915)
      w0(555)=w0(555)*y
      w0(737)=w0(737) - 214.
      w0(737)=w0(737)*w0(343)
      w0(737)=w0(737) + 3.
      w0(737)=w0(737)*XN
      w0(737)=w0(737) - w0(778)
      w0(737)=w0(737)*w0(772)
      w0(915)=w0(1033)*w0(884)
      w0(763)=w0(915) - w0(763)
      w0(737)=w0(737) + 3.0_prec*w0(763)
      w0(737)=w0(737)*w0(317)
      w0(763)=w0(998)*w0(776)
      w0(737)=w0(737) - w0(763)
      w0(737)=w0(737)*z
      w0(763)=w0(863)*w0(766)
      w0(763)= - 3.0_prec*w0(763) + w0(799) - w0(427)
      w0(763)=w0(763)*w0(317)
      w0(763)=w0(763) + w0(888)
      w0(737)=w0(737) + 18.0_prec*w0(763)
      w0(737)=w0(737)*z
      w0(555)=w0(555) + w0(737)
      w0(409)= - w0(409) + 108.0_prec*w0(444)
      w0(346)=w0(346) - w0(409)
      w0(346)=2.0_prec*w0(346) + w0(555)
      w0(346)=y*w0(346)
      w0(444)= - 190.0_prec+ 187.0_prec*w0(343)
      w0(444)=w0(444)*w0(343)
      w0(444)=w0(444) + 3.
      w0(444)=w0(444)*XN
      w0(444)=w0(444) - w0(778)
      w0(444)=w0(444)*w0(772)
      w0(737)=w0(840)*w0(884)
      w0(737)=w0(737) - w0(807)
      w0(444)=w0(444) + 3.0_prec*w0(737)
      w0(444)=w0(444)*w0(317)
      w0(737)=w0(828)*w0(776)
      w0(444)=w0(444) - w0(737)
      w0(444)=w0(444)*z
      w0(737)= - 2.0_prec*w0(755) + w0(969) + w0(562)
      w0(737)=w0(737)*w0(317)
      w0(737)=w0(737) - w0(889)
      w0(444)=w0(444) - 6.0_prec*w0(737)
      w0(444)=w0(444)*z
      w0(444)=w0(444) - w0(933)
      w0(444)=w0(444)*z
      w0(444)=w0(444) + w0(646)
      w0(346)=w0(346) + w0(444)
      w0(346)=y*w0(346)
      w0(737)=w0(360)*w0(10)
      w0(755)=w0(375)*w0(32)
      w0(701)=w0(755) - w0(701)
      w0(755)=w0(575)*w0(515)
      w0(499)= - w0(499) + w0(755) + w0(701)
      w0(755)=w0(375)*w0(12)
      w0(737)=w0(499) + w0(755) + w0(737)
      w0(755)=w0(822) - w0(360)
      w0(755)=w0(755)*w0(13)
      w0(419)=w0(737) + w0(755) - w0(1079) - w0(419)
      w0(419)= - w0(419)*w0(948)
      w0(430)=w0(430) + 2.
      w0(430)=w0(430)*w0(343)
      w0(430)=w0(430) + 1.
      w0(430)=w0(430)*w0(10)
      w0(755)=w0(598)*w0(515)
      w0(430)=w0(430) + w0(755) + w0(414)
      w0(430)= - w0(430)*w0(1202)
      w0(763)=w0(398)*w0(13)
      w0(776)=w0(763) + w0(575)
      w0(776)=w0(776)*w0(1219)
      w0(430)=w0(776) + w0(430)
      w0(430)=w0(7)*w0(430)
      w0(346)=w0(430) + w0(419) + w0(891) + w0(346)
      w0(419)=8.0_prec*w0(7)
      w0(346)=w0(346)*w0(419)
      w0(430)= - 116.0_prec+ 107.0_prec*w0(343)
      w0(430)=w0(430)*w0(343)
      w0(776)=w0(430) - w0(995)
      w0(776)=w0(776)*w0(57)
      w0(430)=w0(430) + 9.
      w0(430)=w0(430)*w0(22)
      w0(393)=w0(603)*w0(393)
      w0(430)=w0(430) + w0(776) - w0(393)
      w0(430)=w0(430)*z
      w0(776)=27.0_prec*w0(1163)
      w0(799)=w0(776)*y
      w0(807)=36.0_prec*w0(1163)
      w0(430)=w0(430) + w0(799) - w0(807)
      w0(430)=w0(430)*y
      w0(799)=w0(1373) - 98.
      w0(799)=w0(799)*w0(343)
      w0(828)=w0(799) - w0(995)
      w0(828)=w0(828)*w0(57)
      w0(799)=w0(799) + 9.
      w0(799)=w0(799)*w0(22)
      w0(799)=w0(799) + w0(828) - w0(393)
      w0(799)=w0(799)*z
      w0(799)=w0(799) - 45.0_prec*w0(1163)
      w0(799)=w0(799)*z
      w0(828)=9.0_prec*w0(1163)
      w0(799)=w0(799) + w0(828)
      w0(430)=w0(430) + 2.0_prec*w0(799)
      w0(430)=w0(430)*y
      w0(567)=w0(567) - 80.
      w0(567)=w0(567)*w0(343)
      w0(799)=w0(567) - w0(995)
      w0(799)=w0(799)*w0(57)
      w0(567)=w0(567) + 9.
      w0(567)=w0(567)*w0(22)
      w0(567)=w0(567) + w0(799) - w0(393)
      w0(567)=w0(567)*z
      w0(567)=w0(567) - 63.0_prec*w0(1163)
      w0(567)=w0(567)*w0(1170)
      w0(567)=w0(567) + w0(776)
      w0(567)=w0(567)*z
      w0(430)=w0(430) + w0(567) - w0(828)
      w0(430)=w0(430)*y
      w0(447)=w0(447) - 61.
      w0(447)=w0(447)*w0(343)
      w0(447)=w0(447) + 18.
      w0(567)=w0(447) - w0(527)
      w0(567)=w0(567)*w0(57)
      w0(447)=w0(447)*w0(22)
      w0(447)=w0(567) + w0(447) - w0(1116)
      w0(447)=w0(447)*z
      w0(447)=w0(447) - 54.0_prec*w0(1163)
      w0(447)=w0(447)*z
      w0(447)=w0(447) + w0(807)
      w0(447)=w0(447)*z
      w0(567)=18.0_prec*w0(1163)
      w0(447)=w0(447) - w0(567)
      w0(447)=w0(447)*z
      w0(430)=w0(430) + w0(447)
      w0(430)=w0(430)*y
      w0(447)=w0(466)*w0(57)
      w0(466)=w0(1421)*w0(22)
      w0(393)=w0(393) + w0(447) + w0(466)
      w0(393)=w0(393)*z
      w0(393)=w0(393) - w0(567)
      w0(393)=w0(393)*z
      w0(393)=w0(393) + w0(828)
      w0(393)=w0(393)*z
      w0(393)=w0(393) + w0(828)
      w0(393)=w0(393)*w0(1192)
      w0(393)=w0(430) - w0(393)
      w0(430)=8.0_prec*w0(321)
      w0(393)=w0(393)*w0(430)
      w0(430)=w0(1184)*w0(375)
      w0(430)=w0(430) + w0(563)
      w0(430)=8.0_prec*w0(430)
      w0(447)=w0(82) - w0(167)
      w0(430)=w0(447)*w0(430)
      w0(447)=w0(164)*w0(1202)*w0(1244)
      w0(393)=w0(393) + w0(430) - 216.0_prec*w0(447)
      w0(430)= - w0(858) + w0(591) - w0(711)
      w0(447)=w0(430) - w0(811)
      w0(447)=w0(447)*w0(1219)
      w0(466)=w0(375)*w0(1178)
      w0(563)=w0(977)*w0(466)
      w0(447)=w0(447) + w0(563)
      w0(567)=8.0_prec*w0(15)
      w0(447)=w0(447)*w0(567)
      w0(359)= - w0(798) + w0(359) + w0(815)
      w0(711)=w0(425) - 13.
      w0(711)=w0(711)*w0(343)
      w0(711)=w0(711) + 8.
      w0(776)=w0(711)*w0(515)
      w0(776)=w0(776) - w0(359)
      w0(776)= - w0(776)*w0(1219)
      w0(711)=w0(711)*w0(978)
      w0(711)=w0(776) + w0(711)
      w0(711)=w0(711)*w0(834)
      w0(776)=9.0_prec*w0(46)
      w0(799)=w0(776)*w0(1040)
      w0(359)=w0(799) - w0(359)
      w0(359)=w0(359)*w0(1219)
      w0(452)=w0(452)*w0(1178)*w0(1040)
      w0(359)= - w0(359) + 6.0_prec*w0(452)
      w0(452)= - w0(359)*w0(805)
      w0(799)=w0(1178)*w0(381)
      w0(807)=w0(425) - 19.
      w0(807)=w0(807)*w0(343)
      w0(807)=w0(807) + 14.
      w0(807)=w0(28)*w0(807)*w0(799)
      w0(500)=w0(1202)*w0(500)
      w0(828)=w0(277)*w0(500)
      w0(840)=w0(466)*w0(381)
      w0(863)=w0(168) - w0(21)
      w0(863)=w0(840)*w0(863)
      w0(346)=w0(452) + 8.0_prec*w0(828) + w0(711) + w0(447) + w0(807) + &
     & w0(464) + w0(346) + w0(351) + 2.0_prec*w0(504) + w0(364) + w0(863) + &
     & w0(393)
      w0(346)=w0(346)*w0(347)
      w0(351)=w0(980) - 14.
      w0(351)=w0(351)*w0(343)
      w0(351)=w0(351) + 1.
      w0(364)=w0(351)*XN
      w0(364)=w0(364) + w0(773)
      w0(364)=w0(364)*w0(774)
      w0(447)= - 553.0_prec+ 579.0_prec*w0(343)
      w0(447)=w0(447)*w0(425)
      w0(447)=w0(447) - 247.
      w0(447)=w0(447)*w0(343)
      w0(364)=w0(447) - w0(364) + 117.
      w0(447)=z*w0(329)
      w0(364)=w0(364)*w0(447)
      w0(452)=w0(374)*w0(329)
      w0(464)=w0(452)*w0(348)
      w0(364)=w0(364) + 1008.0_prec*w0(464)
      w0(364)=w0(364)*z
      w0(504)=w0(46)*w0(374)*w0(326)
      w0(711)=w0(504)*w0(1104)
      w0(711)= - w0(711) + 261.0_prec*w0(464)
      w0(364)=w0(364) - 12.0_prec*w0(711)
      w0(364)=w0(364)*z
      w0(711)=w0(464)*z
      w0(807)=25.0_prec*w0(464)
      w0(711)=w0(807) + 32.0_prec*w0(711)
      w0(711)=w0(711)*z
      w0(452)=z*w0(553)*w0(452)
      w0(828)=7.0_prec*w0(464)
      w0(452)=w0(452) + w0(828)
      w0(452)=w0(452)*y
      w0(863)=21.0_prec*w0(464)
      w0(452)=w0(452) - w0(863)
      w0(711)=w0(711) + w0(452)
      w0(884)=36.0_prec*y
      w0(711)=w0(711)*w0(884)
      w0(884)=63.0_prec*w0(464)
      w0(888)=w0(348)*w0(374)
      w0(889)=w0(741)*w0(326)
      w0(891)=w0(889)*w0(888)
      w0(915)=w0(884) + w0(891)
      w0(364)=w0(364) + w0(711) + 12.0_prec*w0(915)
      w0(364)=w0(364)*y
      w0(595)=w0(595) - 1.
      w0(595)=w0(595)*w0(1395)
      w0(595)=w0(595) + w0(773)
      w0(595)=w0(595)*w0(774)
      w0(711)= - 1697.0_prec+ 2343.0_prec*w0(343)
      w0(711)=w0(711)*w0(343)
      w0(711)=w0(711) - 727.
      w0(711)=w0(711)*w0(343)
      w0(595)=w0(711) - w0(595) + 81.
      w0(595)=w0(595)*w0(447)
      w0(711)=w0(1365)*w0(343)
      w0(711)=w0(711) - w0(562)
      w0(915)=18.0_prec*w0(329)
      w0(711)=w0(711)*w0(915)
      w0(595)=w0(595) - w0(711)
      w0(595)=w0(595)*z
      w0(711)=w0(504)*w0(1002)
      w0(711)= - w0(711) + 207.0_prec*w0(464)
      w0(595)=w0(595) - 12.0_prec*w0(711)
      w0(595)=w0(595)*z
      w0(711)= - w0(891) + 75.0_prec*w0(464)
      w0(595)=w0(595) + 18.0_prec*w0(711)
      w0(595)=w0(595)*z
      w0(711)=w0(828) + w0(891)
      w0(595)=w0(595) - 18.0_prec*w0(711)
      w0(364)=w0(364) + 2.0_prec*w0(595)
      w0(364)=w0(364)*y
      w0(595)=w0(993) - 14.
      w0(595)=w0(595)*w0(343)
      w0(595)=w0(595) - 11.
      w0(595)=w0(595)*XN
      w0(595)=w0(595) + w0(773)
      w0(595)=w0(595)*w0(774)
      w0(711)= - 1073.0_prec+ 2019.0_prec*w0(343)
      w0(711)=w0(711)*w0(343)
      w0(711)=w0(711) - 991.
      w0(711)=w0(711)*w0(343)
      w0(595)= - w0(595) + w0(711) + 45.
      w0(595)=w0(595)*w0(447)
      w0(711)=w0(1036) - 35.
      w0(711)=w0(711)*w0(343)
      w0(711)=w0(711) - 93.
      w0(711)=w0(711)*w0(343)
      w0(711)=w0(711) - w0(920)
      w0(920)=6.0_prec*w0(329)
      w0(711)=w0(711)*w0(920)
      w0(595)=w0(595) - w0(711)
      w0(595)=w0(595)*z
      w0(711)=w0(375)*w0(326)
      w0(933)=w0(711)*w0(670)
      w0(942)=w0(415) - 3.
      w0(942)=w0(942)*w0(343)
      w0(942)=w0(942) - 7.
      w0(945)=w0(343)*w0(326)
      w0(951)=w0(945)*w0(942)
      w0(933)=w0(933) + w0(951)
      w0(933)=w0(933)*w0(46)
      w0(933)=w0(933) - 477.0_prec*w0(464)
      w0(595)=w0(595) + 4.0_prec*w0(933)
      w0(595)=w0(595)*z
      w0(933)= - w0(891) + 95.0_prec*w0(464)
      w0(595)=w0(595) + 18.0_prec*w0(933)
      w0(595)=w0(595)*z
      w0(933)=w0(891) + 57.0_prec*w0(464)
      w0(595)=w0(595) - 6.0_prec*w0(933)
      w0(595)=w0(595)*z
      w0(933)=9.0_prec*w0(348)
      w0(933)=w0(933)*w0(504)
      w0(951)= - w0(213)*w0(454)
      w0(933)=w0(933) + w0(951)
      w0(951)=w0(433)*w0(654)
      w0(933)=2.0_prec*w0(933) - w0(951)
      w0(933)=2.0_prec*w0(933) + w0(595)
      w0(933)=2.0_prec*w0(933) + w0(364)
      w0(933)=y*w0(933)
      w0(953)=w0(1049)*XN
      w0(953)=w0(953) + w0(773)
      w0(953)=w0(953)*w0(774)
      w0(955)= - 353.0_prec+ 567.0_prec*w0(343)
      w0(955)=w0(955)*w0(343)
      w0(955)=w0(955) - 295.
      w0(955)=w0(955)*w0(343)
      w0(953)=w0(955) - w0(953) + 81.
      w0(953)=w0(953)*w0(447)
      w0(955)=w0(975) - 1.
      w0(955)=w0(955)*w0(343)
      w0(955)=w0(955) - 57.
      w0(955)=w0(955)*w0(343)
      w0(955)=w0(955) - w0(562)
      w0(955)=w0(955)*w0(920)
      w0(953)=w0(953) - w0(955)
      w0(953)=w0(953)*z
      w0(810)=w0(810) - 3.
      w0(810)=w0(810)*w0(343)
      w0(810)=w0(810) - 1.
      w0(955)=w0(810)*w0(889)
      w0(958)=123.0_prec*w0(464)
      w0(955)=w0(955) - w0(958)
      w0(953)=w0(953) + 6.0_prec*w0(955)
      w0(953)=w0(953)*z
      w0(355)=w0(355) - 3.
      w0(889)=w0(343)*w0(355)*w0(889)
      w0(889)=w0(889) - w0(958)
      w0(889)=w0(953) - 6.0_prec*w0(889)
      w0(889)=w0(889)*z
      w0(953)=w0(891) + 51.0_prec*w0(464)
      w0(889)=w0(889) - 6.0_prec*w0(953)
      w0(889)=w0(889)*z
      w0(504)=w0(504)*w0(1264)
      w0(889)=w0(889) + w0(504)
      w0(889)=w0(889)*z
      w0(889)=w0(889) - w0(504)
      w0(889)=2.0_prec*w0(889)
      w0(933)=w0(889) + w0(933)
      w0(933)=y*w0(933)
      w0(953)=w0(758) + w0(858)
      w0(798)= - w0(798) + 2.0_prec*w0(953)
      w0(798)=w0(798)*w0(13)
      w0(953)=w0(717) - w0(376)
      w0(955)=w0(511)*w0(761)
      w0(958)=w0(558)*w0(10)**2
      w0(798)=w0(798) - 2.0_prec*w0(953) - w0(955) - w0(958)
      w0(798)=w0(798)*w0(507)
      w0(953)=w0(1057)*w0(1220)
      w0(955)=3.0_prec*w0(1057)
      w0(953)=w0(953) - w0(955)
      w0(953)=w0(953)*z
      w0(953)=w0(953) - w0(955)
      w0(958)=5.0_prec*z
      w0(961)=w0(958)*w0(1057)
      w0(969)=2.0_prec*w0(1057)
      w0(961)=w0(961) + w0(969)
      w0(961)=w0(961)*y
      w0(953)=w0(961) + 2.0_prec*w0(953)
      w0(961)=3.0_prec*y
      w0(975)=w0(953)*w0(961)
      w0(942)=w0(942)*w0(1053)
      w0(976)=w0(1051)*w0(670)
      w0(942)=w0(942) + w0(976)
      w0(976)=w0(942)*z
      w0(976)=w0(976) - 9.0_prec*w0(1057)
      w0(976)=w0(976)*z
      w0(976)=w0(976) - w0(955)
      w0(976)=w0(976)*w0(1170)
      w0(977)=w0(433)*w0(939)
      w0(978)=6.0_prec*w0(1057)
      w0(977)=w0(977) - w0(978)
      w0(975)=w0(976) + w0(975) - 3.0_prec*w0(977)
      w0(975)=w0(975)*y
      w0(976)=w0(324)*w0(810)*z
      w0(977)=w0(355)*w0(1053)
      w0(976)=w0(976) - w0(977)
      w0(976)=w0(976)*z
      w0(976)=w0(976) - w0(1057)
      w0(976)=w0(976)*z
      w0(976)=w0(976) + w0(1057)
      w0(976)=w0(976)*z
      w0(976)=w0(976) - w0(1057)
      w0(975)=w0(975) + 6.0_prec*w0(976)
      w0(975)=w0(975)*y
      w0(976)=w0(813)*w0(1053)
      w0(977)=w0(1051)*w0(525)
      w0(976)=w0(976) - w0(977)
      w0(977)=w0(976)*z
      w0(981)=w0(1051)*w0(422)
      w0(977)=w0(977) - w0(981)
      w0(977)=w0(977)*z
      w0(977)=w0(977) + w0(978)
      w0(977)=w0(977)*z
      w0(981)=w0(433)*w0(213)
      w0(987)=w0(981)*w0(515)
      w0(977)=w0(977) + w0(987)
      w0(977)=w0(977)*z
      w0(955)=w0(977) - w0(955)
      w0(955)=w0(955)*z
      w0(955)=w0(975) - w0(955)
      w0(975)=w0(375)*w0(13)
      w0(977)=w0(975) - w0(511)
      w0(977)=w0(977)*w0(1178)
      w0(987)=w0(977)*w0(936)
      w0(992)= - w0(987) - w0(955)
      w0(995)=w0(433)*w0(1202)
      w0(998)=w0(995)*w0(7)
      w0(992)=2.0_prec*w0(992) - w0(998)
      w0(992)=w0(992)*w0(356)
      w0(912)=w0(912) - 1.
      w0(912)=w0(912)*XN
      w0(773)=w0(912) - w0(773)
      w0(773)=w0(773)*w0(774)
      w0(912)=125.0_prec+ 177.0_prec*w0(343)
      w0(912)=w0(912)*w0(343)
      w0(912)=w0(912) - 185.
      w0(912)=w0(912)*w0(343)
      w0(773)=w0(912) - w0(773) - 117.
      w0(773)=w0(773)*w0(447)
      w0(912)=w0(487) - 10.
      w0(912)=w0(912)*w0(343)
      w0(912)=w0(912) - 9.
      w0(912)=w0(912)*w0(343)
      w0(912)=w0(912) - w0(562)
      w0(1002)=12.0_prec*w0(329)
      w0(912)=w0(912)*w0(1002)
      w0(773)=w0(773) - w0(912)
      w0(773)=w0(773)*z
      w0(912)=w0(1119)*w0(326)
      w0(813)=w0(945)*w0(813)
      w0(813)=w0(912) - w0(813)
      w0(813)=w0(813)*w0(46)
      w0(813)=w0(813) - w0(884)
      w0(773)=w0(773) - 4.0_prec*w0(813)
      w0(773)=w0(773)*z
      w0(711)=w0(46)*w0(711)*w0(746)
      w0(711)=w0(773) - w0(711)
      w0(711)=w0(711)*z
      w0(773)= - w0(891) + 9.0_prec*w0(464)
      w0(711)=w0(711) - 12.0_prec*w0(773)
      w0(711)=w0(711)*z
      w0(454)= - w0(496)*w0(454)
      w0(454)=w0(454) - w0(951)
      w0(454)=4.0_prec*w0(454) - w0(711)
      w0(454)=z*w0(454)
      w0(454)=w0(504) + w0(454)
      w0(454)=z*w0(454)
      w0(773)=w0(1178)*w0(833)
      w0(813)=2.0_prec*w0(205)
      w0(884)=w0(813)*w0(433)*w0(773)
      w0(912)=w0(4) - w0(34)
      w0(945)=w0(840)*w0(912)
      w0(454)=w0(884) + w0(992) + w0(798) + w0(454) + w0(933) + w0(945)
      w0(798)=w0(347)*w0(11)
      w0(454)=w0(454)*w0(798)
      w0(346)=w0(346) + w0(454)
      w0(454)=4.0_prec*w0(11)
      w0(346)=w0(346)*w0(454)
      w0(539)= - w0(20) + w0(621) - w0(539)
      w0(539)=w0(539)*w0(703)
      w0(621)=w0(691)*XN
      w0(539)=w0(539) - w0(621)
      w0(691)=w0(30) - w0(36)
      w0(691)=w0(691)*w0(1001)
      w0(933)=w0(35)*w0(348)*w0(658)
      w0(539)=w0(691) + w0(933) + 3.0_prec*w0(539)
      w0(539)=w0(539)*w0(532)
      w0(611)= - w0(985) - w0(611)
      w0(611)=w0(611)*w0(703)
      w0(691)=w0(845)*w0(703)
      w0(933)=w0(703)*w0(50)
      w0(691)=w0(691) - w0(933)
      w0(945)=w0(691)*w0(8)
      w0(611)=w0(611) - w0(945) + w0(621)
      w0(611)=w0(611)*w0(779)
      w0(621)=w0(1454) - 107.
      w0(621)=w0(621)*w0(343)
      w0(621)=w0(621) + 9.
      w0(459)=w0(621)*w0(459)
      w0(621)=w0(693)*w0(35)
      w0(945)=w0(1215)*zeta3
      w0(459)=w0(539) - 8.0_prec*w0(621) - 28.0_prec*w0(945) + w0(611) - w0(459)
      w0(539)=w0(847) - 26.
      w0(539)=w0(539)*w0(343)
      w0(539)=w0(539) + 3.
      w0(539)=w0(539)*w0(50)
      w0(611)=w0(1314)*w0(670)
      w0(621)= - w0(611) + 9.0_prec*w0(539)
      w0(703)=w0(703)*w0(44)
      w0(703)=w0(703) - w0(531)
      w0(945)=w0(703)*w0(8)
      w0(933)=w0(1236) + w0(945) - w0(933)
      w0(809)=w0(933)*w0(809)
      w0(621)=w0(809) + 2.0_prec*w0(621)
      w0(809)= - w0(1147)*w0(895)
      w0(945)= - 224.0_prec+ 179.0_prec*w0(343)
      w0(945)=w0(945)*w0(343)
      w0(945)=w0(945) + 45.
      w0(951)= - 3.0_prec*w0(945) - w0(1245)
      w0(951)=w0(12)*w0(951)
      w0(985)=w0(1103)*w0(44)
      w0(985)=w0(985) + w0(1143)
      w0(992)=w0(703)*w0(1280)
      w0(1001)= - 3.0_prec*w0(985) - w0(992)
      w0(1001)=w0(8)*w0(1001)
      w0(809)=w0(1001) + w0(951) + w0(809) + w0(621)
      w0(809)=w0(46)*w0(809)
      w0(691)=w0(691)*w0(788)
      w0(951)=w0(845)*w0(1086)
      w0(951)=w0(691) - w0(1102) + w0(877) + w0(951)
      w0(951)=w0(8)*w0(951)
      w0(1001)= - w0(1094)*w0(387)
      w0(657)=w0(657) - w0(56)
      w0(1002)= - w0(1103)*w0(657)
      w0(1005)=w0(1088) + w0(1211)
      w0(1005)=w0(42)*w0(1005)
      w0(1013)= - 326.0_prec+ w0(1233)
      w0(1013)=w0(1013)*w0(343)
      w0(1013)= - w0(527) + 99.0_prec+ w0(1013)
      w0(1013)=w0(55)*w0(1013)
      w0(1027)= - w0(1153) + w0(1144)
      w0(1027)=w0(54)*w0(1027)
      w0(1028)=28.0_prec*w0(814)
      w0(1029)= - 121.0_prec*w0(365) + 148.0_prec*w0(9)
      w0(1029)=w0(1029)*w0(343)
      w0(1029)=w0(1029) - w0(859)
      w0(1030)=w0(1028) + w0(1029)
      w0(1030)=w0(45)*w0(1030)
      w0(1033)=w0(1137) + w0(1093)
      w0(1037)=w0(1316) - 464.
      w0(1037)=w0(1037)*w0(343)
      w0(1037)=w0(1037) - w0(1033) + 117.
      w0(1043)=w0(33)*w0(1037)
      w0(1044)= - 22.0_prec+ w0(349)
      w0(1044)=w0(1044)*w0(343)
      w0(1044)=w0(1245) + 15.0_prec+ w0(1044)
      w0(1049)=w0(13)*w0(12)
      w0(1044)=w0(1044)*w0(1049)
      w0(1054)= - 370.0_prec+ 253.0_prec*w0(343)
      w0(1054)=w0(1054)*w0(343)
      w0(1054)=w0(1054) + 117.
      w0(1054)= - w0(1054)*w0(839)
      w0(1060)= - w0(680)*w0(1086)
      w0(1067)=w0(1209) - 87.
      w0(1067)=w0(1067)*w0(343)
      w0(1067)=w0(1067) + 11.
      w0(1067)=w0(1067)*w0(343)
      w0(1067)=w0(1067) - 9.
      w0(1070)=w0(301)*w0(42)
      w0(1074)=3.0_prec*w0(1070)
      w0(1078)=w0(1067)*w0(1074)
      w0(1079)=3.0_prec*w0(680)
      w0(809)=w0(1044) + w0(1043) + w0(809) + w0(1030) + w0(1027) + &
     & w0(951) + w0(1078) + w0(1013) + w0(1005) - w0(1079) + w0(1060)&
     &  + w0(1002) + w0(1001) + w0(1054) + w0(459)
      w0(951)=w0(348)*w0(1231)
      w0(531)=w0(951) + w0(531)
      w0(911)=w0(531)*w0(911)
      w0(932)= - w0(932) + 109.0_prec*w0(365)
      w0(932)=w0(932)*w0(343)
      w0(932)=w0(932) + w0(1317)
      w0(911)=w0(911) - 9.0_prec*w0(932) + 26.0_prec*w0(814)
      w0(951)=w0(1139) + w0(1137)
      w0(951)= - w0(8)*w0(951)
      w0(1001)=w0(1)*w0(1140)
      w0(951)=w0(1001) + w0(951) + w0(911)
      w0(951)=w0(951)*w0(1127)
      w0(369)=w0(544) + w0(369)
      w0(369)= - w0(622) + 2.0_prec*w0(369)
      w0(369)=w0(369)*w0(8)
      w0(369)=w0(369) - w0(870) - w0(642)
      w0(369)=w0(369)*w0(833)
      w0(544)=w0(31)*w0(1151)
      w0(642)= - w0(1150)*w0(922)
      w0(870)=w0(683) - 35.
      w0(870)=w0(870)*w0(343)
      w0(870)=w0(870) + 3.
      w0(870)=w0(870)*w0(343)
      w0(870)=w0(870) - 5.
      w0(1001)=w0(1070)*z
      w0(1002)=w0(870)*w0(1001)
      w0(1005)=w0(1099) - 48.
      w0(1005)=w0(1005)*w0(343)
      w0(1005)=w0(1005) + 5.
      w0(1005)=w0(1005)*w0(343)
      w0(1005)=w0(1005) - 6.
      w0(1013)=2.0_prec*w0(1070)
      w0(1027)= - w0(1005)*w0(1013)
      w0(1027)=w0(1027) + w0(1002)
      w0(1030)=6.0_prec*z
      w0(1027)=w0(1027)*w0(1030)
      w0(544)=w0(1027) + w0(951) + w0(642) + w0(544) + 2.0_prec*w0(809) - &
     & w0(369)
      w0(544)=z*w0(544)
      w0(642)=w0(633)*w0(45)
      w0(510)=w0(510)*w0(54)
      w0(642)=w0(642) - w0(510)
      w0(719)= - w0(719) - w0(971)
      w0(719)=w0(398)*w0(719)
      w0(809)=w0(353)*w0(845)
      w0(809)=w0(809) - w0(877)
      w0(809)=w0(809)*w0(343)
      w0(809)=w0(809) - w0(880)
      w0(877)=w0(8)*w0(809)
      w0(880)=w0(377)*w0(8)
      w0(951)=w0(449)*w0(12)
      w0(880)=w0(951) - w0(880)
      w0(951)= - w0(398)*w0(895)
      w0(951)=w0(951) + w0(880)
      w0(951)=w0(951)*w0(515)
      w0(1027)= - w0(1216)*w0(1196)
      w0(1043)=w0(1049)*w0(702)
      w0(1044)=w0(680)*w0(353)
      w0(1044)=w0(1044) - w0(1079)
      w0(1044)=w0(1044)*w0(343)
      w0(1044)=w0(1044) + w0(680)
      w0(1054)=w0(839) - w0(55)
      w0(1060)=12.0_prec*w0(1054)
      w0(1060)=w0(379)*w0(1060)
      w0(1078)= - w0(42)*w0(502)
      w0(1079)=w0(389) - 13.
      w0(1079)=w0(1079)*w0(343)
      w0(1079)=w0(1079) + 2.
      w0(1079)=w0(1079)*w0(343)
      w0(1079)=w0(1079) - 1.
      w0(1081)= - w0(1079)*w0(1070)
      w0(1089)= - w0(33)*w0(725)
      w0(1090)= - w0(32)*w0(516)
      w0(719)=w0(1027) + w0(1090) - w0(1043) + w0(1089) + w0(951) + &
     & w0(877) + w0(1081) + w0(1078) + w0(719) + w0(1060) - w0(1044) - &
     & w0(642)
      w0(544)=12.0_prec*w0(719) + w0(544)
      w0(544)=z*w0(544)
      w0(719)=3.0_prec*w0(1211)
      w0(877)=w0(719) - w0(1146)
      w0(951)= - w0(877)*w0(895)
      w0(727)=w0(727) - 80.
      w0(727)=w0(727)*w0(343)
      w0(727)=w0(727) - 3.
      w0(1027)= - 3.0_prec*w0(727) - w0(1245)
      w0(1027)=w0(12)*w0(1027)
      w0(1060)=w0(1211)*w0(44)
      w0(1060)=w0(1060) + w0(1029)
      w0(992)= - 3.0_prec*w0(1060) - w0(992)
      w0(992)=w0(8)*w0(992)
      w0(621)=w0(992) + w0(1027) + w0(951) + w0(621)
      w0(621)=w0(46)*w0(621)
      w0(845)=w0(845)*w0(1211)
      w0(804)=148.0_prec- w0(804)
      w0(804)=w0(804)*w0(343)
      w0(804)= - 27.0_prec+ w0(804)
      w0(804)=w0(50)*w0(804)
      w0(691)=w0(691) + w0(804) + w0(845)
      w0(691)=w0(8)*w0(691)
      w0(679)= - w0(1153) + w0(679) - w0(1029)
      w0(679)=w0(54)*w0(679)
      w0(657)= - w0(657) - w0(680)
      w0(657)=w0(1211)*w0(657)
      w0(680)=w0(1211) + w0(1097)
      w0(804)= - w0(680)*w0(387)
      w0(845)=w0(42)*w0(1092)
      w0(951)= - 134.0_prec+ 131.0_prec*w0(343)
      w0(951)=w0(951)*w0(343)
      w0(951)=w0(951) - w0(1112)
      w0(992)=w0(55)*w0(951)
      w0(1027)=244.0_prec*w0(9) - 145.0_prec*w0(365)
      w0(1027)=w0(1027)*w0(343)
      w0(1027)=w0(1028) - w0(1154) + w0(1027)
      w0(1027)=w0(45)*w0(1027)
      w0(1028)=w0(1306) - 392.
      w0(1028)=w0(1028)*w0(343)
      w0(1028)=w0(1028) - w0(1033) + 93.
      w0(1029)=w0(33)*w0(1028)
      w0(1078)= - 40.0_prec+ w0(487)
      w0(1078)=w0(1078)*w0(343)
      w0(1078)=w0(1245) + 21.0_prec+ w0(1078)
      w0(1078)=w0(1078)*w0(1049)
      w0(1081)=w0(31)*w0(680)
      w0(843)=w0(843) - 178.
      w0(843)=w0(843)*w0(343)
      w0(843)=w0(843) + 21.
      w0(843)= - w0(843)*w0(839)
      w0(931)=w0(931) + 5.
      w0(931)=w0(931)*w0(343)
      w0(931)=w0(931) - 3.
      w0(931)=9.0_prec*w0(931)
      w0(1089)= - w0(1070)*w0(931)
      w0(459)=w0(1081) + w0(1078) + w0(1029) + w0(621) + w0(1027) + &
     & w0(679) + w0(691) + w0(1089) + w0(992) + w0(845) + w0(843) + &
     & w0(804) + w0(459) + w0(657)
      w0(621)=9.0_prec*w0(1211)
      w0(657)= - w0(621) - w0(1137)
      w0(657)=w0(8)*w0(657)
      w0(621)= - w0(621) + w0(1138)
      w0(621)=w0(1)*w0(621)
      w0(621)=w0(621) + w0(657) + w0(911)
      w0(621)=w0(621)*w0(1127)
      w0(657)=51.0_prec*w0(343)
      w0(679)=w0(657) - 41.
      w0(679)=w0(679)*w0(343)
      w0(679)=w0(679) - 10.
      w0(691)=w0(679)*w0(353)*w0(1070)
      w0(804)=w0(1270) - 19.
      w0(804)=w0(804)*w0(344)
      w0(804)=w0(804) + 1.
      w0(804)=w0(804)*w0(343)
      w0(804)=w0(804) - 7.
      w0(843)= - w0(804)*w0(1013)
      w0(845)=w0(683) - 36.
      w0(845)=w0(845)*w0(343)
      w0(845)=w0(845) + 3.
      w0(845)=w0(845)*w0(343)
      w0(845)=w0(845) - 4.
      w0(911)=w0(845)*w0(1001)
      w0(843)=w0(843) + w0(911)
      w0(843)=z*w0(843)
      w0(691)=w0(691) + w0(843)
      w0(691)=z*w0(691)
      w0(521)=w0(521) + 17.
      w0(521)=w0(521)*w0(343)
      w0(521)=w0(521) - 10.
      w0(843)=w0(521)*w0(1013)
      w0(691)=w0(843) + w0(691)
      w0(691)=w0(691)*w0(1030)
      w0(429)=w0(429) + 13.
      w0(429)=w0(429)*w0(343)
      w0(429)=w0(429) - 7.
      w0(843)=w0(429)*w0(1070)
      w0(841)=w0(841)*w0(343)
      w0(911)=w0(1001)*w0(841)
      w0(843)=w0(843) + w0(911)
      w0(843)=z*w0(843)
      w0(911)=w0(1080) + 20.
      w0(911)=w0(911)*w0(343)
      w0(911)=w0(911) - 14.
      w0(992)= - w0(911)*w0(1070)
      w0(843)=w0(992) + w0(843)
      w0(843)=z*w0(843)
      w0(421)=w0(421)*w0(343)
      w0(992)=w0(421) + 3.
      w0(992)=w0(992)*w0(343)
      w0(992)=w0(992) - 2.
      w0(1027)=w0(992)*w0(1074)
      w0(843)=w0(1027) + w0(843)
      w0(1027)=w0(1171) + 7.
      w0(1027)=w0(1027)*w0(343)
      w0(1027)=w0(1027) - 5.
      w0(1013)=w0(1027)*w0(1013)
      w0(477)=w0(477) + 7.
      w0(477)=w0(477)*w0(343)
      w0(477)=w0(477) - 4.
      w0(1001)= - w0(477)*w0(1001)
      w0(1001)=w0(1013) + w0(1001)
      w0(1001)=z*w0(1001)
      w0(1013)= - w0(1027)*w0(1070)
      w0(1001)=w0(1013) + w0(1001)
      w0(1001)=y*w0(1001)
      w0(843)=2.0_prec*w0(843) + w0(1001)
      w0(1001)=6.0_prec*y
      w0(843)=w0(843)*w0(1001)
      w0(877)=w0(877)*w0(46)
      w0(1013)=w0(877) + w0(1149)
      w0(1029)= - w0(1013)*w0(922)
      w0(369)=w0(843) + w0(691) + w0(621) + w0(1029) - w0(369) + 2.0_prec*&
     & w0(459)
      w0(369)=y*w0(369)
      w0(459)=w0(821)*w0(398)
      w0(459)=w0(459) - w0(1044)
      w0(621)=w0(35)*w0(1040)
      w0(621)=w0(459) + w0(621)
      w0(691)=w0(541) - 17.
      w0(691)=w0(691)*w0(343)
      w0(691)=w0(691) + 9.
      w0(691)= - w0(691)*w0(839)
      w0(821)=w0(42) - w0(36) + w0(56) - w0(1018)
      w0(821)=w0(838)*w0(821)
      w0(838)= - 15.0_prec+ w0(541)
      w0(838)=w0(838)*w0(343)
      w0(838)=7.0_prec+ w0(838)
      w0(838)=w0(55)*w0(838)
      w0(621)=w0(838) + w0(821) + w0(691) + 2.0_prec*w0(621)
      w0(691)=w0(377)*w0(574)
      w0(821)=w0(700)*w0(12)
      w0(838)=w0(1126)*w0(50)
      w0(509)= - w0(821) - w0(691) + w0(838) - w0(509)
      w0(691)=w0(509)*w0(761)
      w0(821)=w0(33)*w0(750)
      w0(510)=w0(510) + w0(821)
      w0(821)=w0(809)*w0(1077)
      w0(838)= - w0(450)*w0(1182)
      w0(639)=w0(639) - 33.
      w0(639)=w0(639)*w0(344)
      w0(639)=w0(639) + 8.
      w0(639)=w0(639)*w0(343)
      w0(639)=w0(639) - 14.
      w0(839)=w0(639)*w0(1070)
      w0(839)=w0(839) - w0(1002)
      w0(839)=z*w0(839)
      w0(843)=w0(846) - 86.
      w0(843)=w0(843)*w0(343)
      w0(843)=w0(843) + 5.
      w0(843)=w0(843)*w0(343)
      w0(843)=w0(843) - 10.
      w0(846)= - w0(843)*w0(1070)
      w0(839)=w0(846) + w0(839)
      w0(839)=z*w0(839)
      w0(387)= - w0(954)*w0(387)
      w0(846)=w0(625) - 13.
      w0(846)=w0(846)*w0(343)
      w0(846)=w0(846) - 2.
      w0(846)=w0(846)*w0(343)
      w0(1002)=w0(1070)*w0(846)
      w0(1018)=w0(435) - w0(365)
      w0(1018)=w0(1018)*w0(343)
      w0(1018)= - w0(437) + w0(1018)
      w0(1029)=4.0_prec*w0(45)
      w0(1018)=w0(1018)*w0(1029)
      w0(1044)= - 17.0_prec+ w0(578)
      w0(1044)=w0(1044)*w0(343)
      w0(1044)=6.0_prec+ w0(1044)
      w0(1044)=w0(1044)*w0(1049)
      w0(1049)= - w0(1194)*w0(1304)
      w0(387)=w0(839) + w0(838) + w0(1049) + w0(564) + w0(1044) + &
     & w0(691) + w0(1018) + w0(821) - w0(898) + 2.0_prec*w0(621) + w0(1002)&
     &  + w0(387) + 4.0_prec*w0(510)
      w0(387)=z*w0(387)
      w0(459)=w0(642) - w0(459)
      w0(503)=w0(503) + w0(971) + w0(36) + w0(38)
      w0(503)=w0(502)*w0(503)
      w0(510)= - w0(809)*w0(1333)
      w0(377)=w0(1333)*w0(377)
      w0(377)=w0(377) - w0(613)
      w0(564)=w0(502)*w0(895)
      w0(564)=w0(564) + w0(377)
      w0(564)=w0(564)*w0(515)
      w0(613)=w0(1216)*w0(694)
      w0(538)= - w0(538)*w0(1054)
      w0(621)=w0(42)*w0(398)
      w0(543)=w0(543) + 2.
      w0(543)=w0(543)*w0(343)
      w0(543)=w0(543) - 1.
      w0(642)=w0(543)*w0(1070)
      w0(691)= - w0(33)*w0(394)
      w0(809)=w0(32)*w0(822)
      w0(387)=w0(387) + w0(613) + w0(809) - w0(1043) + w0(691) + &
     & w0(564) + w0(510) + w0(642) + w0(621) + w0(503) + w0(538) + 3.0_prec*&
     & w0(459)
      w0(369)=12.0_prec*w0(387) + w0(369)
      w0(369)=y*w0(369)
      w0(387)= - w0(611) + 3.0_prec*w0(539)
      w0(459)=w0(933)*w0(823)
      w0(387)=w0(459) - w0(820) + 2.0_prec*w0(387)
      w0(459)=w0(531)*w0(779)
      w0(459)=w0(459) - 3.0_prec*w0(932) + 14.0_prec*w0(814)
      w0(418)=w0(8)*w0(418)
      w0(503)=w0(1)*w0(1158)
      w0(418)=w0(503) + w0(418) - w0(459)
      w0(418)=w0(46)*w0(418)
      w0(503)=w0(1191)*w0(917)
      w0(510)=w0(703)*w0(532)
      w0(531)=w0(510) + w0(985)
      w0(531)=w0(8)*w0(531)
      w0(538)=w0(12)*w0(945)
      w0(418)=w0(418) + w0(531) + w0(538) + w0(503) - w0(387)
      w0(418)=z*w0(418)
      w0(503)=w0(1216)*w0(515)
      w0(531)=w0(398)*w0(917)
      w0(503)=w0(503) + w0(531) - w0(880)
      w0(418)=6.0_prec*w0(503) + w0(418)
      w0(418)=z*w0(418)
      w0(503)=w0(719) + w0(527)
      w0(531)=w0(8)*w0(503)
      w0(503)= - w0(1093) + w0(503)
      w0(503)=w0(1)*w0(503)
      w0(459)=w0(503) + w0(531) - w0(459)
      w0(459)=w0(46)*w0(459)
      w0(503)=w0(1190)*w0(917)
      w0(531)=w0(510) + w0(1060)
      w0(531)=w0(8)*w0(531)
      w0(538)=w0(12)*w0(727)
      w0(387)=w0(459) + w0(531) + w0(538) + w0(503) - w0(387)
      w0(387)=y*w0(387)
      w0(459)=w0(462) - w0(509)
      w0(459)=w0(459)*w0(1170)
      w0(462)= - w0(1216)*w0(776)
      w0(503)= - w0(502)*w0(917)
      w0(377)=w0(459) + w0(462) + w0(503) - w0(377)
      w0(377)=6.0_prec*w0(377) + w0(387)
      w0(377)=y*w0(377)
      w0(377)=w0(418) + w0(377)
      w0(387)=6.0_prec*w0(1216)
      w0(418)=w0(1112) - w0(1086)
      w0(459)=z*w0(418)*w0(1076)
      w0(459)= - w0(387) + w0(459)
      w0(459)=z*w0(459)
      w0(462)=w0(1220) - 3.
      w0(503)=w0(462)*w0(1216)
      w0(503)=6.0_prec*w0(503)
      w0(509)=w0(745) - w0(1210)
      w0(509)=y*w0(509)*w0(1076)
      w0(509)= - w0(503) + w0(509)
      w0(509)=y*w0(509)
      w0(459)=w0(459) + w0(509)
      w0(459)=w0(7)*w0(459)
      w0(377)=2.0_prec*w0(377) + w0(459)
      w0(377)=w0(377)*w0(1222)
      w0(459)=w0(789)*w0(703)
      w0(509)=w0(1148) + w0(985) + w0(459)
      w0(509)=z*w0(509)
      w0(509)=6.0_prec*w0(383) + w0(509)
      w0(509)=z*w0(509)
      w0(459)=w0(877) + w0(1060) + w0(459)
      w0(459)=y*w0(459)
      w0(383)=w0(383)*w0(462)
      w0(383)=6.0_prec*w0(383) + w0(459)
      w0(383)=y*w0(383)
      w0(459)=w0(398)*w0(1220)
      w0(459)=w0(459) - w0(502)
      w0(459)=6.0_prec*w0(459)
      w0(531)=w0(1224) + w0(459)
      w0(531)=w0(531)*y
      w0(538)=w0(1191)*z
      w0(538)=w0(538) + w0(449)
      w0(538)=w0(538)*z
      w0(531)=w0(531) + w0(538)
      w0(531)=w0(531)*w0(1222)
      w0(383)= - w0(531) + w0(509) + w0(383)
      w0(373)=w0(383)*w0(373)
      w0(383)=w0(348)*w0(301)
      w0(509)=5.0_prec*w0(383)
      w0(538)=w0(348)*w0(196)
      w0(539)=w0(509) + 46.0_prec*w0(538)
      w0(564)= - w0(538)*w0(585)
      w0(564)=w0(564) + w0(539)
      w0(564)=z*w0(564)
      w0(585)=w0(509) + 28.0_prec*w0(538)
      w0(611)=2.0_prec*w0(585)
      w0(564)= - w0(611) + w0(564)
      w0(564)=z*w0(564)
      w0(613)=21.0_prec*w0(538)
      w0(621)=w0(613) + 4.0_prec*w0(383)
      w0(564)=w0(564) + w0(621)
      w0(584)=w0(584)*w0(538)
      w0(642)=w0(383) + 17.0_prec*w0(538)
      w0(691)= - w0(584) + w0(642)
      w0(691)=w0(691)*w0(1170)
      w0(691)=w0(691) - w0(642)
      w0(691)=y*w0(691)
      w0(564)=2.0_prec*w0(564) + w0(691)
      w0(564)=w0(564)*w0(961)
      w0(691)=w0(1033) + 45.0_prec*w0(383) + 99.0_prec*w0(538)
      w0(703)= - 314.0_prec+ 311.0_prec*w0(343)
      w0(703)=w0(703)*w0(343)
      w0(703)=w0(703) + 3.0_prec- w0(691)
      w0(584)= - w0(584) + w0(539)
      w0(584)=z*w0(584)
      w0(719)=21.0_prec*w0(383) + 88.0_prec*w0(538)
      w0(584)=w0(584) - w0(719)
      w0(584)=z*w0(584)
      w0(727)=24.0_prec*w0(383)
      w0(776)=w0(727) + 67.0_prec*w0(538)
      w0(584)=w0(584) + w0(776)
      w0(584)=w0(584)*w0(1030)
      w0(564)=w0(564) + w0(584) + w0(703)
      w0(564)=y*w0(564)
      w0(584)=10.0_prec*w0(383)
      w0(789)=16.0_prec*w0(538)
      w0(391)=w0(789) + w0(584) - w0(391)
      w0(809)=w0(642)*z
      w0(611)= - w0(611) + w0(809)
      w0(611)=z*w0(611)
      w0(611)=w0(611) + w0(776)
      w0(611)=z*w0(611)
      w0(611)= - 2.0_prec*w0(391) + w0(611)
      w0(611)=z*w0(611)
      w0(814)=w0(509) + 4.0_prec*w0(538)
      w0(820)=w0(814) - w0(1213)
      w0(611)=w0(611) + w0(820)
      w0(564)=6.0_prec*w0(611) + w0(564)
      w0(564)=y*w0(564)
      w0(611)=w0(1300) - 386.
      w0(611)=w0(611)*w0(343)
      w0(611)= - w0(611) - 27.0_prec+ w0(691)
      w0(691)=2.0_prec*w0(621) - w0(809)
      w0(691)=w0(691)*w0(726)
      w0(691)=w0(691) - w0(611)
      w0(691)=z*w0(691)
      w0(809)=w0(814) - w0(357)
      w0(691)=6.0_prec*w0(809) + w0(691)
      w0(691)=z*w0(691)
      w0(814)=w0(383) - w0(558)
      w0(564)=w0(564) - 6.0_prec*w0(814) + w0(691)
      w0(564)=w0(28)*w0(564)
      w0(691)=w0(680)*y
      w0(459)=w0(691) + w0(459)
      w0(459)=w0(459)*y
      w0(691)=w0(1094)*z
      w0(691)=w0(691) + w0(449)
      w0(691)=w0(691)*z
      w0(459)=w0(691) + w0(459)
      w0(691)=w0(21)*w0(459)
      w0(564)=w0(691) + w0(564)
      w0(691)=w0(1185) + w0(1088)
      w0(821)=w0(963) - 308.
      w0(821)=w0(821)*w0(343)
      w0(821)=w0(821) + 57.
      w0(822)=w0(691) - w0(821)
      w0(838)= - z*w0(822)
      w0(838)= - 30.0_prec*w0(398) + w0(838)
      w0(838)=z*w0(838)
      w0(627)=w0(627) - 236.
      w0(627)=w0(627)*w0(343)
      w0(627)=w0(627) + 33.
      w0(691)=w0(691) - w0(627)
      w0(839)= - y*w0(691)
      w0(877)=w0(398)*w0(587)
      w0(839)=6.0_prec*w0(877) + w0(839)
      w0(839)=y*w0(839)
      w0(838)=w0(838) + w0(839)
      w0(838)=w0(838)*w0(1222)
      w0(839)=w0(1137) + w0(1145)
      w0(821)= - w0(839) + 3.0_prec*w0(821)
      w0(877)= - w0(46)*w0(821)
      w0(880)=w0(700)*w0(833)
      w0(877)=w0(877) - w0(880)
      w0(877)=z*w0(877)
      w0(877)=90.0_prec*w0(1194) + w0(877)
      w0(877)=z*w0(877)
      w0(627)= - w0(839) + 3.0_prec*w0(627)
      w0(839)= - w0(46)*w0(627)
      w0(839)=w0(839) - w0(880)
      w0(839)=y*w0(839)
      w0(587)= - w0(1194)*w0(587)
      w0(587)=18.0_prec*w0(587) + w0(839)
      w0(587)=y*w0(587)
      w0(587)=w0(838) + w0(877) + w0(587)
      w0(838)=2.0_prec*w0(34)
      w0(587)=w0(587)*w0(838)
      w0(839)=w0(1245) + w0(1185)
      w0(877)=w0(1131) - 124.
      w0(877)=w0(877)*w0(343)
      w0(877)=w0(877) + 15.
      w0(880)=w0(839) - w0(877)
      w0(880)=w0(880)*y
      w0(878)=w0(878)*z
      w0(895)=w0(878) + w0(398)
      w0(880)= - w0(880) + 12.0_prec*w0(895)
      w0(880)=w0(880)*y
      w0(751)=w0(751) - 268.
      w0(751)=w0(751)*w0(343)
      w0(751)=w0(751) + 63.
      w0(839)=w0(839) - w0(751)
      w0(839)=w0(839)*z
      w0(839)=w0(839) + 36.0_prec*w0(398)
      w0(839)=w0(839)*z
      w0(839)=w0(880) - w0(839)
      w0(839)=w0(839)*w0(1222)
      w0(880)=w0(1098) + w0(1145)
      w0(877)= - w0(880) + 3.0_prec*w0(877)
      w0(877)=w0(877)*y*w0(46)
      w0(878)=w0(878)*w0(46)
      w0(878)=w0(878) + w0(1194)
      w0(877)=w0(877) + 36.0_prec*w0(878)
      w0(877)=w0(877)*y
      w0(751)= - w0(880) + 3.0_prec*w0(751)
      w0(751)=w0(751)*z*w0(46)
      w0(751)=w0(751) - 108.0_prec*w0(1194)
      w0(751)=w0(751)*z
      w0(751)= - w0(839) + w0(751) + w0(877)
      w0(839)=2.0_prec*w0(4)
      w0(877)=w0(751)*w0(839)
      w0(369)=w0(877) + w0(587) + w0(373) + w0(377) + w0(544) + w0(369)&
     &  + 2.0_prec*w0(564)
      w0(369)=w0(369)*w0(347)
      w0(373)=w0(539)*w0(58)
      w0(377)=w0(43)*w0(301)
      w0(429)=w0(429)*w0(377)
      w0(539)=w0(377)*w0(841)
      w0(544)=w0(58)*w0(538)
      w0(539)= - 12.0_prec*w0(544) + w0(539)
      w0(539)=z*w0(539)
      w0(429)=w0(539) + w0(373) + w0(429)
      w0(429)=z*w0(429)
      w0(539)=w0(585)*w0(710)
      w0(544)= - w0(911)*w0(377)
      w0(429)=w0(429) - w0(539) + w0(544)
      w0(429)=z*w0(429)
      w0(544)=w0(621)*w0(58)
      w0(564)=w0(992)*w0(377)
      w0(429)=w0(429) + w0(544) + 3.0_prec*w0(564)
      w0(564)=w0(1027)*w0(377)
      w0(585)=w0(642)*w0(58)
      w0(564)=w0(564) + w0(585)
      w0(477)= - w0(477)*w0(377)
      w0(587)=w0(789)*w0(58)
      w0(477)= - w0(587) + w0(477)
      w0(477)=z*w0(477)
      w0(477)=2.0_prec*w0(564) + w0(477)
      w0(477)=z*w0(477)
      w0(477)=w0(477) - w0(564)
      w0(477)=y*w0(477)
      w0(429)=2.0_prec*w0(429) + w0(477)
      w0(429)=w0(429)*w0(961)
      w0(477)=w0(700)*w0(13)
      w0(477)=w0(477) + w0(591)
      w0(477)=w0(477)*w0(833)
      w0(564)=w0(693) - w0(603)
      w0(621)=8.0_prec*w0(59)
      w0(564)=w0(564)*w0(621)
      w0(477)=w0(477) + w0(564) - w0(528)
      w0(528)=w0(679)*w0(343)*w0(377)
      w0(564)= - w0(58)*w0(719)
      w0(528)=w0(564) + w0(528)
      w0(564)= - w0(804)*w0(377)
      w0(373)=w0(373) + w0(564)
      w0(564)=w0(845)*w0(377)
      w0(564)= - w0(587) + w0(564)
      w0(564)=z*w0(564)
      w0(373)=2.0_prec*w0(373) + w0(564)
      w0(373)=z*w0(373)
      w0(373)=2.0_prec*w0(528) + w0(373)
      w0(373)=z*w0(373)
      w0(528)=w0(776)*w0(58)
      w0(521)=w0(521)*w0(377)
      w0(521)=w0(528) + w0(521)
      w0(373)=2.0_prec*w0(521) + w0(373)
      w0(373)=w0(373)*w0(726)
      w0(521)=w0(602) - 62.
      w0(521)=w0(521)*w0(343)
      w0(521)=w0(521) + w0(1112)
      w0(564)= - w0(12)*w0(521)
      w0(587)=w0(58)*w0(703)
      w0(621)= - w0(301)*w0(931)
      w0(621)=w0(621) + w0(1094)
      w0(621)=w0(43)*w0(621)
      w0(642)=w0(13)*w0(46)
      w0(627)= - w0(627)*w0(642)
      w0(679)=w0(50)*w0(1339)
      w0(373)=w0(429) + w0(373) + w0(627) + w0(621) + w0(587) + w0(564)&
     &  + w0(679) - w0(477)
      w0(373)=y*w0(373)
      w0(391)= - w0(58)*w0(391)
      w0(429)=w0(50)*w0(1213)
      w0(564)=w0(578) - 9.
      w0(564)=w0(564)*w0(343)
      w0(564)=w0(564) - 2.
      w0(587)= - w0(12)*w0(564)
      w0(391)=w0(391) + w0(429) + w0(587)
      w0(429)=w0(870)*w0(377)
      w0(429)=w0(429) - w0(585)
      w0(429)=w0(429)*z
      w0(585)=w0(639)*w0(377)
      w0(539)= - w0(429) - w0(539) + w0(585)
      w0(539)=z*w0(539)
      w0(585)= - w0(843)*w0(377)
      w0(528)=w0(539) + w0(528) + w0(585)
      w0(528)=z*w0(528)
      w0(539)=w0(301)*w0(846)
      w0(539)=w0(954) + w0(539)
      w0(539)=w0(43)*w0(539)
      w0(585)=w0(1194)*w0(13)
      w0(587)=w0(59)*w0(1040)
      w0(391)=w0(528) - 36.0_prec*w0(585) + 4.0_prec*w0(587) + 2.0_prec*w0(391) + w0(539)
      w0(391)=z*w0(391)
      w0(528)=w0(58)*w0(820)
      w0(539)=w0(301)*w0(543)
      w0(539)=w0(539) + w0(398)
      w0(539)=w0(43)*w0(539)
      w0(543)=w0(12)*w0(968)
      w0(587)=w0(13)*w0(516)
      w0(391)=w0(391) + w0(587) + w0(539) + w0(528) - w0(478) + w0(543)
      w0(373)=6.0_prec*w0(391) + w0(373)
      w0(373)=y*w0(373)
      w0(377)= - w0(1005)*w0(377)
      w0(377)=w0(544) + w0(377)
      w0(377)=2.0_prec*w0(377) + w0(429)
      w0(377)=w0(377)*w0(726)
      w0(391)=w0(602) - 38.
      w0(391)=w0(391)*w0(343)
      w0(391)=w0(391) + w0(745)
      w0(429)= - w0(12)*w0(391)
      w0(478)= - w0(58)*w0(611)
      w0(528)=w0(301)*w0(1067)
      w0(528)=3.0_prec*w0(528) + w0(680)
      w0(528)=w0(43)*w0(528)
      w0(539)= - w0(821)*w0(642)
      w0(543)= - w0(50)*w0(775)
      w0(377)=w0(377) + w0(539) + w0(528) + w0(478) + w0(429) + w0(543)&
     &  - w0(477)
      w0(377)=z*w0(377)
      w0(429)=w0(58)*w0(809)
      w0(477)= - w0(301)*w0(1079)
      w0(477)= - w0(502) + w0(477)
      w0(477)=w0(43)*w0(477)
      w0(478)=w0(728) - 11.
      w0(478)=w0(478)*w0(343)
      w0(478)=w0(478) - 3.
      w0(502)=w0(12)*w0(478)
      w0(429)=15.0_prec*w0(585) + w0(477) + w0(429) + w0(791) + w0(502)
      w0(377)=6.0_prec*w0(429) + w0(377)
      w0(377)=z*w0(377)
      w0(429)=w0(13)*w0(449)
      w0(429)=w0(429) + w0(434)
      w0(429)=w0(429)*w0(1170)
      w0(429)=w0(429) - w0(704) - w0(763)
      w0(449)= - w0(13)*w0(691)
      w0(449)=w0(449) - w0(605)
      w0(449)=y*w0(449)
      w0(429)=6.0_prec*w0(429) + w0(449)
      w0(429)=y*w0(429)
      w0(449)= - w0(13)*w0(822)
      w0(449)=w0(449) + w0(463)
      w0(449)=z*w0(449)
      w0(477)=5.0_prec*w0(763)
      w0(502)=w0(638) - w0(477)
      w0(449)=6.0_prec*w0(502) + w0(449)
      w0(449)=z*w0(449)
      w0(429)=w0(449) + w0(429)
      w0(429)=w0(429)*w0(1222)
      w0(449)= - 17.0_prec+ w0(343)
      w0(449)=w0(449)*w0(343)
      w0(449)=16.0_prec+ w0(449)
      w0(449)=z*w0(449)
      w0(449)=2.0_prec*w0(1022) + w0(449)
      w0(502)=w0(1098) + w0(1185)
      w0(528)= - 55.0_prec+ w0(1205)
      w0(528)=w0(528)*w0(343)
      w0(528)=16.0_prec+ w0(528)
      w0(528)=3.0_prec*w0(528) - w0(502)
      w0(528)=y*w0(528)
      w0(449)=6.0_prec*w0(449) + w0(528)
      w0(449)=y*w0(449)
      w0(528)= - 71.0_prec+ w0(944)
      w0(528)=w0(528)*w0(343)
      w0(528)=24.0_prec+ w0(528)
      w0(502)=3.0_prec*w0(528) - w0(502)
      w0(502)=z*w0(502)
      w0(528)=w0(554) - 3.
      w0(502)=12.0_prec*w0(528) + w0(502)
      w0(502)=z*w0(502)
      w0(449)=w0(449) - w0(752) + w0(502)
      w0(449)=w0(449)*w0(838)
      w0(502)=w0(708) - 23.
      w0(502)=w0(502)*w0(343)
      w0(539)=w0(665)*w0(1170)
      w0(502)=w0(502) - w0(539) + 5.
      w0(465)=w0(465) + w0(527)
      w0(539)=w0(465) - w0(1273)
      w0(539)=w0(539)*w0(967)
      w0(502)= - w0(539) + 3.0_prec*w0(502)
      w0(502)=w0(502)*y
      w0(539)=w0(944) - 83.
      w0(539)=w0(539)*w0(343)
      w0(465)=w0(539) - w0(465) + 36.
      w0(465)=w0(465)*w0(1170)
      w0(539)=w0(1073) - 15.
      w0(465)=w0(465) + 3.0_prec*w0(539)
      w0(465)=w0(465)*z
      w0(465)=w0(502) + w0(465) - w0(752)
      w0(502)= - w0(465)*w0(839)
      w0(539)= - w0(58)*w0(814)
      w0(417)= - w0(417) + w0(539)
      w0(373)=w0(502) + w0(449) + w0(429) + w0(373) + 6.0_prec*w0(417) + &
     & w0(377)
      w0(373)=w0(373)*w0(347)
      w0(377)=w0(564)*w0(1170)
      w0(377)=w0(377) - w0(968)
      w0(417)=w0(521)*y
      w0(377)=w0(417) + 6.0_prec*w0(377)
      w0(417)= - y*w0(718)*w0(377)
      w0(429)=w0(391)*z
      w0(429)= - w0(429) + 6.0_prec*w0(478)
      w0(449)=z*w0(718)*w0(429)
      w0(417)=w0(417) + 24.0_prec*w0(811) + w0(449)
      w0(417)=w0(417)*w0(798)
      w0(373)=w0(373) + w0(417)
      w0(373)=w0(11)*w0(373)
      w0(417)=w0(751)*w0(347)
      w0(449)=2.0_prec*w0(798)
      w0(465)= - w0(465)*w0(449)
      w0(417)=w0(417) + w0(465)
      w0(417)=w0(6)*w0(417)
      w0(373)=w0(373) + w0(417)
      w0(417)=5.0_prec*w0(538)
      w0(465)=w0(417) - w0(383)
      w0(465)=w0(465)*w0(726)
      w0(502)=2.0_prec*w0(383)
      w0(539)=w0(613) - w0(502)
      w0(539)=2.0_prec*w0(539) - w0(465)
      w0(539)=w0(539)*w0(726)
      w0(543)= - 266.0_prec+ 239.0_prec*w0(343)
      w0(543)=w0(543)*w0(343)
      w0(544)=6.0_prec*w0(383)
      w0(539)=w0(539) - w0(1093) - w0(544) - 117.0_prec*w0(538) + w0(543) - &
     & w0(745)
      w0(539)=z*w0(539)
      w0(543)=w0(502) + 6.0_prec*w0(538) - w0(1441)
      w0(539)=6.0_prec*w0(543) + w0(539)
      w0(539)=z*w0(539)
      w0(543)=w0(383) - w0(538)
      w0(585)=z*w0(1408)
      w0(585)=w0(585) - 1.
      w0(543)=w0(1170)*w0(543)*w0(585)
      w0(585)=3.0_prec*w0(538)
      w0(543)=w0(543) - w0(585) + w0(383)
      w0(587)=w0(862) + 1.
      w0(611)=w0(383) + w0(538)
      w0(587)=y*w0(611)*w0(587)
      w0(543)=2.0_prec*w0(543) + w0(587)
      w0(543)=w0(543)*w0(961)
      w0(587)=7.0_prec*w0(538)
      w0(611)= - w0(587) + w0(502)
      w0(611)=z*w0(611)
      w0(509)=w0(611) + 26.0_prec*w0(538) - w0(509)
      w0(509)=w0(509)*w0(1170)
      w0(509)=w0(509) - 60.0_prec*w0(538) - 7.0_prec*w0(383)
      w0(509)=z*w0(509)
      w0(611)=w0(587) + 11.0_prec*w0(383)
      w0(509)=2.0_prec*w0(611) + w0(509)
      w0(509)=w0(509)*w0(726)
      w0(509)=w0(543) + w0(509) - w0(1093) - w0(727) + 27.0_prec*w0(538) + &
     & w0(951)
      w0(509)=y*w0(509)
      w0(502)= - 23.0_prec*w0(538) + w0(502)
      w0(465)=2.0_prec*w0(502) + w0(465)
      w0(465)=z*w0(465)
      w0(465)=w0(465) + 47.0_prec*w0(538) + w0(544)
      w0(465)=z*w0(465)
      w0(502)= - 19.0_prec+ w0(625)
      w0(502)=w0(502)*w0(343)
      w0(465)=w0(465) - w0(584) - 14.0_prec*w0(538) + 4.0_prec+ w0(502)
      w0(465)=z*w0(465)
      w0(421)=w0(465) + 3.0_prec*w0(383) - 2.0_prec*w0(538) + 1.0_prec+ w0(421)
      w0(421)=6.0_prec*w0(421) + w0(509)
      w0(421)=y*w0(421)
      w0(421)=w0(421) - 3.0_prec*w0(814) + w0(539)
      w0(421)=w0(62)*w0(421)
      w0(465)=w0(1194)*w0(1220)
      w0(502)=w0(465) - w0(516)
      w0(509)=w0(1013)*y
      w0(502)=w0(509) + 18.0_prec*w0(502)
      w0(502)=w0(502)*y
      w0(509)=w0(1150)*z
      w0(509)=w0(509) + 18.0_prec*w0(1194)
      w0(509)=w0(509)*z
      w0(502)=w0(502) + w0(509) - w0(531)
      w0(509)=w0(19) + w0(24)
      w0(502)=w0(502)*w0(509)
      w0(531)= - w0(25)*w0(459)
      w0(421)=w0(421) + w0(531) + w0(502)
      w0(502)=2.0_prec*w0(347)
      w0(421)=w0(502)*w0(421)
      w0(369)=w0(369) + w0(421) + 2.0_prec*w0(373)
      w0(369)=w0(17)*w0(369)
      w0(373)=w0(754) - w0(360)
      w0(373)=w0(373)*w0(13)
      w0(421)=w0(674)*w0(145)
      w0(531)=w0(629)*w0(43)
      w0(482)=w0(482)*w0(58)
      w0(539)=w0(59)*w0(348)*w0(541)
      w0(543)=w0(34)*w0(1000)
      w0(373)=w0(543) - w0(373) - w0(539) - w0(737) + w0(421) + w0(531)&
     &  + w0(482)
      w0(373)=w0(1178)*w0(373)
      w0(421)=w0(1178)*w0(1003)
      w0(482)= - w0(4)*w0(421)
      w0(531)=w0(15)*w0(466)
      w0(373)=w0(482) + w0(531) + w0(373)
      w0(373)=w0(431)*w0(373)
      w0(482)=w0(344) - 10.
      w0(482)=w0(482)*w0(343)
      w0(531)=w0(482) + 6.
      w0(531)=w0(531)*w0(343)
      w0(531)=w0(531) + 1.
      w0(531)=w0(531)*w0(10)
      w0(531)=w0(531) + w0(414)
      w0(539)=w0(531)*w0(515)
      w0(543)=w0(349)*w0(352)
      w0(543)=w0(543) + 6.
      w0(543)=w0(543)*w0(343)
      w0(543)=w0(543) + 1.
      w0(543)=w0(543)*w0(159)
      w0(544)=w0(979)*w0(45)
      w0(539)=w0(543) - w0(401) - w0(544) - w0(539)
      w0(539)=w0(539)*w0(213)
      w0(543)=w0(904)*w0(654)
      w0(539)=w0(539) - w0(543) - w0(412)
      w0(543)= - 54.0_prec*w0(1032) - w0(539)
      w0(544)=z*w0(771)
      w0(544)=w0(882) + w0(544)
      w0(544)=z*w0(544)
      w0(543)=4.0_prec*w0(543) + w0(544)
      w0(543)=z*w0(543)
      w0(544)=108.0_prec*w0(1032)
      w0(543)=w0(544) + w0(543)
      w0(543)=z*w0(543)
      w0(539)= - w0(544) - w0(539)
      w0(584)= - z*w0(973)
      w0(584)=w0(692) + w0(584)
      w0(584)=z*w0(584)
      w0(611)= - z*w0(1338)
      w0(613)= - 324.0_prec*y + 648.
      w0(613)=w0(1032)*w0(613)
      w0(611)=w0(611) + w0(613)
      w0(611)=y*w0(611)
      w0(539)=w0(611) + 4.0_prec*w0(539) + w0(584)
      w0(539)=y*w0(539)
      w0(533)= - z*w0(533)
      w0(533)=w0(900) + w0(533)
      w0(533)=z*w0(533)
      w0(533)= - 648.0_prec*w0(1032) + w0(533)
      w0(533)=z*w0(533)
      w0(533)=w0(539) + w0(544) + w0(533)
      w0(533)=y*w0(533)
      w0(539)=w0(619)*w0(525)
      w0(544)=w0(1198) + w0(539)
      w0(584)=379.0_prec- 254.0_prec*w0(343)
      w0(584)=w0(584)*w0(343)
      w0(584)= - 122.0_prec+ w0(584)
      w0(584)=w0(584)*w0(343)
      w0(584)=w0(584) + w0(544)
      w0(584)=w0(10)*w0(584)
      w0(611)=w0(46)*w0(651)
      w0(549)=w0(549) - 5.
      w0(549)=w0(549)*w0(343)
      w0(549)=w0(549) + 1.
      w0(549)=w0(549)*w0(833)
      w0(584)=w0(549) + w0(611) + w0(584) - w0(682)
      w0(584)=z*w0(584)
      w0(611)=w0(1403)*w0(1180)
      w0(611)=w0(611) - w0(827)
      w0(584)=6.0_prec*w0(611) + w0(584)
      w0(584)=z*w0(584)
      w0(611)=175.0_prec- w0(716)
      w0(611)=w0(611)*w0(343)
      w0(611)= - 38.0_prec+ w0(611)
      w0(611)=w0(611)*w0(343)
      w0(544)=w0(611) + w0(544)
      w0(544)=w0(10)*w0(544)
      w0(611)= - w0(46)*w0(1109)
      w0(544)=w0(549) + w0(611) + w0(544) - w0(1114)
      w0(544)=y*w0(544)
      w0(549)= - w0(650)*w0(343)
      w0(549)= - 11.0_prec+ w0(549)
      w0(549)=w0(549)*w0(1180)
      w0(611)= - w0(1161)*w0(515)
      w0(549)=w0(611) + w0(549) - w0(1163)
      w0(549)=w0(549)*w0(1170)
      w0(611)= - w0(529)*w0(1180)
      w0(549)=w0(549) + w0(611) + w0(842)
      w0(544)=6.0_prec*w0(549) + w0(544)
      w0(544)=y*w0(544)
      w0(549)=w0(1161)*w0(1170)
      w0(549)= - w0(1188) + w0(549)
      w0(448)=y*w0(448)
      w0(448)=6.0_prec*w0(549) + w0(448)
      w0(448)=y*w0(448)
      w0(549)= - z*w0(787)
      w0(549)=w0(1187) + w0(549)
      w0(549)=z*w0(549)
      w0(448)=w0(549) + w0(448)
      w0(448)=w0(448)*w0(1222)
      w0(448)=w0(448) + w0(544) - w0(826) + w0(584)
      w0(448)=w0(448)*w0(813)
      w0(544)=w0(904)*w0(515)
      w0(531)=w0(544) + w0(531)
      w0(531)= - w0(531)*w0(1202)
      w0(544)=w0(750)*w0(13)
      w0(544)=w0(544) + w0(575)
      w0(544)=w0(544)*w0(1219)
      w0(531)=w0(544) + w0(531)
      w0(544)=w0(7)*w0(598)*w0(1202)
      w0(531)=2.0_prec*w0(531) + w0(544)
      w0(531)=w0(531)*w0(356)
      w0(373)=w0(448) + w0(531) + w0(543) + w0(533) + w0(373)
      w0(373)=w0(373)*w0(347)
      w0(448)=w0(743)*w0(1220)
      w0(531)=3.0_prec*w0(743)
      w0(448)=w0(448) - w0(531)
      w0(448)=w0(448)*z
      w0(448)=w0(448) - w0(531)
      w0(531)=w0(958)*w0(743)
      w0(533)=2.0_prec*w0(743)
      w0(531)=w0(531) + w0(533)
      w0(531)=w0(531)*y
      w0(448)=w0(531) + 2.0_prec*w0(448)
      w0(448)=w0(448)*w0(1001)
      w0(531)=w0(796)*w0(1076)
      w0(543)=w0(531)*z
      w0(549)=36.0_prec*w0(743)
      w0(543)=w0(543) - w0(549)
      w0(543)=w0(543)*z
      w0(584)=12.0_prec*w0(743)
      w0(543)=w0(543) - w0(584)
      w0(543)=w0(543)*z
      w0(448)=w0(448) + w0(543) + w0(549)
      w0(448)=w0(448)*y
      w0(543)=w0(732)*w0(1076)
      w0(549)=w0(543)*w0(1170)
      w0(611)=w0(693)*w0(1076)
      w0(549)=w0(549) - w0(611)
      w0(549)=w0(549)*z
      w0(549)=w0(549) - w0(533)
      w0(549)=w0(549)*z
      w0(549)=w0(549) + w0(533)
      w0(549)=w0(549)*z
      w0(533)=w0(549) - w0(533)
      w0(448)=w0(448) + 6.0_prec*w0(533)
      w0(448)=w0(448)*y
      w0(533)=w0(514)*w0(1076)
      w0(549)=w0(533)*z
      w0(549)=w0(549) + 6.0_prec*w0(580)
      w0(549)=w0(549)*z
      w0(549)=w0(549) - w0(584)
      w0(549)=w0(549)*w0(1192)
      w0(549)=w0(549) + 6.0_prec*w0(743)
      w0(549)=w0(549)*z
      w0(448)=w0(448) + w0(549)
      w0(549)=w0(318)*w0(448)
      w0(584)=w0(750)*w0(636)
      w0(584)=w0(584) + w0(434)
      w0(584)=w0(584)*w0(1170)
      w0(394)= - w0(13)*w0(394)
      w0(394)=w0(584) - w0(704) + w0(394)
      w0(584)=w0(13)*w0(1028)
      w0(584)=w0(584) - w0(605)
      w0(584)=y*w0(584)
      w0(394)=6.0_prec*w0(394) + w0(584)
      w0(394)=y*w0(394)
      w0(584)=w0(13)*w0(1037)
      w0(584)=w0(584) + w0(463)
      w0(584)=z*w0(584)
      w0(613)= - w0(13)*w0(725)
      w0(613)=w0(638) + w0(613)
      w0(584)=6.0_prec*w0(613) + w0(584)
      w0(584)=z*w0(584)
      w0(394)=w0(584) + w0(394)
      w0(394)=w0(17)*w0(394)
      w0(584)= - w0(47)*w0(995)
      w0(394)=w0(584) + w0(394) + w0(549)
      w0(394)=w0(502)*w0(394)
      w0(549)=w0(995)*w0(1222)
      w0(549)=w0(955) + w0(549)
      w0(584)= - w0(987) - w0(549)
      w0(584)=w0(584)*w0(798)
      w0(613)=w0(347)*w0(65)
      w0(421)=w0(6)*w0(421)*w0(613)
      w0(421)=w0(584) - w0(421)
      w0(584)=8.0_prec*w0(347)
      w0(621)=w0(584)*w0(49)
      w0(627)=w0(1202)*w0(621)
      w0(636)=w0(353) + 3.
      w0(636)=w0(636)*w0(343)
      w0(639)=w0(636) - 10.
      w0(639)=w0(639)*w0(343)
      w0(639)=w0(639) + 5.
      w0(642)=w0(639)*w0(627)
      w0(650)=w0(466)*w0(613)
      w0(651)=4.0_prec*w0(509)
      w0(651)=w0(650)*w0(651)
      w0(373)=w0(642) + w0(373) + w0(394) + w0(651) + 4.0_prec*w0(421)
      w0(373)=w0(47)*w0(373)
      w0(394)= - 59.0_prec+ 54.0_prec*w0(343)
      w0(394)=w0(394)*w0(343)
      w0(394)=w0(394) + 5.
      w0(394)=w0(394)*w0(525)
      w0(421)=1388.0_prec+ 1185.0_prec*w0(343)
      w0(421)=w0(421)*w0(343)
      w0(421)= - 3005.0_prec+ w0(421)
      w0(421)=w0(421)*w0(343)
      w0(642)= - 11.0_prec+ w0(526)
      w0(642)=w0(642)*w0(343)
      w0(642)=2.0_prec+ w0(642)
      w0(642)=w0(642)*w0(1200)
      w0(421)= - 5280.0_prec*w0(594) + w0(394) + w0(642) + 432.0_prec+ w0(421)
      w0(421)=z*w0(421)
      w0(642)= - 3923.0_prec- 351.0_prec*w0(343)
      w0(642)=w0(642)*w0(343)
      w0(642)=4787.0_prec+ w0(642)
      w0(642)=w0(642)*w0(343)
      w0(651)=17.0_prec- w0(728)
      w0(651)=w0(651)*w0(343)
      w0(651)= - 3.0_prec+ w0(651)
      w0(651)=w0(651)*w0(1200)
      w0(394)=w0(421) + 6336.0_prec*w0(594) - w0(394) + w0(651) - 513.0_prec+ &
     & w0(642)
      w0(394)=z*w0(394)
      w0(421)= - 544.0_prec+ 405.0_prec*w0(343)
      w0(421)=w0(421)*w0(343)
      w0(421)=67.0_prec+ w0(421)
      w0(421)=w0(421)*w0(343)
      w0(642)=109.0_prec- 99.0_prec*w0(343)
      w0(642)=w0(642)*w0(343)
      w0(642)= - 10.0_prec+ w0(642)
      w0(642)=w0(642)*w0(456)
      w0(421)=396.0_prec*w0(594) + w0(642) - 54.0_prec*w0(735) + 72.0_prec+ w0(421)
      w0(642)=161.0_prec+ w0(1107)
      w0(642)=w0(642)*w0(349)
      w0(642)= - 1403.0_prec+ w0(642)
      w0(642)=w0(642)*w0(343)
      w0(651)=w0(363)*w0(1200)
      w0(665)= - 71.0_prec+ w0(1128)
      w0(665)=w0(665)*w0(343)
      w0(665)=5.0_prec+ w0(665)
      w0(665)=w0(665)*w0(525)
      w0(642)= - w0(722) + w0(665) + w0(651) + 45.0_prec+ w0(642)
      w0(642)=z*w0(642)
      w0(651)=533.0_prec- 399.0_prec*w0(343)
      w0(651)=w0(651)*w0(343)
      w0(651)= - 17.0_prec+ w0(651)
      w0(651)=w0(651)*w0(343)
      w0(665)= - 56.0_prec+ w0(657)
      w0(665)=w0(665)*w0(343)
      w0(665)=5.0_prec+ w0(665)
      w0(665)=w0(665)*w0(525)
      w0(651)= - w0(869) + w0(665) - 117.0_prec+ w0(651)
      w0(651)=y*w0(651)
      w0(421)=w0(651) + 4.0_prec*w0(421) + w0(642)
      w0(421)=y*w0(421)
      w0(642)=3116.0_prec- 2163.0_prec*w0(343)
      w0(642)=w0(642)*w0(343)
      w0(642)= - 773.0_prec+ w0(642)
      w0(642)=w0(642)*w0(343)
      w0(651)= - 44.0_prec+ w0(1205)
      w0(651)=w0(651)*w0(343)
      w0(651)=5.0_prec+ w0(651)
      w0(651)=w0(651)*w0(525)
      w0(394)=w0(421) + w0(394) + w0(651) + 864.0_prec*w0(735) - 180.0_prec+ &
     & w0(642)
      w0(394)=y*w0(394)
      w0(421)= - 1111.0_prec- 423.0_prec*w0(343)
      w0(421)=w0(421)*w0(343)
      w0(421)=1849.0_prec+ w0(421)
      w0(421)=w0(421)*w0(343)
      w0(498)= - w0(498)*w0(1200)
      w0(642)=43.0_prec- w0(1107)
      w0(642)=w0(642)*w0(343)
      w0(642)= - 10.0_prec+ w0(642)
      w0(642)=w0(642)*w0(456)
      w0(421)=2508.0_prec*w0(594) + w0(642) + w0(498) - 315.0_prec+ w0(421)
      w0(498)=1424.0_prec+ 321.0_prec*w0(343)
      w0(498)=w0(498)*w0(343)
      w0(498)= - 2069.0_prec+ w0(498)
      w0(498)=w0(498)*w0(343)
      w0(642)=w0(729)*w0(1200)
      w0(651)= - 26.0_prec+ w0(1270)
      w0(651)=w0(651)*w0(343)
      w0(651)=5.0_prec+ w0(651)
      w0(651)=w0(651)*w0(525)
      w0(498)= - w0(722) + w0(651) + w0(642) + 324.0_prec+ w0(498)
      w0(498)=z*w0(498)
      w0(421)=4.0_prec*w0(421) + w0(498)
      w0(421)=z*w0(421)
      w0(498)=1669.0_prec+ w0(1017)
      w0(498)=w0(498)*w0(343)
      w0(498)= - 2034.0_prec+ w0(498)
      w0(498)=w0(498)*w0(343)
      w0(629)=w0(629)*w0(1200)
      w0(498)= - w0(626) - 80.0_prec*w0(887) + w0(629) + 339.0_prec+ w0(498)
      w0(421)=3.0_prec*w0(498) + w0(421)
      w0(421)=z*w0(421)
      w0(498)= - 114.0_prec+ w0(602)
      w0(498)=w0(498)*w0(343)
      w0(498)=51.0_prec+ w0(498)
      w0(498)=w0(498)*w0(343)
      w0(498)= - w0(853) - 2.0_prec+ w0(498)
      w0(498)= - w0(1125) + 3.0_prec*w0(498) + w0(1152)
      w0(394)=w0(394) + 6.0_prec*w0(498) + w0(421)
      w0(394)=y*w0(394)
      w0(421)=61.0_prec- w0(1048)
      w0(421)=w0(421)*w0(343)
      w0(421)= - 56.0_prec+ w0(421)
      w0(421)=w0(421)*w0(343)
      w0(421)=w0(853) + w0(421) - w0(768) + 11.
      w0(498)=9.0_prec*z
      w0(421)=w0(421)*w0(498)
      w0(498)= - 3008.0_prec+ 93.0_prec*w0(343)
      w0(498)=w0(498)*w0(343)
      w0(498)=3527.0_prec+ w0(498)
      w0(498)=w0(498)*w0(343)
      w0(626)=w0(708) - 19.
      w0(626)=w0(626)*w0(343)
      w0(626)=w0(626) + 1.
      w0(629)= - w0(626)*w0(1200)
      w0(642)= - 46.0_prec+ w0(657)
      w0(642)=w0(642)*w0(343)
      w0(642)= - 5.0_prec+ w0(642)
      w0(642)=w0(642)*w0(525)
      w0(421)=w0(421) + w0(722) + w0(642) + w0(629) - 612.0_prec+ w0(498)
      w0(421)=z*w0(421)
      w0(498)=4775.0_prec+ w0(344)
      w0(498)=w0(498)*w0(343)
      w0(498)= - 5903.0_prec+ w0(498)
      w0(498)=w0(498)*w0(343)
      w0(629)= - 31.0_prec+ w0(1235)
      w0(629)=w0(629)*w0(343)
      w0(629)=2.0_prec+ w0(629)
      w0(629)=w0(629)*w0(1200)
      w0(642)=79.0_prec- w0(965)
      w0(642)=w0(642)*w0(343)
      w0(642)=5.0_prec+ w0(642)
      w0(642)=w0(642)*w0(525)
      w0(421)=w0(421) - w0(956) + w0(642) + w0(629) + 1125.0_prec+ w0(498)
      w0(421)=z*w0(421)
      w0(498)= - 1037.0_prec+ w0(1036)
      w0(498)=w0(498)*w0(343)
      w0(498)=1128.0_prec+ w0(498)
      w0(498)=w0(498)*w0(343)
      w0(626)= - w0(626)*w0(1047)
      w0(498)=w0(854) + 88.0_prec*w0(887) + w0(626) - 219.0_prec+ w0(498)
      w0(421)=3.0_prec*w0(498) + w0(421)
      w0(421)=z*w0(421)
      w0(498)=265.0_prec- w0(1019)
      w0(498)=w0(498)*w0(343)
      w0(498)= - 168.0_prec+ w0(498)
      w0(498)=w0(498)*w0(343)
      w0(361)=288.0_prec*w0(735) + w0(498) - w0(361)
      w0(361)=w0(394) + 3.0_prec*w0(361) + w0(421)
      w0(361)=y*w0(361)
      w0(394)= - 17.0_prec- w0(349)
      w0(394)=w0(394)*w0(343)
      w0(394)=37.0_prec+ w0(394)
      w0(394)=w0(394)*w0(343)
      w0(394)= - w0(864) + w0(394) + w0(897)
      w0(394)=2.0_prec*w0(394) + w0(738)
      w0(394)=z*w0(394)
      w0(421)=147.0_prec- w0(1048)
      w0(421)=w0(421)*w0(343)
      w0(421)= - 180.0_prec+ w0(421)
      w0(421)=w0(421)*w0(343)
      w0(394)=w0(394) - w0(757) + w0(952) + 49.0_prec+ w0(421)
      w0(394)=z*w0(394)
      w0(421)= - 90.0_prec+ w0(847)
      w0(421)=w0(421)*w0(343)
      w0(421)=87.0_prec+ w0(421)
      w0(421)=w0(421)*w0(343)
      w0(498)=w0(685)*w0(801)
      w0(421)=w0(498) - 120.0_prec*w0(735) - 20.0_prec+ w0(421)
      w0(394)=2.0_prec*w0(421) + w0(394)
      w0(394)=z*w0(394)
      w0(394)= - w0(908) + w0(394)
      w0(394)=z*w0(394)
      w0(394)=w0(946) + w0(394)
      w0(361)=9.0_prec*w0(394) + w0(361)
      w0(361)=y*w0(361)
      w0(394)=w0(565)*w0(960)
      w0(361)=w0(394) + w0(361)
      w0(361)=w0(337)*w0(361)
      w0(394)=w0(1202)*w0(428)
      w0(421)=4.0_prec*w0(47)
      w0(498)= - w0(394)*w0(421)
      w0(361)=w0(498) + w0(361)
      w0(361)=w0(347)*w0(361)
      w0(498)=w0(747) + w0(1217)
      w0(565)=w0(498)*w0(515)
      w0(626)=w0(398)*w0(50)
      w0(410)= - w0(626) + w0(565) - w0(410)
      w0(565)=w0(1087)*w0(353)
      w0(565)=w0(565) - w0(1438) + w0(474)
      w0(565)=w0(565)*w0(343)
      w0(405)= - w0(1014) + w0(565) - w0(9) + w0(405) + w0(513) - &
     & w0(410)
      w0(405)=z*w0(405)
      w0(513)= - w0(384)*w0(422)
      w0(405)=w0(405) + w0(513) - w0(896)
      w0(405)=z*w0(405)
      w0(513)=w0(959)*w0(353)
      w0(474)=w0(513) - w0(424) + w0(474)
      w0(474)=w0(474)*w0(343)
      w0(410)= - w0(571) + w0(474) + w0(964) + w0(439) - w0(410)
      w0(410)=y*w0(410)
      w0(439)=w0(384)*w0(483)
      w0(408)=w0(815) + w0(439) + w0(408)
      w0(408)=w0(408)*w0(1170)
      w0(408)=w0(410) + w0(408) + w0(612) - w0(469)
      w0(408)=y*w0(408)
      w0(405)=w0(408) + w0(405) + w0(453)
      w0(405)=w0(65)*w0(405)
      w0(408)= - w0(46)*w0(1221)
      w0(410)=w0(498)*w0(1219)
      w0(408)=3.0_prec*w0(408) + w0(410)
      w0(408)=2.0_prec*w0(408) + w0(935)
      w0(408)=w0(7)*w0(408)
      w0(410)=w0(378) + 2.
      w0(410)=w0(410)*w0(343)
      w0(410)=w0(410) - 1.
      w0(410)=w0(410)*w0(213)*w0(12)
      w0(410)=w0(410) - w0(659)
      w0(410)= - w0(410)*w0(1178)
      w0(405)=w0(408) + w0(405) + w0(410)
      w0(408)=w0(1194)*w0(343)
      w0(410)= - w0(343)*w0(465)
      w0(410)= - w0(408) + w0(410)
      w0(439)=w0(1299)*w0(525)
      w0(423)=w0(439) + w0(423)
      w0(439)= - 161.0_prec+ 96.0_prec*w0(343)
      w0(439)=w0(439)*w0(343)
      w0(439)=w0(439) + 68.
      w0(439)=w0(439)*w0(343)
      w0(465)=3.0_prec- w0(439)
      w0(465)=3.0_prec*w0(465) + w0(423)
      w0(465)=w0(46)*w0(465)
      w0(469)=w0(362)*w0(374)
      w0(469)=w0(469) + 1.
      w0(469)=w0(469)*w0(833)
      w0(465)=w0(465) - w0(469)
      w0(465)=y*w0(465)
      w0(410)=36.0_prec*w0(410) + w0(465)
      w0(410)=y*w0(410)
      w0(465)=w0(885) + w0(865) + 3.
      w0(474)=w0(850) - 305.
      w0(474)=w0(474)*w0(343)
      w0(474)=w0(474) + 116.
      w0(474)=w0(474)*w0(343)
      w0(498)=w0(474) - w0(465)
      w0(498)=z*w0(498)
      w0(513)=36.0_prec*w0(343)
      w0(565)= - w0(398)*w0(513)
      w0(498)=w0(565) + w0(498)
      w0(498)=z*w0(498)
      w0(439)=w0(439) - w0(465)
      w0(439)=y*w0(439)
      w0(465)=1.0_prec+ w0(1220)
      w0(465)=w0(1186)*w0(465)
      w0(439)=12.0_prec*w0(465) + w0(439)
      w0(439)=y*w0(439)
      w0(439)=w0(498) + w0(439)
      w0(439)=w0(439)*w0(1222)
      w0(465)=3.0_prec- w0(474)
      w0(423)=3.0_prec*w0(465) + w0(423)
      w0(423)=w0(46)*w0(423)
      w0(423)=w0(423) - w0(469)
      w0(423)=z*w0(423)
      w0(408)=108.0_prec*w0(408) + w0(423)
      w0(408)=z*w0(408)
      w0(408)=w0(439) + w0(408) + w0(410)
      w0(408)=w0(205)*w0(408)
      w0(410)=w0(949)*w0(34)
      w0(410)=w0(410) - w0(830)
      w0(405)=w0(950) + 2.0_prec*w0(405) + w0(408) - w0(410)
      w0(405)=w0(405)*w0(347)
      w0(408)=w0(1006)*w0(1202)
      w0(423)=w0(811)*w0(1219)
      w0(394)= - w0(394)*w0(1222)
      w0(394)=w0(394) + 3.0_prec*w0(408) + w0(423)
      w0(408)=w0(929)*w0(374)
      w0(423)=13.0_prec- w0(1270)
      w0(423)=w0(423)*w0(343)
      w0(423)=10.0_prec+ w0(423)
      w0(423)=w0(423)*w0(343)
      w0(423)= - 2.0_prec+ w0(423)
      w0(423)=z*w0(423)
      w0(408)=w0(423) + 2.0_prec+ w0(408)
      w0(423)= - w0(461)*w0(425)
      w0(423)=27.0_prec+ w0(423)
      w0(423)=w0(423)*w0(343)
      w0(423)= - w0(562) - 12.0_prec+ w0(423)
      w0(423)=y*w0(423)
      w0(408)=6.0_prec*w0(408) + w0(423)
      w0(408)=y*w0(408)
      w0(423)= - w0(1369)*w0(349)
      w0(423)=69.0_prec+ w0(423)
      w0(423)=w0(423)*w0(343)
      w0(423)= - w0(562) - 6.0_prec+ w0(423)
      w0(423)=z*w0(423)
      w0(439)=w0(425) - 3.
      w0(461)=w0(439)*w0(344)
      w0(461)= - 7.0_prec+ w0(461)
      w0(461)=w0(461)*w0(343)
      w0(461)=1.0_prec+ w0(461)
      w0(423)=6.0_prec*w0(461) + w0(423)
      w0(423)=z*w0(423)
      w0(461)= - w0(348)*w0(526)
      w0(461)=1.0_prec+ w0(461)
      w0(461)=w0(461)*w0(343)
      w0(461)= - 1.0_prec+ w0(461)
      w0(408)=w0(408) + 3.0_prec*w0(461) + w0(423)
      w0(408)=w0(205)*w0(408)
      w0(394)=2.0_prec*w0(394) + w0(408)
      w0(394)=w0(394)*w0(798)
      w0(394)=w0(405) + w0(394)
      w0(405)=w0(909)*w0(613)
      w0(408)=4.0_prec*w0(405)
      w0(423)=w0(6) + w0(509)
      w0(423)=w0(408)*w0(423)
      w0(461)=w0(748) + 9.
      w0(461)=w0(461)*w0(343)
      w0(461)=w0(461) - 2.
      w0(465)=w0(461)*w0(627)
      w0(474)=w0(949)*w0(347)
      w0(498)= - w0(61)*w0(474)
      w0(361)=w0(498) + w0(465) + 2.0_prec*w0(394) + w0(423) + w0(361)
      w0(361)=w0(61)*w0(361)
      w0(361)=w0(361) + w0(369) + w0(373)
      w0(369)=w0(154) + w0(632) - w0(63)
      w0(369)=w0(369)*w0(375)
      w0(371)=w0(371) - w0(808)
      w0(371)=w0(371)*w0(8)
      w0(373)=w0(736)*w0(12)
      w0(394)=w0(591)*w0(54)
      w0(423)=w0(1040)*w0(55)
      w0(465)=w0(529)*w0(52)
      w0(498)=w0(592)*w0(37)
      w0(369)= - w0(369) - w0(373) - w0(498) + w0(394) - w0(1046) - 3.0_prec*&
     & w0(423) + w0(371) + w0(465) + w0(1041)
      w0(371)=w0(633) - w0(593)
      w0(373)=w0(371)*w0(913)
      w0(394)=w0(33) + w0(770) - w0(104)
      w0(394)=w0(394)*w0(522)
      w0(423)=w0(988)*w0(922)
      w0(369)=w0(394) - w0(423) + w0(373) + 2.0_prec*w0(369)
      w0(373)=w0(479)*w0(604)
      w0(394)=w0(1133)*w0(12)
      w0(373)= - 6.0_prec*w0(394) + 18.0_prec*w0(460) + w0(373) + w0(689)
      w0(423)= - w0(1023) + 94.0_prec*w0(9)
      w0(423)=w0(423)*w0(343)
      w0(423)=w0(423) + w0(990) - w0(831)
      w0(465)= - w0(423) + w0(373)
      w0(465)=w0(46)*w0(465)
      w0(465)=w0(465) - w0(369)
      w0(465)=z*w0(465)
      w0(479)=w0(368)*w0(761)
      w0(465)=w0(479) + w0(465)
      w0(465)=z*w0(465)
      w0(479)= - 97.0_prec*w0(365) + 142.0_prec*w0(9)
      w0(479)=w0(479)*w0(343)
      w0(479)=w0(479) + w0(990) - w0(1427)
      w0(373)=w0(373) - w0(479)
      w0(373)=w0(46)*w0(373)
      w0(369)=w0(373) - w0(369)
      w0(369)=y*w0(369)
      w0(373)= - w0(368)*w0(515)
      w0(498)=w0(803)*w0(1220)
      w0(522)=w0(46)*w0(498)
      w0(373)=w0(373) + w0(522)
      w0(369)=6.0_prec*w0(373) + w0(369)
      w0(369)=y*w0(369)
      w0(369)=w0(465) + w0(369)
      w0(369)=w0(369)*w0(431)
      w0(373)= - z*w0(443)
      w0(443)=w0(336)*w0(1242)
      w0(465)=w0(14)*w0(325)
      w0(522)=w0(465)*w0(343)
      w0(529)=w0(522) - w0(465)
      w0(562)=w0(529)*w0(374)
      w0(565)=32.0_prec*w0(562)
      w0(443)= - w0(565) + w0(443)
      w0(571)=w0(1246) - w0(1252)
      w0(571)=w0(571)*w0(532)
      w0(457)=w0(457)*w0(323)
      w0(591)=w0(1058)*w0(457)
      w0(592)=1191.0_prec- 989.0_prec*w0(343)
      w0(592)=w0(592)*w0(343)
      w0(592)=5.0_prec+ w0(592)
      w0(592)=w0(592)*w0(343)
      w0(592)= - 207.0_prec+ w0(592)
      w0(592)=w0(323)*w0(592)
      w0(592)=w0(592) + w0(591)
      w0(592)=w0(592)*w0(641)
      w0(604)=w0(415) - 17.
      w0(604)=w0(604)*w0(343)
      w0(604)=w0(604) + 7.
      w0(612)=w0(604)*w0(670)
      w0(612)=w0(612) - w0(1016)
      w0(612)=w0(311)*w0(612)
      w0(626)= - 29.0_prec- w0(389)
      w0(626)=w0(626)*w0(353)
      w0(626)=133.0_prec+ w0(626)
      w0(626)=w0(626)*w0(343)
      w0(626)= - 51.0_prec+ w0(626)
      w0(626)=w0(311)*w0(626)
      w0(626)=w0(626) - w0(612)
      w0(626)=w0(626)*w0(833)
      w0(373)=w0(373) + w0(626) + w0(592) + 3.0_prec*w0(443) + w0(571) - &
     & w0(1239)
      w0(373)=z*w0(373)
      w0(443)= - w0(336)*w0(999)
      w0(443)=88.0_prec*w0(562) + w0(443)
      w0(571)=w0(1135)*w0(311)
      w0(592)=5.0_prec+ w0(903)
      w0(592)=w0(592)*w0(343)
      w0(592)= - 50.0_prec+ w0(592)
      w0(592)=w0(592)*w0(343)
      w0(592)=18.0_prec+ w0(592)
      w0(592)=w0(311)*w0(592)
      w0(604)=w0(604)*w0(311)
      w0(626)=w0(456)*w0(604)
      w0(592)= - 22.0_prec*w0(571) + w0(592) + w0(626)
      w0(592)=w0(592)*w0(833)
      w0(626)= - w0(1267)*w0(532)
      w0(627)= - 1290.0_prec+ 971.0_prec*w0(343)
      w0(627)=w0(627)*w0(343)
      w0(627)=139.0_prec+ w0(627)
      w0(627)=w0(627)*w0(343)
      w0(627)=180.0_prec+ w0(627)
      w0(627)=w0(323)*w0(627)
      w0(627)=w0(627) - w0(591)
      w0(627)=w0(627)*w0(721)
      w0(373)=w0(373) + 8.0_prec*w0(592) + w0(627) + 3.0_prec*w0(443) + w0(626) + &
     & w0(705)
      w0(373)=z*w0(373)
      w0(443)= - w0(1266)*w0(532)
      w0(443)=w0(443) + w0(1272)
      w0(443)=w0(336)*w0(443)
      w0(443)= - 32.0_prec*w0(1162) - 4224.0_prec*w0(1284) - 56.0_prec*w0(562) + w0(443)
      w0(592)=1281.0_prec- 935.0_prec*w0(343)
      w0(592)=w0(592)*w0(343)
      w0(592)= - 229.0_prec+ w0(592)
      w0(592)=w0(592)*w0(343)
      w0(592)= - 117.0_prec+ w0(592)
      w0(592)=w0(323)*w0(592)
      w0(592)=w0(592) + w0(591)
      w0(592)=w0(592)*w0(641)
      w0(626)=19.0_prec- w0(1199)
      w0(626)=w0(626)*w0(343)
      w0(626)=70.0_prec+ w0(626)
      w0(626)=w0(626)*w0(343)
      w0(626)= - 16.0_prec+ w0(626)
      w0(626)=w0(311)*w0(626)
      w0(626)=w0(626) - w0(612)
      w0(626)=w0(626)*w0(1226)
      w0(373)=w0(373) + w0(626) + 3.0_prec*w0(443) + w0(592) + w0(1259)
      w0(373)=z*w0(373)
      w0(443)= - w0(46)*w0(552)
      w0(529)=w0(668)*w0(529)
      w0(511)=w0(323)*w0(541)*w0(511)
      w0(511)=w0(511) - w0(529) + w0(1287)
      w0(552)= - 35.0_prec+ w0(1042)
      w0(552)=w0(552)*w0(343)
      w0(552)= - 43.0_prec+ w0(552)
      w0(552)=w0(552)*w0(343)
      w0(552)= - 3.0_prec+ w0(552)
      w0(552)=w0(311)*w0(552)
      w0(552)=w0(552) + w0(612)
      w0(552)=w0(552)*w0(918)
      w0(443)= - 1242.0_prec*w0(1024) + w0(552) + 9.0_prec*w0(511) + w0(443)
      w0(373)=2.0_prec*w0(443) + w0(373)
      w0(373)=z*w0(373)
      w0(443)= - w0(681)*w0(1251)
      w0(511)=w0(10)*w0(323)
      w0(552)=w0(511)*w0(617)
      w0(388)=w0(443) - w0(552) + w0(529) - w0(388)
      w0(443)=41.0_prec- w0(849)
      w0(443)=w0(443)*w0(343)
      w0(443)=19.0_prec+ w0(443)
      w0(443)=w0(443)*w0(343)
      w0(443)=18.0_prec+ w0(443)
      w0(443)=w0(311)*w0(443)
      w0(443)=w0(443) - w0(612)
      w0(443)=w0(443)*w0(833)
      w0(373)=w0(373) + w0(1071) + 18.0_prec*w0(388) + w0(443)
      w0(388)= - z*w0(492)
      w0(443)=w0(336)*w0(996)
      w0(443)= - 20.0_prec*w0(562) + w0(443)
      w0(492)=w0(1247) - w0(1252)
      w0(492)=w0(492)*w0(532)
      w0(539)=w0(539)*w0(323)
      w0(592)=696.0_prec- w0(1283)
      w0(592)=w0(592)*w0(343)
      w0(592)= - 137.0_prec+ w0(592)
      w0(592)=w0(592)*w0(343)
      w0(592)= - 72.0_prec+ w0(592)
      w0(592)=w0(323)*w0(592)
      w0(592)=w0(592) + w0(539)
      w0(592)=w0(592)*w0(641)
      w0(617)=7.0_prec- w0(513)
      w0(617)=w0(617)*w0(353)
      w0(617)=109.0_prec+ w0(617)
      w0(617)=w0(617)*w0(343)
      w0(617)= - 51.0_prec+ w0(617)
      w0(617)=w0(311)*w0(617)
      w0(617)=w0(617) - w0(612)
      w0(617)=w0(617)*w0(833)
      w0(388)=w0(388) + w0(617) + w0(592) + 3.0_prec*w0(443) + w0(492) - &
     & w0(836)
      w0(388)=z*w0(388)
      w0(443)= - w0(1063)*w0(926)
      w0(443)=w0(565) + w0(443)
      w0(492)= - w0(1249)*w0(532)
      w0(565)= - 303.0_prec+ 212.0_prec*w0(343)
      w0(565)=w0(565)*w0(343)
      w0(565)=64.0_prec+ w0(565)
      w0(565)=w0(565)*w0(343)
      w0(592)= - w0(619)*w0(670)
      w0(565)=w0(592) + 27.0_prec+ w0(565)
      w0(565)=w0(1393)*w0(323)*w0(565)
      w0(592)=w0(1173) - 60.
      w0(617)=53.0_prec+ w0(660)
      w0(617)=w0(617)*w0(343)
      w0(617)= - 215.0_prec+ w0(617)
      w0(617)=w0(617)*w0(343)
      w0(617)=w0(617) - w0(592)
      w0(617)=w0(311)*w0(617)
      w0(626)=w0(604)*w0(525)
      w0(617)=w0(626) + w0(617)
      w0(617)=w0(617)*w0(918)
      w0(388)=w0(388) + w0(617) + w0(565) + 3.0_prec*w0(443) + w0(492) - &
     & w0(861)
      w0(388)=z*w0(388)
      w0(443)= - w0(529) + w0(669)
      w0(492)=42.0_prec- w0(944)
      w0(492)=w0(492)*w0(425)
      w0(492)=43.0_prec+ w0(492)
      w0(492)=w0(492)*w0(343)
      w0(492)= - 18.0_prec+ w0(492)
      w0(492)=w0(323)*w0(492)
      w0(492)=w0(492) + w0(539)
      w0(492)=w0(492)*w0(641)
      w0(456)=10.0_prec*w0(456)
      w0(529)=w0(456)*w0(604)
      w0(529)= - w0(529) + 220.0_prec*w0(571)
      w0(565)= - 245.0_prec- w0(850)
      w0(565)=w0(565)*w0(343)
      w0(565)=533.0_prec+ w0(565)
      w0(565)=w0(565)*w0(343)
      w0(565)= - 96.0_prec+ w0(565)
      w0(565)=w0(311)*w0(565)
      w0(565)=w0(565) + w0(529)
      w0(565)=w0(565)*w0(833)
      w0(388)=w0(388) + w0(565) + 3.0_prec*w0(443) + w0(492) + w0(652)
      w0(388)=z*w0(388)
      w0(443)=w0(1262)*w0(1251)
      w0(492)=8.0_prec*w0(562)
      w0(565)=w0(758)*w0(323)
      w0(443)=w0(443) + 48.0_prec*w0(565) - w0(492) + w0(684)
      w0(571)=61.0_prec+ 30.0_prec*w0(343)
      w0(571)=w0(571)*w0(343)
      w0(571)= - 106.0_prec+ w0(571)
      w0(571)=w0(571)*w0(343)
      w0(571)=15.0_prec+ w0(571)
      w0(571)=w0(311)*w0(571)
      w0(571)=w0(571) + w0(612)
      w0(571)=w0(571)*w0(918)
      w0(388)=w0(388) - w0(1292) + 3.0_prec*w0(443) + w0(571)
      w0(443)= - w0(336)*w0(941)
      w0(571)=w0(336)*w0(1265)
      w0(571)=w0(571) - 168.0_prec*w0(1208)
      w0(571)=w0(571)*w0(532)
      w0(604)= - w0(1243)*w0(623)
      w0(617)=w0(323)*w0(1181)
      w0(443)= - 72.0_prec*w0(617) + w0(604) + w0(443) + w0(571)
      w0(571)= - w0(597)*w0(1170)
      w0(597)= - 47.0_prec- w0(422)
      w0(597)=w0(597)*w0(353)
      w0(597)=133.0_prec+ w0(597)
      w0(597)=w0(597)*w0(343)
      w0(597)= - 27.0_prec+ w0(597)
      w0(597)=w0(311)*w0(597)
      w0(597)=w0(597) - w0(612)
      w0(597)=w0(597)*w0(918)
      w0(443)=w0(571) - w0(819) + 3.0_prec*w0(443) + w0(597)
      w0(443)=z*w0(443)
      w0(571)= - w0(1286)*w0(926)
      w0(597)=w0(389) + 97.
      w0(597)=w0(597)*w0(343)
      w0(597)=w0(597) - 133.
      w0(597)=w0(597)*w0(343)
      w0(597)=w0(597) + 24.
      w0(597)=w0(597)*w0(311)
      w0(597)=w0(597) + w0(612)
      w0(604)=w0(597)*w0(879)
      w0(617)=w0(1180)*w0(323)
      w0(627)=w0(363)*w0(617)
      w0(443)=w0(443) + w0(604) + 216.0_prec*w0(627) + w0(571) - w0(614)
      w0(443)=z*w0(443)
      w0(497)=w0(497)*w0(926)
      w0(571)=w0(1223) - w0(1302)
      w0(571)=z*w0(571)
      w0(497)=w0(571) + w0(497) + w0(756)
      w0(497)=z*w0(497)
      w0(571)=w0(336)*w0(579)
      w0(579)=w0(768)*w0(336)
      w0(571)=w0(571) + w0(579)
      w0(571)=3.0_prec*w0(571) - 28.0_prec*w0(1024)
      w0(604)=z*w0(907)
      w0(537)=w0(604) - w0(537)
      w0(537)=y*w0(537)
      w0(497)=54.0_prec*w0(537) + 18.0_prec*w0(571) + w0(497)
      w0(497)=y*w0(497)
      w0(537)= - w0(336)*w0(581)
      w0(537)= - w0(552) + w0(537) - w0(579)
      w0(552)= - w0(597)*w0(833)
      w0(537)=w0(1292) + 27.0_prec*w0(537) + w0(552)
      w0(443)=w0(497) + 2.0_prec*w0(537) + w0(443)
      w0(443)=y*w0(443)
      w0(388)=2.0_prec*w0(388) + w0(443)
      w0(388)=y*w0(388)
      w0(373)=2.0_prec*w0(373) + w0(388)
      w0(373)=y*w0(373)
      w0(388)=59.0_prec- w0(683)
      w0(388)=w0(353)*w0(465)*w0(388)
      w0(443)=47.0_prec*w0(465)
      w0(388)= - w0(443) + w0(388)
      w0(388)=w0(388)*w0(343)
      w0(497)=3.0_prec*w0(465)
      w0(388)=w0(497) + w0(388)
      w0(404)=w0(404)*w0(325)
      w0(537)=w0(404) - w0(522)
      w0(537)=w0(537)*w0(343)
      w0(537)=w0(537) - w0(465)
      w0(552)=w0(537)*w0(658)
      w0(571)= - w0(552) - w0(1020)
      w0(571)=w0(571)*w0(532)
      w0(581)=w0(45)*w0(942)
      w0(540)=w0(540) - 1.
      w0(597)=w0(540)*w0(457)
      w0(604)=1863.0_prec- 1463.0_prec*w0(343)
      w0(604)=w0(604)*w0(343)
      w0(604)= - 175.0_prec+ w0(604)
      w0(604)=w0(604)*w0(343)
      w0(604)= - 225.0_prec+ w0(604)
      w0(604)=w0(323)*w0(604)
      w0(604)=w0(604) + w0(597)
      w0(604)=w0(604)*w0(641)
      w0(614)= - 53.0_prec- w0(993)
      w0(614)=w0(614)*w0(343)
      w0(614)=94.0_prec+ w0(614)
      w0(614)=w0(614)*w0(343)
      w0(614)= - 16.0_prec+ w0(614)
      w0(614)=w0(311)*w0(614)
      w0(614)=w0(614) - w0(612)
      w0(614)=w0(614)*w0(1226)
      w0(388)=w0(614) + w0(604) - 8.0_prec*w0(581) + w0(571) + 4.0_prec*w0(388) - &
     & w0(495)
      w0(495)=w0(537)*w0(530)
      w0(530)= - w0(1228) - w0(495) + w0(881)
      w0(530)=w0(530)*w0(532)
      w0(571)=w0(1223) - w0(673)
      w0(571)=z*w0(571)
      w0(581)=945.0_prec- 977.0_prec*w0(343)
      w0(581)=w0(581)*w0(343)
      w0(581)=257.0_prec+ w0(581)
      w0(581)=w0(581)*w0(343)
      w0(581)= - 225.0_prec+ w0(581)
      w0(581)=w0(323)*w0(581)
      w0(581)=w0(581) + w0(597)
      w0(581)=w0(581)*w0(721)
      w0(597)= - 83.0_prec+ w0(708)
      w0(597)=w0(597)*w0(353)
      w0(597)=157.0_prec+ w0(597)
      w0(597)=w0(597)*w0(343)
      w0(597)= - 27.0_prec+ w0(597)
      w0(597)=w0(311)*w0(597)
      w0(597)=w0(597) - w0(612)
      w0(597)=w0(597)*w0(918)
      w0(604)=173.0_prec*w0(465) - 88.0_prec*w0(522)
      w0(604)=w0(604)*w0(343)
      w0(604)= - 94.0_prec*w0(465) + w0(604)
      w0(604)=w0(604)*w0(343)
      w0(604)=9.0_prec*w0(465) + w0(604)
      w0(446)=w0(571) + w0(597) + w0(581) + w0(530) + 4.0_prec*w0(604) + &
     & w0(446)
      w0(446)=z*w0(446)
      w0(530)=w0(495) - w0(782)
      w0(530)=w0(530)*w0(532)
      w0(571)= - 2439.0_prec+ 2179.0_prec*w0(343)
      w0(571)=w0(571)*w0(343)
      w0(571)= - 199.0_prec+ w0(571)
      w0(571)=w0(571)*w0(343)
      w0(540)= - w0(540)*w0(596)
      w0(540)=w0(540) + 459.0_prec+ w0(571)
      w0(540)=w0(641)*w0(323)*w0(540)
      w0(571)=233.0_prec- w0(708)
      w0(571)=w0(571)*w0(343)
      w0(571)= - 275.0_prec+ w0(571)
      w0(571)=w0(571)*w0(343)
      w0(571)=w0(571) - w0(592)
      w0(571)=w0(311)*w0(571)
      w0(571)=w0(626) + w0(571)
      w0(571)=w0(571)*w0(918)
      w0(581)= - 97.0_prec+ w0(1290)
      w0(581)=w0(581)*w0(522)
      w0(443)=w0(443) + w0(581)
      w0(443)=w0(443)*w0(343)
      w0(443)= - w0(497) + w0(443)
      w0(443)=w0(571) + w0(540) + w0(530) + 8.0_prec*w0(443) - w0(600)
      w0(443)=2.0_prec*w0(443) + w0(446)
      w0(443)=z*w0(443)
      w0(388)=2.0_prec*w0(388) + w0(443)
      w0(388)=z*w0(388)
      w0(436)=w0(436)*w0(926)
      w0(443)= - 39.0_prec+ w0(835)
      w0(443)=w0(443)*w0(343)
      w0(443)=7.0_prec+ w0(443)
      w0(443)=w0(443)*w0(343)
      w0(443)=1.0_prec+ w0(443)
      w0(443)=w0(323)*w0(443)*w0(1059)
      w0(436)=w0(443) + 12.0_prec*w0(1162) + 156.0_prec*w0(1065) - w0(492) + &
     & w0(436)
      w0(443)= - w0(46)*w0(645)
      w0(446)= - 41.0_prec+ 72.0_prec*w0(343)
      w0(446)=w0(446)*w0(343)
      w0(446)= - 10.0_prec+ w0(446)
      w0(446)=w0(446)*w0(343)
      w0(446)= - 21.0_prec+ w0(446)
      w0(446)=w0(311)*w0(446)
      w0(446)=w0(446) + w0(612)
      w0(446)=w0(446)*w0(918)
      w0(436)= - 1422.0_prec*w0(1024) + w0(446) + 3.0_prec*w0(436) + w0(443)
      w0(388)=4.0_prec*w0(436) + w0(388)
      w0(388)=z*w0(388)
      w0(436)=w0(46)*w0(792)
      w0(443)= - w0(323)*w0(526)*w0(793)
      w0(436)=w0(436) + w0(443) + 14.0_prec*w0(562) - w0(635)
      w0(443)=245.0_prec- 162.0_prec*w0(343)
      w0(443)=w0(443)*w0(343)
      w0(443)= - 197.0_prec+ w0(443)
      w0(443)=w0(443)*w0(343)
      w0(443)=114.0_prec+ w0(443)
      w0(443)=w0(311)*w0(443)
      w0(443)=w0(443) - w0(612)
      w0(443)=w0(443)*w0(833)
      w0(436)=w0(916) + 12.0_prec*w0(436) + w0(443)
      w0(388)=2.0_prec*w0(436) + w0(388)
      w0(388)=z*w0(388)
      w0(436)=w0(636) - 4.
      w0(436)=w0(436)*w0(343)
      w0(436)=w0(436) - 1.
      w0(436)=w0(436)*w0(172)
      w0(403)=w0(403) + w0(490)
      w0(403)=w0(403)*w0(343)
      w0(386)=w0(403) - w0(386)
      w0(386)=w0(386)*w0(343)
      w0(403)=w0(979)*w0(150)
      w0(432)=w0(432)*w0(1022)
      w0(386)=w0(436) + w0(386) + w0(81) + w0(403) + w0(432) + w0(484)&
     &  + w0(395)
      w0(395)=w0(893) - w0(414)
      w0(403)=w0(395)*w0(913)
      w0(370)=w0(403) + w0(370) + 2.0_prec*w0(386)
      w0(386)=w0(489) + w0(358)
      w0(386)=w0(386)*w0(343)
      w0(386)=w0(386) + w0(485)
      w0(386)=w0(386)*w0(343)
      w0(403)= - w0(486) + w0(386) - w0(438)
      w0(403)=w0(455) + 6.0_prec*w0(403)
      w0(413)= - w0(1121) + w0(403) + w0(413)
      w0(413)=w0(46)*w0(413)
      w0(413)=w0(413) + w0(370)
      w0(413)=w0(213)*w0(413)
      w0(350)=w0(350) + 1.
      w0(350)=w0(350)*w0(343)
      w0(350)=w0(350) - 1.
      w0(350)=w0(350)*w0(191)
      w0(432)=w0(375)*w0(193)
      w0(350)=w0(350) + w0(432) + w0(441)
      w0(350)=w0(350)*w0(496)
      w0(350)=w0(350) - w0(812)
      w0(426)=w0(426)*w0(741)
      w0(432)=w0(562) + w0(1162)
      w0(436)=2.0_prec*w0(432)
      w0(426)=w0(426) - w0(436) + w0(565)
      w0(428)=w0(1011)*w0(428)
      w0(399)=11.0_prec+ w0(399)
      w0(399)=w0(399)*w0(343)
      w0(399)= - 5.0_prec+ w0(399)
      w0(438)=3.0_prec*w0(311)
      w0(399)=w0(399)*w0(438)
      w0(399)=w0(399) + w0(428)
      w0(399)=w0(399)*w0(833)
      w0(399)=w0(399) + 18.0_prec*w0(426) + w0(413) - w0(350)
      w0(373)=w0(373) + w0(664) + 4.0_prec*w0(399) + w0(388)
      w0(373)=y*w0(373)
      w0(388)= - w0(631)*w0(926)
      w0(399)= - w0(1129)*w0(522)
      w0(399)= - w0(465) + w0(399)
      w0(399)=w0(399)*w0(343)
      w0(399)=w0(404) + w0(399)
      w0(388)=8.0_prec*w0(399) + w0(388)
      w0(399)=291.0_prec- 395.0_prec*w0(343)
      w0(399)=w0(399)*w0(343)
      w0(399)=221.0_prec+ w0(399)
      w0(399)=w0(399)*w0(343)
      w0(399)= - 117.0_prec+ w0(399)
      w0(399)=w0(323)*w0(399)
      w0(399)=w0(399) + w0(591)
      w0(399)=w0(399)*w0(721)
      w0(413)=z*w0(873)
      w0(388)=54.0_prec*w0(413) + w0(399) + 3.0_prec*w0(388) + w0(671)
      w0(388)=z*w0(388)
      w0(399)= - w0(336)*w0(601)
      w0(413)= - 17.0_prec+ w0(1048)
      w0(413)=w0(413)*w0(522)
      w0(413)=w0(497) + w0(413)
      w0(413)=w0(413)*w0(343)
      w0(404)= - w0(404) + w0(413)
      w0(399)=8.0_prec*w0(404) + w0(399)
      w0(404)= - w0(795)*w0(532)
      w0(413)= - 453.0_prec+ w0(715)
      w0(413)=w0(413)*w0(343)
      w0(413)= - 167.0_prec+ w0(413)
      w0(413)=w0(413)*w0(343)
      w0(413)=135.0_prec+ w0(413)
      w0(413)=w0(323)*w0(413)
      w0(413)=w0(413) - w0(591)
      w0(413)=w0(413)*w0(1393)
      w0(426)=w0(513) - 169.
      w0(426)=w0(426)*w0(343)
      w0(426)=w0(426) + 157.
      w0(426)=w0(426)*w0(343)
      w0(426)=w0(426) - 24.
      w0(426)=w0(426)*w0(311)
      w0(426)=w0(426) - w0(612)
      w0(441)= - w0(426)*w0(879)
      w0(388)=w0(388) + w0(441) + w0(413) + 3.0_prec*w0(399) + w0(404) + &
     & w0(649)
      w0(388)=z*w0(388)
      w0(399)= - w0(628)*w0(532)
      w0(399)=w0(399) - w0(698)
      w0(399)=w0(336)*w0(399)
      w0(404)= - w0(1167)*w0(522)
      w0(404)= - w0(465) + w0(404)
      w0(404)=w0(404)*w0(389)
      w0(413)=w0(810)*w0(1075)
      w0(399)= - 8.0_prec*w0(413) + w0(404) + w0(399)
      w0(404)=921.0_prec- 773.0_prec*w0(343)
      w0(404)=w0(404)*w0(343)
      w0(404)=23.0_prec+ w0(404)
      w0(404)=w0(404)*w0(343)
      w0(404)= - 171.0_prec+ w0(404)
      w0(404)=w0(323)*w0(404)
      w0(404)=w0(404) + w0(591)
      w0(404)=w0(404)*w0(641)
      w0(413)= - 749.0_prec+ 144.0_prec*w0(343)
      w0(413)=w0(413)*w0(343)
      w0(413)=701.0_prec+ w0(413)
      w0(413)=w0(413)*w0(343)
      w0(413)= - 96.0_prec+ w0(413)
      w0(413)=w0(311)*w0(413)
      w0(413)=w0(413) + w0(529)
      w0(413)=w0(413)*w0(833)
      w0(399)=w0(413) + 3.0_prec*w0(399) + w0(404) + w0(406)
      w0(388)=2.0_prec*w0(399) + w0(388)
      w0(388)=z*w0(388)
      w0(355)=w0(355)*w0(483)*w0(1075)
      w0(399)=w0(678)*w0(325)
      w0(404)=w0(465) - w0(399)
      w0(404)=w0(404)*w0(343)
      w0(404)=w0(465) + w0(404)
      w0(404)=w0(404)*w0(353)
      w0(406)=3.0_prec+ w0(582)
      w0(406)=w0(406)*w0(343)
      w0(406)=1.0_prec+ w0(406)
      w0(413)=w0(589)*w0(323)
      w0(406)=w0(406)*w0(413)
      w0(355)=w0(406) + w0(355) + w0(404) - w0(655)
      w0(404)= - w0(46)*w0(618)
      w0(406)=109.0_prec- w0(625)
      w0(406)=w0(406)*w0(343)
      w0(406)= - 91.0_prec+ w0(406)
      w0(406)=w0(406)*w0(343)
      w0(406)= - 3.0_prec+ w0(406)
      w0(406)=w0(311)*w0(406)
      w0(406)=w0(406) + w0(612)
      w0(406)=w0(406)*w0(918)
      w0(355)= - 558.0_prec*w0(1024) + w0(406) + 3.0_prec*w0(355) + w0(404)
      w0(355)=4.0_prec*w0(355) + w0(388)
      w0(355)=z*w0(355)
      w0(388)=w0(712)*w0(1251)
      w0(404)= - w0(790)*w0(617)
      w0(388)=w0(388) + w0(404) + 16.0_prec*w0(562) + w0(548)
      w0(404)=29.0_prec- w0(708)
      w0(404)=w0(404)*w0(343)
      w0(404)= - 125.0_prec+ w0(404)
      w0(404)=w0(404)*w0(343)
      w0(404)=114.0_prec+ w0(404)
      w0(404)=w0(311)*w0(404)
      w0(404)=w0(404) - w0(612)
      w0(404)=w0(404)*w0(833)
      w0(388)=w0(780) + 6.0_prec*w0(388) + w0(404)
      w0(355)=2.0_prec*w0(388) + w0(355)
      w0(355)=z*w0(355)
      w0(388)=w0(46)*w0(416)
      w0(404)= - w0(1031)*w0(1072)
      w0(404)= - w0(562) + w0(404)
      w0(406)=w0(451)*w0(343)
      w0(406)=w0(406) - w0(1163)
      w0(416)= - w0(406)*w0(939)
      w0(441)=w0(511)*w0(696)
      w0(388)=w0(416) + w0(388) + w0(441) + 3.0_prec*w0(404) - w0(1162)
      w0(404)= - w0(311)*w0(905)*w0(833)
      w0(388)=2.0_prec*w0(388) + w0(404)
      w0(355)=24.0_prec*w0(388) + w0(355)
      w0(355)=z*w0(355)
      w0(388)=w0(1177)*w0(939)
      w0(388)=w0(388) + w0(436) - w0(586)
      w0(404)=w0(559)*w0(833)
      w0(416)=w0(404)*w0(311)
      w0(388)=2.0_prec*w0(388) + w0(416)
      w0(355)=w0(373) + 12.0_prec*w0(388) + w0(355)
      w0(355)=y*w0(355)
      w0(373)= - w0(552) - 27.0_prec*w0(1034)
      w0(373)=w0(373)*w0(532)
      w0(388)=3.0_prec- w0(707)
      w0(388)=w0(388)*w0(343)
      w0(388)=52.0_prec+ w0(388)
      w0(388)=w0(388)*w0(343)
      w0(388)= - 27.0_prec+ w0(388)
      w0(388)=w0(323)*w0(388)
      w0(388)=w0(388) + w0(539)
      w0(388)=w0(388)*w0(641)
      w0(436)=83.0_prec*w0(465) - 34.0_prec*w0(522)
      w0(436)=w0(436)*w0(343)
      w0(436)= - 64.0_prec*w0(465) + w0(436)
      w0(436)=w0(436)*w0(343)
      w0(443)=15.0_prec*w0(465)
      w0(436)=w0(443) + w0(436)
      w0(373)=w0(997) + w0(388) + w0(373) + 2.0_prec*w0(436) + 27.0_prec*w0(866)
      w0(373)=z*w0(373)
      w0(388)=w0(495) + w0(1038)
      w0(388)=w0(388)*w0(532)
      w0(436)= - 51.0_prec+ w0(944)
      w0(436)=w0(436)*w0(343)
      w0(436)= - 59.0_prec+ w0(436)
      w0(436)=w0(436)*w0(343)
      w0(436)=63.0_prec+ w0(436)
      w0(436)=w0(323)*w0(436)
      w0(446)= - w0(619)*w0(457)
      w0(436)=w0(436) + w0(446)
      w0(436)=w0(436)*w0(641)
      w0(446)= - 65.0_prec*w0(465) + 28.0_prec*w0(522)
      w0(446)=w0(446)*w0(343)
      w0(446)=52.0_prec*w0(465) + w0(446)
      w0(446)=w0(446)*w0(343)
      w0(446)= - w0(443) + w0(446)
      w0(373)=w0(373) - w0(1012) + w0(436) + w0(388) + 4.0_prec*w0(446) - &
     & w0(1026)
      w0(373)=z*w0(373)
      w0(388)= - w0(552) - w0(1038)
      w0(388)=w0(388)*w0(532)
      w0(436)=w0(976)*w0(1029)
      w0(415)=147.0_prec- w0(415)
      w0(415)=w0(415)*w0(343)
      w0(415)= - 92.0_prec+ w0(415)
      w0(415)=w0(415)*w0(343)
      w0(415)= - 45.0_prec+ w0(415)
      w0(415)=w0(323)*w0(415)
      w0(415)=w0(415) + w0(539)
      w0(415)=w0(415)*w0(641)
      w0(426)=w0(426)*w0(833)
      w0(399)= - 7.0_prec*w0(465) + w0(399)
      w0(399)=w0(399)*w0(343)
      w0(399)= - 10.0_prec*w0(465) + w0(399)
      w0(399)=w0(399)*w0(343)
      w0(399)=w0(443) + w0(399)
      w0(373)=w0(373) + w0(426) + w0(415) + w0(436) + w0(388) + 2.0_prec*&
     & w0(399) - w0(1021)
      w0(373)=z*w0(373)
      w0(388)=w0(537)*w0(541)
      w0(399)= - w0(556)*w0(926)
      w0(388)=w0(579) + w0(388) + w0(399)
      w0(399)= - w0(375)*w0(541)*w0(1075)
      w0(415)= - 15.0_prec- w0(343)
      w0(415)=w0(415)*w0(343)
      w0(415)=15.0_prec+ w0(415)
      w0(415)=w0(415)*w0(343)
      w0(415)=1.0_prec+ w0(415)
      w0(413)=w0(415)*w0(413)
      w0(388)=w0(413) + 3.0_prec*w0(388) + w0(399)
      w0(399)=169.0_prec- w0(802)
      w0(399)=w0(399)*w0(343)
      w0(399)= - 142.0_prec+ w0(399)
      w0(399)=w0(399)*w0(343)
      w0(399)=15.0_prec+ w0(399)
      w0(399)=w0(311)*w0(399)
      w0(399)=w0(399) + w0(612)
      w0(399)=w0(399)*w0(918)
      w0(373)=w0(373) + w0(399) + 3.0_prec*w0(388) - w0(781)
      w0(373)=z*w0(373)
      w0(388)=w0(46)*w0(1056)
      w0(399)= - w0(537)*w0(343)
      w0(388)=w0(388) + w0(441) + w0(399) + w0(1061)
      w0(399)= - 175.0_prec+ w0(1128)
      w0(399)=w0(399)*w0(343)
      w0(399)=91.0_prec+ w0(399)
      w0(399)=w0(399)*w0(343)
      w0(399)=18.0_prec+ w0(399)
      w0(399)=w0(311)*w0(399)
      w0(399)=w0(399) - w0(612)
      w0(399)=w0(399)*w0(833)
      w0(373)=w0(373) - w0(1164) + 12.0_prec*w0(388) + w0(399)
      w0(373)=z*w0(373)
      w0(388)=w0(1120) + w0(403) + w0(442)
      w0(388)=w0(46)*w0(388)
      w0(370)=w0(388) + w0(370)
      w0(370)=w0(213)*w0(370)
      w0(388)=w0(46)*w0(566)
      w0(388)=18.0_prec*w0(388) + 2.0_prec*w0(562) + w0(441)
      w0(399)= - w0(1160)*w0(438)
      w0(399)=w0(399) + w0(428)
      w0(399)=w0(399)*w0(833)
      w0(350)=w0(399) + 6.0_prec*w0(388) + w0(370) - w0(350)
      w0(350)=2.0_prec*w0(350) + w0(373)
      w0(350)=z*w0(350)
      w0(370)=w0(375)*w0(1180)
      w0(373)= - w0(370) + w0(1163)
      w0(373)=w0(373)*w0(939)
      w0(373)=w0(373) - w0(1010) - w0(432)
      w0(373)=2.0_prec*w0(373) + w0(416)
      w0(350)=6.0_prec*w0(373) + w0(350)
      w0(350)=z*w0(350)
      w0(373)=w0(672)*w0(939)
      w0(350)=w0(699) + 12.0_prec*w0(373) + w0(350)
      w0(373)=w0(395)*w0(515)
      w0(373)=w0(373) + w0(386) + w0(467)
      w0(373)=w0(373)*w0(213)
      w0(386)= - w0(373) + w0(868)
      w0(386)=2.0_prec*w0(386) + w0(590)
      w0(386)=z*w0(386)
      w0(386)=w0(646) + w0(386)
      w0(386)=z*w0(386)
      w0(373)= - w0(373) - w0(409)
      w0(373)=2.0_prec*w0(373) + w0(555)
      w0(373)=y*w0(373)
      w0(373)=w0(373) + w0(444)
      w0(373)=y*w0(373)
      w0(371)=w0(371)*w0(515)
      w0(371)= - w0(701) - 3.0_prec*w0(460) + w0(371) + w0(394)
      w0(371)=w0(371)*w0(948)
      w0(388)=w0(755) - w0(395)
      w0(388)= - w0(388)*w0(1202)
      w0(394)=w0(575)*w0(1219)
      w0(388)=w0(394) + w0(388)
      w0(388)=w0(7)*w0(388)
      w0(371)=w0(388) + w0(371) + w0(386) + w0(373)
      w0(371)=w0(371)*w0(419)
      w0(373)=w0(546)*w0(344)
      w0(373)=w0(373) - w0(970)
      w0(373)=w0(373)*w0(343)
      w0(373)=w0(373) + w0(395) + w0(9)
      w0(373)=w0(373)*w0(833)
      w0(386)=w0(1104)*w0(930)
      w0(386)=w0(386) + w0(786) - w0(785)
      w0(386)=w0(386)*w0(532)
      w0(388)=w0(1124) - 7.
      w0(388)=w0(388)*w0(343)
      w0(388)=w0(388) + 4.
      w0(394)=26.0_prec*zeta3
      w0(388)=w0(388)*w0(394)
      w0(373)= - w0(388) + w0(373) - w0(386)
      w0(386)=110.0_prec*w0(343)
      w0(388)=149.0_prec- w0(386)
      w0(388)=w0(388)*w0(343)
      w0(388)= - 30.0_prec+ w0(388)
      w0(388)=w0(388)*w0(343)
      w0(388)= - 9.0_prec+ w0(388)
      w0(388)=w0(50)*w0(388)
      w0(394)= - 3.0_prec- w0(1106)
      w0(394)=w0(159)*w0(394)
      w0(388)=w0(394) + w0(388) - w0(390) - w0(373)
      w0(388)=z*w0(388)
      w0(390)= - w0(1159)*w0(374)
      w0(390)=1.0_prec+ w0(390)
      w0(390)=w0(390)*w0(480)
      w0(394)=w0(343)*w0(376)
      w0(390)=w0(394) + w0(390) + w0(860)
      w0(388)=6.0_prec*w0(390) + w0(388)
      w0(388)=z*w0(388)
      w0(390)=239.0_prec- 194.0_prec*w0(343)
      w0(390)=w0(390)*w0(343)
      w0(390)= - 42.0_prec+ w0(390)
      w0(390)=w0(390)*w0(343)
      w0(390)= - 3.0_prec+ w0(390)
      w0(390)=w0(50)*w0(390)
      w0(394)= - 3.0_prec+ w0(1118)
      w0(394)=w0(159)*w0(394)
      w0(373)=w0(394) + w0(390) - w0(666) - w0(373)
      w0(373)=y*w0(373)
      w0(352)= - w0(352)*w0(578)
      w0(352)= - 9.0_prec+ w0(352)
      w0(352)=w0(352)*w0(343)
      w0(352)= - 2.0_prec+ w0(352)
      w0(352)=w0(50)*w0(352)
      w0(376)=w0(483)*w0(376)
      w0(352)=w0(376) + w0(352) + w0(818)
      w0(352)=z*w0(352)
      w0(354)=2.0_prec+ w0(354)
      w0(354)=w0(354)*w0(343)
      w0(354)=1.0_prec+ w0(354)
      w0(354)=w0(50)*w0(354)
      w0(376)= - w0(343)*w0(468)
      w0(352)=w0(352) + w0(376) + w0(354) - w0(731)
      w0(352)=6.0_prec*w0(352) + w0(373)
      w0(352)=y*w0(352)
      w0(354)= - w0(825) + w0(406)
      w0(354)=w0(354)*w0(1170)
      w0(354)=w0(354) - w0(1174) + w0(842)
      w0(373)=w0(1122) - w0(488)
      w0(373)=y*w0(373)
      w0(354)=6.0_prec*w0(354) + w0(373)
      w0(354)=y*w0(354)
      w0(373)= - w0(1193) + w0(706)
      w0(373)=z*w0(373)
      w0(370)=w0(370) - w0(827)
      w0(370)=6.0_prec*w0(370) + w0(373)
      w0(370)=z*w0(370)
      w0(354)=w0(354) - w0(826) + w0(370)
      w0(354)=2.0_prec*w0(354) + w0(797)
      w0(354)=w0(7)*w0(354)
      w0(370)= - w0(50)*w0(559)
      w0(373)= - w0(159)*w0(702)
      w0(370)=w0(373) + w0(370) - w0(519)
      w0(352)=w0(354) + w0(352) + 3.0_prec*w0(370) + w0(388)
      w0(352)=w0(352)*w0(491)
      w0(354)=3.0_prec*w0(65)
      w0(354)=w0(354)*w0(46)*w0(466)
      w0(354)=w0(354) - w0(563)
      w0(370)= - w0(805) + w0(834)
      w0(370)=w0(354)*w0(370)
      w0(373)= - w0(168)*w0(875)*w0(799)
      w0(376)=w0(430)*w0(1219)
      w0(376)=w0(376) + w0(563)
      w0(376)=w0(376)*w0(567)
      w0(388)= - w0(28) - w0(21)
      w0(388)=w0(840)*w0(388)
      w0(350)=w0(376) + w0(373) + w0(352) + w0(371) + w0(369) + 2.0_prec*&
     & w0(350) + w0(355) + w0(370) + w0(388) + w0(393)
      w0(350)=w0(350)*w0(347)
      w0(352)= - 3.0_prec+ w0(892)
      w0(352)=XN*w0(352)
      w0(352)=w0(352) - w0(609)
      w0(352)=w0(352)*w0(774)
      w0(355)= - w0(677)*w0(1395)
      w0(355)=w0(355) - w0(778)
      w0(355)=w0(355)*w0(972)
      w0(369)=202.0_prec+ w0(425)
      w0(369)=w0(369)*w0(353)
      w0(369)= - 369.0_prec+ w0(369)
      w0(369)=w0(369)*w0(343)
      w0(370)=w0(744)*w0(766)
      w0(352)=w0(355) + w0(352) + 27.0_prec*w0(370) - 45.0_prec+ w0(369)
      w0(352)=w0(352)*w0(1170)
      w0(355)=w0(427) - w0(885)
      w0(369)= - 33.0_prec+ w0(980)
      w0(369)=w0(369)*w0(344)
      w0(369)=53.0_prec+ w0(369)
      w0(369)=w0(369)*w0(343)
      w0(370)=18.0_prec- w0(487)
      w0(370)=w0(370)*w0(343)
      w0(370)=1.0_prec+ w0(370)
      w0(370)=w0(370)*w0(1442)
      w0(369)=w0(370) + 7.0_prec+ w0(369) - w0(355)
      w0(352)=9.0_prec*w0(369) + w0(352)
      w0(352)=w0(352)*w0(447)
      w0(369)=27.0_prec- w0(993)
      w0(369)=w0(369)*w0(343)
      w0(369)= - 2.0_prec+ w0(369)
      w0(369)=w0(369)*w0(343)
      w0(369)=w0(369) + w0(640)
      w0(370)=3.0_prec*w0(329)
      w0(369)=w0(369)*w0(370)
      w0(371)=w0(1057)*w0(1251)
      w0(369)=w0(369) + w0(371)
      w0(352)=18.0_prec*w0(369) + w0(352)
      w0(352)=z*w0(352)
      w0(369)=w0(1057)*w0(741)
      w0(371)=w0(807) - w0(369)
      w0(352)=27.0_prec*w0(371) + w0(352)
      w0(352)=z*w0(352)
      w0(371)=w0(1057)*w0(761)
      w0(373)= - w0(828) - w0(371)
      w0(352)=9.0_prec*w0(373) + w0(352)
      w0(373)= - 83.0_prec+ w0(386)
      w0(373)=w0(373)*w0(343)
      w0(373)= - 27.0_prec+ w0(373)
      w0(373)=XN*w0(373)
      w0(373)=w0(373) - w0(778)
      w0(373)=w0(373)*w0(532)
      w0(376)= - w0(1340)*w0(823)
      w0(386)= - 68.0_prec+ w0(1316)
      w0(386)=w0(386)*w0(343)
      w0(386)= - 387.0_prec+ w0(386)
      w0(386)=w0(386)*w0(343)
      w0(388)=w0(1309)*w0(1379)
      w0(373)=w0(376) + w0(373) + w0(388) + 108.0_prec+ w0(386)
      w0(373)=w0(373)*w0(447)
      w0(376)=18.0_prec*w0(735)
      w0(386)= - 32.0_prec+ w0(847)
      w0(386)=w0(386)*w0(343)
      w0(386)=9.0_prec+ w0(386)
      w0(386)=w0(386)*w0(343)
      w0(386)=w0(386) - w0(376)
      w0(388)=36.0_prec*w0(329)
      w0(386)=w0(386)*w0(388)
      w0(373)=w0(386) + w0(373)
      w0(373)=z*w0(373)
      w0(386)=w0(1057)*w0(46)
      w0(390)= - 87.0_prec*w0(464) + 5.0_prec*w0(386)
      w0(373)=18.0_prec*w0(390) + w0(373)
      w0(373)=z*w0(373)
      w0(390)=w0(1339)*w0(343)
      w0(390)=w0(390) + w0(376)
      w0(390)=w0(390)*w0(447)
      w0(390)=w0(807) + w0(390)
      w0(390)=z*w0(390)
      w0(390)=w0(390) + w0(452)
      w0(390)=y*w0(390)
      w0(390)=w0(390) + w0(863) + w0(369)
      w0(373)=w0(373) + 18.0_prec*w0(390)
      w0(373)=y*w0(373)
      w0(352)=2.0_prec*w0(352) + w0(373)
      w0(352)=y*w0(352)
      w0(373)=w0(943) - w0(414)
      w0(390)=w0(373)*w0(515)
      w0(393)=w0(433)*w0(910)
      w0(394)=w0(927)*w0(159)
      w0(390)= - w0(394) + w0(393) + w0(390) - w0(401)
      w0(390)=w0(390)*w0(213)
      w0(393)=w0(374) - 5.
      w0(393)=w0(393)*w0(343)
      w0(393)=w0(393) + 4.
      w0(394)=w0(393)*w0(654)
      w0(390)=w0(390) - w0(394) - w0(412)
      w0(394)=54.0_prec*w0(386) - w0(390)
      w0(399)= - 143.0_prec+ 140.0_prec*w0(343)
      w0(399)=w0(399)*w0(343)
      w0(399)=3.0_prec+ w0(399)
      w0(399)=XN*w0(399)
      w0(399)=w0(399) - w0(778)
      w0(399)=w0(399)*w0(532)
      w0(401)=2.0_prec- w0(425)
      w0(401)=w0(401)*w0(343)
      w0(401)=3.0_prec+ w0(401)
      w0(401)=w0(401)*w0(648)
      w0(401)=w0(401) - w0(778)
      w0(401)=w0(401)*w0(823)
      w0(403)=1486.0_prec- 271.0_prec*w0(343)
      w0(403)=w0(403)*w0(343)
      w0(403)= - 927.0_prec+ w0(403)
      w0(403)=w0(403)*w0(343)
      w0(406)=w0(693)*w0(1064)
      w0(399)=w0(401) + w0(399) + w0(406) - 288.0_prec+ w0(403)
      w0(399)=w0(399)*w0(447)
      w0(401)= - 65.0_prec+ w0(728)
      w0(401)=w0(401)*w0(353)
      w0(401)=81.0_prec+ w0(401)
      w0(401)=w0(401)*w0(343)
      w0(403)=17.0_prec- w0(1270)
      w0(403)=w0(403)*w0(343)
      w0(403)=4.0_prec+ w0(403)
      w0(403)=w0(403)*w0(1442)
      w0(401)=w0(403) + 21.0_prec+ w0(401)
      w0(401)=220.0_prec*w0(594) + 3.0_prec*w0(401) - w0(1152)
      w0(401)=w0(401)*w0(370)
      w0(399)=w0(401) + w0(399)
      w0(399)=w0(399)*w0(1170)
      w0(401)=83.0_prec- 68.0_prec*w0(343)
      w0(401)=w0(401)*w0(343)
      w0(401)= - 15.0_prec+ w0(401)
      w0(401)=w0(401)*w0(343)
      w0(401)=w0(401) + 30.0_prec*w0(735)
      w0(388)=w0(401)*w0(388)
      w0(401)=w0(578) - 30.
      w0(401)=w0(401)*w0(343)
      w0(401)=w0(401) + 19.
      w0(403)=w0(525)*w0(324)
      w0(401)=w0(401)*w0(403)
      w0(406)=w0(1051)*w0(733)
      w0(401)=w0(401) - w0(406)
      w0(406)=w0(349) - 88.
      w0(406)=w0(406)*w0(343)
      w0(406)=w0(406) + 81.
      w0(409)=w0(344)*w0(324)
      w0(412)=w0(406)*w0(409)
      w0(412)=w0(412) - w0(401)
      w0(412)=w0(46)*w0(412)
      w0(388)=w0(399) + w0(388) + w0(412)
      w0(388)=z*w0(388)
      w0(399)=6.0_prec*w0(735)
      w0(412)= - 101.0_prec+ w0(1454)
      w0(412)=w0(412)*w0(343)
      w0(412)=3.0_prec+ w0(412)
      w0(412)=w0(412)*w0(343)
      w0(412)=w0(412) - w0(399)
      w0(412)=w0(329)*w0(412)
      w0(371)=w0(412) - w0(371)
      w0(371)=18.0_prec*w0(371) + w0(388)
      w0(371)=z*w0(371)
      w0(388)= - 19.0_prec*w0(464) - w0(369)
      w0(371)=18.0_prec*w0(388) + w0(371)
      w0(371)=z*w0(371)
      w0(352)=w0(352) + 2.0_prec*w0(394) + w0(371)
      w0(352)=y*w0(352)
      w0(371)= - 26.0_prec+ w0(1235)
      w0(371)=w0(371)*w0(343)
      w0(371)= - 3.0_prec+ w0(371)
      w0(371)=XN*w0(371)
      w0(371)=w0(371) - w0(609)
      w0(371)=w0(371)*w0(685)
      w0(388)= - 4.0_prec- w0(578)
      w0(388)=w0(388)*w0(343)
      w0(388)=15.0_prec+ w0(388)
      w0(388)=XN*w0(388)
      w0(388)=w0(388) - w0(778)
      w0(388)=w0(388)*w0(823)
      w0(394)=718.0_prec- 619.0_prec*w0(343)
      w0(394)=w0(394)*w0(343)
      w0(394)= - 9.0_prec+ w0(394)
      w0(394)=w0(394)*w0(343)
      w0(412)=w0(1201)*w0(1288)
      w0(371)=w0(388) + w0(371) + w0(412) - 90.0_prec+ w0(394)
      w0(371)=w0(371)*w0(447)
      w0(388)=w0(550)*w0(541)
      w0(388)=9.0_prec+ w0(388)
      w0(388)=w0(388)*w0(343)
      w0(394)= - w0(713)*w0(493)
      w0(388)=w0(394) + 7.0_prec+ w0(388)
      w0(388)=9.0_prec*w0(388) - w0(355)
      w0(370)=w0(388)*w0(370)
      w0(370)=w0(370) + w0(371)
      w0(370)=z*w0(370)
      w0(371)=89.0_prec- w0(602)
      w0(371)=w0(371)*w0(343)
      w0(371)= - 24.0_prec+ w0(371)
      w0(371)=w0(371)*w0(343)
      w0(371)=w0(371) + w0(688)
      w0(371)=w0(329)*w0(371)
      w0(388)=w0(551) - 2.
      w0(388)=w0(388)*w0(343)
      w0(388)=w0(388) + 4.
      w0(394)= - w0(324)*w0(388)*w0(741)
      w0(371)=w0(371) + w0(394)
      w0(370)=9.0_prec*w0(371) + w0(370)
      w0(370)=z*w0(370)
      w0(371)= - 53.0_prec+ w0(944)
      w0(371)=w0(371)*w0(343)
      w0(371)=6.0_prec+ w0(371)
      w0(371)=w0(371)*w0(343)
      w0(371)=w0(371) - w0(934)
      w0(371)=w0(329)*w0(371)
      w0(394)=w0(769)*w0(1053)
      w0(412)=w0(46)*w0(394)
      w0(371)=w0(371) + w0(412)
      w0(370)=9.0_prec*w0(371) + w0(370)
      w0(370)=z*w0(370)
      w0(371)= - 17.0_prec*w0(464) - w0(369)
      w0(370)=9.0_prec*w0(371) + w0(370)
      w0(370)=z*w0(370)
      w0(371)=18.0_prec*w0(386)
      w0(370)=w0(371) + w0(370)
      w0(370)=z*w0(370)
      w0(370)= - w0(371) + w0(370)
      w0(352)=2.0_prec*w0(370) + w0(352)
      w0(352)=y*w0(352)
      w0(370)= - 71.0_prec+ w0(1454)
      w0(370)=w0(370)*w0(343)
      w0(370)= - 27.0_prec+ w0(370)
      w0(370)=XN*w0(370)
      w0(370)=w0(370) - w0(778)
      w0(370)=w0(370)*w0(532)
      w0(386)=w0(777)*w0(823)
      w0(412)=4.0_prec- w0(667)
      w0(412)=w0(412)*w0(343)
      w0(412)=585.0_prec+ w0(412)
      w0(412)=w0(412)*w0(343)
      w0(413)=w0(348)*w0(1200)
      w0(370)=w0(386) + w0(370) + w0(413) + 108.0_prec+ w0(412)
      w0(370)=w0(370)*w0(447)
      w0(386)=5.0_prec+ w0(349)
      w0(386)=w0(386)*w0(343)
      w0(386)= - 19.0_prec+ w0(386)
      w0(386)=w0(386)*w0(343)
      w0(412)= - w0(883)*w0(1442)
      w0(386)=w0(412) + 7.0_prec+ w0(386)
      w0(355)=3.0_prec*w0(386) + w0(355)
      w0(355)=w0(355)*w0(920)
      w0(355)=w0(355) + w0(370)
      w0(355)=z*w0(355)
      w0(370)= - w0(982)*w0(343)
      w0(370)=w0(370) + w0(934)
      w0(370)=w0(370)*w0(915)
      w0(386)=w0(343) - 154.
      w0(386)=w0(386)*w0(343)
      w0(386)=w0(386) + 153.
      w0(409)=w0(386)*w0(409)
      w0(401)=w0(409) - w0(401)
      w0(401)=w0(46)*w0(401)
      w0(355)=w0(355) + w0(370) + w0(401)
      w0(355)=z*w0(355)
      w0(370)=w0(329)*w0(1031)
      w0(401)=w0(46)*w0(348)*w0(1053)
      w0(370)=w0(370) + w0(401)
      w0(355)=54.0_prec*w0(370) + w0(355)
      w0(355)=z*w0(355)
      w0(369)=3.0_prec*w0(464) - w0(369)
      w0(355)=18.0_prec*w0(369) + w0(355)
      w0(355)=z*w0(355)
      w0(355)= - 2.0_prec*w0(390) + w0(355)
      w0(355)=z*w0(355)
      w0(355)=w0(371) + w0(355)
      w0(355)=z*w0(355)
      w0(369)=w0(953)*w0(1001)
      w0(370)=w0(393)*w0(515)
      w0(370)=w0(370) - w0(373)
      w0(371)= - w0(213)*w0(370)
      w0(390)=18.0_prec*w0(1057)
      w0(371)= - w0(390) + w0(371)
      w0(393)=w0(482) + 7.
      w0(393)=w0(393)*w0(403)
      w0(401)=w0(1016)*w0(324)
      w0(393)=w0(393) - w0(401)
      w0(401)= - w0(406)*w0(1053)
      w0(401)=w0(401) + w0(393)
      w0(401)=z*w0(401)
      w0(403)=36.0_prec*w0(1057)
      w0(401)=w0(403) + w0(401)
      w0(401)=z*w0(401)
      w0(406)=12.0_prec*w0(1057)
      w0(401)=w0(406) + w0(401)
      w0(401)=z*w0(401)
      w0(371)= - w0(369) + 2.0_prec*w0(371) + w0(401)
      w0(371)=y*w0(371)
      w0(401)=w0(1170)*w0(324)
      w0(388)=w0(388)*w0(401)
      w0(388)= - w0(394) + w0(388)
      w0(388)=z*w0(388)
      w0(388)=w0(969) + w0(388)
      w0(388)=z*w0(388)
      w0(388)= - w0(969) + w0(388)
      w0(388)=z*w0(388)
      w0(388)=w0(969) + w0(388)
      w0(371)=6.0_prec*w0(388) + w0(371)
      w0(371)=y*w0(371)
      w0(370)= - w0(370)*w0(496)
      w0(386)= - w0(386)*w0(1053)
      w0(386)=w0(386) + w0(393)
      w0(386)=z*w0(386)
      w0(388)=18.0_prec*w0(348)
      w0(388)=w0(388)*w0(1053)
      w0(386)= - w0(388) + w0(386)
      w0(386)=z*w0(386)
      w0(386)=w0(406) + w0(386)
      w0(386)=z*w0(386)
      w0(370)=w0(370) + w0(386)
      w0(370)=z*w0(370)
      w0(370)= - w0(978) + w0(370)
      w0(370)=z*w0(370)
      w0(386)=w0(975) - w0(575)
      w0(386)=w0(386)*w0(948)
      w0(393)=w0(7)*w0(500)
      w0(370)=w0(393) - w0(386) + w0(370) + w0(371)
      w0(370)=w0(370)*w0(1222)
      w0(371)=w0(858)*w0(13)
      w0(393)=w0(375)*w0(501)
      w0(371)=w0(499) - w0(371) + w0(393) + w0(717)
      w0(371)= - w0(371)*w0(948)
      w0(393)= - 9.0_prec+ w0(980)
      w0(393)=w0(393)*w0(343)
      w0(393)= - 4.0_prec+ w0(393)
      w0(393)=w0(393)*w0(1180)
      w0(393)=w0(393) - w0(1163)
      w0(393)=w0(393)*w0(1170)
      w0(409)=w0(10)*w0(888)
      w0(393)=w0(393) - 17.0_prec*w0(409) + w0(1163)
      w0(409)=w0(1213)*w0(525)
      w0(409)=w0(409) - 3.
      w0(412)= - 65.0_prec+ w0(937)
      w0(412)=w0(412)*w0(343)
      w0(412)= - 20.0_prec+ w0(412)
      w0(412)=w0(412)*w0(343)
      w0(412)=w0(412) + w0(409)
      w0(412)=w0(10)*w0(412)
      w0(413)=w0(919)*w0(374)
      w0(413)=w0(413) - 3.
      w0(413)=w0(413)*w0(833)
      w0(412)=w0(413) + w0(412) - w0(1114)
      w0(412)=y*w0(412)
      w0(393)=6.0_prec*w0(393) + w0(412)
      w0(393)=y*w0(393)
      w0(412)= - 29.0_prec+ w0(1432)
      w0(412)=w0(412)*w0(343)
      w0(412)= - 32.0_prec+ w0(412)
      w0(412)=w0(412)*w0(343)
      w0(409)=w0(412) + w0(409)
      w0(409)=w0(10)*w0(409)
      w0(409)=w0(413) + w0(409) - w0(682)
      w0(409)=z*w0(409)
      w0(412)=11.0_prec- w0(980)
      w0(412)=w0(412)*w0(343)
      w0(412)=2.0_prec+ w0(412)
      w0(412)=w0(412)*w0(1180)
      w0(412)=w0(412) - w0(1163)
      w0(409)=6.0_prec*w0(412) + w0(409)
      w0(409)=z*w0(409)
      w0(412)=w0(1169)*w0(1180)
      w0(412)=w0(412) + w0(1163)
      w0(393)=w0(393) + 6.0_prec*w0(412) + w0(409)
      w0(393)=w0(205)*w0(393)
      w0(409)=w0(431)*w0(466)*w0(912)
      w0(412)=w0(466)*w0(936)
      w0(413)=w0(15)*w0(412)
      w0(352)=w0(413) + w0(393) + w0(370) + w0(371) + w0(355) + w0(352)&
     &  + w0(409)
      w0(352)=w0(352)*w0(347)
      w0(355)= - w0(65)*w0(977)
      w0(355)=w0(355) - w0(549)
      w0(355)=w0(355)*w0(449)
      w0(352)=w0(352) + w0(355)
      w0(352)=w0(352)*w0(454)
      w0(355)=w0(894) - w0(1066) - w0(1068) + w0(947)
      w0(370)=w0(355)*w0(1220)
      w0(371)=3.0_prec*w0(355)
      w0(370)=w0(370) - w0(371)
      w0(370)=w0(370)*z
      w0(370)=w0(370) - w0(371)
      w0(371)=w0(355)*w0(958)
      w0(393)=2.0_prec*w0(355)
      w0(371)=w0(371) + w0(393)
      w0(371)=w0(371)*y
      w0(370)=w0(371) + 2.0_prec*w0(370)
      w0(370)=w0(370)*w0(1001)
      w0(371)=36.0_prec*w0(355)
      w0(409)= - w0(837) + 53.0_prec*w0(365)
      w0(409)=w0(409)*w0(343)
      w0(413)=w0(570) - 27.
      w0(413)=w0(413)*w0(44)
      w0(409)= - w0(510) - w0(859) + w0(409) - w0(413)
      w0(409)=w0(409)*w0(8)
      w0(413)=w0(32) - w0(37)
      w0(415)=w0(413) - w0(458)
      w0(416)=w0(415)*w0(796)
      w0(409)=w0(409) - w0(416)
      w0(409)=w0(409)*z
      w0(409)=w0(409) - w0(371)
      w0(409)=w0(409)*z
      w0(416)=12.0_prec*w0(355)
      w0(409)=w0(409) - w0(416)
      w0(409)=w0(409)*z
      w0(370)=w0(409) + w0(370) + w0(371)
      w0(370)=w0(370)*y
      w0(371)=w0(732)*w0(44)
      w0(371)=w0(371) - w0(475)
      w0(371)=w0(371)*w0(8)
      w0(409)=w0(415)*w0(732)
      w0(371)=w0(371) + w0(409)
      w0(371)=w0(371)*w0(1170)
      w0(409)=w0(523) - w0(9)
      w0(409)=w0(409)*w0(343)
      w0(419)=w0(693)*w0(44)
      w0(409)= - w0(505) + w0(409) - w0(419)
      w0(409)=w0(409)*w0(8)
      w0(419)=w0(415)*w0(693)
      w0(371)= - w0(419) + w0(371) + w0(409)
      w0(371)=w0(371)*z
      w0(371)=w0(371) + w0(393)
      w0(371)=w0(371)*z
      w0(371)=w0(371) - w0(393)
      w0(371)=w0(371)*z
      w0(371)=w0(371) + w0(393)
      w0(370)= - w0(370) + 6.0_prec*w0(371)
      w0(370)=w0(370)*y
      w0(371)=w0(867)*w0(44)
      w0(371)= - w0(371) + w0(510) + w0(633)
      w0(371)=w0(371)*w0(8)
      w0(393)=w0(415)*w0(514)
      w0(371)=w0(371) + w0(393)
      w0(371)=w0(371)*z
      w0(393)=w0(415)*w0(1213)
      w0(393)=w0(393) + w0(476)
      w0(371)=w0(371) + 6.0_prec*w0(393)
      w0(371)=w0(371)*z
      w0(371)=w0(371) + w0(416)
      w0(371)=w0(371)*w0(1192)
      w0(355)=w0(371) - 6.0_prec*w0(355)
      w0(355)=w0(355)*z
      w0(371)=w0(448)*w0(1222)
      w0(393)=w0(558)*w0(1220)
      w0(393)=w0(393) - w0(696)
      w0(393)=w0(393)*z
      w0(393)=w0(393) - w0(696)
      w0(409)=w0(348)*z
      w0(415)=w0(409)*w0(425)
      w0(416)=w0(415) + w0(702)
      w0(416)=w0(416)*y
      w0(393)=w0(416) + 2.0_prec*w0(393)
      w0(393)=w0(393)*w0(1001)
      w0(416)=w0(796)*z
      w0(419)=w0(513)*w0(348)
      w0(416)=w0(416) - w0(419)
      w0(416)=w0(416)*z
      w0(416)=w0(416) - w0(752)
      w0(416)=w0(416)*z
      w0(393)=w0(393) + w0(416) + w0(419)
      w0(393)=w0(393)*y
      w0(416)=w0(732)*w0(1170)
      w0(416)=w0(416) - w0(693)
      w0(416)=w0(416)*z
      w0(416)=w0(416) - w0(702)
      w0(416)=w0(416)*z
      w0(416)=w0(416) + w0(702)
      w0(416)=w0(416)*z
      w0(416)=w0(416) - w0(702)
      w0(393)=w0(393) + 6.0_prec*w0(416)
      w0(393)=w0(393)*y
      w0(416)=w0(514)*z
      w0(416)=w0(416) + w0(1055)
      w0(416)=w0(416)*z
      w0(416)=w0(416) - w0(752)
      w0(416)=w0(416)*w0(1192)
      w0(416)=w0(416) + w0(674)
      w0(416)=w0(416)*z
      w0(393)=w0(393) + w0(416)
      w0(416)=w0(393)*w0(15)
      w0(355)=w0(370) + w0(355) - w0(371) - w0(416)
      w0(370)=w0(393)*w0(509)
      w0(370)= - w0(355) + w0(370)
      w0(370)=w0(347)*w0(370)
      w0(371)=w0(448)*w0(798)
      w0(370)=w0(371) + w0(370)
      w0(370)=w0(318)*w0(370)
      w0(371)=w0(890)*w0(196)
      w0(416)=18.0_prec*w0(371)
      w0(419)=w0(890)*w0(301)
      w0(426)=5.0_prec*w0(419)
      w0(427)=w0(416) - w0(426)
      w0(428)=w0(1170) - 21.
      w0(428)=w0(371)*w0(428)
      w0(428)=w0(426) + w0(428)
      w0(428)=z*w0(428)
      w0(427)=2.0_prec*w0(427) + w0(428)
      w0(427)=z*w0(427)
      w0(383)=w0(383)*w0(501)
      w0(428)=9.0_prec*w0(371)
      w0(430)= - w0(428) + w0(383)
      w0(427)=2.0_prec*w0(430) + w0(427)
      w0(430)=7.0_prec*z - 13.
      w0(430)=w0(371)*w0(430)
      w0(430)=w0(419) + w0(430)
      w0(430)=w0(430)*w0(1170)
      w0(430)=w0(430) + 13.0_prec*w0(371) - w0(419)
      w0(430)=y*w0(430)
      w0(427)=2.0_prec*w0(427) + w0(430)
      w0(427)=w0(427)*w0(961)
      w0(430)=w0(1245) + w0(1093)
      w0(351)=2.0_prec*w0(351) + 33.0_prec*w0(538)
      w0(351)=3.0_prec*w0(351) - w0(430)
      w0(351)=w0(12)*w0(351)
      w0(431)= - w0(501)*w0(538)
      w0(432)= - z + 3.
      w0(432)=w0(371)*w0(432)
      w0(432)=w0(419) + w0(432)
      w0(432)=w0(432)*w0(958)
      w0(431)=w0(432) + w0(431) - 21.0_prec*w0(419)
      w0(431)=z*w0(431)
      w0(432)= - w0(371) + w0(419)
      w0(431)=24.0_prec*w0(432) + w0(431)
      w0(431)=w0(431)*w0(1030)
      w0(432)=w0(593)*w0(833)
      w0(432)=w0(432) + 45.0_prec*w0(419)
      w0(351)=w0(427) + w0(431) + w0(351) - w0(432)
      w0(351)=y*w0(351)
      w0(427)=w0(419) + 11.0_prec*w0(371)
      w0(427)=w0(427)*z
      w0(416)= - w0(416) - w0(426)
      w0(416)=2.0_prec*w0(416) + w0(427)
      w0(416)=z*w0(416)
      w0(371)=3.0_prec*w0(371) + w0(383)
      w0(371)=12.0_prec*w0(371) + w0(416)
      w0(371)=z*w0(371)
      w0(416)= - 4.0_prec*w0(375) - w0(585)
      w0(416)=w0(12)*w0(416)
      w0(416)=w0(416) - 10.0_prec*w0(419)
      w0(371)=2.0_prec*w0(416) + w0(371)
      w0(371)=z*w0(371)
      w0(416)=2.0_prec*w0(729) - w0(417)
      w0(416)=w0(12)*w0(416)
      w0(371)=w0(371) + w0(416) + w0(426)
      w0(351)=6.0_prec*w0(371) + w0(351)
      w0(351)=y*w0(351)
      w0(371)=w0(377)*y
      w0(377)=w0(429)*z
      w0(348)=w0(746)*w0(348)
      w0(348)=w0(371) - w0(377) + w0(348)
      w0(371)=w0(6) + w0(912)
      w0(371)=w0(348)*w0(371)
      w0(377)=2.0_prec*w0(615) - 39.0_prec*w0(538)
      w0(377)=3.0_prec*w0(377) - w0(430)
      w0(377)=w0(12)*w0(377)
      w0(383)=w0(428) + w0(383)
      w0(383)=4.0_prec*w0(383) - w0(427)
      w0(383)=w0(383)*w0(726)
      w0(377)=w0(383) + w0(377) - w0(432)
      w0(377)=z*w0(377)
      w0(383)=2.0_prec*w0(528) + w0(587)
      w0(383)=w0(12)*w0(383)
      w0(383)=w0(383) + w0(426)
      w0(377)=6.0_prec*w0(383) + w0(377)
      w0(377)=z*w0(377)
      w0(383)=3.0_prec*w0(368) - w0(498)
      w0(416)=y*w0(479)
      w0(383)=6.0_prec*w0(383) + w0(416)
      w0(383)=y*w0(383)
      w0(416)=z*w0(423)
      w0(416)= - 6.0_prec*w0(368) + w0(416)
      w0(416)=z*w0(416)
      w0(383)=w0(416) + w0(383)
      w0(383)=w0(383)*w0(1222)
      w0(416)= - w0(344)*w0(890)
      w0(416)=w0(416) - w0(419)
      w0(351)=w0(383) + w0(351) + 6.0_prec*w0(416) + w0(377) + w0(371)
      w0(351)=w0(347)*w0(351)
      w0(371)= - w0(13)*w0(564)
      w0(371)=w0(371) + w0(434)
      w0(371)=w0(371)*w0(1170)
      w0(377)=w0(13)*w0(968)
      w0(371)=w0(371) - w0(704) + w0(377)
      w0(377)= - w0(13)*w0(521)
      w0(377)=w0(377) - w0(605)
      w0(377)=y*w0(377)
      w0(371)=6.0_prec*w0(371) + w0(377)
      w0(371)=y*w0(371)
      w0(377)= - w0(13)*w0(391)
      w0(377)=w0(377) + w0(463)
      w0(377)=z*w0(377)
      w0(383)=w0(13)*w0(478)
      w0(383)=w0(638) + w0(383)
      w0(377)=6.0_prec*w0(383) + w0(377)
      w0(377)=z*w0(377)
      w0(383)= - w0(759)*w0(790)
      w0(371)=w0(371) + w0(383) + w0(377)
      w0(371)=w0(371)*w0(798)
      w0(351)=w0(371) + w0(351)
      w0(351)=w0(17)*w0(351)
      w0(371)=w0(347)*w0(17)
      w0(348)= - w0(348)*w0(371)
      w0(354)=w0(354)*w0(347)
      w0(377)=w0(650)*w0(11)
      w0(383)=w0(354) - w0(377)
      w0(348)=2.0_prec*w0(383) + w0(348)
      w0(348)=w0(61)*w0(348)
      w0(348)=w0(348) + w0(370) + w0(351)
      w0(351)=w0(411)*w0(515)
      w0(351)=w0(351) - w0(373)
      w0(370)= - w0(213)*w0(351)
      w0(370)= - w0(390) + w0(370)
      w0(373)= - z*w0(583)
      w0(373)=w0(403) + w0(373)
      w0(373)=z*w0(373)
      w0(373)=w0(406) + w0(373)
      w0(373)=z*w0(373)
      w0(369)= - w0(369) + 2.0_prec*w0(370) + w0(373)
      w0(369)=y*w0(369)
      w0(370)=w0(1050)*w0(401)
      w0(370)= - w0(394) + w0(370)
      w0(370)=z*w0(370)
      w0(370)=w0(969) + w0(370)
      w0(370)=z*w0(370)
      w0(370)= - w0(969) + w0(370)
      w0(370)=z*w0(370)
      w0(370)=w0(969) + w0(370)
      w0(369)=6.0_prec*w0(370) + w0(369)
      w0(369)=y*w0(369)
      w0(351)= - w0(351)*w0(496)
      w0(370)= - z*w0(1052)
      w0(370)= - w0(388) + w0(370)
      w0(370)=z*w0(370)
      w0(370)=w0(406) + w0(370)
      w0(370)=z*w0(370)
      w0(351)=w0(351) + w0(370)
      w0(351)=z*w0(351)
      w0(351)= - w0(978) + w0(351)
      w0(351)=z*w0(351)
      w0(370)=w0(356)*w0(411)*w0(1202)
      w0(351)=w0(370) - w0(386) + w0(351) + w0(369)
      w0(351)=w0(351)*w0(347)
      w0(369)=w0(995)*w0(798)
      w0(351)=w0(351) - 4.0_prec*w0(369)
      w0(351)=w0(351)*w0(421)
      w0(370)= - w0(51)*w0(981)
      w0(370)=w0(891) + w0(370)
      w0(370)=18.0_prec*w0(370) + w0(595)
      w0(364)=2.0_prec*w0(370) + w0(364)
      w0(364)=y*w0(364)
      w0(364)=w0(889) + w0(364)
      w0(364)=y*w0(364)
      w0(370)= - 2.0_prec*w0(955) - w0(998)
      w0(370)=w0(370)*w0(356)
      w0(373)= - w0(1182)*w0(981)
      w0(373)=w0(373) - w0(711)
      w0(373)=z*w0(373)
      w0(373)=w0(504) + w0(373)
      w0(373)=z*w0(373)
      w0(383)= - w0(12)*w0(840)
      w0(364)=w0(884) + w0(370) + w0(383) + w0(373) + w0(364)
      w0(364)=w0(364)*w0(347)
      w0(370)= - w0(549)*w0(502)
      w0(370)=w0(370) - w0(369)
      w0(370)=w0(370)*w0(454)
      w0(373)= - w0(47)*w0(584)
      w0(373)=w0(373) - w0(621)
      w0(373)=w0(995)*w0(373)
      w0(364)=w0(364) + w0(370) + w0(373)
      w0(364)=w0(29)*w0(364)
      w0(370)=w0(749)*w0(788)
      w0(373)=40.0_prec*w0(365)
      w0(383)=w0(518) - w0(373)
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(536) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(370) - w0(1438) + w0(383)
      w0(383)=z*w0(383)
      w0(386)=71.0_prec*w0(9)
      w0(388)= - w0(386) + 72.0_prec*w0(365)
      w0(388)=w0(388)*w0(343)
      w0(388)= - w0(1436) + w0(388)
      w0(388)=w0(388)*w0(343)
      w0(390)=31.0_prec*w0(9)
      w0(383)=w0(383) - 28.0_prec*w0(886) + w0(390) + w0(388)
      w0(383)=z*w0(383)
      w0(388)=w0(1384) - w0(435)
      w0(391)=w0(970) - w0(844)
      w0(391)=w0(391)*w0(343)
      w0(391)=w0(424) + w0(391)
      w0(391)=w0(391)*w0(343)
      w0(391)=w0(391) + w0(388)
      w0(394)=w0(388) - w0(1279)
      w0(394)=w0(394)*w0(1431)
      w0(383)=w0(394) + 4.0_prec*w0(391) + w0(383)
      w0(383)=w0(383)*w0(923)
      w0(391)=778.0_prec*w0(9) - 805.0_prec*w0(365)
      w0(391)=w0(391)*w0(343)
      w0(391)=207.0_prec*w0(9) + w0(391)
      w0(391)=w0(391)*w0(343)
      w0(391)=226.0_prec*w0(886) - w0(634) + w0(391)
      w0(391)=z*w0(391)
      w0(394)= - 1408.0_prec*w0(9) + 1399.0_prec*w0(365)
      w0(394)=w0(394)*w0(343)
      w0(394)= - 387.0_prec*w0(9) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(391)=w0(391) - 442.0_prec*w0(886) + 396.0_prec*w0(9) + w0(394)
      w0(391)=z*w0(391)
      w0(373)=41.0_prec*w0(9) - w0(373)
      w0(373)=w0(373)*w0(343)
      w0(373)=w0(928) + w0(373)
      w0(373)=w0(373)*w0(343)
      w0(373)=18.0_prec*w0(886) - w0(817) + w0(373)
      w0(373)=18.0_prec*w0(373) + w0(391)
      w0(373)=z*w0(373)
      w0(391)=14.0_prec*w0(365)
      w0(394)= - w0(1438) + w0(391)
      w0(394)=w0(394)*w0(343)
      w0(394)= - w0(1317) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(394)= - w0(370) + w0(829) + w0(394)
      w0(373)=9.0_prec*w0(394) + w0(373)
      w0(373)=2.0_prec*w0(373) + w0(383)
      w0(373)=y*w0(373)
      w0(383)= - 1190.0_prec*w0(9) + 1301.0_prec*w0(365)
      w0(383)=w0(383)*w0(343)
      w0(383)= - 447.0_prec*w0(9) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)= - 344.0_prec*w0(886) + 336.0_prec*w0(9) + w0(383)
      w0(394)=1372.0_prec*w0(9) - 1579.0_prec*w0(365)
      w0(394)=w0(394)*w0(343)
      w0(394)=567.0_prec*w0(9) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(394)=352.0_prec*w0(886) - 360.0_prec*w0(9) + w0(394)
      w0(394)=z*w0(394)
      w0(383)=3.0_prec*w0(383) + w0(394)
      w0(383)=z*w0(383)
      w0(394)=2945.0_prec*w0(9) - 3008.0_prec*w0(365)
      w0(394)=w0(394)*w0(343)
      w0(394)=1080.0_prec*w0(9) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(383)=w0(383) + 1004.0_prec*w0(886) - 1017.0_prec*w0(9) + w0(394)
      w0(383)=z*w0(383)
      w0(394)= - w0(1248) + 12.0_prec*w0(365)
      w0(394)=w0(394)*w0(344)
      w0(394)= - w0(1420) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(394)= - 22.0_prec*w0(886) + w0(837) + w0(394)
      w0(383)=18.0_prec*w0(394) + w0(383)
      w0(383)=z*w0(383)
      w0(394)=w0(424) + w0(876)
      w0(394)=w0(394)*w0(343)
      w0(394)=w0(394) + w0(388)
      w0(383)=18.0_prec*w0(394) + w0(383)
      w0(373)=2.0_prec*w0(383) + w0(373)
      w0(373)=y*w0(373)
      w0(383)= - 2575.0_prec*w0(9) + 2992.0_prec*w0(365)
      w0(383)=w0(383)*w0(343)
      w0(383)= - 1224.0_prec*w0(9) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)= - 676.0_prec*w0(886) + 807.0_prec*w0(9) + w0(383)
      w0(394)=1283.0_prec*w0(9) - 1580.0_prec*w0(365)
      w0(394)=w0(394)*w0(343)
      w0(394)=828.0_prec*w0(9) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(394)=368.0_prec*w0(886) - 531.0_prec*w0(9) + w0(394)
      w0(394)=z*w0(394)
      w0(383)=3.0_prec*w0(383) + w0(394)
      w0(383)=z*w0(383)
      w0(394)=3629.0_prec*w0(9) - 4040.0_prec*w0(365)
      w0(394)=w0(394)*w0(343)
      w0(394)=1596.0_prec*w0(9) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(394)=1040.0_prec*w0(886) - 1185.0_prec*w0(9) + w0(394)
      w0(383)=3.0_prec*w0(394) + w0(383)
      w0(383)=z*w0(383)
      w0(394)= - 5201.0_prec*w0(9) + 5300.0_prec*w0(365)
      w0(394)=w0(394)*w0(343)
      w0(394)= - 2340.0_prec*w0(9) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(383)=w0(383) - 1892.0_prec*w0(886) + 2241.0_prec*w0(9) + w0(394)
      w0(383)=z*w0(383)
      w0(394)=59.0_prec*w0(9) - 42.0_prec*w0(365)
      w0(394)=w0(394)*w0(343)
      w0(394)=w0(1009) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(394)=52.0_prec*w0(886) - w0(1352) + w0(394)
      w0(383)=9.0_prec*w0(394) + w0(383)
      w0(383)=z*w0(383)
      w0(394)=w0(1420) - w0(1466)
      w0(394)=w0(394)*w0(343)
      w0(394)= - w0(424) + w0(394)
      w0(394)=w0(394)*w0(343)
      w0(388)=w0(394) - w0(388)
      w0(373)=w0(373) + 9.0_prec*w0(388) + w0(383)
      w0(373)=y*w0(373)
      w0(383)= - 205.0_prec*w0(9) + 254.0_prec*w0(365)
      w0(383)=w0(383)*w0(343)
      w0(383)= - 166.0_prec*w0(9) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)= - 80.0_prec*w0(886) + w0(1261) + w0(383)
      w0(388)=44.0_prec*w0(886)
      w0(394)=211.0_prec*w0(9)
      w0(401)= - w0(394) + 238.0_prec*w0(365)
      w0(401)=w0(401)*w0(343)
      w0(401)=w0(1258) + w0(401)
      w0(401)=w0(401)*w0(343)
      w0(401)=w0(388) - w0(1261) + w0(401)
      w0(401)=z*w0(401)
      w0(383)=9.0_prec*w0(383) + w0(401)
      w0(383)=z*w0(383)
      w0(401)=753.0_prec*w0(9) - 890.0_prec*w0(365)
      w0(401)=w0(401)*w0(343)
      w0(401)=418.0_prec*w0(9) + w0(401)
      w0(401)=w0(401)*w0(343)
      w0(401)=212.0_prec*w0(886) - 281.0_prec*w0(9) + w0(401)
      w0(383)=9.0_prec*w0(401) + w0(383)
      w0(383)=z*w0(383)
      w0(401)= - 6719.0_prec*w0(9) + 7466.0_prec*w0(365)
      w0(401)=w0(401)*w0(343)
      w0(401)= - 3222.0_prec*w0(9) + w0(401)
      w0(401)=w0(401)*w0(343)
      w0(383)=w0(383) - 1880.0_prec*w0(886) + 2475.0_prec*w0(9) + w0(401)
      w0(383)=z*w0(383)
      w0(401)=237.0_prec*w0(9) - 220.0_prec*w0(365)
      w0(401)=w0(401)*w0(343)
      w0(401)=100.0_prec*w0(9) + w0(401)
      w0(401)=w0(401)*w0(343)
      w0(401)=84.0_prec*w0(886) - w0(1261) + w0(401)
      w0(383)=9.0_prec*w0(401) + w0(383)
      w0(383)=z*w0(383)
      w0(401)= - w0(435) - w0(844)
      w0(401)=w0(401)*w0(343)
      w0(401)= - w0(437) + w0(401)
      w0(401)=w0(401)*w0(343)
      w0(370)= - w0(370) + w0(714) + w0(401)
      w0(370)=9.0_prec*w0(370) + w0(383)
      w0(370)=z*w0(370)
      w0(370)=w0(373) + 72.0_prec*w0(1108) + w0(370)
      w0(370)=y*w0(370)
      w0(373)= - w0(1438) + w0(844)
      w0(373)=w0(373)*w0(349)
      w0(373)=w0(1305) + w0(373)
      w0(373)=w0(373)*w0(343)
      w0(373)=112.0_prec*w0(886) - 123.0_prec*w0(9) + w0(373)
      w0(383)=w0(394) - 274.0_prec*w0(365)
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(1317) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)= - w0(388) + w0(1427) + w0(383)
      w0(383)=w0(383)*w0(1170)
      w0(373)=3.0_prec*w0(373) + w0(383)
      w0(373)=z*w0(373)
      w0(383)= - 271.0_prec*w0(9) + 352.0_prec*w0(365)
      w0(383)=w0(383)*w0(425)
      w0(383)= - 1152.0_prec*w0(9) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(373)=w0(373) - 548.0_prec*w0(886) + 747.0_prec*w0(9) + w0(383)
      w0(373)=z*w0(373)
      w0(383)=181.0_prec*w0(9) - 190.0_prec*w0(365)
      w0(383)=w0(383)*w0(343)
      w0(383)=78.0_prec*w0(9) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(388) - 69.0_prec*w0(9) + w0(383)
      w0(373)=9.0_prec*w0(383) + w0(373)
      w0(373)=z*w0(373)
      w0(383)= - 155.0_prec*w0(9) + 98.0_prec*w0(365)
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(424) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)= - w0(561) + 51.0_prec*w0(9) + w0(383)
      w0(373)=3.0_prec*w0(383) + w0(373)
      w0(373)=z*w0(373)
      w0(383)=w0(440)*w0(513)
      w0(373)=w0(383) + w0(373)
      w0(373)=z*w0(373)
      w0(370)=w0(373) + w0(370)
      w0(370)=y*w0(370)
      w0(373)= - w0(394) + 346.0_prec*w0(365)
      w0(373)=w0(373)*w0(343)
      w0(383)=234.0_prec*w0(9)
      w0(373)= - w0(383) + w0(373)
      w0(373)=w0(373)*w0(343)
      w0(373)=w0(388) + w0(1154) + w0(373)
      w0(373)=z*w0(373)
      w0(388)=793.0_prec*w0(9) - 874.0_prec*w0(365)
      w0(388)=w0(388)*w0(343)
      w0(383)=w0(383) + w0(388)
      w0(383)=w0(383)*w0(343)
      w0(388)=w0(685)*w0(749)
      w0(373)=w0(373) + w0(388) - w0(1276) + w0(383)
      w0(373)=z*w0(373)
      w0(383)= - w0(1465) + 44.0_prec*w0(365)
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(437) + w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)= - w0(1384) + w0(9) + w0(383)
      w0(373)=9.0_prec*w0(383) + w0(373)
      w0(373)=z*w0(373)
      w0(383)= - w0(386) + w0(1085)
      w0(383)=w0(383)*w0(374)
      w0(386)= - w0(774)*w0(749)
      w0(383)=w0(386) + w0(829) + w0(383)
      w0(373)=3.0_prec*w0(383) + w0(373)
      w0(373)=z*w0(373)
      w0(383)= - w0(368)*w0(513)
      w0(373)=w0(383) + w0(373)
      w0(373)=w0(373)*w0(1192)
      w0(370)=w0(373) + w0(370)
      w0(370)=w0(327)*w0(370)*w0(502)
      w0(373)=w0(636) - 8.
      w0(373)=w0(373)*w0(343)
      w0(373)=w0(373) + 3.
      w0(373)=w0(373)*w0(515)
      w0(383)=w0(373) - w0(395)
      w0(383)= - w0(383)*w0(1202)
      w0(386)=w0(536) - w0(506)
      w0(386)=w0(386)*w0(343)
      w0(386)=w0(386) + w0(800)
      w0(386)=w0(386)*w0(1219)
      w0(383)=w0(544) + w0(386) + w0(383)
      w0(386)=w0(349) - 12.
      w0(386)=w0(386)*w0(343)
      w0(386)=w0(386) + 5.
      w0(386)=w0(386)*w0(525)
      w0(386)=w0(386) - w0(1016)
      w0(349)=w0(349) + 120.
      w0(349)=w0(349)*w0(343)
      w0(349)=w0(349) - 127.
      w0(349)=w0(349)*w0(343)
      w0(349)=w0(349) + w0(386)
      w0(349)=w0(349)*y
      w0(388)=w0(668) - 7.
      w0(388)=w0(388)*w0(343)
      w0(388)=w0(388) + 3.
      w0(388)=w0(388)*w0(1170)
      w0(388)=w0(388) - w0(1188)
      w0(349)=w0(349) + 6.0_prec*w0(388)
      w0(349)=w0(349)*y
      w0(388)=w0(557) - 192.
      w0(388)=w0(388)*w0(343)
      w0(388)=w0(388) + 151.
      w0(388)=w0(388)*w0(343)
      w0(386)=w0(388) - w0(386)
      w0(386)=w0(386)*z
      w0(386)=w0(386) - w0(1187)
      w0(386)=w0(386)*z
      w0(349)=w0(349) - w0(386)
      w0(349)=w0(349)*w0(205)
      w0(383)=2.0_prec*w0(383) + w0(349)
      w0(383)=w0(383)*w0(347)
      w0(386)=w0(554) - 9.
      w0(386)=w0(386)*w0(343)
      w0(386)=w0(386) + 6.
      w0(386)=w0(449)*w0(386)*w0(1202)
      w0(383)=w0(383) + w0(386)
      w0(386)=8.0_prec*w0(49)
      w0(383)=w0(383)*w0(386)
      w0(388)=w0(988)*w0(1219)
      w0(388)=w0(388) - w0(563)
      w0(388)=w0(388)*w0(347)
      w0(388)=w0(388) - w0(377)
      w0(394)=8.0_prec*w0(509)
      w0(388)= - w0(388)*w0(394)
      w0(395)=w0(798)*w0(412)
      w0(354)= - w0(354) + w0(395)
      w0(395)=8.0_prec*w0(6)
      w0(354)=w0(354)*w0(395)
      w0(401)=w0(425) - 9.
      w0(401)=w0(401)*w0(343)
      w0(401)=w0(401) + 2.
      w0(401)=w0(401)*w0(343)
      w0(401)=w0(401) + 2.
      w0(401)=w0(62)*w0(584)*w0(401)*w0(1202)
      w0(403)=w0(25)*w0(650)
      w0(348)=w0(364) + w0(351) + w0(383) + w0(370) + w0(401) + 8.0_prec*&
     & w0(403) + w0(354) + w0(350) + w0(352) + w0(388) + 4.0_prec*w0(348)
      w0(348)=w0(29)*w0(348)
      w0(350)=w0(1209) + 14.
      w0(350)=w0(350)*w0(343)
      w0(350)=w0(350) - 99.
      w0(350)=w0(350)*XN
      w0(350)=w0(350) - w0(778)
      w0(350)=w0(350)*w0(772)
      w0(351)=w0(541) + 295.
      w0(351)=w0(351)*w0(343)
      w0(351)=w0(351) - 348.
      w0(351)=w0(351)*w0(343)
      w0(351)=w0(351) + 45.
      w0(352)=w0(351) + 48.0_prec*w0(1207)
      w0(354)=w0(473)*w0(779)
      w0(350)=w0(350) + w0(354) - 9.0_prec*w0(352)
      w0(350)=w0(350)*w0(46)
      w0(352)= - 264.0_prec*w0(720) + w0(1039) - w0(607)
      w0(352)=w0(352)*w0(57)
      w0(352)= - w0(352) + w0(762) - 44.0_prec*w0(760) + 264.0_prec*w0(723)
      w0(350)=w0(350) + 2.0_prec*w0(352)
      w0(352)=w0(456)*w0(1213)
      w0(354)= - 265.0_prec+ 252.0_prec*w0(343)
      w0(354)=w0(354)*w0(343)
      w0(354)=w0(354) + 25.
      w0(354)=w0(354)*w0(343)
      w0(354)=w0(354) - 12.
      w0(364)=w0(398)*w0(1015)
      w0(352)=w0(364) + w0(352) - w0(354)
      w0(352)=w0(352)*w0(833)
      w0(350)=w0(352) + 2.0_prec*w0(350)
      w0(352)= - z*w0(350)
      w0(370)=w0(1229)*w0(398)
      w0(370)=w0(370) - w0(687)
      w0(370)=w0(370)*w0(761)
      w0(383)=w0(399) - w0(375)
      w0(383)=w0(572)*w0(383)
      w0(370)=w0(370) - w0(383)
      w0(352)= - 36.0_prec*w0(370) + w0(352)
      w0(352)=z*w0(352)
      w0(350)= - y*w0(350)
      w0(383)=w0(851) + 13.
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(383) - 79.
      w0(383)=w0(383)*w0(343)
      w0(383)=w0(383) + 32.
      w0(388)=16.0_prec*w0(1207)
      w0(399)=w0(388) + w0(383)
      w0(401)=w0(398)*w0(733)
      w0(399)= - w0(401) + 9.0_prec*w0(399) - 22.0_prec*w0(1096)
      w0(399)=w0(46)*w0(399)
      w0(403)= - w0(375) + 9.0_prec*w0(735)
      w0(403)= - w0(403)*w0(572)
      w0(406)=w0(461)*w0(833)
      w0(399)=w0(406) + 6.0_prec*w0(403) + w0(399)
      w0(399)=z*w0(399)
      w0(370)= - 3.0_prec*w0(370) + w0(399)
      w0(350)=12.0_prec*w0(370) + w0(350)
      w0(350)=y*w0(350)
      w0(350)=w0(352) + w0(350)
      w0(350)=w0(350)*w0(1222)
      w0(352)= - 506.0_prec+ 137.0_prec*w0(343)
      w0(352)=w0(352)*w0(343)
      w0(352)=w0(352) + 369.
      w0(352)=w0(352)*XN
      w0(352)=w0(352) + w0(778)
      w0(352)=w0(352)*w0(772)
      w0(370)=w0(407)*w0(658)
      w0(370)=w0(370) - w0(608)
      w0(370)= - w0(1372) + 4.0_prec*w0(370)
      w0(370)=w0(370)*w0(823)
      w0(399)=64.0_prec*w0(1207)
      w0(351)=w0(399) + w0(351)
      w0(351)=w0(352) - w0(370) + 27.0_prec*w0(351)
      w0(351)=w0(351)*w0(1127)
      w0(352)= - w0(607) + 92.0_prec*w0(603)
      w0(370)=w0(352)*w0(128)
      w0(382)=w0(1425)*w0(382)
      w0(370)=w0(382) - w0(370)
      w0(370)=w0(370)*w0(57)
      w0(382)=w0(899) - w0(623)
      w0(382)=w0(382)*w0(785)
      w0(403)=w0(607)*w0(69)
      w0(406)=w0(606)*w0(783)
      w0(370)=w0(403) + w0(370) + w0(382) - w0(406) + w0(1344)
      w0(352)= - w0(352) + 528.0_prec*w0(720)
      w0(352)=w0(902)*w0(352)
      w0(351)=w0(351) - w0(352) - 4.0_prec*w0(370)
      w0(352)=w0(1212) - 3.
      w0(352)=w0(352)*w0(343)
      w0(352)=w0(352) - 19.
      w0(352)=w0(352)*w0(670)
      w0(352)=w0(352) + w0(401) - 3.0_prec*w0(354)
      w0(352)=w0(352)*w0(46)
      w0(354)=w0(1062)*w0(824)
      w0(354)=w0(354) + w0(852) - w0(1116)
      w0(370)=w0(653) - 3.
      w0(382)=7.0_prec+ w0(389)
      w0(382)=w0(382)*w0(343)
      w0(382)= - 16.0_prec+ w0(382)
      w0(382)=w0(382)*w0(343)
      w0(382)=w0(382) + w0(370)
      w0(382)=w0(8)*w0(382)
      w0(382)=w0(382) - w0(354)
      w0(382)=2.0_prec*w0(382) + w0(352)
      w0(382)=w0(382)*w0(833)
      w0(382)=w0(382) - w0(351)
      w0(382)=z*w0(382)
      w0(401)=w0(801)*w0(69)
      w0(403)=w0(784)*w0(560)
      w0(401)=w0(401) - w0(403)
      w0(403)=w0(401)*w0(872)
      w0(406)=w0(1157)*w0(128)
      w0(403)= - w0(445) + w0(406) + w0(403)
      w0(388)= - w0(388) + 3.0_prec*w0(687)
      w0(388)=w0(388)*w0(913)
      w0(406)=3.0_prec*w0(1156)
      w0(406)=w0(901)*w0(406)
      w0(388)=3.0_prec*w0(403) + w0(388) - w0(406)
      w0(403)=w0(8)*w0(469)
      w0(403)=w0(403) - w0(388)
      w0(382)=12.0_prec*w0(403) + w0(382)
      w0(382)=z*w0(382)
      w0(403)= - 122.0_prec+ w0(1042)
      w0(403)=w0(403)*w0(343)
      w0(403)=59.0_prec+ w0(403)
      w0(403)=w0(403)*w0(343)
      w0(403)=w0(653) - 18.0_prec+ w0(403)
      w0(403)=w0(8)*w0(403)
      w0(354)=w0(403) - w0(354)
      w0(352)=2.0_prec*w0(354) + w0(352)
      w0(352)=w0(352)*w0(833)
      w0(351)=w0(352) - w0(351)
      w0(351)=y*w0(351)
      w0(352)=Cf*w0(401)
      w0(354)=w0(376) - w0(375)
      w0(376)=w0(57)*w0(128)*w0(354)
      w0(352)=w0(376) + 18.0_prec*w0(352) - w0(445)
      w0(376)= - 3.0_prec*w0(383) - w0(399)
      w0(376)=704.0_prec*w0(938) + 9.0_prec*w0(376) + 34.0_prec*w0(1096)
      w0(376)=w0(51)*w0(376)
      w0(383)= - 16.0_prec+ w0(526)
      w0(383)=w0(383)*w0(343)
      w0(383)=9.0_prec+ w0(383)
      w0(383)=w0(383)*w0(343)
      w0(383)= - 2.0_prec+ w0(383)
      w0(383)=w0(8)*w0(383)
      w0(399)= - w0(461)*w0(515)
      w0(383)=w0(383) + w0(399)
      w0(383)=w0(383)*w0(833)
      w0(399)= - 6.0_prec*w0(901)
      w0(354)=w0(354)*w0(399)
      w0(352)=w0(376) + 6.0_prec*w0(352) + w0(383) + w0(354)
      w0(352)=z*w0(352)
      w0(354)= - 8.0_prec- w0(874)
      w0(354)=w0(354)*w0(343)
      w0(354)=2.0_prec+ w0(354)
      w0(354)=w0(8)*w0(354)*w0(833)
      w0(352)=w0(352) + w0(354) - w0(388)
      w0(351)=12.0_prec*w0(352) + w0(351)
      w0(351)=y*w0(351)
      w0(352)= - w0(940)*w0(404)
      w0(350)=w0(350) + w0(351) + w0(352) + w0(382)
      w0(350)=w0(350)*w0(347)
      w0(351)= - 93.0_prec*w0(1186) + w0(364) + w0(653)
      w0(352)=w0(351)*w0(1192)
      w0(351)=y*w0(351)
      w0(354)= - z*w0(569)
      w0(351)=w0(354) + w0(351)
      w0(351)=y*w0(351)
      w0(351)=w0(352) + w0(351)
      w0(351)=w0(7)*w0(351)*w0(621)
      w0(350)=w0(350) + w0(351)
      w0(350)=w0(200)*w0(350)
      w0(348)=w0(350) + w0(348)
      w0(350)=w0(363)*w0(54)
      w0(350)=w0(1068) - w0(616) - w0(400) + w0(350) + w0(765)
      w0(351)=w0(957) - w0(350)
      w0(351)=w0(351)*z
      w0(351)=w0(351) + w0(764)
      w0(351)=w0(351)*z
      w0(350)=w0(545) - w0(350)
      w0(350)=w0(350)*y
      w0(352)=w0(832)*w0(1170)
      w0(350)=w0(350) + w0(352) - w0(848)
      w0(350)=w0(350)*y
      w0(352)=w0(15)*w0(1178)*w0(363)
      w0(350)=w0(352) + w0(806) + w0(351) + w0(350)
      w0(350)=w0(350)*w0(936)
      w0(351)=w0(1083)*w0(1220)
      w0(352)=w0(696)*w0(643)
      w0(354)=w0(351) - w0(352)
      w0(354)=w0(354)*w0(1170)
      w0(363)=w0(415)*w0(643)
      w0(363)=w0(363) + w0(1303)
      w0(363)=w0(363)*y
      w0(354)= - 3.0_prec*w0(1035) + w0(354) + w0(363)
      w0(354)=w0(354)*w0(967)
      w0(363)=w0(643)*w0(409)*w0(578)
      w0(376)=w0(644)*w0(422)
      w0(363)=w0(363) - w0(376)
      w0(363)=w0(363)*w0(1170)
      w0(363)=w0(363) + w0(921)
      w0(363)=w0(363)*z
      w0(354)=12.0_prec*w0(1269) + w0(363) + w0(354)
      w0(354)=w0(354)*y
      w0(352)=w0(352)*z
      w0(352)=w0(352) - w0(1303)
      w0(352)=w0(352)*z
      w0(352)=w0(352) - w0(794)
      w0(352)=w0(352)*z
      w0(352)=w0(352) - w0(661)
      w0(352)=w0(352)*z
      w0(352)=w0(352) - w0(676)
      w0(352)=w0(354) + 4.0_prec*w0(352)
      w0(352)=w0(352)*y
      w0(354)=z + 1.
      w0(351)=w0(354)*w0(351)
      w0(351)=w0(351) - w0(610)
      w0(351)=w0(351)*z
      w0(351)=w0(351) + 12.0_prec*w0(984)
      w0(351)=w0(351)*z
      w0(351)=w0(351) - 2.0_prec*w0(1084)
      w0(351)=w0(351)*z
      w0(354)=w0(730)*w0(936)
      w0(354)=w0(354) + w0(935)
      w0(354)=w0(354)*w0(1222)
      w0(350)=w0(352) + w0(351) + w0(350) + w0(354) - w0(410) + &
     & w0(1082)
      w0(350)=w0(350)*w0(347)
      w0(351)=w0(989)*w0(1219)
      w0(351)=w0(351) - w0(563)
      w0(351)=w0(351)*w0(449)
      w0(350)=w0(350) + w0(351)
      w0(351)= - w0(24)*w0(405)
      w0(351)=w0(351) - w0(350)
      w0(351)=w0(24)*w0(351)
      w0(352)=w0(6) + w0(24)
      w0(352)= - w0(474)*w0(352)
      w0(354)= - w0(19)*w0(405)
      w0(350)=w0(354) + w0(352) - w0(350)
      w0(350)=w0(19)*w0(350)
      w0(352)=w0(1383) - 178.
      w0(352)=w0(352)*w0(343)
      w0(352)=w0(352) + 27.
      w0(354)=w0(352) + w0(1088)
      w0(354)=w0(354)*w0(8)
      w0(354)=w0(354) - w0(520)
      w0(363)=w0(354)*w0(413)
      w0(376)=w0(1097) + w0(352)
      w0(382)=w0(54)*w0(1)
      w0(383)=w0(376)*w0(382)
      w0(388)=w0(45)*w0(531)
      w0(399)=3.0_prec*w0(352) + w0(392)
      w0(399)=w0(8)*w0(399)
      w0(400)=w0(1062)*w0(733)
      w0(399)=w0(399) - w0(400)
      w0(401)=w0(46)*w0(1)
      w0(399)=w0(399)*w0(401)
      w0(363)=w0(399) + w0(388) + w0(383) + w0(363)
      w0(363)=z*w0(363)
      w0(383)=w0(743)*w0(45)
      w0(388)= - w0(622)*w0(413)
      w0(399)=w0(736)*w0(54)
      w0(403)=w0(947)*w0(515)
      w0(383)=w0(383) - w0(388) + w0(399) + w0(403)
      w0(388)=36.0_prec*w0(383)
      w0(363)= - w0(388) + w0(363)
      w0(363)=z*w0(363)
      w0(399)=12.0_prec*w0(383)
      w0(363)= - w0(399) + w0(363)
      w0(363)=z*w0(363)
      w0(403)=2.0_prec*w0(383)
      w0(404)=w0(383)*w0(958)
      w0(404)=w0(403) + w0(404)
      w0(404)=y*w0(404)
      w0(406)=z*w0(462)
      w0(406)= - 3.0_prec+ w0(406)
      w0(406)=w0(383)*w0(406)
      w0(404)=2.0_prec*w0(406) + w0(404)
      w0(404)=w0(404)*w0(1001)
      w0(363)=w0(404) + w0(388) + w0(363)
      w0(363)=y*w0(363)
      w0(388)=w0(697)*w0(515)
      w0(388)=w0(388) + w0(382)
      w0(404)= - w0(357)*w0(388)
      w0(406)=w0(413)*w0(8)
      w0(388)=w0(406) + w0(388)
      w0(406)=w0(1172)*w0(388)
      w0(407)=w0(45)*w0(543)
      w0(406)=w0(407) + w0(406)
      w0(406)=w0(406)*w0(1170)
      w0(407)=w0(357)*w0(8)
      w0(409)= - w0(407)*w0(413)
      w0(410)= - w0(45)*w0(611)
      w0(404)=w0(406) + w0(410) + w0(409) + w0(404)
      w0(404)=z*w0(404)
      w0(404)= - w0(403) + w0(404)
      w0(404)=z*w0(404)
      w0(404)=w0(403) + w0(404)
      w0(404)=z*w0(404)
      w0(403)= - w0(403) + w0(404)
      w0(363)=6.0_prec*w0(403) + w0(363)
      w0(363)=y*w0(363)
      w0(403)=w0(1100) + w0(1091)
      w0(404)=w0(403)*w0(8)
      w0(404)=w0(404) - w0(520)
      w0(406)=w0(404)*w0(413)
      w0(403)= - w0(1093) + w0(403)
      w0(382)=w0(403)*w0(382)
      w0(409)=w0(45)*w0(533)
      w0(392)=3.0_prec*w0(1101) + w0(392)
      w0(392)=w0(8)*w0(392)
      w0(392)=w0(392) - w0(400)
      w0(392)=w0(392)*w0(401)
      w0(382)=w0(392) + w0(409) + w0(382) + w0(406)
      w0(382)=z*w0(382)
      w0(388)=w0(1169)*w0(388)
      w0(392)=w0(45)*w0(580)
      w0(388)=w0(392) + w0(388)
      w0(382)=6.0_prec*w0(388) + w0(382)
      w0(382)=z*w0(382)
      w0(382)= - w0(399) + w0(382)
      w0(382)=w0(382)*w0(1192)
      w0(382)=6.0_prec*w0(383) + w0(382)
      w0(382)=z*w0(382)
      w0(383)=w0(696)*w0(697)
      w0(388)= - w0(1220)*w0(947)
      w0(388)=w0(383) + w0(388)
      w0(388)=z*w0(388)
      w0(383)=w0(383) + w0(388)
      w0(388)= - w0(697)*w0(415)
      w0(388)= - w0(994) + w0(388)
      w0(388)=y*w0(388)
      w0(383)=2.0_prec*w0(383) + w0(388)
      w0(383)=w0(383)*w0(1001)
      w0(352)= - w0(527) - w0(352)
      w0(352)=w0(8)*w0(352)
      w0(388)=w0(1062)*w0(1015)
      w0(352)=w0(352) + w0(388)
      w0(392)=z*w0(1)
      w0(352)=w0(352)*w0(392)
      w0(399)=36.0_prec*w0(947)
      w0(352)=w0(399) + w0(352)
      w0(352)=z*w0(352)
      w0(400)=w0(752)*w0(697)
      w0(352)=w0(400) + w0(352)
      w0(352)=z*w0(352)
      w0(352)=w0(383) - w0(399) + w0(352)
      w0(352)=y*w0(352)
      w0(383)=w0(357)*w0(697)
      w0(399)=w0(1172)*w0(574)
      w0(401)= - w0(392)*w0(399)
      w0(383)=w0(383) + w0(401)
      w0(383)=z*w0(383)
      w0(383)=w0(994) + w0(383)
      w0(383)=z*w0(383)
      w0(383)= - w0(994) + w0(383)
      w0(383)=z*w0(383)
      w0(383)=w0(994) + w0(383)
      w0(352)=6.0_prec*w0(383) + w0(352)
      w0(352)=y*w0(352)
      w0(383)= - w0(1100) - w0(1132)
      w0(383)=w0(8)*w0(383)
      w0(383)=w0(383) + w0(388)
      w0(383)=w0(383)*w0(392)
      w0(401)=6.0_prec*w0(1169)
      w0(406)= - w0(697)*w0(401)
      w0(383)=w0(406) + w0(383)
      w0(383)=z*w0(383)
      w0(383)=w0(400) + w0(383)
      w0(383)=w0(383)*w0(1192)
      w0(400)= - w0(697)*w0(674)
      w0(383)=w0(400) + w0(383)
      w0(383)=z*w0(383)
      w0(352)=w0(383) + w0(352)
      w0(352)=w0(352)*w0(1222)
      w0(383)=w0(696)*w0(1)
      w0(400)= - w0(1220)*w0(736)
      w0(400)=w0(383) + w0(400)
      w0(400)=z*w0(400)
      w0(383)=w0(383) + w0(400)
      w0(400)=w0(558)*w0(624)
      w0(406)= - w0(736)*w0(958)
      w0(406)= - w0(400) + w0(406)
      w0(406)=y*w0(406)
      w0(383)=2.0_prec*w0(383) + w0(406)
      w0(383)=w0(383)*w0(1001)
      w0(376)= - w0(376)*w0(392)
      w0(406)=36.0_prec*w0(736)
      w0(376)=w0(406) + w0(376)
      w0(376)=z*w0(376)
      w0(409)=12.0_prec*w0(736)
      w0(376)=w0(409) + w0(376)
      w0(376)=z*w0(376)
      w0(376)=w0(383) - w0(406) + w0(376)
      w0(376)=y*w0(376)
      w0(383)= - w0(1172)*w0(1170)
      w0(383)=w0(357) + w0(383)
      w0(383)=w0(383)*w0(392)
      w0(383)=w0(400) + w0(383)
      w0(383)=z*w0(383)
      w0(383)= - w0(400) + w0(383)
      w0(383)=z*w0(383)
      w0(383)=w0(400) + w0(383)
      w0(376)=6.0_prec*w0(383) + w0(376)
      w0(376)=y*w0(376)
      w0(383)= - w0(403)*w0(392)
      w0(392)= - w0(1)*w0(401)
      w0(383)=w0(392) + w0(383)
      w0(383)=z*w0(383)
      w0(383)=w0(409) + w0(383)
      w0(383)=w0(383)*w0(1192)
      w0(383)= - 6.0_prec*w0(736) + w0(383)
      w0(383)=z*w0(383)
      w0(376)=w0(383) + w0(376)
      w0(376)=w0(15)*w0(376)
      w0(352)=w0(376) + w0(352) + w0(382) + w0(363)
      w0(352)=w0(352)*w0(347)
      w0(355)= - w0(355)*w0(798)
      w0(363)=w0(622)*w0(1220)
      w0(376)=w0(1062)*w0(344)
      w0(363)=w0(363) - w0(376)
      w0(363)=w0(363)*z
      w0(363)=w0(363) - w0(376)
      w0(376)=w0(958)*w0(622)
      w0(376)=w0(376) + w0(1025)
      w0(376)=w0(376)*y
      w0(363)=w0(376) + 2.0_prec*w0(363)
      w0(363)=w0(363)*w0(1001)
      w0(354)=w0(354)*z
      w0(376)=36.0_prec*w0(622)
      w0(354)=w0(354) - w0(376)
      w0(354)=w0(354)*z
      w0(382)=12.0_prec*w0(622)
      w0(354)=w0(354) - w0(382)
      w0(354)=w0(354)*z
      w0(354)=w0(363) + w0(354) + w0(376)
      w0(354)=w0(354)*y
      w0(363)=w0(399)*z
      w0(363)=w0(363) - w0(407)
      w0(363)=w0(363)*z
      w0(363)=w0(363) - w0(1025)
      w0(363)=w0(363)*z
      w0(363)=w0(363) + w0(1025)
      w0(363)=w0(363)*z
      w0(363)=w0(363) - w0(1025)
      w0(354)=w0(354) + 6.0_prec*w0(363)
      w0(354)=w0(354)*y
      w0(363)=w0(404)*z
      w0(376)=w0(940)*w0(1169)
      w0(363)=w0(376) + w0(363)
      w0(363)=w0(363)*z
      w0(363)=w0(363) - w0(382)
      w0(363)=w0(363)*w0(1192)
      w0(363)=w0(363) + 6.0_prec*w0(622)
      w0(363)=w0(363)*z
      w0(354)=w0(354) + w0(363)
      w0(354)=w0(354)*w0(347)
      w0(363)=w0(393)*w0(798)
      w0(354)=w0(354) - w0(363)
      w0(354)= - w0(354)*w0(509)
      w0(352)=w0(352) + w0(355) + w0(354)
      w0(352)=w0(318)*w0(352)
      w0(354)=w0(360) - w0(516)
      w0(354)=w0(354)*w0(1219)
      w0(354)=w0(354) + w0(974)
      w0(354)=w0(354)*w0(347)
      w0(354)=w0(354) - w0(377)
      w0(355)=w0(459)*w0(371)
      w0(360)= - w0(29)*w0(347)*w0(412)
      w0(354)=w0(360) + 2.0_prec*w0(354) + w0(355)
      w0(354)=w0(26)*w0(354)
      w0(350)=w0(351) + w0(350) + w0(352) + w0(354)
      w0(351)=w0(647) - w0(494)
      w0(351)=w0(351)*w0(343)
      w0(351)=w0(351) + w0(524) - w0(656)
      w0(351)=w0(351)*w0(343)
      w0(352)=w0(542)*w0(374)
      w0(352)=w0(352) + 1.
      w0(352)=w0(352)*w0(159)
      w0(351)=w0(740) - w0(372) + w0(352) - w0(351)
      w0(352)=w0(367) + w0(435)
      w0(352)=w0(352)*w0(343)
      w0(352)=w0(352) - w0(414) - w0(366)
      w0(352)=w0(893) + 2.0_prec*w0(352)
      w0(352)=w0(352)*w0(10)
      w0(354)=w0(855)*w0(374)
      w0(354)=w0(354) + 1.
      w0(354)=w0(354)*w0(10)
      w0(354)=w0(354) - w0(1008)
      w0(354)=w0(354)*w0(761)
      w0(355)=w0(694)*w0(568)
      w0(360)=w0(639)*w0(910)
      w0(351)=w0(355) - w0(360) + w0(508) + 2.0_prec*w0(351) + w0(352) - &
     & w0(354)
      w0(351)=w0(351)*w0(213)
      w0(352)= - 169.0_prec*w0(365) + 196.0_prec*w0(9)
      w0(352)=w0(352)*w0(343)
      w0(352)=w0(352) - w0(859)
      w0(352)=w0(352)*XN
      w0(354)=w0(440)*w0(823)
      w0(355)=w0(368)*w0(774)
      w0(352)=w0(352) + w0(354) + w0(355)
      w0(352)=w0(352)*w0(198)
      w0(351)=w0(351) - w0(352) + w0(385) - w0(662)
      w0(352)= - w0(620) - w0(351)
      w0(352)=z*w0(352)
      w0(352)= - w0(675) + w0(352)
      w0(352)=w0(352)*w0(1220)
      w0(354)= - 21.0_prec- 82.0_prec*w0(343)
      w0(354)=w0(354)*w0(343)
      w0(354)=175.0_prec+ w0(354)
      w0(354)=w0(354)*w0(343)
      w0(355)=w0(577)*w0(962)
      w0(360)= - 25.0_prec+ w0(1212)
      w0(360)=w0(360)*w0(343)
      w0(360)=3.0_prec+ w0(360)
      w0(360)=w0(360)*w0(670)
      w0(363)= - w0(1213)*w0(1015)
      w0(354)=w0(363) + w0(360) + w0(355) - 72.0_prec+ w0(354)
      w0(354)=w0(1170)*w0(332)*w0(354)
      w0(355)=w0(439)*w0(343)
      w0(355)=w0(355) - 2.
      w0(355)=w0(355)*w0(493)*w0(332)
      w0(355)=w0(355) + w0(695)
      w0(355)= - w0(724) + 9.0_prec*w0(355)
      w0(354)=w0(354) - w0(355)
      w0(354)=w0(354)*w0(726)
      w0(351)=w0(354) - w0(351)
      w0(354)=w0(779)*w0(777)
      w0(360)=2515.0_prec+ 279.0_prec*w0(343)
      w0(360)=w0(360)*w0(343)
      w0(360)=w0(360) - 3199.
      w0(360)=w0(360)*w0(343)
      w0(363)=w0(375)*w0(991)
      w0(354)= - w0(354) - w0(363) + w0(360) + 405.
      w0(354)=w0(332)*w0(354)
      w0(360)=w0(856) - 13.
      w0(360)=w0(360)*w0(739)
      w0(363)=w0(609)*w0(332)
      w0(360)=w0(360) - w0(363)
      w0(360)=w0(360)*w0(685)
      w0(354)= - w0(360) + w0(354)
      w0(354)=w0(354)*z
      w0(360)= - w0(354) + w0(734)
      w0(360)=y*w0(360)
      w0(351)=4.0_prec*w0(351) + w0(360)
      w0(351)=y*w0(351)
      w0(354)= - 12.0_prec*w0(355) - w0(354)
      w0(354)=z*w0(354)
      w0(355)= - XN*w0(753)
      w0(355)=6.0_prec*w0(663) + w0(355)
      w0(354)=144.0_prec*w0(355) + w0(354)
      w0(354)=z*w0(354)
      w0(351)=w0(351) - w0(662) + w0(354)
      w0(351)=y*w0(351)
      w0(354)=w0(1295) - 159.
      w0(354)=w0(354)*w0(343)
      w0(354)=w0(354) - 13.
      w0(354)=w0(354)*w0(343)
      w0(354)=w0(354) - w0(370) - w0(1016)
      w0(354)=w0(354)*w0(10)
      w0(355)=w0(398)*w0(389)
      w0(355)=w0(355) - w0(1096)
      w0(355)= - w0(364) + 13.0_prec*w0(355)
      w0(355)=w0(355)*w0(741)
      w0(360)=w0(418)*w0(57)
      w0(354)= - w0(354) + w0(355) - w0(1116) - w0(360) + w0(1142)
      w0(355)=w0(1167)*w0(353)
      w0(355)=w0(355) + 1.
      w0(355)=w0(355)*w0(343)
      w0(355)=w0(355) + 1.
      w0(355)=w0(355)*w0(833)
      w0(354)=w0(355) + 2.0_prec*w0(354)
      w0(355)=w0(354)*w0(1192)
      w0(354)=y*w0(354)
      w0(360)=w0(568)*w0(515)
      w0(363)= - w0(641)*w0(1186)
      w0(363)=w0(363) + w0(360)
      w0(363)=w0(363)*w0(1007)
      w0(354)=w0(363) + w0(354)
      w0(354)=y*w0(354)
      w0(354)=w0(355) + w0(354)
      w0(354)=w0(354)*w0(813)
      w0(355)=w0(1216) + 3.0_prec*w0(1217)
      w0(355)=w0(355)*w0(761)
      w0(363)=w0(857)*w0(501)
      w0(364)=w0(700)*w0(480)
      w0(355)=w0(472) + w0(355) + w0(363) - w0(364) + w0(906)
      w0(355)=w0(355)*w0(507)
      w0(363)= - w0(15)*w0(470)
      w0(364)= - w0(4)*w0(986)
      w0(363)=w0(364) + w0(363)
      w0(363)=w0(381)*w0(363)
      w0(364)=w0(598)*w0(10)
      w0(364)=w0(364) - w0(1008)
      w0(360)= - w0(360) + 2.0_prec*w0(364)
      w0(360)= - w0(360)*w0(1202)
      w0(364)= - w0(450)*w0(948)
      w0(360)=w0(364) + w0(360)
      w0(356)=w0(360)*w0(356)
      w0(360)=w0(34)*w0(470)*w0(65)
      w0(351)=40.0_prec*w0(360) + w0(354) + w0(356) + w0(355) + w0(352) + &
     & w0(351) + w0(363)
      w0(351)=w0(351)*w0(347)
      w0(352)=w0(1324) + 6.
      w0(352)=w0(352)*w0(343)
      w0(352)=w0(352) + 1.
      w0(352)=w0(352)*w0(10)
      w0(352)=w0(352) + w0(373) + w0(414)
      w0(352)= - w0(352)*w0(1202)
      w0(354)=w0(477) + w0(575)
      w0(354)=w0(354)*w0(1219)
      w0(352)=w0(544) + w0(354) + w0(352)
      w0(349)=2.0_prec*w0(352) + w0(349)
      w0(349)=w0(349)*w0(347)
      w0(349)=w0(349) - w0(369)
      w0(349)=w0(349)*w0(454)
      w0(352)= - w0(8)*w0(1183)
      w0(352)= - w0(1225) + w0(352) + w0(388)
      w0(352)=z*w0(352)
      w0(352)= - w0(387) + w0(352)
      w0(352)=z*w0(352)
      w0(354)= - w0(527) - w0(1211)
      w0(354)=w0(8)*w0(354)
      w0(355)= - w0(1)*w0(1190)
      w0(354)=w0(355) + w0(354) + w0(388)
      w0(354)=y*w0(354)
      w0(354)= - w0(503) + w0(354)
      w0(354)=y*w0(354)
      w0(352)=w0(352) + w0(354)
      w0(352)=w0(352)*w0(371)
      w0(354)= - w0(470)*w0(394)
      w0(355)= - w0(986)*w0(395)
      w0(354)=w0(355) + w0(354)
      w0(354)=w0(613)*w0(354)
      w0(355)= - w0(49)*w0(1221)*w0(502)
      w0(349)=w0(355) + 4.0_prec*w0(352) + w0(351) + w0(349) + w0(354)
      w0(349)=w0(349)*w0(386)
      w0(351)=w0(1069) + 4.
      w0(351)=w0(351)*w0(343)
      w0(351)=w0(351) - 1.
      w0(351)=w0(351)*w0(12)
      w0(352)=w0(378) - 2.
      w0(352)=w0(352)*w0(343)
      w0(352)=w0(352) + 3.
      w0(352)=w0(352)*w0(50)
      w0(354)=w0(9)*w0(576)
      w0(355)=w0(354)*w0(515)
      w0(351)=w0(355) + w0(351) + w0(352)
      w0(352)=w0(351)*w0(496)
      w0(355)=w0(384)*w0(742)
      w0(356)=w0(355)*w0(685)
      w0(360)=w0(1248) + w0(391)
      w0(360)=w0(360)*w0(374)
      w0(360)= - w0(859) + w0(360)
      w0(360)=w0(210)*w0(360)
      w0(360)=w0(547) + w0(360) + w0(356)
      w0(363)= - w0(390) + w0(1278)
      w0(363)=w0(363)*w0(374)
      w0(363)=w0(831) + w0(363)
      w0(363)=w0(210)*w0(363)
      w0(363)=w0(363) - w0(356)
      w0(363)=z*w0(363)
      w0(360)=2.0_prec*w0(360) + w0(363)
      w0(360)=z*w0(360)
      w0(363)=w0(914) - w0(1382)
      w0(363)=w0(363)*w0(343)
      w0(363)= - w0(505) + w0(363)
      w0(363)=w0(363)*w0(343)
      w0(363)=w0(637) + w0(363)
      w0(363)=w0(210)*w0(363)
      w0(352)=w0(360) + w0(352) - w0(1175) - w0(356) + w0(363) - 36.0_prec*&
     & w0(588)
      w0(352)=z*w0(352)
      w0(360)= - w0(435) + w0(1354)
      w0(360)=w0(360)*w0(343)
      w0(360)=w0(9) + w0(360)
      w0(360)=w0(360)*w0(343)
      w0(360)= - w0(505) + w0(360)
      w0(360)=w0(210)*w0(360)
      w0(362)= - w0(362)*w0(493)
      w0(363)=w0(5)*w0(766)*w0(553)
      w0(364)= - w0(2)*w0(630)
      w0(360)=4.0_prec*w0(924) + w0(364) + w0(363) + w0(360) + w0(362)
      w0(352)=6.0_prec*w0(360) + w0(352)
      w0(352)=z*w0(352)
      w0(360)=w0(747)*w0(515)
      w0(358)=w0(599) - w0(358)
      w0(358)=w0(358)*w0(343)
      w0(358)=w0(1123) + w0(358) - w0(360)
      w0(360)= - w0(471) - w0(358)
      w0(360)=y*w0(360)
      w0(360)=w0(360) - w0(402)
      w0(360)=y*w0(360)
      w0(358)= - w0(420) - w0(358)
      w0(358)=z*w0(358)
      w0(358)=w0(358) + w0(481)
      w0(358)=z*w0(358)
      w0(358)=w0(360) + w0(358) - w0(453)
      w0(358)=w0(358)*w0(936)
      w0(351)=w0(213)*w0(351)
      w0(360)= - w0(816) + 56.0_prec*w0(9)
      w0(360)=w0(360)*w0(343)
      w0(360)=w0(360) - w0(424)
      w0(360)=w0(360)*w0(343)
      w0(360)=w0(360) - w0(505)
      w0(360)=w0(360)*w0(210)
      w0(355)=w0(355)*w0(774)
      w0(355)=w0(360) + w0(355)
      w0(351)=w0(351) - w0(517) - w0(355)
      w0(355)= - w0(1461) + w0(355)
      w0(360)= - 115.0_prec*w0(9) + 94.0_prec*w0(365)
      w0(360)=w0(360)*w0(343)
      w0(360)=w0(1045) + w0(360)
      w0(360)=w0(360)*w0(343)
      w0(360)=w0(534) + w0(360)
      w0(360)=w0(210)*w0(360)
      w0(356)=w0(360) - w0(356)
      w0(356)=z*w0(356)
      w0(355)=4.0_prec*w0(355) + w0(356)
      w0(355)=z*w0(355)
      w0(351)=w0(535) + 2.0_prec*w0(351) + w0(355)
      w0(351)=y*w0(351)
      w0(355)=w0(829) + w0(523)
      w0(355)=w0(355)*w0(343)
      w0(355)= - w0(1045) + w0(355)
      w0(355)=w0(355)*w0(343)
      w0(355)= - w0(970) + w0(355)
      w0(356)=w0(435) - w0(966)
      w0(356)=w0(356)*w0(343)
      w0(356)=w0(437) + w0(356)
      w0(356)=w0(356)*w0(1030)
      w0(355)=w0(356) + 6.0_prec*w0(355)
      w0(355)=w0(210)*w0(355)
      w0(355)=w0(1004) + w0(355)
      w0(355)=z*w0(355)
      w0(356)=w0(534) + w0(1355)
      w0(356)=w0(356)*w0(343)
      w0(356)=w0(437) + w0(356)
      w0(356)=w0(210)*w0(356)
      w0(356)=3.0_prec*w0(356) - 2.0_prec*w0(709)
      w0(355)=2.0_prec*w0(356) + w0(355)
      w0(355)=z*w0(355)
      w0(344)= - w0(686)*w0(344)
      w0(344)= - w0(366) + w0(344)
      w0(344)=w0(344)*w0(343)
      w0(344)= - w0(9) + w0(344)
      w0(344)=w0(210)*w0(344)
      w0(344)=w0(344) + w0(380)
      w0(344)=w0(351) + 6.0_prec*w0(344) + w0(355)
      w0(344)=y*w0(344)
      w0(351)= - w0(5) + 1.
      w0(351)=w0(1232)*w0(351)
      w0(355)= - w0(9) + w0(638)
      w0(355)=w0(355)*w0(343)
      w0(355)=w0(9) + w0(355)
      w0(355)=w0(210)*w0(355)
      w0(351)= - w0(380) + w0(355) + w0(351)
      w0(355)=w0(573)*w0(1219)
      w0(354)= - w0(354)*w0(1202)
      w0(354)=w0(355) + w0(354)
      w0(354)=2.0_prec*w0(354) - w0(935)
      w0(354)=w0(354)*w0(1222)
      w0(355)=w0(983) + 6.
      w0(355)=w0(355)*w0(343)
      w0(355)=w0(355) - 1.
      w0(355)=w0(205)*w0(355)*w0(773)
      w0(344)=w0(355) + w0(354) + w0(358) + w0(344) + 3.0_prec*w0(351) + &
     & w0(352)
      w0(351)= - w0(15) - w0(912)
      w0(351)=w0(690)*w0(351)
      w0(344)=2.0_prec*w0(344) - w0(512) + w0(351)
      w0(344)=w0(344)*w0(347)
      w0(351)= - w0(359)*w0(347)
      w0(351)=w0(351) + w0(377)
      w0(351)=w0(351)*w0(454)
      w0(352)= - w0(24)*w0(408)
      w0(354)= - w0(6)*w0(474)
      w0(344)=w0(354) + w0(352) + w0(344) + w0(351)
      w0(344)=w0(344)*w0(395)
      w0(351)=w0(702) + 1.
      w0(351)=w0(351)*w0(343)
      w0(351)=w0(351) - 1.
      w0(351)=w0(351)*w0(1059)
      w0(352)=w0(396)*w0(353)
      w0(352)=w0(352) + 3.
      w0(343)=w0(352)*w0(343)
      w0(343)=w0(343) - 1.
      w0(352)=w0(343)*w0(515)
      w0(343)=w0(1222)*w0(343)
      w0(343)=w0(343) + w0(351) - w0(352) + w0(397)
      w0(343)=w0(1202)*w0(343)
      w0(351)=w0(702)*w0(13)
      w0(351)=w0(351) - w0(925)
      w0(351)= - w0(351)*w0(1219)
      w0(343)=w0(351) + w0(343)
      w0(343)=w0(343)*w0(347)
      w0(343)=w0(343) - w0(377)
      w0(343)=w0(62)*w0(343)
      w0(347)= - w0(767)*w0(347)
      w0(347)=w0(347) + w0(377)
      w0(347)=w0(25)*w0(347)
      w0(343)=w0(347) + w0(343)
      w0(347)= - w0(144)*w0(11)
      w0(347)=w0(347) - w0(142)
      w0(347)=w0(347)*w0(379)
      w0(351)=w0(102)*w0(857)
      w0(352)= - w0(105)*w0(357)
      w0(353)= - w0(100)*w0(871)
      w0(347)=w0(353) + w0(352) + w0(351) + w0(347)
      w0(347)=w0(1178)*w0(347)
      w0(351)= - w0(67) + w0(156) + w0(138)
      w0(351)=w0(470)*w0(351)
      w0(347)=w0(351) + w0(347)
      w0(351)=32.0_prec*w0(613)
      w0(347)=w0(351)*w0(347)
      w0(351)=w0(183)*w0(11)*w0(405)
      w0(343)=w0(349) + w0(344) + 256.0_prec*w0(351) + w0(346) + w0(347) + &
     & w0(345) + 32.0_prec*w0(343) + 4.0_prec*w0(348) + 8.0_prec*w0(361) + 16.0_prec*w0(350)

       A2qQgeps0 = 4.0_prec*w0(343)
!       write(*,*)'i,y,z,A2qQgeps0 =',i,y,z,A2qQgeps0

      END


==> ancillary/Ato3jet/src/qQgeps1_1L.f95 <==
      FUNCTION qQge11L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh1(180),qQge11L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh1(1)=N**(-1)
      hh1(2)=G([0.0_prec,xmuR2])
      hh1(3)=1/( - 3.0_prec+ 3.0_prec*z + 3.0_prec*y)
      hh1(4)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh1(5)=G([1.0_prec- z,1.0_prec- z,y])
      hh1(6)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh1(7)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh1(8)=G([1.0_prec- z,y])
      hh1(9)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh1(10)=G([1.0_prec- z,0.0_prec,y])
      hh1(11)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh1(12)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh1(13)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh1(14)=G([1.0_prec- y,1.0_prec- y,z])
      hh1(15)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh1(16)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh1(17)=G([1.0_prec- y,z])
      hh1(18)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh1(19)=G([1.0_prec- y,0.0_prec,z])
      hh1(20)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh1(21)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh1(22)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh1(23)=G([ - z,1.0_prec- z,y])
      hh1(24)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh1(25)=G([ - y,1.0_prec- y,z])
      hh1(26)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh1(27)=G([0.0_prec,1.0_prec- z,y])
      hh1(28)=G([1.0_prec,z])
      hh1(29)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh1(30)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh1(31)=G([0.0_prec,1.0_prec- y,z])
      hh1(32)=G([1.0_prec,y])
      hh1(33)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh1(34)=G([0.0_prec, - z,1.0_prec- z,y])
      hh1(35)=G([0.0_prec, - z,y])
      hh1(36)=G([0.0_prec, - y,1.0_prec- y,z])
      hh1(37)=G([0.0_prec, - y,z])
      hh1(38)=G([0.0_prec, - Q2])
      hh1(39)=G([ - y,z])
      hh1(40)=G([ - z,y])
      hh1(41)=G([1.0_prec,0.0_prec,y])
      hh1(42)=G([1.0_prec,0.0_prec,z])
      hh1(43)=G([1.0_prec,1.0_prec,y])
      hh1(44)=G([1.0_prec,1.0_prec,z])
      hh1(45)=G([0.0_prec,y])
      hh1(46)=G([0.0_prec,z])
      hh1(47)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh1(48)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh1(49)=G([0.0_prec,0.0_prec,y])
      hh1(50)=G([0.0_prec,0.0_prec,z])
      hh1(51)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh1(52)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh1(53)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh1(54)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh1(55)=G([0.0_prec,1.0_prec,y])
      hh1(56)=G([0.0_prec,1.0_prec,z])
      hh1(57)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh1(58)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh1(59)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh1(60)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh1(61)=G([1.0_prec- y, - y,z])
      hh1(62)=G([1.0_prec- z, - z,y])
      hh1(63)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh1(64)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh1(65)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh1(66)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh1(67)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh1(68)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh1(69)=1/( - 1.0_prec+ z + y)
      hh1(70)=1/( - 9.0_prec*XN + 9.0_prec*z*XN + 9.0_prec*y*XN)
      hh1(71)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 3.0_prec*y*XN)
      hh1(72)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh1(73)=G([ - 1.0_prec+ z + y,z + y,y])
      hh1(74)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh1(75)=G([z + y,z + y,z + y,y])
      hh1(76)=G([z + y,z + y,y])
      hh1(77)=G([z + y,z + y,0.0_prec,y])
      hh1(78)=G([z + y,y])
      hh1(79)=G([z + y,0.0_prec,z + y,y])
      hh1(80)=G([z + y,0.0_prec,y])
      hh1(81)=G([z + y,0.0_prec,0.0_prec,y])
      hh1(82)=G([z + y,1.0_prec,0.0_prec,y])
      hh1(83)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh1(84)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh1(85)=G([1.0_prec,1.0_prec- z - y])
      hh1(86)=G([0.0_prec,z + y,z + y,y])
      hh1(87)=G([0.0_prec,z + y,y])
      hh1(88)=G([0.0_prec,z + y,0.0_prec,y])
      hh1(89)=G([ - 1.0_prec+ z + y,y])
      hh1(90)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(91)=G([0.0_prec,0.0_prec,z + y,y])
      hh1(92)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(93)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(94)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(95)=G([z + y, - 1.0_prec+ z + y,y])
      hh1(96)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(97)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh1(98)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 9.0_prec*y*XN - 6.0_prec*y*z*XN - 9.0_prec*y**2*XN&
     &  + 3.0_prec*y**2*z*XN + 3.0_prec*y**3*XN)
      hh1(99)=1/( - 3.0_prec*XN + 9.0_prec*z*XN - 9.0_prec*z**2*XN + 3.0_prec*z**3*XN + 3.0_prec*y*XN&
     &  - 6.0_prec*y*z*XN + 3.0_prec*y*z**2*XN)
      hh1(100)=1/(z + y)
      hh1(101)=1/( - 27.0_prec*z*XN + 27.0_prec*z**2*XN - 27.0_prec*y*XN + 54.0_prec*y*z*XN + &
     & 27.0_prec*y**2*XN)
      hh1(102)=1/( - 3.0_prec*z*XN + 9.0_prec*z**2*XN - 9.0_prec*z**3*XN + 3.0_prec*z**4*XN - 3.&
     & *y*XN + 18.0_prec*y*z*XN - 33.0_prec*y*z**2*XN + 24.0_prec*y*z**3*XN - 6.0_prec*y*z**4*&
     & XN + 9.0_prec*y**2*XN - 33.0_prec*y**2*z*XN + 42.0_prec*y**2*z**2*XN - 21.0_prec*y**2*&
     & z**3*XN + 3.0_prec*y**2*z**4*XN - 9.0_prec*y**3*XN + 24.0_prec*y**3*z*XN - 21.0_prec*&
     & y**3*z**2*XN + 6.0_prec*y**3*z**3*XN + 3.0_prec*y**4*XN - 6.0_prec*y**4*z*XN + 3.0_prec*&
     & y**4*z**2*XN)
      hh1(103)=XN**2
      hh1(104)=hh1(103)*hh1(76)
      hh1(105)=hh1(103) - 1.
      hh1(106)=hh1(105)*hh1(84)
      hh1(107)=hh1(105)*hh1(80)
      hh1(107)=hh1(107) - hh1(76)
      hh1(104)=hh1(107) + hh1(104) - hh1(106)
      hh1(104)=hh1(104)*hh1(85)
      hh1(106)=hh1(93) - hh1(76)
      hh1(108)=hh1(88) + hh1(97) - hh1(82) - hh1(83) - 2.0_prec*hh1(106)
      hh1(108)=hh1(105)*hh1(108)
      hh1(109)=hh1(80) + hh1(90)
      hh1(110)=2.0_prec*hh1(105)
      hh1(109)=hh1(109)*hh1(110)
      hh1(111)=hh1(105)*hh1(90)
      hh1(112)=hh1(110)*hh1(85)
      hh1(111)=hh1(111) + hh1(112)
      hh1(112)=hh1(89)*hh1(111)
      hh1(104)=hh1(112) - hh1(109) - hh1(104) - hh1(108)
      hh1(108)=z**2
      hh1(109)=y**2
      hh1(112)=hh1(108) + hh1(109)
      hh1(104)=hh1(112)*hh1(104)
      hh1(113)=hh1(105)*hh1(108)
      hh1(114)=hh1(105)*hh1(109)
      hh1(113)=hh1(113) + hh1(114)
      hh1(115)=hh1(74) - hh1(75)
      hh1(115)=hh1(113)*hh1(115)
      hh1(116)=hh1(105)*hh1(85)
      hh1(117)=hh1(116) + hh1(110)
      hh1(117)=hh1(117)*hh1(112)
      hh1(118)= - hh1(87)*hh1(117)
      hh1(111)=hh1(111) + hh1(93)
      hh1(119)=hh1(103)*hh1(93)
      hh1(119)=hh1(119) - hh1(111)
      hh1(119)=hh1(112)*hh1(119)
      hh1(120)=hh1(78)*hh1(119)
      hh1(104)=hh1(120) + hh1(118) + hh1(115) + hh1(104)
      hh1(104)=hh1(71)*hh1(104)
      hh1(115)=hh1(3)*XN
      hh1(118)=hh1(105)*hh1(115)
      hh1(120)=hh1(115)*z
      hh1(121)=hh1(110)*hh1(120)
      hh1(122)=4.0_prec*y
      hh1(123)=hh1(118)*hh1(122)
      hh1(121)=hh1(118) + hh1(121) + hh1(123)
      hh1(121)=hh1(121)*z
      hh1(124)=2.0_prec*y
      hh1(125)=hh1(118)*hh1(124)
      hh1(126)=hh1(125) - hh1(118)
      hh1(127)=3.0_prec*y
      hh1(126)=hh1(126)*hh1(127)
      hh1(121)=hh1(121) + hh1(126)
      hh1(126)= - hh1(23)*hh1(121)
      hh1(128)=hh1(105)*y
      hh1(129)=hh1(128) - hh1(110)
      hh1(129)=hh1(129)*y
      hh1(129)=hh1(129) + hh1(105)
      hh1(129)=hh1(98)*hh1(129)*hh1(112)
      hh1(130)=hh1(113)*hh1(71)
      hh1(129)=hh1(129) - hh1(130)
      hh1(131)=hh1(112)*hh1(118)
      hh1(132)=hh1(129) + hh1(131)
      hh1(133)=hh1(51)*hh1(132)
      hh1(134)=hh1(15) + hh1(54) - hh1(12) + hh1(4) + hh1(11) - hh1(58)&
     &  + hh1(6) + hh1(30)
      hh1(134)=hh1(131)*hh1(134)
      hh1(135)=hh1(22) - hh1(29) - hh1(9) + hh1(64) + hh1(21)
      hh1(135)=hh1(105)*hh1(135)
      hh1(136)=hh1(105)*hh1(52)
      hh1(135)=hh1(135) - hh1(136)
      hh1(115)=hh1(135)*hh1(115)
      hh1(135)=hh1(24) + hh1(16)
      hh1(135)=hh1(135)*hh1(118)
      hh1(115)=hh1(115) + hh1(135)
      hh1(135)= - y*hh1(115)
      hh1(137)=N**2
      hh1(138)=hh1(137) - 2.
      hh1(138)=hh1(138)*N
      hh1(139)=2.0_prec*hh1(138)
      hh1(135)=hh1(139) + hh1(135)
      hh1(135)=y*hh1(135)
      hh1(115)= - z*hh1(115)
      hh1(115)=hh1(139) + hh1(115)
      hh1(115)=z*hh1(115)
      hh1(139)= - hh1(92)*hh1(130)
      hh1(117)=hh1(117)*hh1(71)
      hh1(140)=hh1(73)*hh1(117)
      hh1(104)=hh1(133) + hh1(140) + hh1(139) + hh1(126) + hh1(135) + &
     & hh1(115) + hh1(134) + hh1(104)
      hh1(115)=7.0_prec*hh1(103)
      hh1(126)=hh1(115) - 20.
      hh1(126)=hh1(126)*hh1(103)
      hh1(126)=hh1(126) + 13.
      hh1(133)=3.0_prec*hh1(103)
      hh1(134)=hh1(133) - 8.
      hh1(134)=hh1(134)*hh1(103)
      hh1(134)=hh1(134) + 5.
      hh1(135)=hh1(134)*y
      hh1(139)=hh1(135) - hh1(126)
      hh1(139)=y*hh1(139)
      hh1(140)=hh1(103) - 4.
      hh1(140)=hh1(140)*hh1(103)
      hh1(140)=hh1(140) + 3.
      hh1(141)=3.0_prec*hh1(140)
      hh1(139)=hh1(141) + hh1(139)
      hh1(139)=y*hh1(139)
      hh1(142)=hh1(103) - 3.
      hh1(142)=hh1(142)*hh1(103)
      hh1(142)=hh1(142) + 2.
      hh1(143)= - 4.0_prec*hh1(142) + hh1(135)
      hh1(143)=y*hh1(143)
      hh1(144)=XN**4
      hh1(144)=hh1(144) - 1.
      hh1(143)=hh1(143) - hh1(144)
      hh1(143)=z*hh1(143)
      hh1(139)=hh1(143) + hh1(139) + hh1(144)
      hh1(139)=hh1(98)*z*hh1(139)
      hh1(143)=hh1(103) - 2.
      hh1(143)=hh1(143)*hh1(103)
      hh1(143)=hh1(143) + 1.
      hh1(145)=hh1(143)*hh1(124)
      hh1(146)=3.0_prec*hh1(143)
      hh1(145)=hh1(145) - hh1(146)
      hh1(145)=hh1(145)*z
      hh1(147)=hh1(143)*y
      hh1(148)=hh1(147) - hh1(146)
      hh1(149)= - hh1(148)*hh1(122)
      hh1(150)=9.0_prec*hh1(143)
      hh1(149)= - hh1(145) - hh1(150) + hh1(149)
      hh1(149)=z*hh1(149)
      hh1(151)= - 50.0_prec+ 33.0_prec*hh1(103)
      hh1(151)=hh1(151)*hh1(103)
      hh1(151)=hh1(151) + 17.
      hh1(152)=hh1(133) - 4.
      hh1(152)=hh1(152)*hh1(103)
      hh1(152)=hh1(152) + 1.
      hh1(153)= - hh1(152)*hh1(122)
      hh1(153)=hh1(153) + hh1(151)
      hh1(153)=y*hh1(153)
      hh1(154)= - 54.0_prec+ 31.0_prec*hh1(103)
      hh1(154)=hh1(154)*hh1(103)
      hh1(154)=hh1(154) + 23.
      hh1(153)=hh1(153) - hh1(154)
      hh1(153)=y*hh1(153)
      hh1(149)=hh1(149) + hh1(150) + hh1(153)
      hh1(149)=z*hh1(149)
      hh1(150)= - hh1(143)*hh1(122)
      hh1(150)=hh1(150) + hh1(151)
      hh1(150)=y*hh1(150)
      hh1(151)=15.0_prec*hh1(103)
      hh1(153)=22.0_prec- hh1(151)
      hh1(153)=hh1(153)*hh1(103)
      hh1(153)= - 7.0_prec+ hh1(153)
      hh1(150)=4.0_prec*hh1(153) + hh1(150)
      hh1(150)=y*hh1(150)
      hh1(153)=35.0_prec*hh1(103)
      hh1(155)=hh1(153) - 54.
      hh1(155)=hh1(155)*hh1(103)
      hh1(155)=hh1(155) + 19.
      hh1(150)=hh1(150) + hh1(155)
      hh1(150)=y*hh1(150)
      hh1(149)=hh1(149) - hh1(146) + hh1(150)
      hh1(149)=z*hh1(149)
      hh1(150)=6.0_prec*hh1(143) - hh1(147)
      hh1(150)=hh1(150)*hh1(124)
      hh1(150)=hh1(150) - hh1(154)
      hh1(150)=y*hh1(150)
      hh1(150)=hh1(150) + hh1(155)
      hh1(150)=y*hh1(150)
      hh1(154)=10.0_prec- hh1(115)
      hh1(154)=hh1(154)*hh1(103)
      hh1(154)= - 3.0_prec+ hh1(154)
      hh1(150)=2.0_prec*hh1(154) + hh1(150)
      hh1(150)=y*hh1(150)
      hh1(149)=hh1(150) + hh1(149)
      hh1(149)=z*hh1(149)
      hh1(148)=y*hh1(148)
      hh1(146)=hh1(146) + hh1(148)
      hh1(146)=y*hh1(146)
      hh1(146)=hh1(146) - hh1(143)
      hh1(146)=hh1(146)*hh1(109)
      hh1(146)=3.0_prec*hh1(146) + hh1(149)
      hh1(148)=2.0_prec*hh1(102)
      hh1(146)=hh1(146)*hh1(148)
      hh1(149)=2.0_prec*hh1(130)
      hh1(150)= - hh1(86) + hh1(72)
      hh1(150)=hh1(149)*hh1(150)
      hh1(154)=y*hh1(118)
      hh1(120)=hh1(120)*hh1(105)
      hh1(155)=hh1(154) + hh1(120)
      hh1(156)=4.0_prec*hh1(155)
      hh1(157)=hh1(8)*hh1(156)
      hh1(158)=2.0_prec*hh1(131)
      hh1(159)=hh1(67)*hh1(158)
      hh1(104)=hh1(159) + hh1(146) + hh1(157) + hh1(139) + hh1(150) + 2.&
     & *hh1(104)
      hh1(139)= - 142.0_prec+ 223.0_prec*hh1(103)
      hh1(139)=hh1(139)*hh1(103)
      hh1(146)=XNF*XN
      hh1(150)=hh1(105)*hh1(146)
      hh1(139)=hh1(139) - 81.0_prec+ 14.0_prec*hh1(150)
      hh1(139)=hh1(139)*y
      hh1(157)=hh1(103) + 26.
      hh1(157)=hh1(157)*hh1(103)
      hh1(146)=hh1(110)*hh1(146)
      hh1(146)=hh1(157) + hh1(146) - 27.
      hh1(157)= - z*hh1(146)
      hh1(157)= - hh1(139) + hh1(157)
      hh1(157)=z*hh1(157)
      hh1(159)=hh1(105)*hh1(103)
      hh1(160)=216.0_prec*hh1(159)
      hh1(139)=hh1(160) - hh1(139)
      hh1(139)=y*hh1(139)
      hh1(139)=hh1(139) + hh1(157)
      hh1(139)=z*hh1(139)
      hh1(157)=y**3
      hh1(146)= - hh1(146)*hh1(157)
      hh1(161)=2.0_prec*hh1(103)
      hh1(162)=hh1(161) - 1.
      hh1(162)=hh1(162)*hh1(103)
      hh1(162)=hh1(162) - 1.
      hh1(163)=z + y
      hh1(164)=z*hh1(162)*hh1(163)
      hh1(165)=hh1(162)*hh1(109)
      hh1(164)=hh1(164) + hh1(165)
      hh1(164)=hh1(164)*z
      hh1(166)=hh1(157)*hh1(162)
      hh1(164)=hh1(164) + hh1(166)
      hh1(166)=hh1(67)*hh1(164)
      hh1(139)= - 27.0_prec*hh1(166) + hh1(146) + hh1(139)
      hh1(139)=hh1(101)*hh1(139)
      hh1(137)=hh1(137) - 1.
      hh1(137)= - Cj1*hh1(137)*hh1(163)
      hh1(104)=hh1(137) + 3.0_prec*hh1(104) + 2.0_prec*hh1(139)
      hh1(137)=Cg1**2
      hh1(104)=hh1(104)*hh1(137)
      hh1(139)=hh1(131)*hh1(8)
      hh1(146)=hh1(139) + hh1(121)
      hh1(166)= - hh1(56)*hh1(146)
      hh1(167)=hh1(130) - hh1(131)
      hh1(168)=hh1(57)*hh1(167)
      hh1(169)=hh1(149) - hh1(121)
      hh1(169)=hh1(41)*hh1(169)
      hh1(170)=hh1(96) - hh1(79) - hh1(81)
      hh1(170)=hh1(130)*hh1(170)
      hh1(171)=hh1(85)*hh1(113)
      hh1(172)=hh1(95)*hh1(71)*hh1(171)
      hh1(166)=hh1(169) + hh1(168) + hh1(172) + hh1(166) + hh1(170)
      hh1(168)=6.0_prec*hh1(137)
      hh1(166)=hh1(168)*hh1(166)
      hh1(169)=hh1(121)*hh1(8)
      hh1(170)=hh1(131)*hh1(23)
      hh1(172)=2.0_prec*hh1(118)
      hh1(154)= - hh1(62)*hh1(154)
      hh1(154)=hh1(172) + hh1(154)
      hh1(154)=y*hh1(154)
      hh1(173)= - hh1(62)*hh1(120)
      hh1(172)=hh1(172) + hh1(173)
      hh1(172)=z*hh1(172)
      hh1(154)=hh1(169) - hh1(170) + hh1(154) + hh1(172)
      hh1(154)=hh1(154)*hh1(137)
      hh1(172)=hh1(121)*hh1(137)
      hh1(173)= - hh1(40)*hh1(172)
      hh1(174)=hh1(131)*hh1(137)
      hh1(175)= - hh1(35)*hh1(174)
      hh1(154)=hh1(173) + hh1(154) + hh1(175)
      hh1(154)=hh1(28)*hh1(154)
      hh1(173)=hh1(110)*hh1(52)
      hh1(134)=hh1(173) + hh1(134)
      hh1(134)=y*hh1(134)
      hh1(126)=hh1(134) - hh1(126)
      hh1(126)=y*hh1(126)
      hh1(134)=z*hh1(173)
      hh1(134)=hh1(134) - 4.0_prec*hh1(136) + hh1(135)
      hh1(134)=z*hh1(134)
      hh1(126)=hh1(134) + hh1(173) + hh1(126)
      hh1(126)=z*hh1(126)
      hh1(134)= - hh1(136) - hh1(142)
      hh1(134)=hh1(134)*hh1(122)
      hh1(134)=hh1(141) + hh1(134)
      hh1(134)=y*hh1(134)
      hh1(126)=hh1(134) + hh1(126)
      hh1(126)=z*hh1(126)
      hh1(134)=hh1(173) - hh1(144)
      hh1(134)=y*hh1(134)
      hh1(134)=hh1(134) + hh1(144)
      hh1(134)=y*hh1(134)
      hh1(126)=hh1(134) + hh1(126)
      hh1(134)=hh1(137)*hh1(99)
      hh1(126)=hh1(126)*hh1(134)
      hh1(135)=6.0_prec*hh1(174)
      hh1(136)=hh1(53) - hh1(66)
      hh1(136)=hh1(135)*hh1(136)
      hh1(104)=3.0_prec*hh1(126) + 6.0_prec*hh1(154) + hh1(104) + hh1(166) + &
     & hh1(136)
      hh1(126)=hh1(133) - 5.
      hh1(126)=hh1(126)*hh1(103)
      hh1(126)=hh1(126) + 2.
      hh1(136)=3.0_prec*hh1(126)
      hh1(141)=hh1(161) - 3.
      hh1(141)=hh1(141)*hh1(103)
      hh1(141)=hh1(141) + 1.
      hh1(142)=hh1(141)*hh1(124)
      hh1(154)=hh1(136) - hh1(142)
      hh1(154)=hh1(154)*hh1(124)
      hh1(166)=11.0_prec*hh1(103)
      hh1(173)=hh1(166) - 20.
      hh1(173)=hh1(173)*hh1(103)
      hh1(173)=hh1(173) + 9.
      hh1(145)=hh1(154) - hh1(145) - hh1(173)
      hh1(145)=hh1(145)*z
      hh1(154)=5.0_prec*hh1(103)
      hh1(175)=hh1(154) - 6.
      hh1(175)=hh1(175)*hh1(103)
      hh1(175)=hh1(175) + 1.
      hh1(175)=hh1(175)*hh1(122)
      hh1(176)= - 72.0_prec+ 55.0_prec*hh1(103)
      hh1(176)=hh1(176)*hh1(103)
      hh1(176)=hh1(176) + 17.
      hh1(175)=hh1(175) - hh1(176)
      hh1(175)=hh1(175)*y
      hh1(177)=49.0_prec*hh1(103)
      hh1(178)=hh1(177) - 72.
      hh1(178)=hh1(178)*hh1(103)
      hh1(178)=hh1(178) + 23.
      hh1(175)=hh1(175) + hh1(178)
      hh1(175)=hh1(175)*y
      hh1(179)= - 22.0_prec+ 13.0_prec*hh1(103)
      hh1(179)=hh1(179)*hh1(103)
      hh1(179)=hh1(179) + 9.
      hh1(145)=hh1(145) - hh1(175) + hh1(179)
      hh1(145)=hh1(145)*z
      hh1(175)=hh1(141)*hh1(122)
      hh1(175)=hh1(175) - hh1(176)
      hh1(175)=hh1(175)*y
      hh1(176)= - 30.0_prec+ 23.0_prec*hh1(103)
      hh1(176)=hh1(176)*hh1(103)
      hh1(176)=hh1(176) + 7.
      hh1(175)=hh1(175) + 4.0_prec*hh1(176)
      hh1(175)=hh1(175)*y
      hh1(176)= - 70.0_prec+ 51.0_prec*hh1(103)
      hh1(176)=hh1(176)*hh1(103)
      hh1(176)=hh1(176) + 19.
      hh1(175)=hh1(175) - hh1(176)
      hh1(175)=hh1(175)*y
      hh1(180)=hh1(154) - 8.
      hh1(180)=hh1(180)*hh1(103)
      hh1(180)=hh1(180) + 3.
      hh1(145)=hh1(145) - hh1(175) - hh1(180)
      hh1(145)=hh1(145)*z
      hh1(136)=hh1(136) - hh1(147)
      hh1(136)=hh1(136)*hh1(124)
      hh1(136)=hh1(136) - hh1(178)
      hh1(136)=hh1(136)*y
      hh1(136)=hh1(136) + hh1(176)
      hh1(136)=hh1(136)*y
      hh1(136)=hh1(136) - 6.0_prec*hh1(152)
      hh1(136)=hh1(136)*y
      hh1(136)=hh1(136) + hh1(145)
      hh1(136)=hh1(136)*z
      hh1(127)=hh1(143)*hh1(127)
      hh1(127)=hh1(127) - hh1(173)
      hh1(127)=hh1(127)*y
      hh1(127)=hh1(127) + hh1(179)
      hh1(127)=hh1(127)*y
      hh1(127)=hh1(127) - hh1(180)
      hh1(127)=hh1(127)*hh1(109)
      hh1(127)=hh1(136) + hh1(127)
      hh1(127)=hh1(127)*hh1(148)
      hh1(136)=hh1(140)*y
      hh1(140)=hh1(136) + 4.0_prec*hh1(105)
      hh1(140)=hh1(140)*y
      hh1(143)=hh1(161)*hh1(105)
      hh1(140)=hh1(140) - hh1(143)
      hh1(145)=2.0_prec*z
      hh1(140)=hh1(140)*hh1(145)
      hh1(145)=hh1(103) - 8.
      hh1(145)=hh1(145)*hh1(103)
      hh1(145)=hh1(145) + 7.
      hh1(145)=hh1(145)*y
      hh1(147)=hh1(103) + 3.
      hh1(147)=hh1(147)*hh1(103)
      hh1(147)=hh1(147) - 4.
      hh1(152)=hh1(145) + 4.0_prec*hh1(147)
      hh1(152)=hh1(152)*y
      hh1(161)=9.0_prec*hh1(144)
      hh1(152)=hh1(152) - hh1(161)
      hh1(152)=hh1(152)*y
      hh1(140)=4.0_prec*hh1(159) + hh1(140) + hh1(152)
      hh1(140)=hh1(140)*z
      hh1(115)=hh1(115) - 4.
      hh1(115)=hh1(115)*hh1(103)
      hh1(115)=hh1(115) - 3.
      hh1(152)=hh1(144)*y
      hh1(152)=hh1(152) - hh1(115)
      hh1(152)=hh1(152)*y
      hh1(166)=hh1(166) - 8.
      hh1(166)=hh1(166)*hh1(103)
      hh1(166)=hh1(166) - 3.
      hh1(152)=hh1(152) + hh1(166)
      hh1(152)=hh1(152)*y
      hh1(154)=hh1(154) - 4.
      hh1(154)=hh1(154)*hh1(103)
      hh1(154)=hh1(154) - 1.
      hh1(152)=hh1(152) - hh1(154)
      hh1(152)=hh1(152)*y
      hh1(140)=hh1(152) - hh1(140)
      hh1(140)=hh1(140)*hh1(98)
      hh1(127)=hh1(127) - hh1(140) - 2.0_prec*hh1(169)
      hh1(113)=hh1(113)*hh1(87)
      hh1(152)=hh1(171)*hh1(89)
      hh1(106)=hh1(106)*hh1(103)
      hh1(106)=hh1(106) - hh1(107) - hh1(111)
      hh1(106)=hh1(112)*hh1(106)
      hh1(106)= - hh1(106) + hh1(113) - hh1(152)
      hh1(106)=hh1(106)*hh1(71)
      hh1(107)=hh1(117)*hh1(78)
      hh1(106)=hh1(106) + hh1(107)
      hh1(107)=hh1(73)*hh1(130)
      hh1(107)=hh1(107) + hh1(156) - hh1(170) - hh1(106)
      hh1(111)=hh1(103) - 28.
      hh1(111)=hh1(111)*hh1(103)
      hh1(111)=hh1(111) + 27.0_prec- 16.0_prec*hh1(150)
      hh1(113)=hh1(111)*z
      hh1(152)= - 196.0_prec+ 151.0_prec*hh1(103)
      hh1(152)=hh1(152)*hh1(103)
      hh1(150)=hh1(152) + 45.0_prec- 40.0_prec*hh1(150)
      hh1(150)=hh1(150)*y
      hh1(152)=36.0_prec*hh1(159)
      hh1(113)= - hh1(152) + hh1(113) + hh1(150)
      hh1(113)=hh1(113)*z
      hh1(150)=hh1(160) - hh1(150)
      hh1(150)=hh1(150)*y
      hh1(113)=hh1(113) - hh1(150)
      hh1(113)=hh1(113)*z
      hh1(111)=hh1(111)*y
      hh1(111)=hh1(111) - hh1(152)
      hh1(111)=hh1(111)*hh1(109)
      hh1(111)=hh1(113) + hh1(111)
      hh1(113)=hh1(111)*hh1(101)
      hh1(107)=hh1(113) + 2.0_prec*hh1(107) - hh1(127)
      hh1(107)=hh1(107)*hh1(137)
      hh1(146)=hh1(146)*hh1(137)
      hh1(150)=hh1(174)*hh1(40)
      hh1(146)=hh1(150) - hh1(146)
      hh1(150)=hh1(146)*hh1(28)
      hh1(152)=hh1(144)*z
      hh1(115)= - hh1(115) + hh1(152) - hh1(145)
      hh1(115)=hh1(115)*z
      hh1(136)=hh1(136) + 2.0_prec*hh1(147)
      hh1(136)=hh1(136)*hh1(124)
      hh1(115)=hh1(115) - hh1(136) + hh1(166)
      hh1(115)=hh1(115)*z
      hh1(128)= - hh1(161) + 8.0_prec*hh1(128)
      hh1(128)=hh1(128)*y
      hh1(115)=hh1(115) - hh1(128) - hh1(154)
      hh1(115)=hh1(115)*z
      hh1(128)=y - 1.
      hh1(122)=hh1(122)*hh1(159)*hh1(128)
      hh1(115)=hh1(115) + hh1(122)
      hh1(115)=hh1(115)*hh1(134)
      hh1(122)=hh1(167)*hh1(41)
      hh1(128)=2.0_prec*hh1(137)
      hh1(136)=hh1(128)*hh1(122)
      hh1(145)=hh1(128)*hh1(131)
      hh1(147)=hh1(145)*hh1(56)
      hh1(107)=hh1(136) - hh1(147) + hh1(115) + hh1(107) - 2.0_prec*hh1(150)
      hh1(136)=25.0_prec*hh1(103)
      hh1(152)=hh1(136) - 29.
      hh1(152)=hh1(152)*hh1(103)
      hh1(152)=hh1(152) + 4.
      hh1(154)= - 9.0_prec+ 8.0_prec*hh1(103)
      hh1(154)=hh1(154)*hh1(103)
      hh1(154)=hh1(154) + 1.
      hh1(154)=hh1(154)*y
      hh1(160)=hh1(152) - hh1(154)
      hh1(160)=hh1(160)*y
      hh1(161)= - 31.0_prec+ 26.0_prec*hh1(103)
      hh1(161)=hh1(161)*hh1(103)
      hh1(161)=hh1(161) + 5.
      hh1(160)=hh1(160) - hh1(161)
      hh1(160)=hh1(160)*y
      hh1(166)=4.0_prec*hh1(103)
      hh1(169)=hh1(166) - 5.
      hh1(169)=hh1(169)*hh1(103)
      hh1(169)=hh1(169) + 1.
      hh1(170)=hh1(169)*y
      hh1(171)= - hh1(170) + 2.0_prec*hh1(169)
      hh1(171)=hh1(171)*y
      hh1(171)=hh1(171) - hh1(169)
      hh1(171)=hh1(171)*z
      hh1(173)=9.0_prec*hh1(103)
      hh1(175)=hh1(173) - 11.
      hh1(175)=hh1(175)*hh1(103)
      hh1(175)=hh1(175) + 2.
      hh1(160)=hh1(160) + hh1(171) + hh1(175)
      hh1(160)=hh1(160)*z
      hh1(171)= - 19.0_prec+ 17.0_prec*hh1(103)
      hh1(171)=hh1(171)*hh1(103)
      hh1(171)=hh1(171) + 2.
      hh1(154)= - hh1(154) + 2.0_prec*hh1(171)
      hh1(154)=hh1(154)*y
      hh1(136)=hh1(136) - 28.
      hh1(136)=hh1(136)*hh1(103)
      hh1(136)=hh1(136) + 3.
      hh1(136)=2.0_prec*hh1(136)
      hh1(154)=hh1(154) - hh1(136)
      hh1(154)=hh1(154)*y
      hh1(151)=hh1(151) - 17.
      hh1(151)=hh1(151)*hh1(103)
      hh1(151)=hh1(151) + 2.
      hh1(151)=2.0_prec*hh1(151)
      hh1(154)=hh1(154) + hh1(151)
      hh1(154)=hh1(154)*y
      hh1(171)= - 7.0_prec+ 6.0_prec*hh1(103)
      hh1(171)=hh1(171)*hh1(103)
      hh1(171)=hh1(171) + 1.
      hh1(154)=hh1(160) + hh1(154) - hh1(171)
      hh1(154)=hh1(154)*z
      hh1(152)=hh1(152) - hh1(170)
      hh1(152)=hh1(152)*y
      hh1(136)=hh1(152) - hh1(136)
      hh1(136)=hh1(136)*y
      hh1(152)= - 23.0_prec+ 21.0_prec*hh1(103)
      hh1(152)=hh1(152)*hh1(103)
      hh1(152)=hh1(152) + 2.
      hh1(136)=hh1(136) + 2.0_prec*hh1(152)
      hh1(136)=hh1(136)*y
      hh1(152)= - 15.0_prec+ 14.0_prec*hh1(103)
      hh1(152)=hh1(152)*hh1(103)
      hh1(152)=hh1(152) + 1.
      hh1(136)=hh1(136) - hh1(152)
      hh1(136)=hh1(136)*y
      hh1(136)=hh1(159) + hh1(154) + hh1(136)
      hh1(136)=hh1(136)*z
      hh1(154)=hh1(169)*hh1(124)
      hh1(154)=hh1(154) - hh1(161)
      hh1(154)=hh1(154)*y
      hh1(151)=hh1(154) + hh1(151)
      hh1(151)=hh1(151)*y
      hh1(151)=hh1(151) - hh1(152)
      hh1(151)=hh1(151)*y
      hh1(143)=hh1(151) + hh1(143)
      hh1(143)=hh1(143)*y
      hh1(136)=hh1(136) + hh1(143)
      hh1(136)=hh1(136)*z
      hh1(143)=hh1(170) - hh1(175)
      hh1(143)=hh1(143)*y
      hh1(143)=hh1(143) + hh1(171)
      hh1(143)=hh1(143)*y
      hh1(143)=hh1(143) - hh1(159)
      hh1(143)=hh1(143)*hh1(109)
      hh1(136)=hh1(136) - hh1(143)
      hh1(136)=hh1(136)*hh1(148)
      hh1(143)=hh1(123) - hh1(118)
      hh1(148)=hh1(143) + 4.0_prec*hh1(120)
      hh1(148)=hh1(148)*z
      hh1(143)=hh1(143)*y
      hh1(143)=hh1(148) + hh1(143)
      hh1(148)=hh1(103) + 1.
      hh1(148)=hh1(148)*hh1(103)
      hh1(148)=hh1(148) - 2.
      hh1(151)=2.0_prec*hh1(148)
      hh1(152)=hh1(148)*y
      hh1(154)=hh1(151) - hh1(152)
      hh1(154)=hh1(154)*y
      hh1(148)=hh1(154) - hh1(148)
      hh1(148)=hh1(148)*z
      hh1(154)=hh1(159)*hh1(124)
      hh1(133)=hh1(133)*hh1(105)
      hh1(160)=hh1(154) - hh1(133)
      hh1(160)=hh1(160)*hh1(109)
      hh1(148)=hh1(148) + hh1(160) + hh1(159)
      hh1(148)=hh1(148)*z
      hh1(160)=hh1(126)*y
      hh1(161)=hh1(173) - 13.
      hh1(161)=hh1(161)*hh1(103)
      hh1(161)=hh1(161) + 4.
      hh1(160)=hh1(160) - hh1(161)
      hh1(160)=hh1(160)*y
      hh1(160)=hh1(160) + hh1(175)
      hh1(160)=hh1(160)*y
      hh1(160)=hh1(160) - hh1(133)
      hh1(160)=hh1(160)*y
      hh1(148)=hh1(148) + hh1(160)
      hh1(148)=hh1(148)*hh1(98)
      hh1(117)=hh1(148) + hh1(117)
      hh1(148)=hh1(130)*hh1(78)
      hh1(136)=hh1(136) - hh1(139) + hh1(148) + hh1(117) - 2.0_prec*hh1(143)
      hh1(139)= - 62.0_prec+ 83.0_prec*hh1(103)
      hh1(139)=hh1(139)*hh1(103)
      hh1(143)=4.0_prec*XN
      hh1(143)=hh1(105)*hh1(143)*XNF
      hh1(139)=hh1(139) + hh1(143) - 21.
      hh1(139)=hh1(139)*y
      hh1(153)=hh1(153) - 26.
      hh1(153)=hh1(153)*hh1(103)
      hh1(143)=hh1(143) - 9.
      hh1(153)=hh1(153) + hh1(143)
      hh1(160)=hh1(153)*z
      hh1(169)=12.0_prec*hh1(159)
      hh1(170)= - hh1(169) + hh1(139) + hh1(160)
      hh1(170)=hh1(170)*z
      hh1(139)= - hh1(139) + 24.0_prec*hh1(159)
      hh1(139)=hh1(139)*y
      hh1(139)=hh1(170) - hh1(139)
      hh1(139)=hh1(139)*z
      hh1(153)=hh1(153)*y
      hh1(153)=hh1(153) - hh1(169)
      hh1(169)=hh1(153)*hh1(109)
      hh1(139)=hh1(139) + hh1(169)
      hh1(169)=3.0_prec*hh1(101)
      hh1(169)=hh1(139)*hh1(169)
      hh1(170)=hh1(169) + 2.0_prec*hh1(136)
      hh1(170)=hh1(170)*hh1(137)
      hh1(126)=hh1(126)*z
      hh1(126)=hh1(154) + hh1(126) - hh1(161)
      hh1(126)=hh1(126)*z
      hh1(154)=hh1(152) + hh1(133)
      hh1(154)=hh1(154)*y
      hh1(126)=hh1(175) + hh1(126) - hh1(154)
      hh1(126)=hh1(126)*z
      hh1(151)=hh1(151)*hh1(109)
      hh1(126)=hh1(126) + hh1(151) - hh1(133)
      hh1(126)=hh1(126)*z
      hh1(133)=hh1(152) - hh1(159)
      hh1(133)=hh1(133)*y
      hh1(126)=hh1(126) - hh1(133)
      hh1(133)=hh1(99)*hh1(126)*hh1(128)
      hh1(151)=hh1(145)*hh1(28)
      hh1(133)=hh1(151) - hh1(133)
      hh1(151)=hh1(170) - hh1(133)
      hh1(152)=hh1(141)*y
      hh1(154)=4.0_prec*hh1(141)
      hh1(161)=hh1(152) - hh1(154)
      hh1(161)=hh1(161)*y
      hh1(170)=5.0_prec*hh1(141)
      hh1(171)=hh1(170) + hh1(161)
      hh1(171)=hh1(171)*y
      hh1(173)=2.0_prec*hh1(141)
      hh1(175)=hh1(173) - hh1(152)
      hh1(175)=hh1(175)*y
      hh1(175)=hh1(175) - hh1(141)
      hh1(176)=hh1(175)*z
      hh1(171)=hh1(171) - hh1(176) - hh1(173)
      hh1(171)=hh1(171)*z
      hh1(161)=hh1(161) + 6.0_prec*hh1(141)
      hh1(161)=hh1(161)*y
      hh1(161)=hh1(161) - hh1(154)
      hh1(161)=hh1(161)*y
      hh1(161)=hh1(161) + hh1(141)
      hh1(171)=hh1(171) + hh1(161)
      hh1(171)=hh1(171)*z
      hh1(161)=hh1(161)*y
      hh1(161)=hh1(171) + hh1(161)
      hh1(161)=hh1(161)*z
      hh1(142)=hh1(142) - hh1(170)
      hh1(142)=hh1(142)*y
      hh1(142)=hh1(142) + hh1(154)
      hh1(142)=hh1(142)*y
      hh1(142)=hh1(142) - hh1(141)
      hh1(142)=hh1(142)*hh1(109)
      hh1(142)=hh1(161) - hh1(142)
      hh1(142)=hh1(142)*z
      hh1(154)=hh1(175)*hh1(157)
      hh1(142)=hh1(142) - hh1(154)
      hh1(142)=hh1(142)*hh1(102)
      hh1(129)=hh1(142) + hh1(158) + hh1(129)
      hh1(142)=9.0_prec*hh1(101)
      hh1(142)=hh1(164)*hh1(142)
      hh1(154)=hh1(129) - hh1(142)
      hh1(154)=hh1(154)*hh1(137)
      hh1(157)=hh1(105)*z
      hh1(157)=hh1(157) - hh1(110)
      hh1(157)=hh1(157)*z
      hh1(105)=hh1(157) + hh1(114) + hh1(105)
      hh1(105)=hh1(105)*z
      hh1(110)=hh1(110)*hh1(109)
      hh1(105)=hh1(105) - hh1(110)
      hh1(105)=hh1(105)*z
      hh1(105)=hh1(105) + hh1(114)
      hh1(105)=hh1(105)*hh1(134)
      hh1(110)=hh1(154) + hh1(105)
      hh1(114)=2.0_prec*hh1(38)
      hh1(154)=hh1(110)*hh1(114)
      hh1(157)= - 3.0_prec*hh1(151) + hh1(154)
      hh1(157)=hh1(38)*hh1(157)
      hh1(107)=6.0_prec*hh1(107) + hh1(157)
      hh1(107)=hh1(38)*hh1(107)
      hh1(157)=hh1(166) - 3.
      hh1(157)=hh1(157)*hh1(103)
      hh1(157)=hh1(157) - 1.
      hh1(157)=hh1(157)*y
      hh1(157)=hh1(157) - hh1(159)
      hh1(157)=hh1(160) + 12.0_prec*hh1(157)
      hh1(157)=hh1(157)*z
      hh1(153)=hh1(153)*y
      hh1(153)=hh1(157) + hh1(153)
      hh1(157)=hh1(137)*hh1(70)
      hh1(153)=hh1(153)*hh1(157)
      hh1(120)= - hh1(123) - 6.0_prec*hh1(120) + 3.0_prec*hh1(118)
      hh1(120)=hh1(120)*z
      hh1(123)=hh1(125) + hh1(118)
      hh1(123)=hh1(123)*y
      hh1(120)=hh1(120) - hh1(123)
      hh1(123)=hh1(120)*hh1(128)
      hh1(125)=hh1(162)*hh1(108)
      hh1(125)=hh1(125) + hh1(165)
      hh1(160)=3.0_prec*hh1(157)
      hh1(125)=hh1(125)*hh1(160)
      hh1(161)=hh1(125) - hh1(174)
      hh1(114)=hh1(114)*hh1(161)
      hh1(144)=hh1(71)*hh1(144)*hh1(112)
      hh1(162)=hh1(128)*hh1(2)
      hh1(165)=hh1(144)*hh1(162)
      hh1(114)=hh1(153) - hh1(165) + hh1(123) + hh1(114)
      hh1(123)=12.0_prec*hh1(2)
      hh1(114)=hh1(114)*hh1(123)
      hh1(123)=hh1(169) + 2.0_prec*hh1(120)
      hh1(123)=hh1(123)*hh1(137)
      hh1(131)=hh1(142) - hh1(131)
      hh1(142)=hh1(131)*hh1(137)
      hh1(153)=hh1(142)*hh1(38)
      hh1(153)=hh1(153) + hh1(123)
      hh1(153)=hh1(153)*hh1(38)
      hh1(113)=hh1(113) + hh1(156)
      hh1(113)=hh1(113)*hh1(137)
      hh1(113)=hh1(113) - hh1(153)
      hh1(113)=hh1(114) + 6.0_prec*hh1(113)
      hh1(114)=hh1(131)*hh1(128)
      hh1(131)=hh1(114)*hh1(38)
      hh1(153)=4.0_prec*hh1(2)
      hh1(161)=hh1(153)*hh1(161)
      hh1(123)=hh1(123) + hh1(131) - hh1(161)
      hh1(131)=hh1(17)*hh1(123)
      hh1(161)=12.0_prec*hh1(14)
      hh1(165)=Pi**2
      hh1(166)= - hh1(161) + hh1(165)
      hh1(166)=hh1(142)*hh1(166)
      hh1(131)= - 6.0_prec*hh1(131) + hh1(166) + hh1(113)
      hh1(131)=hh1(32)*hh1(131)
      hh1(126)=hh1(126)*hh1(134)
      hh1(120)=hh1(120)*hh1(137)
      hh1(126)=hh1(126) + hh1(120)
      hh1(134)=hh1(105) + hh1(174)
      hh1(166)=hh1(134)*hh1(38)
      hh1(169)= - 2.0_prec*hh1(126) + hh1(166)
      hh1(169)=hh1(38)*hh1(169)
      hh1(156)=hh1(137)*hh1(156)
      hh1(156)=hh1(169) + hh1(156) + hh1(115)
      hh1(126)=hh1(126) - hh1(166)
      hh1(166)=hh1(137)*hh1(2)
      hh1(144)=hh1(166)*hh1(144)
      hh1(144)=hh1(144) + hh1(126)
      hh1(169)=24.0_prec*hh1(2)
      hh1(144)=hh1(144)*hh1(169)
      hh1(170)=hh1(145)*hh1(2)
      hh1(171)=hh1(174)*hh1(38)
      hh1(170)=hh1(170) - hh1(171)
      hh1(173)=hh1(170) + hh1(120)
      hh1(175)=hh1(32)*hh1(173)
      hh1(176)= - hh1(134)*hh1(165)
      hh1(178)=12.0_prec*hh1(174)
      hh1(179)=hh1(178)*hh1(55)
      hh1(144)= - 12.0_prec*hh1(175) - hh1(179) + hh1(144) + 6.0_prec*hh1(156) + &
     & hh1(176)
      hh1(144)=hh1(46)*hh1(144)
      hh1(119)=hh1(71)*hh1(119)
      hh1(119)=2.0_prec*hh1(155) + hh1(119)
      hh1(119)=2.0_prec*hh1(119) + hh1(140)
      hh1(119)=hh1(119)*hh1(137)
      hh1(117)=hh1(117) - hh1(121)
      hh1(117)=hh1(117)*hh1(137)
      hh1(140)=hh1(174)*hh1(28)
      hh1(117)=hh1(117) - hh1(140)
      hh1(155)=hh1(132)*hh1(137)
      hh1(156)=hh1(155)*hh1(38)
      hh1(175)= - 2.0_prec*hh1(117) + hh1(156)
      hh1(175)=hh1(38)*hh1(175)
      hh1(121)=hh1(28)*hh1(121)*hh1(128)
      hh1(119)=hh1(175) - hh1(147) + hh1(119) + hh1(121)
      hh1(117)=hh1(117) - hh1(156)
      hh1(121)=hh1(159)*hh1(112)
      hh1(147)=hh1(71)*hh1(121)*hh1(166)
      hh1(147)=hh1(147) + hh1(117)
      hh1(147)=hh1(147)*hh1(169)
      hh1(155)= - hh1(165)*hh1(155)
      hh1(119)=hh1(147) + 6.0_prec*hh1(119) + hh1(155)
      hh1(119)=hh1(45)*hh1(119)
      hh1(147)=hh1(165)*hh1(142)
      hh1(113)= - hh1(179) + hh1(147) + hh1(113)
      hh1(113)=hh1(17)*hh1(113)
      hh1(120)=hh1(120) - hh1(171)
      hh1(120)=hh1(42)*hh1(120)
      hh1(147)=2.0_prec*XNF
      hh1(155)= - hh1(147) + 11.0_prec*N
      hh1(155)=hh1(155)*N
      hh1(155)=hh1(155) - 11.
      hh1(155)=hh1(155)*N
      hh1(147)=hh1(155) + hh1(147)
      hh1(155)=hh1(147)*hh1(109)
      hh1(156)=hh1(147)*z
      hh1(159)=hh1(124) + 3.0_prec*z
      hh1(159)=hh1(159)*hh1(156)
      hh1(159)=3.0_prec*hh1(155) + hh1(159)
      hh1(159)=hh1(159)*hh1(128)
      hh1(108)= - hh1(147)*hh1(108)
      hh1(108)= - hh1(155) + hh1(108)
      hh1(108)=hh1(108)*hh1(166)
      hh1(108)=hh1(159) + hh1(108)
      hh1(108)=hh1(2)*hh1(108)
      hh1(124)= - hh1(124) - z
      hh1(124)=hh1(124)*hh1(156)
      hh1(124)= - hh1(155) + hh1(124)
      hh1(124)=hh1(124)*hh1(137)
      hh1(108)=4.0_prec*hh1(124) + hh1(108)
      hh1(108)=hh1(69)*hh1(108)
      hh1(104)=hh1(144) + hh1(113) + hh1(119) + 12.0_prec*hh1(120) + 2.0_prec*&
     & hh1(104) + hh1(107) + hh1(108) + hh1(131)
      hh1(107)= - hh1(132)*hh1(162)
      hh1(107)=hh1(107) - hh1(117)
      hh1(107)=hh1(49)*hh1(107)
      hh1(108)=hh1(172) + hh1(140)
      hh1(113)= - hh1(170) + hh1(108)
      hh1(113)=hh1(10)*hh1(113)
      hh1(117)=2.0_prec*hh1(2)
      hh1(119)= - hh1(134)*hh1(117)
      hh1(120)=hh1(174)*hh1(32)
      hh1(119)=hh1(120) + hh1(119) - hh1(126)
      hh1(119)=hh1(50)*hh1(119)
      hh1(124)=hh1(45)*hh1(174)
      hh1(124)=hh1(124) - hh1(170) - hh1(146)
      hh1(124)=hh1(44)*hh1(124)
      hh1(126)=hh1(13)*hh1(142)
      hh1(131)=hh1(128) - hh1(166)
      hh1(131)=hh1(1)*hh1(163)*hh1(131)
      hh1(107)=hh1(107) + hh1(131) + hh1(113) + hh1(119) + hh1(124) - &
     & hh1(126)
      hh1(113)= - hh1(154) + hh1(151)
      hh1(113)=hh1(113)*hh1(165)
      hh1(119)=hh1(136)*hh1(128)
      hh1(124)=hh1(129)*hh1(137)
      hh1(105)=hh1(124) + hh1(105)
      hh1(124)=hh1(100)*hh1(164)*hh1(160)
      hh1(124)=hh1(124) - hh1(105)
      hh1(124)=hh1(38)*hh1(124)
      hh1(126)=hh1(157)*hh1(100)
      hh1(128)=hh1(139)*hh1(126)
      hh1(119)=hh1(124) + hh1(119) + hh1(128) - hh1(133)
      hh1(119)=hh1(38)*hh1(119)
      hh1(124)=hh1(23)*hh1(158)
      hh1(128)= - hh1(73)*hh1(149)
      hh1(118)=hh1(138) + 8.0_prec*hh1(118)
      hh1(118)= - hh1(118)*hh1(163)
      hh1(106)=hh1(128) + hh1(124) + hh1(118) + hh1(127) + 2.0_prec*hh1(106)
      hh1(106)=hh1(106)*hh1(137)
      hh1(106)= - hh1(119) + hh1(115) - hh1(106)
      hh1(111)= - hh1(111)*hh1(126)
      hh1(115)= - hh1(168)*hh1(122)
      hh1(118)=hh1(42) + hh1(56)
      hh1(118)=hh1(135)*hh1(118)
      hh1(106)=hh1(115) + 6.0_prec*hh1(150) + hh1(111) + hh1(118) - 3.0_prec*&
     & hh1(106)
      hh1(105)= - hh1(125) + hh1(105)
      hh1(105)=hh1(105)*hh1(165)
      hh1(111)=hh1(177) - 58.
      hh1(103)=hh1(111)*hh1(103)
      hh1(103)= - hh1(143) + hh1(103) - 6.0_prec*hh1(116)
      hh1(109)=hh1(103)*hh1(109)
      hh1(103)=z*hh1(103)
      hh1(103)=12.0_prec*hh1(152) + hh1(103)
      hh1(103)=z*hh1(103)
      hh1(111)=hh1(8)*hh1(121)
      hh1(103)=6.0_prec*hh1(111) + hh1(109) + hh1(103)
      hh1(103)=hh1(71)*hh1(103)
      hh1(103)= - 6.0_prec*hh1(148) + hh1(103)
      hh1(103)=hh1(103)*hh1(137)
      hh1(109)=hh1(28)*hh1(121)
      hh1(111)=hh1(112)*hh1(141)
      hh1(112)=hh1(38)*hh1(111)
      hh1(109)=hh1(112) + hh1(109)
      hh1(109)=hh1(168)*hh1(109)
      hh1(111)=hh1(111)*hh1(166)
      hh1(109)= - 4.0_prec*hh1(111) + hh1(109)
      hh1(109)=hh1(71)*hh1(109)
      hh1(103)=hh1(103) + hh1(109)
      hh1(103)=hh1(103)*hh1(117)
      hh1(109)=hh1(27) + hh1(5)
      hh1(111)= - hh1(178)*hh1(109)
      hh1(103)=hh1(103) + 2.0_prec*hh1(106) + hh1(105) + hh1(111)
      hh1(103)=hh1(103)*hh1(153)
      hh1(105)= - hh1(123)*hh1(161)
      hh1(106)= - hh1(17)*hh1(114)
      hh1(111)=hh1(46) - hh1(39)
      hh1(111)=hh1(145)*hh1(111)
      hh1(106)=hh1(106) - hh1(123) + hh1(111)
      hh1(106)=hh1(43)*hh1(106)
      hh1(111)=24.0_prec*hh1(32)
      hh1(112)=hh1(39)*hh1(111)
      hh1(112)=hh1(112) + 24.0_prec*hh1(55)
      hh1(112)=hh1(173)*hh1(112)
      hh1(114)=hh1(120) - hh1(173)
      hh1(115)=hh1(31) + hh1(19) - hh1(25)
      hh1(115)=24.0_prec*hh1(115)
      hh1(114)=hh1(114)*hh1(115)
      hh1(110)=zeta3*hh1(110)
      hh1(108)=hh1(108) + hh1(171)
      hh1(109)=24.0_prec*hh1(109)
      hh1(108)=hh1(108)*hh1(109)
      hh1(109)=hh1(63)*hh1(167)
      hh1(115)= - hh1(91) + hh1(94) - hh1(77)
      hh1(115)=24.0_prec*hh1(115)
      hh1(115)=hh1(130)*hh1(115)
      hh1(109)=24.0_prec*hh1(109) + hh1(115)
      hh1(109)=hh1(137)*hh1(109)
      hh1(115)= - hh1(61) - hh1(37)
      hh1(111)=hh1(111)*hh1(115)
      hh1(115)= - hh1(7) + hh1(68) + hh1(33) + hh1(20) - hh1(59) + &
     & hh1(26) - hh1(34) + hh1(18) - hh1(65) - hh1(60) + hh1(48) + &
     & hh1(47) - hh1(36)
      hh1(111)=hh1(111) + 24.0_prec*hh1(115)
      hh1(111)=hh1(174)*hh1(111)
      hh1(103)=12.0_prec*hh1(106) + 56.0_prec*hh1(110) + hh1(105) + hh1(103) + &
     & hh1(113) + hh1(111) + hh1(109) + hh1(114) + hh1(112) + hh1(108)&
     &  + 2.0_prec*hh1(104) + 24.0_prec*hh1(107)

        qQge11L = 8.0_prec*Q2*hh1(103)
!       write(*,*)'qQge11L =',qQge11L

      END


==> ancillary/Ato3jet/src/qQgeps2_1L.f95 <==
      FUNCTION qQge21L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh2(383),qQge21L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh2(1)=G([0.0_prec,xmuR2])
      hh2(2)=N**(-1)
      hh2(3)=1/( - 3.0_prec+ 3.0_prec*z + 3.0_prec*y)
      hh2(4)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(5)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(6)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh2(7)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh2(8)=G([1.0_prec- z,1.0_prec- z,y])
      hh2(9)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh2(10)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh2(11)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh2(12)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh2(13)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh2(14)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh2(15)=G([1.0_prec- z,y])
      hh2(16)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh2(17)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh2(18)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh2(19)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh2(20)=G([1.0_prec- z,0.0_prec,y])
      hh2(21)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh2(22)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh2(23)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(24)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh2(25)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh2(26)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh2(27)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(28)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(29)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh2(30)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh2(31)=G([1.0_prec- y,1.0_prec- y,z])
      hh2(32)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh2(33)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh2(34)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh2(35)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh2(36)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh2(37)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh2(38)=G([1.0_prec- y,z])
      hh2(39)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh2(40)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh2(41)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh2(42)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh2(43)=G([1.0_prec- y,0.0_prec,z])
      hh2(44)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh2(45)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh2(46)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh2(47)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh2(48)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh2(49)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh2(50)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(51)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh2(52)=G([ - z,1.0_prec- z,y])
      hh2(53)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(54)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh2(55)=G([ - y,1.0_prec- y,z])
      hh2(56)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh2(57)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh2(58)=G([1.0_prec,z])
      hh2(59)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh2(60)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh2(61)=G([0.0_prec,1.0_prec- z, - z,y])
      hh2(62)=G([0.0_prec,1.0_prec- z,y])
      hh2(63)=G([1.0_prec,1.0_prec,z])
      hh2(64)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh2(65)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh2(66)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh2(67)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh2(68)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh2(69)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh2(70)=G([1.0_prec,y])
      hh2(71)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh2(72)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh2(73)=G([0.0_prec,1.0_prec- y, - y,z])
      hh2(74)=G([0.0_prec,1.0_prec- y,z])
      hh2(75)=G([1.0_prec,1.0_prec,y])
      hh2(76)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh2(77)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh2(78)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh2(79)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh2(80)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh2(81)=G([0.0_prec, - z,1.0_prec- z,y])
      hh2(82)=G([0.0_prec, - z,y])
      hh2(83)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh2(84)=G([0.0_prec, - y,1.0_prec- y,z])
      hh2(85)=G([0.0_prec, - y,z])
      hh2(86)=G([0.0_prec, - Q2])
      hh2(87)=G([ - y,z])
      hh2(88)=G([ - z,y])
      hh2(89)=G([1.0_prec,0.0_prec,y])
      hh2(90)=G([1.0_prec,0.0_prec,z])
      hh2(91)=G([1.0_prec- y, - y,z])
      hh2(92)=G([1.0_prec- z, - z,y])
      hh2(93)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh2(94)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh2(95)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh2(96)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh2(97)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh2(98)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh2(99)=G([0.0_prec,y])
      hh2(100)=G([0.0_prec,z])
      hh2(101)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh2(102)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh2(103)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh2(104)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh2(105)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh2(106)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh2(107)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh2(108)=G([0.0_prec,0.0_prec, - z,y])
      hh2(109)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh2(110)=G([0.0_prec,0.0_prec, - y,z])
      hh2(111)=G([0.0_prec,0.0_prec,y])
      hh2(112)=G([0.0_prec,1.0_prec,z])
      hh2(113)=G([0.0_prec,0.0_prec,z])
      hh2(114)=G([0.0_prec,1.0_prec,y])
      hh2(115)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh2(116)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh2(117)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh2(118)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh2(119)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(120)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh2(121)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh2(122)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh2(123)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh2(124)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh2(125)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh2(126)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh2(127)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh2(128)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh2(129)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh2(130)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh2(131)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh2(132)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh2(133)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh2(134)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh2(135)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh2(136)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh2(137)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh2(138)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh2(139)=G([1.0_prec- y,1.0_prec- y, - y,z])
      hh2(140)=G([1.0_prec- y,0.0_prec, - y,z])
      hh2(141)=G([1.0_prec- z,1.0_prec- z, - z,y])
      hh2(142)=G([1.0_prec- z,0.0_prec, - z,y])
      hh2(143)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(144)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh2(145)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh2(146)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh2(147)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh2(148)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh2(149)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh2(150)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh2(151)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh2(152)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh2(153)=1/( - 1.0_prec+ z + y)
      hh2(154)=1/( - 90.0_prec*XN + 90.0_prec*z*XN + 270.0_prec*y*XN - 180.0_prec*y*z*XN - 270.&
     & *y**2*XN + 90.0_prec*y**2*z*XN + 90.0_prec*y**3*XN)
      hh2(155)=1/( - 90.0_prec*XN + 270.0_prec*z*XN - 270.0_prec*z**2*XN + 90.0_prec*z**3*XN + &
     & 90.0_prec*y*XN - 180.0_prec*y*z*XN + 90.0_prec*y*z**2*XN)
      hh2(156)=1/( - 9.0_prec*XN + 9.0_prec*z*XN + 9.0_prec*y*XN)
      hh2(157)=G([z + y,y])
      hh2(158)=G([1.0_prec,1.0_prec- z - y])
      hh2(159)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 3.0_prec*y*XN)
      hh2(160)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh2(161)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh2(162)=G([ - 1.0_prec+ z + y,z + y,y])
      hh2(163)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh2(164)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh2(165)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh2(166)=G([z + y,z + y,z + y,z + y,y])
      hh2(167)=G([z + y,z + y,z + y,y])
      hh2(168)=G([z + y,z + y,z + y,0.0_prec,y])
      hh2(169)=G([z + y,z + y,y])
      hh2(170)=G([z + y,z + y,0.0_prec,z + y,y])
      hh2(171)=G([z + y,z + y,0.0_prec,y])
      hh2(172)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      hh2(173)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      hh2(174)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh2(175)=G([z + y,0.0_prec,z + y,z + y,y])
      hh2(176)=G([z + y,0.0_prec,z + y,y])
      hh2(177)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      hh2(178)=G([z + y,0.0_prec,y])
      hh2(179)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      hh2(180)=G([z + y,0.0_prec,0.0_prec,y])
      hh2(181)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh2(182)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh2(183)=G([z + y,1.0_prec,0.0_prec,y])
      hh2(184)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh2(185)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh2(186)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh2(187)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh2(188)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(189)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh2(190)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh2(191)=G([0.0_prec,z + y,z + y,z + y,y])
      hh2(192)=G([0.0_prec,z + y,z + y,y])
      hh2(193)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      hh2(194)=G([0.0_prec,z + y,y])
      hh2(195)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      hh2(196)=G([0.0_prec,z + y,0.0_prec,y])
      hh2(197)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh2(198)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh2(199)=G([ - 1.0_prec+ z + y,y])
      hh2(200)=G([z + y, - 1.0_prec+ z + y,y])
      hh2(201)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(202)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(203)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh2(204)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh2(205)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      hh2(206)=G([0.0_prec,0.0_prec,z + y,y])
      hh2(207)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh2(208)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(209)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh2(210)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(211)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(212)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(213)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(214)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(215)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(216)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      hh2(217)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh2(218)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(219)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(220)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(221)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh2(222)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 9.0_prec*y*XN - 6.0_prec*y*z*XN - 9.0_prec*y**2*XN&
     &  + 3.0_prec*y**2*z*XN + 3.0_prec*y**3*XN)
      hh2(223)=1/( - 3.0_prec*XN + 9.0_prec*z*XN - 9.0_prec*z**2*XN + 3.0_prec*z**3*XN + 3.0_prec*y*&
     & XN - 6.0_prec*y*z*XN + 3.0_prec*y*z**2*XN)
      hh2(224)=1/(z + y)
      hh2(225)=1/( - 810.0_prec*z*XN + 810.0_prec*z**2*XN - 810.0_prec*y*XN + 1620.0_prec*y*z*&
     & XN + 810.0_prec*y**2*XN)
      hh2(226)=1/( - 90.0_prec*z*XN + 270.0_prec*z**2*XN - 270.0_prec*z**3*XN + 90.0_prec*z**4*&
     & XN - 90.0_prec*y*XN + 540.0_prec*y*z*XN - 990.0_prec*y*z**2*XN + 720.0_prec*y*z**3*XN - &
     & 180.0_prec*y*z**4*XN + 270.0_prec*y**2*XN - 990.0_prec*y**2*z*XN + 1260.0_prec*y**2*z**2&
     & *XN - 630.0_prec*y**2*z**3*XN + 90.0_prec*y**2*z**4*XN - 270.0_prec*y**3*XN + 720.&
     & *y**3*z*XN - 630.0_prec*y**3*z**2*XN + 180.0_prec*y**3*z**3*XN + 90.0_prec*y**4*XN&
     &  - 180.0_prec*y**4*z*XN + 90.0_prec*y**4*z**2*XN)
      hh2(227)=1/( - 27.0_prec*z*XN + 27.0_prec*z**2*XN - 27.0_prec*y*XN + 54.0_prec*y*z*XN + &
     & 27.0_prec*y**2*XN)
      hh2(228)=1/( - 3.0_prec*z*XN + 9.0_prec*z**2*XN - 9.0_prec*z**3*XN + 3.0_prec*z**4*XN - 3.&
     & *y*XN + 18.0_prec*y*z*XN - 33.0_prec*y*z**2*XN + 24.0_prec*y*z**3*XN - 6.0_prec*y*z**4*&
     & XN + 9.0_prec*y**2*XN - 33.0_prec*y**2*z*XN + 42.0_prec*y**2*z**2*XN - 21.0_prec*y**2*&
     & z**3*XN + 3.0_prec*y**2*z**4*XN - 9.0_prec*y**3*XN + 24.0_prec*y**3*z*XN - 21.0_prec*&
     & y**3*z**2*XN + 6.0_prec*y**3*z**3*XN + 3.0_prec*y**4*XN - 6.0_prec*y**4*z*XN + 3.0_prec*&
     & y**4*z**2*XN)
      hh2(229)=hh2(84) + hh2(135)
      hh2(230)=hh2(102) + hh2(10)
      hh2(231)= - hh2(67) + hh2(34) - hh2(107) - hh2(80) - hh2(79) + &
     & hh2(27) + hh2(6) - hh2(147) - hh2(150) - hh2(50) + hh2(18) + &
     & hh2(106)
      hh2(232)=hh2(12) + hh2(13) - hh2(133) - hh2(71) + hh2(19) - &
     & hh2(16)
      hh2(233)=hh2(53) + hh2(137) - hh2(68) - hh2(145) + hh2(49) + &
     & hh2(138) - hh2(21) + hh2(60) - hh2(46) - hh2(115) - hh2(101) + &
     & hh2(83) - hh2(134) - hh2(104) - hh2(116) + hh2(42) + hh2(144) - &
     & hh2(76) + hh2(26) - hh2(152) - hh2(23) - hh2(29) + hh2(148) + &
     & hh2(7) - hh2(78) + hh2(24) + hh2(47) - hh2(41) - hh2(103) + &
     & hh2(109) + hh2(131) - hh2(66) - hh2(44) + hh2(149) + hh2(132)
      hh2(234)= - hh2(232) + hh2(231) - hh2(233) + 6.0_prec*hh2(230) - 2.0_prec*&
     & hh2(229)
      hh2(235)=XN**2
      hh2(236)=hh2(235) - 1.
      hh2(237)=hh2(236)*XN
      hh2(234)=hh2(234)*hh2(237)
      hh2(238)=6.0_prec*XN
      hh2(238)=hh2(236)*hh2(238)
      hh2(239)=hh2(25) - hh2(22)
      hh2(240)= - hh2(238)*hh2(239)
      hh2(241)=2.0_prec*XN
      hh2(241)=hh2(236)*hh2(241)
      hh2(242)=hh2(123)*hh2(241)
      hh2(234)=hh2(242) + hh2(234) + hh2(240)
      hh2(234)=y*hh2(234)
      hh2(240)=z*XN
      hh2(242)=4.0_prec*hh2(240)
      hh2(243)=hh2(236)*hh2(242)
      hh2(244)=3.0_prec*XN
      hh2(245)=hh2(236)*hh2(244)
      hh2(246)=hh2(245) - hh2(243)
      hh2(247)=hh2(246)*hh2(239)
      hh2(248)=hh2(241)*hh2(55)
      hh2(249)=hh2(241)*hh2(74)
      hh2(248)=hh2(248) - hh2(249)
      hh2(250)=2.0_prec*hh2(52)
      hh2(251)=hh2(250) + hh2(229) + 3.0_prec*hh2(230)
      hh2(251)= - hh2(251)*hh2(237)
      hh2(252)=hh2(229) - hh2(230)
      hh2(253)= - hh2(252)*hh2(243)
      hh2(254)=hh2(243) + hh2(237)
      hh2(255)=hh2(123)*hh2(254)
      hh2(234)=hh2(234) + hh2(255) + hh2(253) + hh2(251) - hh2(248) + &
     & hh2(247)
      hh2(234)=y*hh2(234)
      hh2(247)=y**2
      hh2(251)=hh2(247)*hh2(237)
      hh2(253)=z**2
      hh2(255)=hh2(253)*XN
      hh2(256)=hh2(255)*hh2(236)
      hh2(251)=hh2(251) + hh2(256)
      hh2(257)=hh2(251)*hh2(95)
      hh2(258)=hh2(135)*hh2(236)
      hh2(259)=hh2(258)*XN
      hh2(260)=hh2(237)*hh2(123)
      hh2(259)=hh2(259) - hh2(260)
      hh2(259)=hh2(259)*hh2(247)
      hh2(255)=hh2(258)*hh2(255)
      hh2(258)=hh2(256)*hh2(123)
      hh2(255)=hh2(259) - hh2(258) + hh2(257) + hh2(255)
      hh2(257)= - hh2(100)*hh2(255)
      hh2(259)=y*hh2(241)
      hh2(259)=hh2(254) + hh2(259)
      hh2(259)=hh2(259)*y
      hh2(261)=2.0_prec*hh2(240)
      hh2(261)=hh2(261)*hh2(236)
      hh2(262)=hh2(261) - hh2(237)
      hh2(263)=3.0_prec*z
      hh2(262)=hh2(262)*hh2(263)
      hh2(259)=hh2(259) + hh2(262)
      hh2(264)=hh2(259)*hh2(100)
      hh2(265)=hh2(236)*hh2(240)
      hh2(266)= - hh2(74)*hh2(265)
      hh2(266)= - hh2(241) + hh2(266)
      hh2(266)=z*hh2(266)
      hh2(267)=y*XN
      hh2(268)=hh2(236)*hh2(267)
      hh2(269)= - hh2(74)*hh2(268)
      hh2(269)= - hh2(241) + hh2(269)
      hh2(269)=y*hh2(269)
      hh2(266)= - hh2(264) + hh2(266) + hh2(269)
      hh2(266)=hh2(114)*hh2(266)
      hh2(269)=hh2(82) + hh2(52) + hh2(92)
      hh2(270)=hh2(269)*hh2(236)
      hh2(240)=hh2(270)*hh2(240)
      hh2(240)=hh2(240) - hh2(241)
      hh2(240)=hh2(240)*z
      hh2(271)=hh2(270)*hh2(267)
      hh2(271)=hh2(271) - hh2(241)
      hh2(271)=hh2(271)*y
      hh2(267)=6.0_prec*hh2(267)
      hh2(267)=hh2(267)*hh2(236)
      hh2(246)=hh2(246) - hh2(267)
      hh2(246)=hh2(246)*y
      hh2(267)=hh2(261) + hh2(237)
      hh2(267)=hh2(267)*z
      hh2(246)=hh2(246) - hh2(267)
      hh2(272)=hh2(246)*hh2(88)
      hh2(240)= - hh2(272) + hh2(240) + hh2(271)
      hh2(271)=hh2(251)*hh2(20)
      hh2(272)=hh2(271) - hh2(240)
      hh2(272)=hh2(63)*hh2(272)
      hh2(232)= - hh2(232) - hh2(233) + 2.0_prec*hh2(230) - 6.0_prec*hh2(229)
      hh2(232)=z*hh2(237)*hh2(232)
      hh2(229)=hh2(250) - hh2(230) - 3.0_prec*hh2(229)
      hh2(229)= - hh2(229)*hh2(237)
      hh2(229)=hh2(232) + hh2(229) + hh2(249)
      hh2(229)=z*hh2(229)
      hh2(232)=hh2(251)*hh2(88)
      hh2(232)=hh2(232) + hh2(246)
      hh2(233)= - hh2(98)*hh2(232)
      hh2(249)=hh2(265) + hh2(268)
      hh2(268)=2.0_prec*hh2(249)
      hh2(273)= - hh2(268) - hh2(271)
      hh2(273)=hh2(112)*hh2(273)
      hh2(274)=hh2(112) - hh2(63)
      hh2(275)= - hh2(251)*hh2(274)
      hh2(276)=hh2(275) + hh2(268)
      hh2(277)=hh2(8)*hh2(276)
      hh2(278)=hh2(251)*hh2(114)
      hh2(279)=hh2(278) - hh2(268)
      hh2(280)= - hh2(113)*hh2(279)
      hh2(281)=hh2(251)*hh2(98)
      hh2(274)=hh2(274)*hh2(246)
      hh2(274)=hh2(281) + hh2(274)
      hh2(281)=hh2(15)*hh2(274)
      hh2(282)= - hh2(89) + hh2(20)
      hh2(282)=hh2(268)*hh2(282)
      hh2(283)=hh2(151) + hh2(32) - hh2(30)
      hh2(283)=hh2(251)*hh2(283)
      hh2(284)= - hh2(95) + hh2(40) - hh2(94)
      hh2(285)=hh2(259)*hh2(284)
      hh2(239)= - hh2(267)*hh2(239)
      hh2(231)=hh2(256)*hh2(231)
      hh2(261)= - hh2(55)*hh2(261)
      hh2(267)=hh2(123)*hh2(262)
      hh2(229)=hh2(281) + hh2(280) + hh2(277) + hh2(273) + hh2(272) + &
     & hh2(233) + hh2(266) + hh2(257) + hh2(234) + hh2(267) + hh2(261)&
     &  + hh2(229) + hh2(231) + hh2(285) + hh2(283) + hh2(282) + &
     & hh2(239)
      hh2(231)=hh2(251)*hh2(15)
      hh2(233)=hh2(246) - hh2(231)
      hh2(234)=hh2(136) + hh2(96)
      hh2(239)=3.0_prec*hh2(234)
      hh2(239)=hh2(233)*hh2(239)
      hh2(229)=3.0_prec*hh2(229) + hh2(239)
      hh2(229)=hh2(3)*hh2(229)
      hh2(239)=hh2(178) + hh2(169)
      hh2(257)=hh2(194) + hh2(239) - hh2(162)
      hh2(257)= - hh2(216) + 2.0_prec*hh2(257)
      hh2(257)=hh2(257)*hh2(158)
      hh2(257)=hh2(131) - hh2(218) - hh2(179) - hh2(193) - hh2(170) - &
     & hh2(209) - hh2(257) + hh2(219) + hh2(215) + hh2(220) + hh2(160)&
     &  - hh2(195) - hh2(172) - hh2(175) - hh2(221) - hh2(213) + 2.0_prec*&
     & hh2(214)
      hh2(257)=hh2(236)*hh2(257)
      hh2(261)=hh2(158) + 2.
      hh2(266)=hh2(261)*hh2(236)
      hh2(267)= - hh2(171) + hh2(164) - hh2(167)
      hh2(272)=hh2(266)*hh2(267)
      hh2(273)=hh2(205) - hh2(182) - hh2(189) - hh2(165) + hh2(207) + &
     & hh2(168)
      hh2(277)=hh2(210) + hh2(174)
      hh2(280)=hh2(277) - hh2(273)
      hh2(280)=hh2(236)*hh2(280)
      hh2(239)=hh2(239) + hh2(194)
      hh2(281)= - hh2(162) + hh2(239)
      hh2(282)=hh2(236)*hh2(281)
      hh2(283)= - hh2(188)*hh2(282)
      hh2(285)=2.0_prec*hh2(236)
      hh2(286)= - hh2(211)*hh2(285)
      hh2(272)=hh2(283) + hh2(286) + hh2(280) + hh2(272) + hh2(257)
      hh2(272)=hh2(272)*hh2(247)
      hh2(280)=hh2(236)*hh2(247)
      hh2(283)=hh2(236)*hh2(253)
      hh2(286)=hh2(280) + hh2(283)
      hh2(287)= - hh2(212) - hh2(181)
      hh2(287)=hh2(286)*hh2(287)
      hh2(277)=hh2(236)*hh2(277)
      hh2(257)=hh2(257) + hh2(277)
      hh2(257)=hh2(257)*hh2(253)
      hh2(277)=hh2(266)*hh2(253)
      hh2(288)=hh2(277)*hh2(267)
      hh2(273)= - hh2(283)*hh2(273)
      hh2(289)=2.0_prec*hh2(253)
      hh2(290)=hh2(289)*hh2(236)
      hh2(291)= - hh2(211)*hh2(290)
      hh2(292)=hh2(253)*hh2(188)
      hh2(282)= - hh2(282)*hh2(292)
      hh2(257)=hh2(272) + hh2(282) + hh2(291) + hh2(257) + hh2(273) + &
     & hh2(288) + hh2(287)
      hh2(257)=hh2(159)*hh2(257)
      hh2(272)=hh2(236)*hh2(211)
      hh2(273)=hh2(214)*hh2(236)
      hh2(282)=hh2(285)*hh2(188)
      hh2(272)=hh2(282) + hh2(272) - hh2(273)
      hh2(272)=hh2(272)*hh2(247)
      hh2(287)=hh2(283)*hh2(211)
      hh2(273)=hh2(273)*hh2(253)
      hh2(288)=hh2(290)*hh2(188)
      hh2(272)=hh2(272) + hh2(288) + hh2(287) - hh2(273)
      hh2(272)=hh2(272)*hh2(159)
      hh2(273)=hh2(286)*hh2(159)
      hh2(287)=hh2(273)*hh2(202)
      hh2(272)=hh2(272) + hh2(287)
      hh2(291)=hh2(157)*hh2(272)
      hh2(293)= - hh2(114)*hh2(259)
      hh2(255)=hh2(293) - hh2(255)
      hh2(255)=hh2(3)*hh2(255)
      hh2(293)=hh2(235) + 26.
      hh2(293)=hh2(293)*hh2(235)
      hh2(294)=hh2(241)*XNF
      hh2(293)=hh2(293) + hh2(294) - 27.
      hh2(295)=hh2(293)*y
      hh2(296)= - 142.0_prec+ 223.0_prec*hh2(235)
      hh2(296)=hh2(296)*hh2(235)
      hh2(297)=XNF*XN
      hh2(298)=hh2(236)*hh2(297)
      hh2(298)=14.0_prec*hh2(298)
      hh2(296)=hh2(296) + hh2(298) - 81.
      hh2(296)=hh2(296)*z
      hh2(295)=hh2(295) + hh2(296)
      hh2(295)=hh2(295)*y
      hh2(299)=hh2(236)*hh2(235)
      hh2(300)=216.0_prec*hh2(299)
      hh2(296)=hh2(296) - hh2(300)
      hh2(296)=hh2(296)*z
      hh2(295)=hh2(295) + hh2(296)
      hh2(295)=hh2(295)*y
      hh2(296)=z**3
      hh2(293)=hh2(293)*hh2(296)
      hh2(293)=hh2(295) + hh2(293)
      hh2(295)=10.0_prec*hh2(225)
      hh2(301)=hh2(293)*hh2(295)
      hh2(255)= - hh2(301) + hh2(255)
      hh2(255)=hh2(38)*hh2(255)
      hh2(274)=hh2(3)*hh2(274)
      hh2(302)=hh2(251)*hh2(3)
      hh2(303)= - hh2(302)*hh2(234)
      hh2(272)=hh2(274) + hh2(303) - hh2(272)
      hh2(272)=hh2(99)*hh2(272)
      hh2(274)=hh2(273) - hh2(302)
      hh2(303)=hh2(143)*hh2(274)
      hh2(304)=hh2(246)*hh2(3)
      hh2(305)=2.0_prec*hh2(159)
      hh2(306)=hh2(286)*hh2(305)
      hh2(307)=hh2(304) + hh2(306)
      hh2(308)=hh2(129)*hh2(307)
      hh2(292)=hh2(292)*hh2(236)
      hh2(309)=hh2(188)*hh2(280)
      hh2(309)=hh2(292) + hh2(309)
      hh2(309)=hh2(309)*hh2(305)
      hh2(309)=hh2(309) + hh2(287)
      hh2(309)=hh2(199)*hh2(309)
      hh2(266)=hh2(266)*hh2(247)
      hh2(266)=hh2(266) + hh2(277)
      hh2(277)=hh2(266)*hh2(159)
      hh2(310)=hh2(186)*hh2(277)
      hh2(255)= - hh2(308) - hh2(310) - hh2(309) - hh2(272) - hh2(257)&
     &  - hh2(303) + hh2(291) - hh2(255)
      hh2(257)= - 62.0_prec+ 83.0_prec*hh2(235)
      hh2(257)=hh2(257)*hh2(235)
      hh2(272)=4.0_prec*XN
      hh2(291)=hh2(236)*hh2(272)
      hh2(303)=XNF*hh2(291)
      hh2(257)=hh2(257) + hh2(303) - 21.
      hh2(308)=z*hh2(156)
      hh2(309)=hh2(308)*hh2(257)
      hh2(310)=35.0_prec*hh2(235)
      hh2(311)=hh2(310) - 26.
      hh2(311)=hh2(311)*hh2(235)
      hh2(311)=hh2(311) + hh2(303) - 9.
      hh2(312)=hh2(311)*y
      hh2(313)=hh2(312)*hh2(156)
      hh2(314)=12.0_prec*hh2(235)
      hh2(314)=hh2(314)*hh2(236)
      hh2(315)=hh2(314)*hh2(156)
      hh2(316)= - hh2(313) + hh2(315) - hh2(309)
      hh2(316)=y*hh2(316)
      hh2(317)=24.0_prec*hh2(235)
      hh2(317)=hh2(317)*hh2(236)
      hh2(318)=hh2(156)*hh2(317)
      hh2(309)=hh2(318) - hh2(309)
      hh2(309)=z*hh2(309)
      hh2(309)=hh2(309) + hh2(316)
      hh2(309)=y*hh2(309)
      hh2(316)=hh2(308)*hh2(311)
      hh2(315)=hh2(316) - hh2(315)
      hh2(316)= - hh2(315)*hh2(253)
      hh2(318)=2.0_prec*hh2(235)
      hh2(319)=hh2(318) - 1.
      hh2(319)=hh2(319)*hh2(235)
      hh2(319)=hh2(319) - 1.
      hh2(320)= - hh2(319)*hh2(308)
      hh2(321)=hh2(319)*y
      hh2(322)= - hh2(156)*hh2(321)
      hh2(320)=hh2(320) + hh2(322)
      hh2(320)=y*hh2(320)
      hh2(322)=hh2(253)*hh2(156)
      hh2(323)=hh2(319)*hh2(322)
      hh2(320)= - hh2(323) + hh2(320)
      hh2(320)=y*hh2(320)
      hh2(324)=hh2(319)*hh2(296)
      hh2(325)= - hh2(156)*hh2(324)
      hh2(320)=hh2(325) + hh2(320)
      hh2(325)=3.0_prec*hh2(86)
      hh2(320)=hh2(320)*hh2(325)
      hh2(309)=hh2(320) + hh2(316) + hh2(309)
      hh2(309)=hh2(309)*hh2(325)
      hh2(316)= - 196.0_prec+ 151.0_prec*hh2(235)
      hh2(316)=hh2(316)*hh2(235)
      hh2(320)=40.0_prec*hh2(297)
      hh2(320)=hh2(320)*hh2(236)
      hh2(316)= - hh2(316) + hh2(320) - 45.
      hh2(320)=hh2(308)*hh2(316)
      hh2(297)=16.0_prec*hh2(297)
      hh2(297)=hh2(297)*hh2(236)
      hh2(325)=hh2(235) - 28.
      hh2(325)=hh2(325)*hh2(235)
      hh2(297)= - hh2(325) + hh2(297) - 27.
      hh2(325)=hh2(297)*y
      hh2(326)=36.0_prec*hh2(235)
      hh2(326)=hh2(326)*hh2(236)
      hh2(325)=hh2(325) + hh2(326)
      hh2(327)= - hh2(156)*hh2(325)
      hh2(327)= - hh2(320) + hh2(327)
      hh2(327)=y*hh2(327)
      hh2(328)=216.0_prec*hh2(236)
      hh2(329)=hh2(235)*hh2(156)
      hh2(328)= - hh2(329)*hh2(328)
      hh2(320)=hh2(328) - hh2(320)
      hh2(320)=z*hh2(320)
      hh2(320)=hh2(320) + hh2(327)
      hh2(320)=y*hh2(320)
      hh2(327)= - hh2(297)*hh2(308)
      hh2(328)= - hh2(156)*hh2(326)
      hh2(327)=hh2(328) + hh2(327)
      hh2(327)=hh2(327)*hh2(253)
      hh2(309)=hh2(309) + hh2(327) + hh2(320)
      hh2(309)=hh2(224)*hh2(309)*hh2(1)**2
      hh2(298)=hh2(298) + 331.0_prec*hh2(299)
      hh2(320)=2.0_prec*z
      hh2(327)=hh2(298)*hh2(320)
      hh2(294)=hh2(294) + hh2(299)
      hh2(294)=2.0_prec*hh2(294)
      hh2(328)=81.0_prec*hh2(27)
      hh2(330)= - hh2(319)*hh2(328)
      hh2(330)=hh2(294) + hh2(330)
      hh2(330)=y*hh2(330)
      hh2(331)=hh2(319)*z
      hh2(332)= - hh2(331)*hh2(328)
      hh2(327)=hh2(330) + hh2(327) + hh2(332)
      hh2(327)=y*hh2(327)
      hh2(298)=z*hh2(298)
      hh2(298)= - 324.0_prec*hh2(299) + hh2(298)
      hh2(298)=hh2(298)*hh2(320)
      hh2(330)=hh2(319)*hh2(253)
      hh2(332)= - hh2(330)*hh2(328)
      hh2(298)=hh2(327) + hh2(298) + hh2(332)
      hh2(298)=y*hh2(298)
      hh2(294)=hh2(296)*hh2(294)
      hh2(327)= - hh2(324)*hh2(328)
      hh2(294)=hh2(298) + hh2(294) + hh2(327)
      hh2(294)=hh2(294)*hh2(295)
      hh2(295)=hh2(198) - hh2(166)
      hh2(295)=3.0_prec*hh2(295)
      hh2(295)=hh2(273)*hh2(295)
      hh2(298)=hh2(259)*hh2(3)
      hh2(327)=hh2(77) + hh2(118)
      hh2(328)=3.0_prec*hh2(327)
      hh2(328)=hh2(298)*hh2(328)
      hh2(332)=3.0_prec*hh2(302)
      hh2(333)= - hh2(72) + hh2(128) - hh2(35) + hh2(64) + hh2(146)
      hh2(332)=hh2(332)*hh2(333)
      hh2(321)=hh2(331) + hh2(321)
      hh2(321)=hh2(321)*y
      hh2(321)=hh2(321) + hh2(330)
      hh2(321)=hh2(321)*y
      hh2(321)=hh2(321) + hh2(324)
      hh2(324)=hh2(321)*hh2(225)
      hh2(330)=hh2(151)*hh2(324)
      hh2(331)=y + z
      hh2(333)=N**2
      hh2(334)=hh2(333) - 1.
      hh2(335)=Cj1*hh2(331)*hh2(334)
      hh2(229)=hh2(309) - 6.0_prec*hh2(287) - 810.0_prec*hh2(330) + hh2(294) - &
     & hh2(335) + hh2(332) + hh2(229) + hh2(328) + hh2(295) - 3.0_prec*&
     & hh2(255)
      hh2(255)=9.0_prec*hh2(227)
      hh2(255)=hh2(321)*hh2(255)
      hh2(294)=hh2(255) - hh2(302)
      hh2(295)=2.0_prec*hh2(1)
      hh2(309)=hh2(294)*hh2(295)
      hh2(328)=270.0_prec*hh2(225)
      hh2(321)=hh2(321)*hh2(328)
      hh2(328)=hh2(321) - hh2(302)
      hh2(330)=hh2(328)*hh2(86)
      hh2(309)=hh2(309) - hh2(330)
      hh2(332)=hh2(328)*hh2(38)
      hh2(257)=hh2(257)*z
      hh2(312)= - hh2(314) + hh2(312) + hh2(257)
      hh2(312)=hh2(312)*y
      hh2(257)=hh2(257) - hh2(317)
      hh2(257)=hh2(257)*z
      hh2(257)=hh2(312) + hh2(257)
      hh2(257)=hh2(257)*y
      hh2(311)=hh2(311)*z
      hh2(311)=hh2(311) - hh2(314)
      hh2(311)=hh2(311)*hh2(253)
      hh2(257)=hh2(257) + hh2(311)
      hh2(311)=45.0_prec*hh2(225)
      hh2(311)=hh2(257)*hh2(311)
      hh2(312)=hh2(332) + hh2(311)
      hh2(314)=hh2(251)*hh2(100)
      hh2(317)=hh2(259) + hh2(314)
      hh2(332)=hh2(251)*hh2(87)
      hh2(332)=hh2(332) - hh2(317)
      hh2(336)=hh2(332)*hh2(3)
      hh2(336)=hh2(336) + hh2(312)
      hh2(337)= - hh2(336) + hh2(309)
      hh2(337)=hh2(97)*hh2(337)
      hh2(338)=hh2(328)*hh2(70)
      hh2(311)=hh2(311) - hh2(298)
      hh2(309)= - hh2(338) - hh2(311) + hh2(309)
      hh2(309)=hh2(28)*hh2(309)
      hh2(339)=hh2(274)*hh2(86)
      hh2(340)= - hh2(274)*hh2(295)
      hh2(307)=hh2(340) + hh2(339) + hh2(307)
      hh2(307)=hh2(93)*hh2(307)
      hh2(340)=2.0_prec*hh2(3)
      hh2(341)=hh2(251)*hh2(340)
      hh2(342)=hh2(1)*hh2(341)
      hh2(343)=hh2(86)*hh2(302)
      hh2(344)=hh2(342) - hh2(343)
      hh2(233)= - hh2(3)*hh2(233)
      hh2(345)=hh2(302)*hh2(99)
      hh2(233)=hh2(233) + hh2(345) - hh2(344)
      hh2(233)=hh2(124)*hh2(233)
      hh2(346)=hh2(302)*hh2(70)
      hh2(347)=hh2(298) + hh2(346)
      hh2(348)=hh2(347) + hh2(343)
      hh2(349)=hh2(69)*hh2(348)
      hh2(350)=hh2(236)*hh2(188)
      hh2(351)=hh2(158)*hh2(236)
      hh2(352)=hh2(350) + 2.0_prec*hh2(351)
      hh2(352)=hh2(352)*hh2(247)
      hh2(353)=hh2(351)*hh2(289)
      hh2(352)=hh2(352) + hh2(353) + hh2(292)
      hh2(353)=hh2(352)*hh2(159)
      hh2(354)=hh2(247) + hh2(253)
      hh2(351)=hh2(351)*hh2(354)
      hh2(355)=hh2(351)*hh2(159)
      hh2(356)=hh2(86) - hh2(295)
      hh2(356)=hh2(355)*hh2(356)
      hh2(356)=hh2(353) + hh2(356)
      hh2(357)=hh2(187)*hh2(356)
      hh2(358)=hh2(236)*z
      hh2(359)=hh2(358) - hh2(285)
      hh2(359)=hh2(359)*z
      hh2(359)=hh2(359) + hh2(236)
      hh2(359)=hh2(359)*hh2(354)
      hh2(360)=30.0_prec*hh2(155)
      hh2(361)=hh2(359)*hh2(360)
      hh2(361)=hh2(302) + hh2(361)
      hh2(361)=hh2(120)*hh2(361)
      hh2(362)=hh2(304) + hh2(344)
      hh2(363)=hh2(57)*hh2(362)
      hh2(364)=hh2(298) - hh2(344)
      hh2(365)=hh2(48)*hh2(364)
      hh2(233)= - hh2(365) + hh2(309) + hh2(233) - hh2(363) + hh2(307)&
     &  + hh2(349) + hh2(357) + hh2(337) + hh2(361)
      hh2(307)= - hh2(25) - hh2(252) - 6.0_prec*hh2(52)
      hh2(307)=hh2(237)*hh2(307)
      hh2(309)=hh2(237)*hh2(22)
      hh2(260)=hh2(260) + hh2(309) - hh2(248) + hh2(307)
      hh2(260)=hh2(260)*y
      hh2(307)=hh2(52)*hh2(236)
      hh2(337)=hh2(307)*hh2(244)
      hh2(307)=hh2(307)*XN
      hh2(349)=hh2(74)*hh2(237)
      hh2(357)=hh2(307) - hh2(349)
      hh2(361)=4.0_prec*z
      hh2(363)=hh2(357)*hh2(361)
      hh2(254)=hh2(254)*hh2(55)
      hh2(260)=hh2(260) + hh2(337) - hh2(363) - hh2(254) + hh2(349)
      hh2(260)=hh2(260)*y
      hh2(317)=hh2(317)*hh2(114)
      hh2(337)=hh2(232)*hh2(63)
      hh2(363)=hh2(276)*hh2(15)
      hh2(365)=hh2(268)*hh2(100)
      hh2(366)=hh2(259)*hh2(113)
      hh2(262)=hh2(262)*hh2(55)
      hh2(262)= - hh2(366) + hh2(262) - hh2(365)
      hh2(250)=hh2(250) + hh2(252)
      hh2(250)=hh2(250)*hh2(237)
      hh2(238)=hh2(238)*hh2(74)
      hh2(250)=hh2(250) - hh2(238)
      hh2(250)=hh2(250)*z
      hh2(245)=hh2(245)*hh2(74)
      hh2(245)=hh2(250) + hh2(245) + hh2(307)
      hh2(245)=hh2(245)*z
      hh2(250)=hh2(8) + hh2(20)
      hh2(252)= - hh2(112) + hh2(250) - hh2(89)
      hh2(252)=hh2(252)*hh2(246)
      hh2(284)=hh2(284) + hh2(98)
      hh2(284)=hh2(284)*hh2(251)
      hh2(307)=hh2(256)*hh2(25)
      hh2(365)=hh2(256)*hh2(22)
      hh2(245)=hh2(260) - hh2(245) - hh2(252) + hh2(258) - hh2(307) - &
     & hh2(317) + hh2(284) - hh2(337) + hh2(363) - hh2(262) + hh2(365)
      hh2(245)=hh2(245)*hh2(3)
      hh2(252)= - hh2(211) + hh2(267)
      hh2(258)=hh2(236)*hh2(252)
      hh2(260)=hh2(281)*hh2(261)
      hh2(260)= - hh2(214) + hh2(260)
      hh2(260)=hh2(260)*hh2(236)
      hh2(258)= - hh2(282) + hh2(258) - hh2(260)
      hh2(258)=hh2(258)*hh2(247)
      hh2(260)=hh2(260)*hh2(253)
      hh2(252)=hh2(252)*hh2(283)
      hh2(252)=hh2(258) - hh2(288) - hh2(260) + hh2(252)
      hh2(252)=hh2(252)*hh2(159)
      hh2(258)=hh2(276)*hh2(3)
      hh2(258)=hh2(258) - hh2(353)
      hh2(260)=hh2(258)*hh2(99)
      hh2(261)=hh2(274)*hh2(129)
      hh2(267)=hh2(157)*hh2(159)
      hh2(282)=hh2(352)*hh2(267)
      hh2(284)=hh2(353)*hh2(199)
      hh2(288)=hh2(273)*hh2(186)
      hh2(245)=hh2(261) + hh2(288) + hh2(245) + hh2(252) - hh2(282) + &
     & hh2(284) + hh2(260) - hh2(287)
      hh2(252)=hh2(279)*hh2(3)
      hh2(260)=hh2(316)*z
      hh2(261)=hh2(260) + hh2(325)
      hh2(261)=hh2(261)*y
      hh2(260)=hh2(260) + hh2(300)
      hh2(260)=hh2(260)*z
      hh2(260)=hh2(261) + hh2(260)
      hh2(260)=hh2(260)*y
      hh2(261)=hh2(297)*z
      hh2(261)=hh2(261) + hh2(326)
      hh2(261)=hh2(261)*hh2(253)
      hh2(260)=hh2(260) + hh2(261)
      hh2(261)=15.0_prec*hh2(225)
      hh2(261)=hh2(260)*hh2(261)
      hh2(252)=hh2(252) + hh2(261)
      hh2(282)= - hh2(38)*hh2(252)
      hh2(234)=hh2(327) - hh2(234)
      hh2(284)=hh2(302)*hh2(234)
      hh2(287)=hh2(89)*hh2(306)
      hh2(282)=hh2(282) + hh2(287) - hh2(301) + hh2(284) + hh2(245)
      hh2(284)=hh2(251)*hh2(8)
      hh2(287)=hh2(246)*hh2(15)
      hh2(271)=hh2(271) + hh2(284) - hh2(287)
      hh2(284)=hh2(251)*hh2(113)
      hh2(287)=hh2(55)*XN
      hh2(288)=hh2(283)*hh2(287)
      hh2(264)= - hh2(264) + hh2(288) - hh2(284)
      hh2(284)=hh2(236)*hh2(287)
      hh2(287)=hh2(357) + hh2(284)
      hh2(287)=hh2(287)*y
      hh2(287)=hh2(287) - hh2(291)
      hh2(287)=hh2(287)*y
      hh2(288)=hh2(357)*z
      hh2(288)=hh2(288) - hh2(291)
      hh2(288)=hh2(288)*z
      hh2(291)=hh2(251)*hh2(89)
      hh2(275)=hh2(287) + hh2(288) + hh2(264) + hh2(291) - hh2(271) + &
     & hh2(278) - hh2(275)
      hh2(275)=hh2(275)*hh2(3)
      hh2(278)=2.0_prec*hh2(158)
      hh2(281)=hh2(281) + hh2(278)
      hh2(281)=hh2(281)*hh2(236)
      hh2(287)=hh2(281) + hh2(350)
      hh2(287)=hh2(287)*hh2(247)
      hh2(281)=hh2(281)*hh2(253)
      hh2(281)=hh2(287) + hh2(281) + hh2(292)
      hh2(281)=hh2(281)*hh2(159)
      hh2(266)=hh2(266)*hh2(267)
      hh2(287)=hh2(273)*hh2(89)
      hh2(266)= - hh2(287) + hh2(266) + hh2(275) + hh2(281)
      hh2(275)=hh2(304) + hh2(277)
      hh2(281)=hh2(275)*hh2(99)
      hh2(288)=hh2(355)*hh2(199)
      hh2(281)=hh2(266) - hh2(288) + hh2(281)
      hh2(288)=hh2(311)*hh2(38)
      hh2(288)=hh2(288) + hh2(261)
      hh2(291)=hh2(288) + hh2(281)
      hh2(292)=hh2(236)*y
      hh2(272)=hh2(292)*hh2(272)
      hh2(243)=hh2(243) - hh2(237)
      hh2(272)=hh2(272) + hh2(243)
      hh2(272)=hh2(272)*y
      hh2(243)=hh2(243)*z
      hh2(243)=hh2(272) + hh2(243)
      hh2(243)=hh2(231) + hh2(314) + 2.0_prec*hh2(243)
      hh2(243)=hh2(243)*hh2(3)
      hh2(267)=hh2(286)*hh2(267)
      hh2(243)=hh2(243) - hh2(267) - hh2(277)
      hh2(272)=hh2(274)*hh2(99)
      hh2(272)= - hh2(272) + hh2(243)
      hh2(286)=hh2(272) - hh2(312)
      hh2(297)=hh2(341) - hh2(273)
      hh2(300)=hh2(321) - hh2(297)
      hh2(300)=hh2(300)*hh2(86)
      hh2(307)=4.0_prec*hh2(286) - hh2(300)
      hh2(307)=hh2(86)*hh2(307)
      hh2(307)= - 12.0_prec*hh2(291) + hh2(307)
      hh2(307)=hh2(86)*hh2(307)
      hh2(282)=24.0_prec*hh2(282) + hh2(307)
      hh2(282)=hh2(86)*hh2(282)
      hh2(307)=hh2(333) - 2.
      hh2(307)=hh2(307)*N
      hh2(307)=hh2(307) + hh2(2)
      hh2(307)=hh2(307)*hh2(331)
      hh2(245)=hh2(245) + hh2(307)
      hh2(312)=3.0_prec*hh2(227)
      hh2(257)=hh2(257)*hh2(312)
      hh2(312)=hh2(259)*hh2(340)
      hh2(314)=hh2(257) - hh2(312)
      hh2(316)=hh2(314)*hh2(38)
      hh2(260)=hh2(260)*hh2(227)
      hh2(316)=hh2(316) + hh2(260)
      hh2(317)=2.0_prec*hh2(99)
      hh2(321)=hh2(275)*hh2(317)
      hh2(305)= - hh2(199)*hh2(351)*hh2(305)
      hh2(266)=hh2(321) + hh2(305) + 2.0_prec*hh2(266) + hh2(316)
      hh2(305)=2.0_prec*hh2(38)
      hh2(321)=hh2(294)*hh2(305)
      hh2(257)=hh2(321) + hh2(257)
      hh2(321)=hh2(317)*hh2(274)
      hh2(243)= - hh2(321) - hh2(257) + 2.0_prec*hh2(243)
      hh2(255)=hh2(255) - hh2(297)
      hh2(321)=2.0_prec*hh2(86)
      hh2(325)=hh2(255)*hh2(321)
      hh2(326)= - 3.0_prec*hh2(243) + hh2(325)
      hh2(326)=hh2(86)*hh2(326)
      hh2(266)=6.0_prec*hh2(266) + hh2(326)
      hh2(266)=hh2(86)*hh2(266)
      hh2(326)=hh2(91)*hh2(237)
      hh2(326)=hh2(326) - hh2(349)
      hh2(284)=hh2(326) + hh2(284)
      hh2(284)=hh2(284)*y
      hh2(284)=hh2(284) - hh2(241)
      hh2(284)=hh2(284)*y
      hh2(331)=hh2(326)*z
      hh2(241)=hh2(331) - hh2(241)
      hh2(241)=hh2(241)*z
      hh2(259)=hh2(259)*hh2(87)
      hh2(241)=hh2(284) + hh2(241) + hh2(259) + hh2(264)
      hh2(259)=hh2(241)*hh2(340)
      hh2(264)=hh2(332)*hh2(340)
      hh2(257)=hh2(264) + hh2(257)
      hh2(284)=hh2(86)*hh2(294)
      hh2(284)=hh2(284) + hh2(257)
      hh2(284)=hh2(86)*hh2(284)
      hh2(259)=hh2(284) + hh2(259) + hh2(316)
      hh2(259)=hh2(70)*hh2(259)
      hh2(279)=hh2(279)*hh2(340)
      hh2(260)=hh2(279) + hh2(260)
      hh2(260)=hh2(38)*hh2(260)
      hh2(284)=2.0_prec*hh2(70)
      hh2(316)=hh2(284) + hh2(321)
      hh2(316)=hh2(294)*hh2(316)
      hh2(314)=hh2(314) + hh2(316)
      hh2(314)=hh2(31)*hh2(314)
      hh2(259)=hh2(314) + hh2(260) + hh2(259)
      hh2(260)=hh2(235) - 8.
      hh2(260)=hh2(260)*hh2(235)
      hh2(260)=hh2(260) + 7.
      hh2(260)=hh2(260)*z
      hh2(314)=7.0_prec*hh2(235)
      hh2(316)=hh2(314) - 4.
      hh2(316)=hh2(316)*hh2(235)
      hh2(316)=hh2(316) - 3.
      hh2(331)=XN**4
      hh2(331)=hh2(331) - 1.
      hh2(332)=hh2(331)*y
      hh2(332)= - hh2(316) + hh2(332) - hh2(260)
      hh2(332)=hh2(332)*y
      hh2(333)=hh2(235) + 3.
      hh2(333)=hh2(333)*hh2(235)
      hh2(333)=hh2(333) - 4.
      hh2(337)=hh2(235) - 4.
      hh2(337)=hh2(337)*hh2(235)
      hh2(337)=hh2(337) + 3.
      hh2(349)=hh2(337)*z
      hh2(350)=hh2(349) + 2.0_prec*hh2(333)
      hh2(350)=hh2(350)*hh2(320)
      hh2(351)=11.0_prec*hh2(235)
      hh2(352)=hh2(351) - 8.
      hh2(352)=hh2(352)*hh2(235)
      hh2(352)=hh2(352) - 3.
      hh2(332)= - hh2(332) + hh2(350) - hh2(352)
      hh2(332)=hh2(332)*y
      hh2(350)=9.0_prec*hh2(331)
      hh2(353)= - hh2(350) + 8.0_prec*hh2(358)
      hh2(353)=hh2(353)*z
      hh2(357)=5.0_prec*hh2(235)
      hh2(358)=hh2(357) - 4.
      hh2(358)=hh2(358)*hh2(235)
      hh2(358)=hh2(358) - 1.
      hh2(332)=hh2(332) + hh2(353) + hh2(358)
      hh2(332)=hh2(332)*y
      hh2(353)=z - 1.
      hh2(353)=hh2(361)*hh2(299)*hh2(353)
      hh2(332)=hh2(332) - hh2(353)
      hh2(353)=hh2(332)*hh2(99)
      hh2(363)=hh2(314) - 20.
      hh2(363)=hh2(363)*hh2(235)
      hh2(366)=3.0_prec*hh2(235)
      hh2(367)=hh2(366) - 8.
      hh2(367)=hh2(367)*hh2(235)
      hh2(367)=hh2(367) + 5.
      hh2(367)=hh2(367)*z
      hh2(363)=hh2(363) - hh2(367) + 13.
      hh2(363)=hh2(363)*z
      hh2(368)=hh2(367)*y
      hh2(368)=hh2(368) - hh2(363)
      hh2(368)=hh2(368)*y
      hh2(369)=hh2(235) - 3.
      hh2(369)=hh2(369)*hh2(235)
      hh2(369)=hh2(369) + 2.
      hh2(370)=hh2(369)*hh2(361)
      hh2(337)=3.0_prec*hh2(337)
      hh2(370)=hh2(370) - hh2(337)
      hh2(370)=hh2(370)*z
      hh2(368)=hh2(368) - hh2(370)
      hh2(368)=hh2(368)*y
      hh2(370)=hh2(331)*z
      hh2(371)=hh2(370) - hh2(331)
      hh2(371)=hh2(371)*z
      hh2(368)=hh2(368) - hh2(371)
      hh2(353)=hh2(353) - hh2(368)
      hh2(371)=9.0_prec*hh2(235)
      hh2(372)=hh2(371) - 13.
      hh2(372)=hh2(372)*hh2(235)
      hh2(372)=hh2(372) + 4.
      hh2(373)=hh2(366) - 5.
      hh2(373)=hh2(373)*hh2(235)
      hh2(373)=hh2(373) + 2.
      hh2(374)=hh2(373)*y
      hh2(375)=hh2(320)*hh2(299)
      hh2(374)=hh2(374) + hh2(375) - hh2(372)
      hh2(374)=hh2(374)*y
      hh2(376)=hh2(235) + 1.
      hh2(376)=hh2(376)*hh2(235)
      hh2(376)=hh2(376) - 2.
      hh2(377)=hh2(376)*z
      hh2(378)=hh2(366)*hh2(236)
      hh2(379)=hh2(377) + hh2(378)
      hh2(379)=hh2(379)*z
      hh2(371)=hh2(371) - 11.
      hh2(371)=hh2(371)*hh2(235)
      hh2(371)=hh2(371) + 2.
      hh2(374)= - hh2(374) + hh2(379) - hh2(371)
      hh2(374)=hh2(374)*y
      hh2(289)=hh2(376)*hh2(289)
      hh2(289)=hh2(374) - hh2(289) + hh2(378)
      hh2(289)=hh2(289)*y
      hh2(374)=hh2(377) - hh2(299)
      hh2(374)=hh2(374)*z
      hh2(289)=hh2(289) + hh2(374)
      hh2(317)=hh2(289)*hh2(317)
      hh2(317)= - hh2(317) + hh2(332)
      hh2(285)=hh2(292) - hh2(285)
      hh2(285)=hh2(285)*y
      hh2(285)=hh2(285) + hh2(283) + hh2(236)
      hh2(285)=hh2(285)*y
      hh2(285)=hh2(285) - hh2(290)
      hh2(285)=hh2(285)*y
      hh2(283)=hh2(285) + hh2(283)
      hh2(285)=hh2(283)*hh2(99)
      hh2(285)=hh2(285) + hh2(289)
      hh2(290)=hh2(283)*hh2(86)
      hh2(292)= - 3.0_prec*hh2(285) - hh2(290)
      hh2(292)=hh2(86)*hh2(292)
      hh2(292)=3.0_prec*hh2(317) + hh2(292)
      hh2(292)=hh2(86)*hh2(292)
      hh2(292)=3.0_prec*hh2(353) + hh2(292)
      hh2(374)=2.0_prec*hh2(222)
      hh2(292)=hh2(292)*hh2(374)
      hh2(293)=hh2(227)*hh2(293)
      hh2(298)=hh2(298) + hh2(343)
      hh2(379)=12.0_prec*hh2(90)
      hh2(380)=hh2(298)*hh2(379)
      hh2(381)=12.0_prec*hh2(302)
      hh2(382)=hh2(81) + hh2(51)
      hh2(234)= - hh2(69) - hh2(234) + hh2(382)
      hh2(234)=hh2(381)*hh2(234)
      hh2(381)=hh2(320) + y
      hh2(381)=y*hh2(381)
      hh2(381)=hh2(253) + hh2(381)
      hh2(383)=11.0_prec*N - 2.0_prec*XNF
      hh2(334)=hh2(334)*hh2(383)
      hh2(381)=hh2(153)*hh2(334)*hh2(381)
      hh2(234)=hh2(380) + 2.0_prec*hh2(381) + hh2(292) + hh2(266) + 4.0_prec*&
     & hh2(293) - 24.0_prec*hh2(287) + hh2(335) + hh2(234) - 12.0_prec*hh2(245) + 6.&
     & *hh2(259)
      hh2(245)=hh2(247)*hh2(156)
      hh2(247)=hh2(245)*hh2(319)
      hh2(247)=hh2(247) + hh2(323)
      hh2(247)=3.0_prec*hh2(247)
      hh2(259)=hh2(247) - hh2(302)
      hh2(266)=hh2(31)*hh2(259)
      hh2(266)=hh2(281) + hh2(266)
      hh2(281)=4.0_prec*hh2(235)
      hh2(287)=hh2(281) - 3.
      hh2(287)=hh2(287)*hh2(235)
      hh2(287)=hh2(287) - 1.
      hh2(287)=hh2(287)*hh2(308)
      hh2(292)=hh2(236)*hh2(329)
      hh2(287)=hh2(287) - hh2(292)
      hh2(287)=hh2(313) + 12.0_prec*hh2(287)
      hh2(287)=hh2(287)*y
      hh2(292)=hh2(315)*z
      hh2(287)=hh2(287) + hh2(292)
      hh2(292)= - hh2(321) - hh2(305)
      hh2(292)=hh2(259)*hh2(292)
      hh2(264)= - hh2(264) + hh2(292) - hh2(287)
      hh2(264)=hh2(264)*hh2(284)
      hh2(292)= - hh2(38)*hh2(259)
      hh2(272)=hh2(292) + hh2(272)
      hh2(292)=hh2(86)*hh2(297)
      hh2(272)=2.0_prec*hh2(272) + hh2(292)
      hh2(272)=hh2(272)*hh2(321)
      hh2(292)=hh2(290) + 2.0_prec*hh2(285)
      hh2(292)=hh2(292)*hh2(86)
      hh2(292)=hh2(292) - hh2(317)
      hh2(293)=hh2(292)*hh2(374)
      hh2(287)=hh2(312) - hh2(287)
      hh2(287)=hh2(287)*hh2(305)
      hh2(264)=hh2(293) + hh2(264) + hh2(272) + hh2(287) + hh2(307) - 4.&
     & *hh2(266)
      hh2(266)=hh2(236)*hh2(322)
      hh2(272)=hh2(156)*hh2(280)
      hh2(266)=hh2(266) + hh2(272)
      hh2(266)=hh2(157)*hh2(266)
      hh2(272)=hh2(280)*hh2(329)
      hh2(280)=hh2(299)*hh2(322)
      hh2(272)=hh2(272) + hh2(280)
      hh2(280)=hh2(99)*hh2(272)
      hh2(245)=hh2(245) + hh2(322)
      hh2(287)=hh2(318) - 3.
      hh2(287)=hh2(287)*hh2(235)
      hh2(287)=hh2(287) + 1.
      hh2(293)= - hh2(86)*hh2(287)*hh2(245)
      hh2(266)=hh2(293) + hh2(266) - hh2(280)
      hh2(280)=hh2(15)*hh2(272)
      hh2(245)=hh2(331)*hh2(245)
      hh2(293)=hh2(100)*hh2(245)
      hh2(280)=hh2(293) + hh2(280)
      hh2(293)=29.0_prec+ 3.0_prec*hh2(158)
      hh2(305)=49.0_prec*hh2(235)
      hh2(293)= - hh2(305) + 2.0_prec*hh2(293)
      hh2(293)=hh2(293)*hh2(235)
      hh2(278)=hh2(278) + 3.
      hh2(278)=hh2(293) + hh2(303) - 3.0_prec*hh2(278)
      hh2(293)=hh2(278)*hh2(322)
      hh2(278)=y*hh2(156)*hh2(278)
      hh2(303)=hh2(287)*hh2(308)
      hh2(278)= - 12.0_prec*hh2(303) + hh2(278)
      hh2(278)=y*hh2(278)
      hh2(278)=hh2(293) + hh2(278) - 6.0_prec*hh2(280)
      hh2(280)=hh2(3)*hh2(334)
      hh2(293)=8.0_prec*hh2(1)
      hh2(303)=hh2(159)*hh2(293)*hh2(287)
      hh2(280)=hh2(303) + hh2(280)
      hh2(280)=hh2(354)*hh2(280)
      hh2(303)=hh2(70) + hh2(38)
      hh2(303)=48.0_prec*hh2(303)
      hh2(245)=hh2(245)*hh2(303)
      hh2(245)=8.0_prec*hh2(278) + hh2(245) + hh2(280) + 48.0_prec*hh2(266)
      hh2(245)=hh2(1)*hh2(245)
      hh2(266)=3.0_prec*hh2(253)
      hh2(278)= - hh2(320) - 3.0_prec*y
      hh2(278)=y*hh2(278)
      hh2(278)= - hh2(266) + hh2(278)
      hh2(278)=hh2(153)*hh2(334)*hh2(278)
      hh2(280)=24.0_prec*hh2(302)
      hh2(303)= - hh2(90)*hh2(280)
      hh2(245)=hh2(245) + hh2(303) + 6.0_prec*hh2(264) + hh2(278)
      hh2(245)=hh2(1)*hh2(245)
      hh2(234)=2.0_prec*hh2(234) + hh2(245)
      hh2(234)=hh2(234)*hh2(295)
      hh2(245)= - 2.0_prec*hh2(311) - hh2(330)
      hh2(245)=hh2(86)*hh2(245)
      hh2(264)=hh2(311) + hh2(330)
      hh2(264)= - hh2(264)*hh2(284)
      hh2(245)=hh2(264) - 2.0_prec*hh2(252) + hh2(245)
      hh2(245)=hh2(31)*hh2(245)
      hh2(241)=hh2(241)*hh2(3)
      hh2(241)=hh2(241) + hh2(288)
      hh2(252)=hh2(294)*hh2(321)
      hh2(259)= - hh2(259)*hh2(295)
      hh2(252)=hh2(259) + hh2(252) + hh2(257)
      hh2(252)=hh2(252)*hh2(295)
      hh2(257)= - 2.0_prec*hh2(336) - hh2(330)
      hh2(257)=hh2(86)*hh2(257)
      hh2(259)=2.0_prec*hh2(328)
      hh2(264)= - hh2(31)*hh2(259)
      hh2(252)=hh2(252) + hh2(264) - 2.0_prec*hh2(241) + hh2(257)
      hh2(252)=hh2(75)*hh2(252)
      hh2(257)=hh2(276)*hh2(340)
      hh2(264)= - hh2(246)*hh2(340)
      hh2(264)=hh2(264) + hh2(343)
      hh2(264)=hh2(86)*hh2(264)
      hh2(276)=hh2(304) - hh2(343)
      hh2(278)=hh2(1)*hh2(302)
      hh2(288)=hh2(278) + hh2(276)
      hh2(303)=4.0_prec*hh2(1)
      hh2(288)=hh2(288)*hh2(303)
      hh2(257)=hh2(288) + hh2(257) + hh2(264)
      hh2(257)=hh2(62)*hh2(257)
      hh2(245)=hh2(257) + hh2(245) + hh2(252)
      hh2(252)=hh2(84) + hh2(110) + hh2(139)
      hh2(257)=hh2(252) + 2.0_prec*hh2(91)
      hh2(257)= - hh2(257)*hh2(237)
      hh2(248)=hh2(257) - hh2(248)
      hh2(248)=y*hh2(248)
      hh2(257)= - hh2(361) - 1.
      hh2(257)=hh2(326)*hh2(257)
      hh2(248)=hh2(248) - hh2(254) + hh2(257)
      hh2(248)=y*hh2(248)
      hh2(252)=hh2(252) + 6.0_prec*hh2(91)
      hh2(252)= - hh2(252)*hh2(237)
      hh2(238)=hh2(252) + hh2(238)
      hh2(238)=z*hh2(238)
      hh2(238)=3.0_prec*hh2(326) + hh2(238)
      hh2(238)=z*hh2(238)
      hh2(252)= - hh2(87)*hh2(268)
      hh2(251)=hh2(40)*hh2(251)
      hh2(238)=hh2(251) + hh2(252) + hh2(248) + hh2(238) - hh2(262)
      hh2(238)=hh2(3)*hh2(238)
      hh2(248)=hh2(249)*hh2(340)
      hh2(251)= - hh2(261) + hh2(248)
      hh2(251)=hh2(38)*hh2(251)
      hh2(252)=hh2(302)*hh2(327)
      hh2(238)=hh2(251) - hh2(301) + hh2(238) + hh2(252)
      hh2(251)= - 3.0_prec*hh2(336) - hh2(330)
      hh2(251)=hh2(86)*hh2(251)
      hh2(241)= - 6.0_prec*hh2(241) + hh2(251)
      hh2(241)=hh2(86)*hh2(241)
      hh2(238)=6.0_prec*hh2(238) + hh2(241)
      hh2(238)=hh2(70)*hh2(238)
      hh2(241)= - hh2(367) + 4.0_prec*hh2(369)
      hh2(241)=hh2(241)*z
      hh2(241)=hh2(241) + hh2(331)
      hh2(241)=hh2(241)*y
      hh2(251)=hh2(363) - hh2(337)
      hh2(251)=hh2(251)*z
      hh2(241)=hh2(241) + hh2(251) - hh2(331)
      hh2(241)=hh2(241)*y
      hh2(251)=1.0_prec- hh2(100)
      hh2(251)=hh2(241)*hh2(251)
      hh2(252)=hh2(349) + 4.0_prec*hh2(236)
      hh2(252)=hh2(252)*z
      hh2(254)=hh2(318)*hh2(236)
      hh2(252)=hh2(252) - hh2(254)
      hh2(257)=2.0_prec*y
      hh2(252)=hh2(252)*hh2(257)
      hh2(257)=hh2(260) + 4.0_prec*hh2(333)
      hh2(257)=hh2(257)*z
      hh2(257)=hh2(257) - hh2(350)
      hh2(257)=hh2(257)*z
      hh2(260)=hh2(281)*hh2(236)
      hh2(252)=hh2(260) + hh2(252) + hh2(257)
      hh2(252)=hh2(252)*y
      hh2(257)=hh2(370) - hh2(316)
      hh2(257)=hh2(257)*z
      hh2(257)=hh2(257) + hh2(352)
      hh2(257)=hh2(257)*z
      hh2(257)=hh2(257) - hh2(358)
      hh2(257)=hh2(257)*z
      hh2(252)=hh2(252) - hh2(257)
      hh2(257)= - hh2(113)*hh2(252)
      hh2(260)= - hh2(377) + 2.0_prec*hh2(376)
      hh2(260)=hh2(260)*z
      hh2(260)=hh2(260) - hh2(376)
      hh2(260)=hh2(260)*y
      hh2(261)=hh2(375) - hh2(378)
      hh2(261)=hh2(261)*hh2(253)
      hh2(260)=hh2(260) + hh2(261) + hh2(299)
      hh2(260)=hh2(260)*y
      hh2(261)=hh2(373)*z
      hh2(261)=hh2(261) - hh2(372)
      hh2(261)=hh2(261)*z
      hh2(261)=hh2(261) + hh2(371)
      hh2(261)=hh2(261)*z
      hh2(261)=hh2(261) - hh2(378)
      hh2(261)=hh2(261)*z
      hh2(260)=hh2(261) + hh2(260)
      hh2(261)=2.0_prec*hh2(260)
      hh2(262)= - hh2(118)*hh2(261)
      hh2(251)=hh2(262) + hh2(257) + hh2(251)
      hh2(257)=hh2(261)*hh2(113)
      hh2(262)=hh2(252)*hh2(100)
      hh2(264)=2.0_prec*hh2(359)
      hh2(288)=hh2(264)*hh2(118)
      hh2(241)= - hh2(288) + hh2(257) + hh2(262) + hh2(241)
      hh2(257)=hh2(261)*hh2(100)
      hh2(261)=hh2(264)*hh2(113)
      hh2(252)= - hh2(261) + hh2(257) + hh2(252)
      hh2(257)=hh2(359)*hh2(100)
      hh2(257)= - hh2(257) + hh2(260)
      hh2(260)=hh2(359)*hh2(86)
      hh2(261)= - 4.0_prec*hh2(257) + hh2(260)
      hh2(261)=hh2(86)*hh2(261)
      hh2(261)= - 6.0_prec*hh2(252) + hh2(261)
      hh2(261)=hh2(86)*hh2(261)
      hh2(261)= - 12.0_prec*hh2(241) + hh2(261)
      hh2(261)=hh2(86)*hh2(261)
      hh2(251)=12.0_prec*hh2(251) + hh2(261)
      hh2(251)=hh2(251)*hh2(360)
      hh2(261)=hh2(281) - 5.
      hh2(261)=hh2(261)*hh2(235)
      hh2(261)=hh2(261) + 1.
      hh2(262)=hh2(261)*z
      hh2(281)= - hh2(262) + 2.0_prec*hh2(261)
      hh2(281)=hh2(281)*z
      hh2(281)=hh2(281) - hh2(261)
      hh2(281)=hh2(281)*y
      hh2(288)= - 9.0_prec+ 8.0_prec*hh2(235)
      hh2(288)=hh2(288)*hh2(235)
      hh2(288)=hh2(288) + 1.
      hh2(288)=hh2(288)*z
      hh2(301)=25.0_prec*hh2(235)
      hh2(307)=hh2(301) - 29.
      hh2(307)=hh2(307)*hh2(235)
      hh2(307)=hh2(307) + 4.
      hh2(308)=hh2(288) - hh2(307)
      hh2(308)=hh2(308)*z
      hh2(311)= - 31.0_prec+ 26.0_prec*hh2(235)
      hh2(311)=hh2(311)*hh2(235)
      hh2(311)=hh2(311) + 5.
      hh2(308)=hh2(308) + hh2(311)
      hh2(308)=hh2(308)*z
      hh2(281)= - hh2(281) + hh2(308) - hh2(371)
      hh2(281)=hh2(281)*y
      hh2(308)= - 19.0_prec+ 17.0_prec*hh2(235)
      hh2(308)=hh2(308)*hh2(235)
      hh2(308)=hh2(308) + 2.
      hh2(288)= - hh2(288) + 2.0_prec*hh2(308)
      hh2(288)=hh2(288)*z
      hh2(301)=hh2(301) - 28.
      hh2(301)=hh2(301)*hh2(235)
      hh2(301)=hh2(301) + 3.
      hh2(301)=2.0_prec*hh2(301)
      hh2(288)=hh2(288) - hh2(301)
      hh2(288)=hh2(288)*z
      hh2(308)=15.0_prec*hh2(235)
      hh2(313)=hh2(308) - 17.
      hh2(313)=hh2(313)*hh2(235)
      hh2(313)=hh2(313) + 2.
      hh2(313)=2.0_prec*hh2(313)
      hh2(288)=hh2(288) + hh2(313)
      hh2(288)=hh2(288)*z
      hh2(315)= - 7.0_prec+ 6.0_prec*hh2(235)
      hh2(315)=hh2(315)*hh2(235)
      hh2(315)=hh2(315) + 1.
      hh2(281)=hh2(288) - hh2(281) - hh2(315)
      hh2(281)=hh2(281)*y
      hh2(288)=hh2(307) - hh2(262)
      hh2(288)=hh2(288)*z
      hh2(288)=hh2(288) - hh2(301)
      hh2(288)=hh2(288)*z
      hh2(301)= - 23.0_prec+ 21.0_prec*hh2(235)
      hh2(301)=hh2(301)*hh2(235)
      hh2(301)=hh2(301) + 2.
      hh2(288)=hh2(288) + 2.0_prec*hh2(301)
      hh2(288)=hh2(288)*z
      hh2(301)= - 15.0_prec+ 14.0_prec*hh2(235)
      hh2(301)=hh2(301)*hh2(235)
      hh2(301)=hh2(301) + 1.
      hh2(288)=hh2(288) - hh2(301)
      hh2(288)=hh2(288)*z
      hh2(281)=hh2(281) + hh2(288) + hh2(299)
      hh2(281)=hh2(281)*y
      hh2(261)=hh2(261)*hh2(320)
      hh2(261)=hh2(261) - hh2(311)
      hh2(261)=hh2(261)*z
      hh2(261)=hh2(261) + hh2(313)
      hh2(261)=hh2(261)*z
      hh2(261)=hh2(261) - hh2(301)
      hh2(261)=hh2(261)*z
      hh2(254)=hh2(261) + hh2(254)
      hh2(254)=hh2(254)*z
      hh2(254)=hh2(281) + hh2(254)
      hh2(254)=hh2(254)*y
      hh2(261)=hh2(262) - hh2(371)
      hh2(261)=hh2(261)*z
      hh2(261)=hh2(261) + hh2(315)
      hh2(261)=hh2(261)*z
      hh2(261)=hh2(261) - hh2(299)
      hh2(261)=hh2(261)*hh2(253)
      hh2(254)=hh2(254) - hh2(261)
      hh2(261)=2.0_prec*hh2(287)
      hh2(262)=hh2(287)*z
      hh2(281)=hh2(261) - hh2(262)
      hh2(281)=hh2(281)*z
      hh2(281)=hh2(281) - hh2(287)
      hh2(288)=hh2(281)*y
      hh2(299)=4.0_prec*hh2(287)
      hh2(262)=hh2(262) - hh2(299)
      hh2(262)=hh2(262)*z
      hh2(301)=5.0_prec*hh2(287)
      hh2(307)=hh2(262) + hh2(301)
      hh2(307)=hh2(307)*z
      hh2(261)=hh2(261) + hh2(288) - hh2(307)
      hh2(261)=hh2(261)*y
      hh2(262)=hh2(262) + 6.0_prec*hh2(287)
      hh2(262)=hh2(262)*z
      hh2(262)=hh2(262) - hh2(299)
      hh2(262)=hh2(262)*z
      hh2(262)=hh2(262) + hh2(287)
      hh2(261)=hh2(261) - hh2(262)
      hh2(261)=hh2(261)*y
      hh2(262)=hh2(262)*z
      hh2(261)=hh2(261) - hh2(262)
      hh2(261)=hh2(261)*y
      hh2(262)=hh2(287)*hh2(320)
      hh2(288)=hh2(262) - hh2(301)
      hh2(288)=hh2(288)*z
      hh2(288)=hh2(288) + hh2(299)
      hh2(288)=hh2(288)*z
      hh2(288)=hh2(288) - hh2(287)
      hh2(288)=hh2(288)*hh2(253)
      hh2(261)=hh2(261) + hh2(288)
      hh2(261)=hh2(261)*y
      hh2(281)=hh2(281)*hh2(296)
      hh2(261)=hh2(261) + hh2(281)
      hh2(281)=hh2(261)*hh2(86)
      hh2(288)=6.0_prec*hh2(254) + hh2(281)
      hh2(288)=hh2(86)*hh2(288)
      hh2(296)=3.0_prec*hh2(373)
      hh2(262)=hh2(296) - hh2(262)
      hh2(262)=hh2(262)*hh2(320)
      hh2(299)=hh2(235) - 2.
      hh2(299)=hh2(299)*hh2(235)
      hh2(299)=hh2(299) + 1.
      hh2(301)=hh2(299)*hh2(320)
      hh2(307)=3.0_prec*hh2(299)
      hh2(301)=hh2(301) - hh2(307)
      hh2(301)=hh2(301)*y
      hh2(311)=hh2(351) - 20.
      hh2(311)=hh2(311)*hh2(235)
      hh2(311)=hh2(311) + 9.
      hh2(262)=hh2(262) - hh2(301) - hh2(311)
      hh2(262)=hh2(262)*y
      hh2(313)=hh2(357) - 6.
      hh2(313)=hh2(313)*hh2(235)
      hh2(313)=hh2(313) + 1.
      hh2(313)=hh2(313)*hh2(361)
      hh2(315)= - 72.0_prec+ 55.0_prec*hh2(235)
      hh2(315)=hh2(315)*hh2(235)
      hh2(315)=hh2(315) + 17.
      hh2(313)=hh2(313) - hh2(315)
      hh2(313)=hh2(313)*z
      hh2(305)=hh2(305) - 72.
      hh2(305)=hh2(305)*hh2(235)
      hh2(305)=hh2(305) + 23.
      hh2(313)=hh2(313) + hh2(305)
      hh2(313)=hh2(313)*z
      hh2(316)= - 22.0_prec+ 13.0_prec*hh2(235)
      hh2(316)=hh2(316)*hh2(235)
      hh2(316)=hh2(316) + 9.
      hh2(262)=hh2(262) - hh2(313) + hh2(316)
      hh2(262)=hh2(262)*y
      hh2(287)=hh2(287)*hh2(361)
      hh2(287)=hh2(287) - hh2(315)
      hh2(287)=hh2(287)*z
      hh2(313)= - 30.0_prec+ 23.0_prec*hh2(235)
      hh2(313)=hh2(313)*hh2(235)
      hh2(313)=hh2(313) + 7.
      hh2(287)=hh2(287) + 4.0_prec*hh2(313)
      hh2(287)=hh2(287)*z
      hh2(313)= - 70.0_prec+ 51.0_prec*hh2(235)
      hh2(313)=hh2(313)*hh2(235)
      hh2(313)=hh2(313) + 19.
      hh2(287)=hh2(287) - hh2(313)
      hh2(287)=hh2(287)*z
      hh2(315)=hh2(357) - 8.
      hh2(315)=hh2(315)*hh2(235)
      hh2(315)=hh2(315) + 3.
      hh2(262)=hh2(262) - hh2(287) - hh2(315)
      hh2(262)=hh2(262)*y
      hh2(287)=hh2(299)*z
      hh2(296)=hh2(296) - hh2(287)
      hh2(296)=hh2(296)*hh2(320)
      hh2(296)=hh2(296) - hh2(305)
      hh2(296)=hh2(296)*z
      hh2(296)=hh2(296) + hh2(313)
      hh2(296)=hh2(296)*z
      hh2(305)=hh2(366) - 4.
      hh2(305)=hh2(305)*hh2(235)
      hh2(305)=hh2(305) + 1.
      hh2(296)=hh2(296) - 6.0_prec*hh2(305)
      hh2(296)=hh2(296)*z
      hh2(262)=hh2(262) + hh2(296)
      hh2(262)=hh2(262)*y
      hh2(263)=hh2(299)*hh2(263)
      hh2(263)=hh2(263) - hh2(311)
      hh2(263)=hh2(263)*z
      hh2(263)=hh2(263) + hh2(316)
      hh2(263)=hh2(263)*z
      hh2(263)=hh2(263) - hh2(315)
      hh2(253)=hh2(263)*hh2(253)
      hh2(253)=hh2(262) + hh2(253)
      hh2(262)=6.0_prec*hh2(253) + hh2(288)
      hh2(262)=hh2(86)*hh2(262)
      hh2(263)=hh2(281) + 4.0_prec*hh2(254)
      hh2(263)=hh2(263)*hh2(86)
      hh2(263)=hh2(263) + 2.0_prec*hh2(253)
      hh2(288)=3.0_prec*hh2(1)
      hh2(296)= - hh2(263)*hh2(288)
      hh2(311)=hh2(287) - hh2(307)
      hh2(313)=hh2(311)*hh2(361)
      hh2(315)=9.0_prec*hh2(299)
      hh2(301)=hh2(301) + hh2(313) + hh2(315)
      hh2(301)=hh2(301)*y
      hh2(305)=hh2(305)*hh2(361)
      hh2(313)= - 50.0_prec+ 33.0_prec*hh2(235)
      hh2(313)=hh2(313)*hh2(235)
      hh2(313)=hh2(313) + 17.
      hh2(305)=hh2(305) - hh2(313)
      hh2(305)=hh2(305)*z
      hh2(316)= - 54.0_prec+ 31.0_prec*hh2(235)
      hh2(316)=hh2(316)*hh2(235)
      hh2(316)=hh2(316) + 23.
      hh2(305)=hh2(305) + hh2(316)
      hh2(305)=hh2(305)*z
      hh2(301)= - hh2(315) + hh2(301) + hh2(305)
      hh2(301)=hh2(301)*y
      hh2(305)=hh2(299)*hh2(361)
      hh2(305)=hh2(305) - hh2(313)
      hh2(305)=hh2(305)*z
      hh2(308)=hh2(308) - 22.
      hh2(308)=hh2(308)*hh2(235)
      hh2(308)=hh2(308) + 7.
      hh2(305)=hh2(305) + 4.0_prec*hh2(308)
      hh2(305)=hh2(305)*z
      hh2(308)=hh2(310) - 54.
      hh2(308)=hh2(308)*hh2(235)
      hh2(308)=hh2(308) + 19.
      hh2(305)=hh2(305) - hh2(308)
      hh2(305)=hh2(305)*z
      hh2(301)=hh2(307) + hh2(301) + hh2(305)
      hh2(301)=hh2(301)*y
      hh2(287)= - hh2(287) + 6.0_prec*hh2(299)
      hh2(287)=hh2(287)*hh2(320)
      hh2(287)=hh2(287) - hh2(316)
      hh2(287)=hh2(287)*z
      hh2(287)=hh2(287) + hh2(308)
      hh2(287)=hh2(287)*z
      hh2(305)=hh2(314) - 10.
      hh2(235)=hh2(305)*hh2(235)
      hh2(235)=hh2(235) + 3.
      hh2(235)=hh2(287) - 2.0_prec*hh2(235)
      hh2(235)=hh2(235)*z
      hh2(235)=hh2(301) - hh2(235)
      hh2(235)=hh2(235)*y
      hh2(287)=hh2(311)*z
      hh2(287)=hh2(287) + hh2(307)
      hh2(287)=hh2(287)*z
      hh2(287)=hh2(287) - hh2(299)
      hh2(266)=hh2(287)*hh2(266)
      hh2(235)=hh2(235) - hh2(266)
      hh2(262)=hh2(296) + 6.0_prec*hh2(235) + hh2(262)
      hh2(262)=hh2(228)*hh2(262)*hh2(293)
      hh2(266)=hh2(347) - hh2(344)
      hh2(287)=24.0_prec*hh2(266)
      hh2(293)= - hh2(54) - hh2(37)
      hh2(287)=hh2(287)*hh2(293)
      hh2(293)= - 8.0_prec*hh2(254) - hh2(281)
      hh2(293)=hh2(86)*hh2(293)
      hh2(253)= - 12.0_prec*hh2(253) + hh2(293)
      hh2(253)=hh2(86)*hh2(253)
      hh2(235)=24.0_prec*hh2(235)
      hh2(253)= - hh2(235) + hh2(253)
      hh2(253)=hh2(86)*hh2(253)
      hh2(235)=hh2(235) + hh2(253)
      hh2(253)=30.0_prec*hh2(226)
      hh2(235)=hh2(235)*hh2(253)
      hh2(293)=hh2(273)*hh2(295)
      hh2(296)=hh2(273)*hh2(86)
      hh2(293)=hh2(293) - hh2(296)
      hh2(277)=hh2(293) - hh2(277)
      hh2(299)=24.0_prec*hh2(277)
      hh2(301)= - hh2(161) + hh2(176) + hh2(180)
      hh2(299)=hh2(299)*hh2(301)
      hh2(301)=24.0_prec*hh2(382)
      hh2(276)=hh2(276)*hh2(301)
      hh2(301)=hh2(312) + hh2(343)
      hh2(301)=hh2(301)*hh2(86)
      hh2(249)=hh2(3)*hh2(249)
      hh2(249)= - 4.0_prec*hh2(249) - hh2(301)
      hh2(249)=hh2(249)*hh2(379)
      hh2(305)=24.0_prec*hh2(119)
      hh2(307)= - hh2(274)*hh2(305)
      hh2(308)=hh2(39) + hh2(56) + hh2(127) + hh2(11) - hh2(126) + &
     & hh2(59)
      hh2(280)=hh2(280)*hh2(308)
      hh2(308)=hh2(73) + hh2(140)
      hh2(308)= - 24.0_prec*hh2(308)
      hh2(308)=hh2(346)*hh2(308)
      hh2(310)=hh2(163) - hh2(197)
      hh2(310)=24.0_prec*hh2(310)
      hh2(310)=hh2(273)*hh2(310)
      hh2(311)=hh2(204) + hh2(217)
      hh2(311)=24.0_prec*hh2(311)
      hh2(311)=hh2(355)*hh2(311)
      hh2(229)=hh2(235) + hh2(307) + hh2(308) + hh2(262) + hh2(234) + &
     & hh2(249) + hh2(251) + 4.0_prec*hh2(238) + hh2(282) + hh2(276) + &
     & hh2(311) + hh2(310) + hh2(287) + hh2(299) + hh2(280) + 8.0_prec*&
     & hh2(229) + 12.0_prec*hh2(245) + 24.0_prec*hh2(233)
      hh2(233)=Cg1**2
      hh2(229)=hh2(233)*hh2(229)
      hh2(234)=hh2(228)*hh2(261)
      hh2(235)=hh2(283)*hh2(222)
      hh2(234)=hh2(234) - hh2(235) + hh2(255)
      hh2(234)=hh2(295)*hh2(234)
      hh2(238)=hh2(281) + 2.0_prec*hh2(254)
      hh2(245)= - hh2(238)*hh2(253)
      hh2(249)=hh2(257) - hh2(260)
      hh2(251)= - hh2(249)*hh2(360)
      hh2(234)=hh2(245) + hh2(251) - hh2(338) - hh2(300) + hh2(286) + &
     & hh2(234)
      hh2(234)=hh2(233)*hh2(234)
      hh2(245)=hh2(302)*hh2(233)
      hh2(251)=hh2(245)*hh2(58)
      hh2(234)=hh2(251) + hh2(234)
      hh2(254)=56.0_prec*zeta3
      hh2(234)=hh2(234)*hh2(254)
      hh2(255)=hh2(15) - hh2(88)
      hh2(255)=hh2(268)*hh2(255)
      hh2(246)= - hh2(246)*hh2(250)
      hh2(230)= - hh2(141) + hh2(230) - hh2(142)
      hh2(250)= - hh2(230) + 2.0_prec*hh2(269)
      hh2(250)= - hh2(250)*hh2(265)
      hh2(262)= - XN*hh2(270)
      hh2(250)=hh2(262) + hh2(250)
      hh2(250)=z*hh2(250)
      hh2(242)=hh2(244) - hh2(242)
      hh2(242)=hh2(270)*hh2(242)
      hh2(230)= - hh2(108) + hh2(230) - 6.0_prec*hh2(269)
      hh2(230)=hh2(237)*hh2(230)
      hh2(230)=hh2(309) + hh2(230)
      hh2(230)=y*hh2(230)
      hh2(230)=hh2(230) + hh2(242)
      hh2(230)=y*hh2(230)
      hh2(237)= - hh2(108)*hh2(256)
      hh2(230)=hh2(230) + hh2(365) + hh2(250) + hh2(237) + hh2(246) + &
     & hh2(255)
      hh2(230)=hh2(3)*hh2(230)
      hh2(237)=hh2(240) - hh2(271)
      hh2(237)=hh2(237)*hh2(3)
      hh2(240)=hh2(304)*hh2(99)
      hh2(237)=hh2(237) + hh2(240)
      hh2(231)=hh2(232) - hh2(231)
      hh2(231)=hh2(231)*hh2(3)
      hh2(231)=hh2(231) - hh2(345)
      hh2(232)= - hh2(272)*hh2(295)
      hh2(232)=hh2(232) + hh2(343) - hh2(231)
      hh2(232)=hh2(232)*hh2(295)
      hh2(240)=2.0_prec*hh2(231) - hh2(343)
      hh2(240)=hh2(86)*hh2(240)
      hh2(232)=hh2(232) + 2.0_prec*hh2(237) + hh2(240)
      hh2(232)=hh2(1)*hh2(232)
      hh2(240)=hh2(62)*hh2(362)
      hh2(242)=hh2(99)*hh2(248)
      hh2(230)= - hh2(240) + hh2(232) + hh2(230) + hh2(242)
      hh2(232)= - 3.0_prec*hh2(231) + hh2(343)
      hh2(232)=hh2(86)*hh2(232)
      hh2(232)= - 6.0_prec*hh2(237) + hh2(232)
      hh2(232)=hh2(86)*hh2(232)
      hh2(237)= - 6.0_prec*hh2(382)
      hh2(237)=hh2(302)*hh2(237)
      hh2(230)=hh2(232) + hh2(237) + 6.0_prec*hh2(230)
      hh2(230)=hh2(230)*hh2(233)
      hh2(232)=hh2(57) - hh2(61)
      hh2(232)=6.0_prec*hh2(232)
      hh2(232)=hh2(245)*hh2(232)
      hh2(230)=hh2(230) + hh2(232)
      hh2(230)=hh2(58)*hh2(230)
      hh2(232)=hh2(362)*hh2(233)
      hh2(237)=hh2(232) - hh2(251)
      hh2(240)=hh2(17)*hh2(237)
      hh2(229)= - 24.0_prec*hh2(240) + hh2(234) + 4.0_prec*hh2(230) + hh2(229)
      hh2(230)= - hh2(235) + hh2(247) - hh2(297)
      hh2(230)=hh2(230)*hh2(295)
      hh2(234)= - hh2(294)*hh2(284)
      hh2(240)=hh2(285) + hh2(290)
      hh2(242)=hh2(240)*hh2(374)
      hh2(230)=hh2(230) + hh2(242) + hh2(234) - hh2(325) + hh2(243)
      hh2(230)=hh2(230)*hh2(295)
      hh2(234)= - 2.0_prec*hh2(286) + hh2(300)
      hh2(234)=hh2(86)*hh2(234)
      hh2(242)=hh2(336) + hh2(330)
      hh2(242)=hh2(242)*hh2(284)
      hh2(243)= - hh2(260) + 2.0_prec*hh2(257)
      hh2(243)=hh2(243)*hh2(86)
      hh2(243)=hh2(243) + hh2(252)
      hh2(244)=hh2(243)*hh2(360)
      hh2(246)=hh2(1)*hh2(261)
      hh2(238)=hh2(246) - hh2(238)
      hh2(238)=hh2(228)*hh2(238)*hh2(303)
      hh2(246)=hh2(263)*hh2(253)
      hh2(231)=hh2(344) + hh2(231)
      hh2(247)=2.0_prec*hh2(58)
      hh2(231)=hh2(231)*hh2(247)
      hh2(248)=hh2(75) + hh2(31)
      hh2(248)=hh2(259)*hh2(248)
      hh2(250)= - hh2(62) + hh2(90)
      hh2(250)=hh2(341)*hh2(250)
      hh2(230)=hh2(231) + hh2(246) + hh2(238) + hh2(230) + hh2(244) + &
     & hh2(242) + 2.0_prec*hh2(291) + hh2(234) + hh2(248) + hh2(250)
      hh2(231)=hh2(226)*hh2(261)
      hh2(234)= - hh2(155)*hh2(264)
      hh2(231)=2.0_prec*hh2(231) + hh2(234) - 2./15.0_prec*hh2(302) + 18.0_prec*hh2(324)&
     &  + 1./15.0_prec*hh2(273)
      hh2(234)=Pi**2
      hh2(231)=hh2(234)*hh2(231)
      hh2(230)=4.0_prec*hh2(230) + 47.0_prec*hh2(231)
      hh2(230)=hh2(234)*hh2(233)*hh2(230)
      hh2(231)=hh2(273)*hh2(99)
      hh2(231)=hh2(267) + hh2(231) + hh2(306)
      hh2(238)= - hh2(293) + hh2(231)
      hh2(238)=hh2(201)*hh2(238)
      hh2(242)=hh2(125)*hh2(274)
      hh2(244)=hh2(306) - hh2(293)
      hh2(244)=hh2(183)*hh2(244)
      hh2(246)=hh2(200)*hh2(356)
      hh2(248)= - hh2(298) + hh2(342)
      hh2(248)=hh2(70)*hh2(248)
      hh2(250)= - hh2(75)*hh2(302)
      hh2(248)=hh2(250) + hh2(248)
      hh2(248)=hh2(85)*hh2(248)
      hh2(250)=hh2(190)*hh2(355)
      hh2(238)=hh2(250) + hh2(242) + hh2(244) + hh2(246) + hh2(238) + &
     & hh2(248)
      hh2(242)=96.0_prec*hh2(266)
      hh2(244)=hh2(33) + hh2(45)
      hh2(244)=hh2(242)*hh2(244)
      hh2(242)=hh2(105)*hh2(242)
      hh2(246)=hh2(206) + hh2(196) + hh2(192)
      hh2(246)=96.0_prec*hh2(246)
      hh2(246)=hh2(277)*hh2(246)
      hh2(248)=hh2(130)*hh2(364)
      hh2(250)=hh2(36) + hh2(121) + hh2(122) - hh2(9)
      hh2(250)= - 96.0_prec*hh2(250)
      hh2(250)=hh2(302)*hh2(250)
      hh2(253)=hh2(184) + hh2(203) - hh2(177) + hh2(185) + hh2(173) - &
     & hh2(191)
      hh2(253)=96.0_prec*hh2(253)
      hh2(253)=hh2(273)*hh2(253)
      hh2(238)=hh2(253) + hh2(250) + hh2(246) + hh2(244) + 96.0_prec*hh2(238)&
     &  - 96.0_prec*hh2(248) + hh2(242)
      hh2(238)=hh2(233)*hh2(238)
      hh2(242)=hh2(339) + hh2(275)
      hh2(244)=hh2(289) + hh2(290)
      hh2(246)= - hh2(222)*hh2(244)
      hh2(235)=hh2(235) - hh2(274)
      hh2(248)=hh2(1)*hh2(235)
      hh2(246)=hh2(248) + hh2(246) + hh2(242)
      hh2(246)=hh2(246)*hh2(303)
      hh2(248)= - 2.0_prec*hh2(275) - hh2(339)
      hh2(248)=hh2(86)*hh2(248)
      hh2(246)=hh2(246) + 2.0_prec*hh2(258) + hh2(248)
      hh2(246)=hh2(246)*hh2(233)
      hh2(232)= - hh2(232)*hh2(247)
      hh2(232)=hh2(246) + hh2(232)
      hh2(246)=hh2(234)*hh2(233)
      hh2(247)=hh2(274)*hh2(246)
      hh2(232)=6.0_prec*hh2(232) + hh2(247)
      hh2(232)=hh2(111)*hh2(232)
      hh2(247)=hh2(298)*hh2(284)
      hh2(248)=hh2(278) - hh2(348)
      hh2(248)=hh2(248)*hh2(303)
      hh2(250)=hh2(75)*hh2(341)
      hh2(247)=hh2(250) + hh2(248) + hh2(247) - hh2(279) + hh2(301)
      hh2(248)=6.0_prec*hh2(233)
      hh2(247)=hh2(247)*hh2(248)
      hh2(250)= - hh2(234)*hh2(245)
      hh2(247)=hh2(247) + hh2(250)
      hh2(247)=hh2(43)*hh2(247)
      hh2(250)=2.0_prec*hh2(231) + hh2(296)
      hh2(250)=hh2(86)*hh2(250)
      hh2(253)=hh2(1)*hh2(273)
      hh2(231)=hh2(253) - hh2(296) - hh2(231)
      hh2(231)=hh2(231)*hh2(303)
      hh2(253)=hh2(99) + hh2(157)
      hh2(253)=hh2(306)*hh2(253)
      hh2(236)=hh2(159)*hh2(354)*hh2(236)*hh2(239)
      hh2(236)=hh2(236) + hh2(253)
      hh2(231)=hh2(231) + 2.0_prec*hh2(236) + hh2(250)
      hh2(231)=hh2(231)*hh2(248)
      hh2(236)=hh2(111)*hh2(233)
      hh2(236)=12.0_prec*hh2(236) - hh2(246)
      hh2(236)=hh2(273)*hh2(236)
      hh2(231)=hh2(231) + hh2(236)
      hh2(231)=hh2(208)*hh2(231)
      hh2(231)=hh2(231) + hh2(232) + hh2(247)
      hh2(232)=4.0_prec*hh2(285) + hh2(290)
      hh2(232)=hh2(86)*hh2(232)
      hh2(232)= - 6.0_prec*hh2(317) + hh2(232)
      hh2(232)=hh2(86)*hh2(232)
      hh2(232)= - 12.0_prec*hh2(353) + hh2(232)
      hh2(232)=hh2(86)*hh2(232)
      hh2(236)=hh2(99) - 1.
      hh2(236)=hh2(368)*hh2(236)
      hh2(239)=hh2(240)*hh2(254)
      hh2(240)=hh2(283)*hh2(305)
      hh2(232)=hh2(239) + hh2(240) + 12.0_prec*hh2(236) + hh2(232)
      hh2(236)=hh2(117)*hh2(244)
      hh2(232)=1440.0_prec*hh2(236) + 60.0_prec*hh2(232)
      hh2(232)=hh2(233)*hh2(232)
      hh2(236)=hh2(292)*hh2(233)
      hh2(239)=hh2(246)*hh2(283)
      hh2(236)= - 60.0_prec*hh2(236) - 47.0_prec*hh2(239)
      hh2(234)=hh2(236)*hh2(234)
      hh2(236)=2.0_prec*hh2(289) + hh2(290)
      hh2(236)=hh2(86)*hh2(236)
      hh2(236)=hh2(236) - hh2(332)
      hh2(236)=hh2(236)*hh2(248)
      hh2(236)=hh2(236) - hh2(239)
      hh2(236)=hh2(111)*hh2(236)
      hh2(232)=120.0_prec*hh2(236) + hh2(234) + hh2(232)
      hh2(232)=hh2(154)*hh2(232)
      hh2(234)=3.0_prec*hh2(257) - hh2(260)
      hh2(234)=hh2(86)*hh2(234)
      hh2(234)=3.0_prec*hh2(252) + hh2(234)
      hh2(234)=hh2(86)*hh2(234)
      hh2(236)= - hh2(243)*hh2(288)
      hh2(239)=zeta3*hh2(359)
      hh2(234)= - 14.0_prec*hh2(239) + hh2(236) + 3.0_prec*hh2(241) + hh2(234)
      hh2(234)=hh2(233)*hh2(234)
      hh2(236)= - hh2(1)*hh2(359)
      hh2(236)=hh2(236) - hh2(249)
      hh2(236)=hh2(236)*hh2(246)
      hh2(234)=2.0_prec*hh2(234) + hh2(236)
      hh2(234)=hh2(223)*hh2(1)*hh2(234)
      hh2(235)= - hh2(235)*hh2(295)
      hh2(235)=hh2(235) - hh2(242)
      hh2(233)=hh2(235)*hh2(233)
      hh2(233)=hh2(233) + hh2(251)
      hh2(233)=hh2(117)*hh2(233)
      hh2(235)=hh2(4)*hh2(245)
      hh2(233)=hh2(233) + hh2(235)
      hh2(235)=96.0_prec*hh2(237)
      hh2(236)= - hh2(65) + hh2(14) - hh2(5)
      hh2(235)=hh2(235)*hh2(236)
      hh2(229)=16.0_prec*hh2(234) + 2.0_prec*hh2(232) + 4.0_prec*hh2(229) + hh2(230) + &
     & hh2(235) + hh2(238) + 96.0_prec*hh2(233) + 8.0_prec*hh2(231)

        qQge21L = Q2*hh2(229)
!       write(*,*)'qQge21L =',qQge21L

      END


==> ancillary/Ato3jet/src/qQgeps3_1L.f95 <==
      FUNCTION qQge31L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh3(745),qQge31L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh3(1)=G([0.0_prec,xmuR2])
      hh3(2)=N**(-1)
      hh3(3)=1/( - 45.0_prec+ 45.0_prec*z + 45.0_prec*y)
      hh3(4)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(5)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(6)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(7)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(8)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(9)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(10)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(11)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(12)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(13)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(14)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(15)=G([1.0_prec- z,1.0_prec- z,y])
      hh3(16)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(17)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(18)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(19)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh3(20)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(21)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(22)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(23)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(24)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(25)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(26)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(27)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(28)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(29)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh3(30)=G([1.0_prec- z,y])
      hh3(31)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(32)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(33)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(34)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(35)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(36)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(37)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(38)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(39)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(40)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(41)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh3(42)=G([1.0_prec- z,0.0_prec,y])
      hh3(43)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(44)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(45)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(46)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh3(47)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(48)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(49)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(50)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(51)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(52)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(53)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(54)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(55)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(56)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(57)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(58)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(59)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(60)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(61)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(62)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(63)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(64)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(65)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(66)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(67)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(68)=G([1.0_prec- y,1.0_prec- y,z])
      hh3(69)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(70)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(71)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(72)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh3(73)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(74)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(75)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(76)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(77)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(78)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(79)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(80)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(81)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(82)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh3(83)=G([1.0_prec- y,z])
      hh3(84)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(85)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(86)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(87)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(88)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(89)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(90)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(91)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(92)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(93)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(94)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh3(95)=G([1.0_prec- y,0.0_prec,z])
      hh3(96)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(97)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(98)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(99)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh3(100)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(101)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(102)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(103)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(104)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(105)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(106)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(107)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(108)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(109)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(110)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(111)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(112)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh3(113)=G([ - z,1.0_prec- z,y])
      hh3(114)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(115)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(116)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh3(117)=G([ - y,1.0_prec- y,z])
      hh3(118)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(119)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(120)=G([1.0_prec,z])
      hh3(121)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(122)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(123)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh3(124)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(125)=G([1.0_prec,1.0_prec,z])
      hh3(126)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(127)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(128)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(129)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(130)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(131)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(132)=G([0.0_prec,1.0_prec- z, - z,y])
      hh3(133)=G([0.0_prec,1.0_prec- z,y])
      hh3(134)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh3(135)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh3(136)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(137)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(138)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(139)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh3(140)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh3(141)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(142)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(143)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(144)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(145)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(146)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(147)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(148)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(149)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(150)=G([1.0_prec,y])
      hh3(151)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(152)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(153)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh3(154)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(155)=G([1.0_prec,1.0_prec,y])
      hh3(156)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(157)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(158)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(159)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(160)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(161)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(162)=G([0.0_prec,1.0_prec- y, - y,z])
      hh3(163)=G([0.0_prec,1.0_prec- y,z])
      hh3(164)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh3(165)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh3(166)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(167)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(168)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(169)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh3(170)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh3(171)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(172)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(173)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(174)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(175)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(176)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(177)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(178)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(179)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(180)=G([0.0_prec, - z,1.0_prec- z,y])
      hh3(181)=G([0.0_prec, - z,y])
      hh3(182)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(183)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(184)=G([0.0_prec, - y,1.0_prec- y,z])
      hh3(185)=G([0.0_prec, - y,z])
      hh3(186)=G([0.0_prec, - Q2])
      hh3(187)=G([ - y,z])
      hh3(188)=G([ - z,y])
      hh3(189)=G([1.0_prec,0.0_prec,y])
      hh3(190)=G([1.0_prec,0.0_prec,z])
      hh3(191)=G([1.0_prec- y, - y,z])
      hh3(192)=G([1.0_prec- z, - z,y])
      hh3(193)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh3(194)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh3(195)=G([1.0_prec- y,1.0_prec- y, - y,z])
      hh3(196)=G([1.0_prec- y,0.0_prec, - y,z])
      hh3(197)=G([1.0_prec- z,1.0_prec- z, - z,y])
      hh3(198)=G([1.0_prec- z,0.0_prec, - z,y])
      hh3(199)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(200)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(201)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(202)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(203)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(204)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(205)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(206)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(207)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(208)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(209)=G([0.0_prec,y])
      hh3(210)=G([0.0_prec,z])
      hh3(211)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh3(212)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(213)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh3(214)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh3(215)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh3(216)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(217)=G([0.0_prec,1.0_prec,z])
      hh3(218)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh3(219)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(220)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh3(221)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh3(222)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh3(223)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(224)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh3(225)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh3(226)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh3(227)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(228)=G([0.0_prec,1.0_prec,y])
      hh3(229)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh3(230)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(231)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh3(232)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh3(233)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh3(234)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh3(235)=G([0.0_prec,0.0_prec, - z,y])
      hh3(236)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh3(237)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh3(238)=G([0.0_prec,0.0_prec, - y,z])
      hh3(239)=G([0.0_prec,0.0_prec,y])
      hh3(240)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh3(241)=G([0.0_prec,0.0_prec,z])
      hh3(242)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh3(243)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh3(244)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(245)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh3(246)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh3(247)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(248)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh3(249)=G([0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh3(250)=G([0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh3(251)=G([0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh3(252)=G([0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh3(253)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh3(254)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh3(255)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh3(256)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh3(257)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(258)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(259)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(260)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(261)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(262)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(263)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(264)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(265)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(266)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(267)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(268)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(269)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh3(270)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh3(271)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(272)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh3(273)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(274)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(275)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(276)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(277)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(278)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(279)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(280)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(281)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh3(282)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh3(283)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(284)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh3(285)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(286)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(287)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(288)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(289)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(290)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(291)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(292)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(293)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(294)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(295)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(296)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(297)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(298)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(299)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh3(300)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh3(301)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh3(302)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh3(303)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh3(304)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh3(305)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh3(306)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh3(307)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(308)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh3(309)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(310)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(311)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(312)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(313)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(314)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(315)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(316)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(317)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh3(318)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh3(319)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh3(320)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh3(321)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh3(322)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh3(323)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh3(324)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh3(325)=1/( - 3.0_prec+ 3.0_prec*z + 3.0_prec*y)
      hh3(326)=1/( - 1.0_prec+ z + y)
      hh3(327)=1/( - 180.0_prec*XN + 180.0_prec*z*XN + 540.0_prec*y*XN - 360.0_prec*y*z*XN - &
     & 540.0_prec*y**2*XN + 180.0_prec*y**2*z*XN + 180.0_prec*y**3*XN)
      hh3(328)=1/( - 180.0_prec*XN + 540.0_prec*z*XN - 540.0_prec*z**2*XN + 180.0_prec*z**3*XN&
     &  + 180.0_prec*y*XN - 360.0_prec*y*z*XN + 180.0_prec*y*z**2*XN)
      hh3(329)=1/( - 90.0_prec*XN + 90.0_prec*z*XN + 270.0_prec*y*XN - 180.0_prec*y*z*XN - 270.&
     & *y**2*XN + 90.0_prec*y**2*z*XN + 90.0_prec*y**3*XN)
      hh3(330)=1/( - 90.0_prec*XN + 270.0_prec*z*XN - 270.0_prec*z**2*XN + 90.0_prec*z**3*XN + &
     & 90.0_prec*y*XN - 180.0_prec*y*z*XN + 90.0_prec*y*z**2*XN)
      hh3(331)=1/( - 45.0_prec*XN + 45.0_prec*z*XN + 45.0_prec*y*XN)
      hh3(332)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh3(333)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh3(334)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(335)=G([ - 1.0_prec+ z + y,z + y,y])
      hh3(336)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh3(337)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(338)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(339)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(340)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(341)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(342)=G([z + y,z + y,z + y,z + y,z + y,y])
      hh3(343)=G([z + y,z + y,z + y,z + y,y])
      hh3(344)=G([z + y,z + y,z + y,z + y,0.0_prec,y])
      hh3(345)=G([z + y,z + y,z + y,y])
      hh3(346)=G([z + y,z + y,z + y,0.0_prec,z + y,y])
      hh3(347)=G([z + y,z + y,z + y,0.0_prec,y])
      hh3(348)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh3(349)=G([z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh3(350)=G([z + y,z + y,y])
      hh3(351)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(352)=G([z + y,z + y,0.0_prec,z + y,z + y,y])
      hh3(353)=G([z + y,z + y,0.0_prec,z + y,y])
      hh3(354)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh3(355)=G([z + y,z + y,0.0_prec,y])
      hh3(356)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh3(357)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      hh3(358)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(359)=G([z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(360)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      hh3(361)=G([z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(362)=G([z + y,y])
      hh3(363)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(364)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(365)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(366)=G([z + y,0.0_prec,z + y,z + y,z + y,y])
      hh3(367)=G([z + y,0.0_prec,z + y,z + y,y])
      hh3(368)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh3(369)=G([z + y,0.0_prec,z + y,y])
      hh3(370)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh3(371)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      hh3(372)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh3(373)=G([z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh3(374)=G([z + y,0.0_prec,y])
      hh3(375)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(376)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh3(377)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      hh3(378)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh3(379)=G([z + y,0.0_prec,0.0_prec,y])
      hh3(380)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh3(381)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(382)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(383)=G([z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(384)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(385)=G([z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(386)=G([z + y,1.0_prec,0.0_prec,y])
      hh3(387)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(388)=G([z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(389)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh3(390)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(391)=G([1.0_prec,1.0_prec- z - y])
      hh3(392)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(393)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(394)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh3(395)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(396)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(397)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(398)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh3(399)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(400)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh3(401)=G([0.0_prec,z + y,z + y,z + y,z + y,y])
      hh3(402)=G([0.0_prec,z + y,z + y,z + y,y])
      hh3(403)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh3(404)=G([0.0_prec,z + y,z + y,y])
      hh3(405)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh3(406)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      hh3(407)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh3(408)=G([0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh3(409)=G([0.0_prec,z + y,y])
      hh3(410)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(411)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(412)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(413)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh3(414)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      hh3(415)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh3(416)=G([0.0_prec,z + y,0.0_prec,y])
      hh3(417)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh3(418)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh3(419)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh3(420)=G([0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh3(421)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh3(422)=G([0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh3(423)=G([ - 1.0_prec+ z + y,y])
      hh3(424)=G([z + y, - 1.0_prec+ z + y,y])
      hh3(425)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      hh3(426)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(427)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(428)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(429)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(430)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(431)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh3(432)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(433)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(434)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh3(435)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh3(436)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh3(437)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      hh3(438)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh3(439)=G([0.0_prec,0.0_prec,z + y,y])
      hh3(440)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(441)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh3(442)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh3(443)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh3(444)=G([0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh3(445)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(446)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh3(447)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(448)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh3(449)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh3(450)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh3(451)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh3(452)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(453)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(454)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(455)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(456)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(457)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(458)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(459)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(460)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(461)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(462)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(463)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(464)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(465)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh3(466)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(467)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh3(468)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh3(469)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(470)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(471)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(472)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(473)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(474)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(475)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(476)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh3(477)=1/( - 15.0_prec*XN + 15.0_prec*z*XN + 15.0_prec*y*XN)
      hh3(478)=1/( - 9.0_prec*XN + 9.0_prec*z*XN + 9.0_prec*y*XN)
      hh3(479)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 3.0_prec*y*XN)
      hh3(480)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 9.0_prec*y*XN - 6.0_prec*y*z*XN - 9.0_prec*y**2*XN&
     &  + 3.0_prec*y**2*z*XN + 3.0_prec*y**3*XN)
      hh3(481)=1/( - 3.0_prec*XN + 9.0_prec*z*XN - 9.0_prec*z**2*XN + 3.0_prec*z**3*XN + 3.0_prec*y*&
     & XN - 6.0_prec*y*z*XN + 3.0_prec*y*z**2*XN)
      hh3(482)=1/(z + y)
      hh3(483)=1/( - 9720.0_prec*z*XN + 9720.0_prec*z**2*XN - 9720.0_prec*y*XN + 19440.0_prec*y&
     & *z*XN + 9720.0_prec*y**2*XN)
      hh3(484)=1/( - 810.0_prec*z*XN + 810.0_prec*z**2*XN - 810.0_prec*y*XN + 1620.0_prec*y*z*&
     & XN + 810.0_prec*y**2*XN)
      hh3(485)=1/( - 180.0_prec*z*XN + 540.0_prec*z**2*XN - 540.0_prec*z**3*XN + 180.0_prec*&
     & z**4*XN - 180.0_prec*y*XN + 1080.0_prec*y*z*XN - 1980.0_prec*y*z**2*XN + 1440.0_prec*y*&
     & z**3*XN - 360.0_prec*y*z**4*XN + 540.0_prec*y**2*XN - 1980.0_prec*y**2*z*XN + 2520.&
     & *y**2*z**2*XN - 1260.0_prec*y**2*z**3*XN + 180.0_prec*y**2*z**4*XN - 540.0_prec*&
     & y**3*XN + 1440.0_prec*y**3*z*XN - 1260.0_prec*y**3*z**2*XN + 360.0_prec*y**3*z**3*&
     & XN + 180.0_prec*y**4*XN - 360.0_prec*y**4*z*XN + 180.0_prec*y**4*z**2*XN)
      hh3(486)=1/( - 90.0_prec*z*XN + 270.0_prec*z**2*XN - 270.0_prec*z**3*XN + 90.0_prec*z**4*&
     & XN - 90.0_prec*y*XN + 540.0_prec*y*z*XN - 990.0_prec*y*z**2*XN + 720.0_prec*y*z**3*XN - &
     & 180.0_prec*y*z**4*XN + 270.0_prec*y**2*XN - 990.0_prec*y**2*z*XN + 1260.0_prec*y**2*z**2&
     & *XN - 630.0_prec*y**2*z**3*XN + 90.0_prec*y**2*z**4*XN - 270.0_prec*y**3*XN + 720.&
     & *y**3*z*XN - 630.0_prec*y**3*z**2*XN + 180.0_prec*y**3*z**3*XN + 90.0_prec*y**4*XN&
     &  - 180.0_prec*y**4*z*XN + 90.0_prec*y**4*z**2*XN)
      hh3(487)=1/( - 27.0_prec*z*XN + 27.0_prec*z**2*XN - 27.0_prec*y*XN + 54.0_prec*y*z*XN + &
     & 27.0_prec*y**2*XN)
      hh3(488)=1/( - 3.0_prec*z*XN + 9.0_prec*z**2*XN - 9.0_prec*z**3*XN + 3.0_prec*z**4*XN - 3.&
     & *y*XN + 18.0_prec*y*z*XN - 33.0_prec*y*z**2*XN + 24.0_prec*y*z**3*XN - 6.0_prec*y*z**4*&
     & XN + 9.0_prec*y**2*XN - 33.0_prec*y**2*z*XN + 42.0_prec*y**2*z**2*XN - 21.0_prec*y**2*&
     & z**3*XN + 3.0_prec*y**2*z**4*XN - 9.0_prec*y**3*XN + 24.0_prec*y**3*z*XN - 21.0_prec*&
     & y**3*z**2*XN + 6.0_prec*y**3*z**3*XN + 3.0_prec*y**4*XN - 6.0_prec*y**4*z*XN + 3.0_prec*&
     & y**4*z**2*XN)
      hh3(489)=hh3(28) - hh3(244)
      hh3(490)=hh3(41) + hh3(489)
      hh3(491)=hh3(55) + hh3(490) + hh3(199)
      hh3(492)=hh3(203) + hh3(263)
      hh3(493)=hh3(491) + hh3(492)
      hh3(494)=4.0_prec*y
      hh3(495)=hh3(493)*hh3(494)
      hh3(496)=hh3(167) + hh3(289) - hh3(176)
      hh3(497)=hh3(494) - 3.
      hh3(498)=hh3(496)*hh3(497)
      hh3(499)=hh3(154) + hh3(73)
      hh3(500)=hh3(494) + 1.
      hh3(501)=hh3(500)*hh3(25)
      hh3(502)=hh3(125)*hh3(500)
      hh3(503)=hh3(502)*hh3(239)
      hh3(504)=2.0_prec*hh3(8)
      hh3(505)=hh3(504) + 2.0_prec*hh3(47)
      hh3(506)=2.0_prec*hh3(269)
      hh3(495)=hh3(505) - hh3(491) + hh3(503) - hh3(495) + hh3(498) + &
     & hh3(506) - hh3(501) + 3.0_prec*hh3(492) + 2.0_prec*hh3(499)
      hh3(498)=XN**2
      hh3(501)=hh3(498) - 1.
      hh3(503)=hh3(501)*XN
      hh3(495)=hh3(495)*hh3(503)
      hh3(507)=hh3(496) - hh3(492)
      hh3(508)=hh3(125)*hh3(8)
      hh3(509)=hh3(269)*hh3(95)
      hh3(508)=hh3(236) + hh3(315) + hh3(60) + hh3(110) - hh3(260) + &
     & hh3(7) - hh3(172) + hh3(19) + hh3(249) - hh3(156) - hh3(168) + &
     & hh3(46) - hh3(231) - hh3(6) - hh3(71) + hh3(286) - hh3(508) - &
     & hh3(509) + hh3(13) - hh3(243) - hh3(314) - hh3(151) + hh3(308)&
     &  - hh3(11) + hh3(214) + hh3(160)
      hh3(489)=hh3(489) + hh3(55) + hh3(41)
      hh3(509)=hh3(489) + hh3(25)
      hh3(510)=hh3(144) + hh3(224)
      hh3(511)=2.0_prec*hh3(239)
      hh3(512)=hh3(511) + hh3(47)
      hh3(513)=hh3(512)*hh3(125)
      hh3(514)=hh3(69) + hh3(9) - hh3(268) + hh3(50) - hh3(225) - &
     & hh3(288) + hh3(126) - hh3(297) - hh3(152) + hh3(31) + hh3(118)&
     &  - hh3(221) + hh3(91) - hh3(87) + hh3(76) + hh3(220) - hh3(129)&
     &  - hh3(122) + hh3(84) + hh3(158)
      hh3(515)=hh3(307) + 2.0_prec*hh3(199)
      hh3(507)=hh3(510) + hh3(513) - hh3(508) + hh3(514) - hh3(515) + 6.&
     & *hh3(507) - 2.0_prec*hh3(509)
      hh3(507)=hh3(503)*hh3(507)
      hh3(509)=hh3(120)*XN
      hh3(513)=hh3(501)*hh3(509)
      hh3(490)=hh3(305) + hh3(490) + hh3(123)
      hh3(516)=hh3(250) + hh3(490) - hh3(505)
      hh3(516)= - hh3(516)*hh3(513)
      hh3(517)=6.0_prec*XN
      hh3(517)=hh3(501)*hh3(517)
      hh3(518)=hh3(517)*hh3(185)
      hh3(519)=hh3(499) + 6.0_prec*hh3(95)
      hh3(520)=hh3(519)*hh3(501)
      hh3(521)=hh3(520)*XN
      hh3(518)=hh3(518) - hh3(521)
      hh3(521)= - hh3(155)*hh3(518)
      hh3(522)=2.0_prec*XN
      hh3(523)=hh3(501)*hh3(522)
      hh3(524)=hh3(513) + hh3(523)
      hh3(525)=hh3(5)*hh3(524)
      hh3(526)=hh3(277) + hh3(223)
      hh3(517)=hh3(517)*hh3(526)
      hh3(527)=2.0_prec*hh3(509)
      hh3(528)=hh3(527)*hh3(501)
      hh3(529)=hh3(125)*hh3(501)
      hh3(530)=hh3(529)*XN
      hh3(530)=hh3(530) + hh3(528)
      hh3(531)=hh3(141)*hh3(530)
      hh3(507)=hh3(525) + hh3(521) + hh3(531) + hh3(516) + hh3(517) + &
     & hh3(507)
      hh3(507)=z*hh3(507)
      hh3(516)=hh3(500)*hh3(47)
      hh3(516)=hh3(8) + hh3(516) + hh3(511)
      hh3(517)=hh3(494)*hh3(8)
      hh3(517)=hh3(517) + hh3(516)
      hh3(517)=hh3(517)*hh3(513)
      hh3(521)=hh3(500)*hh3(501)
      hh3(525)=hh3(521)*hh3(509)
      hh3(531)=hh3(525) + hh3(523)
      hh3(532)=hh3(141)*hh3(531)
      hh3(533)=hh3(497)*hh3(501)
      hh3(534)=hh3(185)*XN
      hh3(535)=hh3(533)*hh3(534)
      hh3(536)=hh3(494)*hh3(95)
      hh3(537)=3.0_prec*hh3(95)
      hh3(536)=hh3(536) - hh3(537)
      hh3(536)=hh3(536)*hh3(503)
      hh3(535)=hh3(535) - hh3(536)
      hh3(538)= - hh3(155)*hh3(535)
      hh3(539)=hh3(533)*XN
      hh3(540)=hh3(539)*hh3(526)
      hh3(521)=hh3(521)*XN
      hh3(541)=hh3(5)*hh3(521)
      hh3(495)=hh3(507) + hh3(541) + hh3(538) + hh3(532) + hh3(495) + &
     & hh3(517) + hh3(540)
      hh3(495)=z*hh3(495)
      hh3(489)=hh3(489) + hh3(199)
      hh3(489)=hh3(508) + hh3(307) + 2.0_prec*hh3(492) + 6.0_prec*hh3(489)
      hh3(489)=hh3(489)*y
      hh3(507)=hh3(506) - hh3(492)
      hh3(489)=hh3(489) - hh3(507) - hh3(504) - 3.0_prec*hh3(491)
      hh3(489)=hh3(489)*y
      hh3(491)=2.0_prec*y
      hh3(504)=hh3(491) - 1.
      hh3(508)=3.0_prec*y
      hh3(517)=hh3(504)*hh3(508)
      hh3(532)=hh3(517)*hh3(25)
      hh3(538)=hh3(125)*hh3(504)
      hh3(540)=hh3(538)*hh3(508)*hh3(239)
      hh3(541)=y**2
      hh3(514)=hh3(514)*hh3(541)
      hh3(542)=hh3(491) + 1.
      hh3(543)=hh3(542)*y
      hh3(496)=hh3(496)*hh3(543)
      hh3(544)=hh3(499)*hh3(491)
      hh3(545)=y*hh3(125)
      hh3(546)=hh3(545) + 2.
      hh3(547)=hh3(546)*y
      hh3(548)=hh3(547)*hh3(47)
      hh3(489)=hh3(489) - hh3(548) + hh3(532) - hh3(540) - hh3(514) - &
     & hh3(496) - hh3(544)
      hh3(489)= - hh3(489)*hh3(503)
      hh3(496)=hh3(545)*hh3(503)
      hh3(514)=z*XN
      hh3(532)=hh3(529)*hh3(514)
      hh3(496)=hh3(496) + hh3(532)
      hh3(532)=hh3(188)*hh3(496)
      hh3(540)=hh3(501)*hh3(514)
      hh3(544)=hh3(155)*hh3(540)
      hh3(545)=hh3(498)*y
      hh3(548)=hh3(545) - y
      hh3(549)=hh3(155)*XN
      hh3(550)= - hh3(548)*hh3(549)
      hh3(550)=hh3(550) - hh3(544)
      hh3(550)=hh3(187)*hh3(550)
      hh3(532)=hh3(532) - hh3(550)
      hh3(544)=hh3(544) + hh3(523)
      hh3(544)=hh3(544)*z
      hh3(550)=hh3(548)*hh3(522)
      hh3(551)=hh3(541)*hh3(498)
      hh3(552)=hh3(551) - hh3(541)
      hh3(553)=hh3(552)*hh3(549)
      hh3(544)=hh3(544) + hh3(550) + hh3(553)
      hh3(554)=hh3(116) - hh3(100)
      hh3(555)= - hh3(544)*hh3(554)
      hh3(502)=hh3(502)*hh3(503)
      hh3(556)=hh3(522)*z
      hh3(529)=hh3(529)*hh3(556)
      hh3(502)=hh3(502) + hh3(529) + hh3(528)
      hh3(502)=hh3(502)*z
      hh3(529)=3.0_prec*XN
      hh3(538)= - hh3(529)*hh3(538)
      hh3(527)=hh3(538) - hh3(527)
      hh3(527)=hh3(548)*hh3(527)
      hh3(502)= - hh3(502) + hh3(527)
      hh3(527)=hh3(181) + hh3(192)
      hh3(538)= - hh3(133) + hh3(527)
      hh3(538)=hh3(502)*hh3(538)
      hh3(557)=hh3(524)*z
      hh3(557)=hh3(557) + hh3(521)
      hh3(557)=hh3(557)*z
      hh3(504)= - hh3(504)*hh3(548)
      hh3(529)=hh3(504)*hh3(529)
      hh3(558)=hh3(552)*hh3(509)
      hh3(559)=hh3(529) - hh3(558)
      hh3(557)=hh3(557) - hh3(559)
      hh3(560)=hh3(49) + hh3(137) + hh3(10) + hh3(37) + hh3(32) + &
     & hh3(212)
      hh3(561)=hh3(557)*hh3(560)
      hh3(562)=6.0_prec*hh3(8)
      hh3(490)=hh3(490) - hh3(562)
      hh3(490)=hh3(490)*y
      hh3(563)=3.0_prec*hh3(8)
      hh3(490)=hh3(490) + hh3(563)
      hh3(490)=hh3(490)*y
      hh3(564)=hh3(517)*hh3(47)
      hh3(565)=hh3(541)*hh3(250)
      hh3(566)=hh3(491)*hh3(239)
      hh3(490)=hh3(490) + hh3(565) - hh3(566) - hh3(564)
      hh3(490)= - hh3(490)*hh3(513)
      hh3(530)=hh3(530)*z
      hh3(531)=hh3(531) + hh3(530)
      hh3(531)=hh3(531)*z
      hh3(565)=hh3(546)*hh3(545)
      hh3(547)=hh3(565) - hh3(547)
      hh3(547)=hh3(547)*XN
      hh3(565)=3.0_prec*hh3(509)
      hh3(504)=hh3(504)*hh3(565)
      hh3(547)=hh3(547) - hh3(504)
      hh3(531)=hh3(531) + hh3(547)
      hh3(565)=hh3(216)*hh3(531)
      hh3(567)=hh3(552)*XN
      hh3(568)=z**2
      hh3(569)=hh3(568)*hh3(503)
      hh3(569)=hh3(567) + hh3(569)
      hh3(570)= - hh3(273) + hh3(259) - hh3(265)
      hh3(571)= - hh3(226)*hh3(150)
      hh3(571)=hh3(213) - hh3(65) + hh3(103) + hh3(317) - hh3(232) - &
     & hh3(24) + hh3(23) - hh3(177) - hh3(267) + hh3(571) + hh3(57) + &
     & hh3(211) + hh3(148) - hh3(147) + hh3(324) - hh3(276) - hh3(66)&
     &  - hh3(51) + hh3(101) + hh3(291) + hh3(86) + hh3(245) + hh3(280)&
     &  + hh3(43) - hh3(182) + hh3(45) + hh3(89) - hh3(310) + hh3(318)&
     &  - hh3(99) - hh3(93) + hh3(311) + hh3(229) - hh3(145) - hh3(106)&
     &  + hh3(261) + hh3(4) - hh3(27) + hh3(48) + hh3(18) - hh3(56) + &
     & hh3(256) - hh3(39) - hh3(79) - hh3(80) + hh3(96) - hh3(130) - &
     & hh3(109) - hh3(72) + hh3(570)
      hh3(571)=hh3(569)*hh3(571)
      hh3(572)=hh3(556)*hh3(501)
      hh3(573)=hh3(521) + hh3(572)
      hh3(573)=hh3(573)*z
      hh3(529)=hh3(573) - hh3(529)
      hh3(573)=hh3(204) + hh3(283) + hh3(52)
      hh3(574)= - hh3(529)*hh3(573)
      hh3(575)=hh3(568)*hh3(513)
      hh3(575)=hh3(558) + hh3(575)
      hh3(576)= - hh3(140) - hh3(306) - hh3(304) - hh3(215)
      hh3(576)=hh3(575)*hh3(576)
      hh3(577)=6.0_prec*hh3(514)
      hh3(577)=hh3(577)*hh3(501)
      hh3(539)=hh3(539) + hh3(577)
      hh3(539)=hh3(539)*z
      hh3(578)=hh3(542)*hh3(545)
      hh3(578)=hh3(578) - hh3(543)
      hh3(579)=hh3(578)*XN
      hh3(539)=hh3(539) + hh3(579)
      hh3(580)=hh3(183) - hh3(149) - hh3(247) + hh3(115) - hh3(230)
      hh3(581)=hh3(580) - hh3(201)
      hh3(582)= - hh3(539)*hh3(581)
      hh3(547)=hh3(141)*hh3(547)
      hh3(583)=hh3(578)*hh3(534)
      hh3(584)=hh3(541)*hh3(499)
      hh3(585)=hh3(95)*hh3(543)
      hh3(585)=hh3(585) + hh3(584)
      hh3(585)=hh3(585)*hh3(503)
      hh3(583)=hh3(583) - hh3(585)
      hh3(586)= - hh3(155)*hh3(583)
      hh3(587)= - hh3(5)*hh3(559)
      hh3(588)=hh3(95)*hh3(501)
      hh3(589)=hh3(588)*hh3(514)
      hh3(589)=hh3(589) + hh3(523)
      hh3(589)=hh3(589)*z
      hh3(590)=hh3(548)*XN
      hh3(591)=y*hh3(95)
      hh3(591)=hh3(591) + 2.
      hh3(591)= - hh3(591)*hh3(590)
      hh3(589)=hh3(589) - hh3(591)
      hh3(592)= - hh3(164)*hh3(589)
      hh3(510)=hh3(567)*hh3(510)
      hh3(526)=hh3(579)*hh3(526)
      hh3(579)=hh3(590) + hh3(540)
      hh3(590)=2.0_prec*hh3(579)
      hh3(593)= - hh3(107)*hh3(590)
      hh3(489)=hh3(593) + hh3(565) + hh3(592) + hh3(561) + hh3(582) + &
     & hh3(576) + hh3(538) + hh3(574) + hh3(555) + hh3(495) + hh3(587)&
     &  + hh3(586) + hh3(547) + hh3(489) + hh3(490) + hh3(526) + &
     & hh3(510) + hh3(571) - 2.0_prec*hh3(532)
      hh3(490)=Cg1**2
      hh3(489)=hh3(490)*hh3(489)
      hh3(495)=hh3(289) + 6.0_prec*hh3(269)
      hh3(492)=hh3(495) - hh3(492)
      hh3(492)=hh3(492)*hh3(503)
      hh3(510)=hh3(503)*hh3(277)
      hh3(492)=hh3(492) + hh3(510)
      hh3(492)=hh3(492)*z
      hh3(526)=hh3(494)*hh3(269)
      hh3(532)=3.0_prec*hh3(269)
      hh3(526)=hh3(526) - hh3(532)
      hh3(526)=hh3(526)*hh3(503)
      hh3(538)=hh3(523)*hh3(155)
      hh3(492)=hh3(538) + hh3(492) + hh3(526)
      hh3(492)=hh3(492)*z
      hh3(526)=hh3(550)*hh3(155)
      hh3(507)=hh3(507)*y
      hh3(507)=hh3(507) + hh3(269)
      hh3(507)=hh3(507)*y
      hh3(547)=hh3(541)*hh3(289)
      hh3(507)=hh3(507) + hh3(547)
      hh3(507)=hh3(507)*hh3(503)
      hh3(555)=hh3(567)*hh3(277)
      hh3(492)=hh3(492) + hh3(555) + hh3(526) + hh3(507)
      hh3(492)=hh3(492)*hh3(490)
      hh3(507)=hh3(569)*hh3(490)
      hh3(526)=hh3(507)*hh3(201)
      hh3(561)=hh3(490)*hh3(165)
      hh3(565)=hh3(539)*hh3(561)
      hh3(571)=hh3(539)*hh3(490)
      hh3(574)=hh3(571)*hh3(164)
      hh3(492)=hh3(492) - hh3(574) + hh3(526) + hh3(565)
      hh3(526)=hh3(83)*hh3(492)
      hh3(565)=hh3(498)*hh3(239)
      hh3(574)=hh3(565)*hh3(500)
      hh3(500)=hh3(500)*hh3(239)
      hh3(574)=hh3(574) - hh3(500)
      hh3(576)= - XN*hh3(574)
      hh3(582)=hh3(512) + hh3(8)
      hh3(582)=hh3(582)*hh3(501)
      hh3(586)= - XN*hh3(582)
      hh3(587)=hh3(503)*hh3(141)
      hh3(586)=hh3(586) - hh3(587)
      hh3(586)=z*hh3(586)
      hh3(576)=hh3(576) + hh3(586)
      hh3(576)=z*hh3(576)
      hh3(586)=hh3(567)*hh3(141)
      hh3(517)=hh3(517)*hh3(239)
      hh3(592)=hh3(541)*hh3(47)
      hh3(517)=hh3(592) + hh3(517)
      hh3(592)=hh3(541)*hh3(8)
      hh3(592)=hh3(592) + hh3(517)
      hh3(592)=hh3(592)*hh3(501)
      hh3(593)= - XN*hh3(592)
      hh3(576)=hh3(576) + hh3(593) - hh3(586)
      hh3(576)=hh3(576)*hh3(490)
      hh3(593)=2.0_prec*hh3(209)
      hh3(593)=hh3(593)*hh3(490)
      hh3(594)= - hh3(579)*hh3(593)
      hh3(595)=hh3(490)*hh3(133)
      hh3(596)= - hh3(529)*hh3(595)
      hh3(597)= - hh3(216)*hh3(507)
      hh3(598)=2.0_prec*hh3(490)
      hh3(599)=hh3(579)*hh3(598)
      hh3(600)= - hh3(30)*hh3(599)
      hh3(576)=hh3(600) + hh3(597) + hh3(596) + hh3(576) + hh3(594)
      hh3(576)=hh3(217)*hh3(576)
      hh3(594)=hh3(300) + hh3(170) + hh3(299) + hh3(252)
      hh3(596)=hh3(594)*y
      hh3(597)=2.0_prec*hh3(95)
      hh3(596)=hh3(596) - hh3(597)
      hh3(596)=hh3(596)*y
      hh3(600)=hh3(153) + hh3(302)
      hh3(601)=hh3(600)*hh3(541)
      hh3(543)=hh3(543)*hh3(499)
      hh3(602)=hh3(541)*hh3(167)
      hh3(543)=hh3(602) + hh3(543)
      hh3(596)=hh3(596) + hh3(601) - hh3(543)
      hh3(596)= - hh3(596)*hh3(503)
      hh3(601)=hh3(167) + 6.0_prec*hh3(499)
      hh3(594)= - hh3(601) + hh3(600) + hh3(594)
      hh3(594)= - hh3(594)*hh3(503)
      hh3(600)=hh3(503)*hh3(223)
      hh3(594)=hh3(594) + hh3(600)
      hh3(594)=z*hh3(594)
      hh3(499)=hh3(497)*hh3(499)
      hh3(602)=hh3(499) + hh3(597)
      hh3(602)=hh3(602)*hh3(503)
      hh3(603)= - hh3(185)*hh3(523)
      hh3(594)=hh3(594) + hh3(602) + hh3(603)
      hh3(594)=z*hh3(594)
      hh3(602)=hh3(567)*hh3(223)
      hh3(550)= - hh3(185)*hh3(550)
      hh3(550)=hh3(594) + hh3(550) + hh3(596) + hh3(602)
      hh3(550)=hh3(550)*hh3(490)
      hh3(594)= - hh3(571)*hh3(554)
      hh3(580)= - hh3(507)*hh3(580)
      hh3(550)=hh3(550) + hh3(580) + hh3(594)
      hh3(550)=hh3(150)*hh3(550)
      hh3(580)=hh3(501)*hh3(549)
      hh3(594)=6.0_prec*hh3(580)
      hh3(596)=hh3(269)*hh3(503)
      hh3(596)=hh3(596) + hh3(594)
      hh3(596)=hh3(596)*z
      hh3(533)=hh3(533)*hh3(549)
      hh3(596)=hh3(596) + hh3(533)
      hh3(596)=hh3(596)*z
      hh3(603)= - hh3(269)*hh3(567)
      hh3(578)=hh3(578)*hh3(549)
      hh3(596)=hh3(596) - hh3(603) + hh3(578)
      hh3(596)=hh3(596)*hh3(490)
      hh3(603)=hh3(507)*hh3(164)
      hh3(604)=hh3(569)*hh3(561)
      hh3(605)=hh3(599)*hh3(150)
      hh3(604)=hh3(604) + hh3(605)
      hh3(596)=hh3(596) - hh3(603) + hh3(604)
      hh3(603)=hh3(68)*hh3(596)
      hh3(605)=hh3(507)*hh3(204)
      hh3(496)=hh3(496)*hh3(598)
      hh3(496)=hh3(605) - hh3(496)
      hh3(605)=hh3(30) + hh3(209)
      hh3(496)= - hh3(496)*hh3(605)
      hh3(544)=hh3(544)*hh3(490)
      hh3(606)=hh3(490)*hh3(150)
      hh3(607)=hh3(539)*hh3(606)
      hh3(544)=hh3(607) + hh3(544)
      hh3(608)=hh3(171) + hh3(254)
      hh3(609)=hh3(544)*hh3(608)
      hh3(610)=hh3(569)*hh3(606)
      hh3(611)=hh3(571) + hh3(610)
      hh3(612)=hh3(90) - hh3(94) - hh3(237) + hh3(85) + hh3(173)
      hh3(613)=hh3(611)*hh3(612)
      hh3(614)=hh3(501)*hh3(534)
      hh3(588)=hh3(588)*XN
      hh3(588)=hh3(614) - hh3(588)
      hh3(614)=hh3(588)*z
      hh3(614)=hh3(614) - hh3(523)
      hh3(614)=hh3(614)*z
      hh3(534)=hh3(552)*hh3(534)
      hh3(534)=hh3(534) + hh3(591)
      hh3(591)=hh3(614) + hh3(534)
      hh3(591)=hh3(591)*hh3(490)
      hh3(614)=hh3(490)*hh3(187)
      hh3(615)=hh3(539)*hh3(614)
      hh3(591)=hh3(591) + hh3(615)
      hh3(615)= - hh3(165)*hh3(591)
      hh3(577)=hh3(577)*hh3(155)
      hh3(577)=hh3(577) + hh3(533)
      hh3(577)=hh3(577)*z
      hh3(577)=hh3(577) + hh3(578)
      hh3(616)=hh3(577)*hh3(490)
      hh3(604)=hh3(616) + hh3(604)
      hh3(616)= - hh3(191)*hh3(604)
      hh3(617)=hh3(501)*hh3(568)
      hh3(618)=hh3(617)*hh3(549)
      hh3(618)=hh3(618) + hh3(553)
      hh3(619)=hh3(618)*hh3(490)
      hh3(607)=hh3(619) + hh3(607)
      hh3(619)= - hh3(196)*hh3(607)
      hh3(620)=hh3(569)*hh3(188)
      hh3(620)=hh3(620) - hh3(529)
      hh3(620)=hh3(620)*hh3(490)
      hh3(621)=hh3(490)*hh3(30)
      hh3(622)=hh3(490)*hh3(209)
      hh3(621)=hh3(621) + hh3(622)
      hh3(623)=hh3(569)*hh3(621)
      hh3(624)=hh3(620) - hh3(623)
      hh3(625)= - hh3(208)*hh3(624)
      hh3(626)=hh3(529)*hh3(621)
      hh3(595)=hh3(569)*hh3(595)
      hh3(626)=hh3(626) + hh3(595)
      hh3(565)=hh3(565) - hh3(239)
      hh3(627)=hh3(565)*hh3(514)
      hh3(523)=hh3(627) + hh3(523)
      hh3(523)=hh3(523)*z
      hh3(627)=hh3(541)*hh3(239)
      hh3(628)=hh3(627) + hh3(491)
      hh3(629)=hh3(628)*hh3(501)
      hh3(630)=hh3(629)*XN
      hh3(523)=hh3(523) + hh3(630)
      hh3(630)=hh3(523)*hh3(490)
      hh3(630)=hh3(630) + hh3(626)
      hh3(631)= - hh3(240)*hh3(630)
      hh3(530)=hh3(530) + hh3(525)
      hh3(530)=hh3(530)*z
      hh3(632)=hh3(125)*hh3(567)
      hh3(530)= - hh3(504) + hh3(632) + hh3(530)
      hh3(632)=hh3(530)*hh3(490)
      hh3(633)=hh3(490)*hh3(186)
      hh3(634)=hh3(575)*hh3(633)
      hh3(632)=hh3(634) + hh3(632)
      hh3(634)=hh3(197)*hh3(632)
      hh3(489)= - hh3(634) + hh3(631) + hh3(625) + hh3(603) + hh3(619)&
     &  + hh3(576) + hh3(526) + hh3(616) + hh3(550) + hh3(615) + &
     & hh3(489) + hh3(613) + hh3(609) + hh3(496)
      hh3(496)=hh3(176) + hh3(25)
      hh3(526)=hh3(239)*hh3(125)
      hh3(495)=hh3(5) - hh3(493) + hh3(495) + hh3(505) + hh3(526) + &
     & hh3(601) - hh3(496)
      hh3(495)=hh3(503)*hh3(495)
      hh3(505)=hh3(524)*hh3(141)
      hh3(524)=hh3(588)*hh3(155)
      hh3(526)=hh3(582)*hh3(509)
      hh3(495)=hh3(526) + hh3(600) + hh3(505) - hh3(524) + hh3(510) + &
     & hh3(495)
      hh3(495)=hh3(495)*z
      hh3(505)=hh3(269) + hh3(8)
      hh3(510)=hh3(505)*hh3(494)
      hh3(524)=2.0_prec*hh3(125)
      hh3(526)=hh3(597) + hh3(524)
      hh3(499)= - hh3(532) + hh3(526) + hh3(499) + hh3(510) + hh3(516)
      hh3(499)=hh3(499)*hh3(503)
      hh3(510)=hh3(521)*hh3(141)
      hh3(516)=hh3(574)*hh3(509)
      hh3(495)=hh3(495) + hh3(538) + hh3(499) + hh3(510) + hh3(516)
      hh3(495)=hh3(495)*z
      hh3(493)=hh3(506) + hh3(562) - hh3(493)
      hh3(493)=hh3(493)*y
      hh3(493)=hh3(493) + hh3(269) - hh3(563) + hh3(526)
      hh3(493)=hh3(493)*y
      hh3(496)= - hh3(541)*hh3(496)
      hh3(499)=hh3(239)*y
      hh3(506)=hh3(546)*hh3(499)
      hh3(493)=hh3(493) + hh3(547) + hh3(564) + hh3(506) + hh3(543) + &
     & hh3(496)
      hh3(493)=hh3(493)*hh3(503)
      hh3(496)=hh3(196)*hh3(150)
      hh3(496)=hh3(573) - hh3(612) - hh3(560) + hh3(581) + hh3(496) - &
     & hh3(208)
      hh3(496)=hh3(496)*hh3(569)
      hh3(506)= - hh3(605) + hh3(188)
      hh3(506)=hh3(502)*hh3(506)
      hh3(510)=hh3(557)*hh3(216)
      hh3(516)=hh3(531)*hh3(133)
      hh3(521)=hh3(527)*hh3(530)
      hh3(526)=hh3(107) + hh3(554)
      hh3(532)=hh3(526) + hh3(164)
      hh3(532)=hh3(532)*hh3(539)
      hh3(538)=hh3(559)*hh3(141)
      hh3(534)=hh3(534)*hh3(155)
      hh3(543)=hh3(577)*hh3(187)
      hh3(546)=hh3(189) + hh3(190)
      hh3(546)=hh3(546)*hh3(590)
      hh3(547)=hh3(567)*hh3(5)
      hh3(550)=hh3(592)*hh3(509)
      hh3(493)= - hh3(496) - hh3(532) - hh3(546) + hh3(510) + hh3(516)&
     &  - hh3(543) - hh3(521) + hh3(495) - hh3(538) - hh3(534) + &
     & hh3(493) + hh3(555) + hh3(547) + hh3(550) + hh3(602) + hh3(506)
      hh3(493)=hh3(493)*hh3(490)
      hh3(495)=hh3(596)*hh3(83)
      hh3(496)=hh3(518)*z
      hh3(496)=hh3(496) + hh3(535)
      hh3(496)=hh3(496)*z
      hh3(496)=hh3(496) + hh3(583)
      hh3(496)=hh3(496)*hh3(490)
      hh3(506)=hh3(554)*hh3(507)
      hh3(510)=hh3(599)*hh3(187)
      hh3(496)=hh3(496) + hh3(510) + hh3(506)
      hh3(496)=hh3(496)*hh3(150)
      hh3(506)=hh3(544)*hh3(68)
      hh3(510)=hh3(569)*hh3(614)
      hh3(510)=hh3(571) - hh3(510)
      hh3(516)=hh3(510)*hh3(165)
      hh3(518)=hh3(529)*hh3(490)
      hh3(521)=hh3(518) + hh3(623)
      hh3(532)=hh3(521)*hh3(240)
      hh3(534)=hh3(607)*hh3(191)
      hh3(535)=hh3(630)*hh3(217)
      hh3(538)=hh3(608)*hh3(611)
      hh3(493)=hh3(493) - hh3(496) - hh3(532) - hh3(534) - hh3(535) + &
     & hh3(495) + hh3(538) + hh3(506) + hh3(516)
      hh3(495)=hh3(524) + hh3(505) + hh3(512) + hh3(519)
      hh3(495)=hh3(495)*hh3(503)
      hh3(496)=hh3(565)*hh3(509)
      hh3(495)=hh3(495) + hh3(594) + hh3(496) + hh3(587)
      hh3(495)=hh3(495)*z
      hh3(496)=hh3(125) + hh3(95)
      hh3(506)=hh3(496)*hh3(494)
      hh3(500)=hh3(125) + hh3(506) + hh3(500) - hh3(537)
      hh3(500)=hh3(500)*hh3(503)
      hh3(495)=hh3(495) + hh3(500) + hh3(533) + hh3(528)
      hh3(495)=hh3(495)*z
      hh3(500)=hh3(191)*hh3(150)
      hh3(500)= - hh3(164) - hh3(240) - hh3(500) - hh3(526) + hh3(216)&
     &  + hh3(165) + hh3(608)
      hh3(500)=hh3(569)*hh3(500)
      hh3(506)=hh3(531)*hh3(605)
      hh3(505)=6.0_prec*hh3(125) + hh3(505) + hh3(597)
      hh3(505)=hh3(505)*y
      hh3(505)=hh3(505) + hh3(95) - 3.0_prec*hh3(125)
      hh3(505)=hh3(505)*y
      hh3(505)=hh3(505) + hh3(517) + hh3(584)
      hh3(505)=hh3(505)*hh3(503)
      hh3(512)=hh3(557)*hh3(133)
      hh3(516)=hh3(530)*hh3(188)
      hh3(517)=hh3(575)*hh3(527)
      hh3(519)=hh3(539)*hh3(190)
      hh3(524)=hh3(529)*hh3(189)
      hh3(526)=hh3(618)*hh3(187)
      hh3(509)=hh3(629)*hh3(509)
      hh3(495)= - hh3(517) - hh3(519) + hh3(512) - hh3(524) - hh3(526)&
     &  + hh3(495) + hh3(505) + hh3(509) - hh3(516) + hh3(586) + &
     & hh3(578) + hh3(506) + hh3(500)
      hh3(495)=hh3(495)*hh3(490)
      hh3(500)=hh3(591)*hh3(150)
      hh3(505)=hh3(611)*hh3(68)
      hh3(506)=hh3(544)*hh3(83)
      hh3(509)=hh3(521)*hh3(217)
      hh3(495)=hh3(495) - hh3(509) + hh3(506) - hh3(500) + hh3(505)
      hh3(500)=hh3(496) + hh3(239)
      hh3(500)=hh3(500)*hh3(503)
      hh3(500)=hh3(500) + hh3(580) + hh3(528)
      hh3(500)=hh3(500)*z
      hh3(505)=4.0_prec*hh3(503)
      hh3(500)=hh3(500) + hh3(505) + hh3(525)
      hh3(500)=hh3(500)*z
      hh3(506)=hh3(575)*hh3(188)
      hh3(496)=hh3(496)*y
      hh3(496)=hh3(496) + 4.
      hh3(496)=hh3(496)*y
      hh3(496)=hh3(496) + hh3(627)
      hh3(496)=hh3(496)*hh3(503)
      hh3(496)=hh3(500) + hh3(496) + hh3(553) - hh3(506) - hh3(504)
      hh3(496)=hh3(496)*hh3(490)
      hh3(500)=hh3(557)*hh3(621)
      hh3(504)=hh3(611)*hh3(83)
      hh3(506)=hh3(510)*hh3(150)
      hh3(509)=hh3(490)*hh3(189)
      hh3(512)=hh3(569)*hh3(509)
      hh3(516)=hh3(507)*hh3(190)
      hh3(517)=hh3(490)*hh3(68)
      hh3(519)=hh3(569)*hh3(517)
      hh3(524)=hh3(490)*hh3(217)
      hh3(525)=hh3(569)*hh3(524)
      hh3(496)=hh3(496) + hh3(506) + hh3(519) + hh3(595) - hh3(525) + &
     & hh3(504) - hh3(512) - hh3(516) + hh3(500)
      hh3(500)=hh3(490)*hh3(83)
      hh3(504)=hh3(569)*hh3(500)
      hh3(506)=hh3(623) + hh3(504) + hh3(610)
      hh3(512)=hh3(513) + 8.0_prec*hh3(503)
      hh3(512)=hh3(512)*z
      hh3(516)=hh3(494) - 1.
      hh3(526)=hh3(516)*hh3(498)
      hh3(528)=hh3(526) - hh3(516)
      hh3(530)=hh3(528)*hh3(522)
      hh3(512)=hh3(512) + hh3(530)
      hh3(512)=hh3(512)*z
      hh3(516)= - hh3(516)*hh3(548)
      hh3(530)=hh3(516)*hh3(522)
      hh3(512)=hh3(512) - hh3(530) + hh3(558)
      hh3(512)=hh3(512)*hh3(490)
      hh3(530)=hh3(512) + hh3(506)
      hh3(532)=hh3(569)*hh3(633)
      hh3(533)=2.0_prec*hh3(532)
      hh3(534)=5.0_prec*hh3(530) + hh3(533)
      hh3(534)=hh3(186)*hh3(534)
      hh3(534)=20.0_prec*hh3(496) + hh3(534)
      hh3(534)=hh3(186)*hh3(534)
      hh3(534)=60.0_prec*hh3(495) + hh3(534)
      hh3(534)=hh3(186)*hh3(534)
      hh3(534)=120.0_prec*hh3(493) + hh3(534)
      hh3(534)=hh3(186)*hh3(534)
      hh3(535)=hh3(610) + hh3(532)
      hh3(512)=hh3(504) + hh3(623) + hh3(512) + hh3(535)
      hh3(512)=hh3(512)*hh3(186)
      hh3(512)=hh3(512) + hh3(496)
      hh3(537)=hh3(163)*hh3(507)
      hh3(537)=hh3(537) + hh3(512)
      hh3(537)=zeta3*hh3(537)
      hh3(538)=hh3(532) + 2.0_prec*hh3(521)
      hh3(538)=hh3(538)*hh3(186)
      hh3(538)=hh3(538) + 2.0_prec*hh3(630)
      hh3(543)=hh3(134)*hh3(538)
      hh3(546)= - hh3(188)*hh3(529)
      hh3(523)=hh3(546) + hh3(523)
      hh3(523)=hh3(523)*hh3(490)
      hh3(527)= - hh3(507)*hh3(527)
      hh3(523)=hh3(523) + hh3(626) + hh3(527)
      hh3(527)= - 2.0_prec*hh3(624) + hh3(532)
      hh3(527)=hh3(186)*hh3(527)
      hh3(523)=2.0_prec*hh3(523) + hh3(527)
      hh3(523)=hh3(135)*hh3(523)
      hh3(523)=hh3(543) - hh3(523)
      hh3(527)=hh3(532) + 3.0_prec*hh3(611)
      hh3(527)=hh3(527)*hh3(186)
      hh3(527)=hh3(527) + 6.0_prec*hh3(544)
      hh3(527)=hh3(527)*hh3(186)
      hh3(543)=hh3(527) + 6.0_prec*hh3(596)
      hh3(546)=hh3(163)*hh3(543)
      hh3(547)=hh3(531)*hh3(490)
      hh3(525)=hh3(547) - hh3(525)
      hh3(547)=hh3(557)*hh3(598)
      hh3(547)=hh3(547) + hh3(532)
      hh3(547)=hh3(547)*hh3(186)
      hh3(550)=hh3(547) + 2.0_prec*hh3(525)
      hh3(554)=hh3(20) + hh3(124)
      hh3(555)=60.0_prec*hh3(253)
      hh3(559)=hh3(555) + 60.0_prec*hh3(554)
      hh3(559)=hh3(550)*hh3(559)
      hh3(560)=hh3(557)*hh3(490)
      hh3(562)=hh3(560) + hh3(532)
      hh3(563)=hh3(127) - hh3(179)
      hh3(563)=120.0_prec*hh3(563)
      hh3(563)=hh3(562)*hh3(563)
      hh3(564)=hh3(571) + hh3(532)
      hh3(573)=hh3(78) + hh3(200) + hh3(108)
      hh3(574)= - 120.0_prec*hh3(573)
      hh3(574)=hh3(564)*hh3(574)
      hh3(576)=hh3(529)*hh3(598)
      hh3(576)=hh3(576) + hh3(532)
      hh3(576)=hh3(576)*hh3(186)
      hh3(577)=4.0_prec*hh3(490)
      hh3(578)=hh3(579)*hh3(577)
      hh3(576)=hh3(576) + hh3(578)
      hh3(581)=60.0_prec*hh3(193)
      hh3(582)= - hh3(576)*hh3(581)
      hh3(583)=hh3(121) + hh3(16) - hh3(321) + hh3(255) - hh3(320) + &
     & hh3(38) - hh3(139) - hh3(316) - hh3(298) + hh3(166) + hh3(33) - &
     & hh3(287) - hh3(322)
      hh3(584)=120.0_prec*hh3(490)
      hh3(583)=hh3(569)*hh3(584)*hh3(583)
      hh3(489)=280.0_prec*hh3(537) + 20.0_prec*hh3(546) + hh3(582) + hh3(534) + &
     & hh3(583) + hh3(559) + hh3(574) + hh3(563) + 120.0_prec*hh3(489) - 60.0_prec*&
     & hh3(523)
      hh3(489)=Q2*hh3(489)
      hh3(523)=hh3(143) + hh3(44) - hh3(111)
      hh3(534)=hh3(562)*hh3(523)
      hh3(535)=hh3(571) + hh3(535)
      hh3(537)= - hh3(157) + hh3(81) + hh3(67) - hh3(102)
      hh3(546)= - hh3(535)*hh3(537)
      hh3(559)=hh3(532)*hh3(150)
      hh3(559)=hh3(559) + hh3(607)
      hh3(563)= - hh3(195)*hh3(559)
      hh3(574)=hh3(623) + hh3(532)
      hh3(582)=hh3(518) + hh3(574)
      hh3(583)= - hh3(296)*hh3(582)
      hh3(586)=hh3(504) + hh3(532)
      hh3(587)=hh3(571) + hh3(586)
      hh3(588)= - hh3(205)*hh3(587)
      hh3(590)=hh3(518) + hh3(532)
      hh3(591)= - hh3(146)*hh3(590)
      hh3(592)= - hh3(198)*hh3(632)
      hh3(594)= - hh3(233) - hh3(104) - hh3(77) - hh3(159) + hh3(36) - &
     & hh3(53) - hh3(92) - hh3(12) + hh3(128) + hh3(174) - hh3(34) + &
     & hh3(98)
      hh3(594)=hh3(594)*hh3(507)
      hh3(534)=hh3(592) + hh3(591) + hh3(588) + hh3(583) + hh3(563) + &
     & hh3(594) + hh3(546) + hh3(534)
      hh3(546)=120.0_prec*Q2
      hh3(534)=hh3(546)*hh3(534)
      hh3(563)= - hh3(100) - hh3(608)
      hh3(563)=hh3(507)*hh3(563)
      hh3(520)= - hh3(520)*hh3(514)
      hh3(520)= - hh3(536) + hh3(520)
      hh3(520)=z*hh3(520)
      hh3(520)= - hh3(585) + hh3(520)
      hh3(520)=hh3(520)*hh3(490)
      hh3(536)= - hh3(539)*hh3(517)
      hh3(583)= - hh3(83)*hh3(599)
      hh3(520)=hh3(536) + hh3(583) + hh3(520) + hh3(563)
      hh3(536)=hh3(539)*hh3(500)
      hh3(563)=hh3(589)*hh3(490)
      hh3(519)=hh3(519) + hh3(536) + hh3(563)
      hh3(536)=hh3(571) + hh3(504)
      hh3(563)= - 3.0_prec*hh3(536) - hh3(532)
      hh3(563)=hh3(186)*hh3(563)
      hh3(563)= - 6.0_prec*hh3(519) + hh3(563)
      hh3(563)=hh3(186)*hh3(563)
      hh3(583)=6.0_prec*hh3(163)
      hh3(585)= - hh3(564)*hh3(583)
      hh3(588)=14.0_prec*zeta3
      hh3(589)=hh3(588)*hh3(490)
      hh3(591)=hh3(569)*hh3(589)
      hh3(520)= - hh3(591) + hh3(585) + 6.0_prec*hh3(520) + hh3(563)
      hh3(563)=hh3(228)*Q2
      hh3(520)=hh3(520)*hh3(563)
      hh3(585)=hh3(532) + 2.0_prec*hh3(611)
      hh3(585)=hh3(585)*hh3(186)
      hh3(585)=hh3(585) + 2.0_prec*hh3(544)
      hh3(592)=hh3(585)*Q2
      hh3(594)=2.0_prec*Q2
      hh3(595)=hh3(228)*hh3(507)*hh3(594)
      hh3(595)=hh3(595) - hh3(592)
      hh3(597)=hh3(88) + hh3(61)
      hh3(599)= - 60.0_prec*hh3(597)
      hh3(599)=hh3(595)*hh3(599)
      hh3(592)=hh3(82)*hh3(592)
      hh3(489)= - 60.0_prec*hh3(592) + hh3(489) + 20.0_prec*hh3(520) + hh3(534) + &
     & hh3(599)
      hh3(496)=6.0_prec*hh3(496)
      hh3(520)=hh3(533) + 3.0_prec*hh3(530)
      hh3(520)=hh3(520)*hh3(186)
      hh3(520)=hh3(520) + hh3(496)
      hh3(520)=hh3(520)*hh3(186)
      hh3(520)=hh3(520) + 6.0_prec*hh3(495)
      hh3(534)= - hh3(535)*hh3(583)
      hh3(583)=6.0_prec*hh3(490)
      hh3(592)=hh3(569)*hh3(583)
      hh3(554)=hh3(253) + hh3(554)
      hh3(599)= - hh3(135) + hh3(193) + hh3(134) - hh3(554)
      hh3(599)=hh3(592)*hh3(599)
      hh3(600)=zeta3*hh3(507)
      hh3(534)= - 28.0_prec*hh3(600) + hh3(534) + hh3(599) - hh3(520)
      hh3(534)=Q2*hh3(534)
      hh3(599)=hh3(228)*hh3(587)
      hh3(597)= - hh3(82) + hh3(597)
      hh3(600)= - hh3(507)*hh3(597)
      hh3(599)=hh3(599) + hh3(600)
      hh3(600)=6.0_prec*Q2
      hh3(599)=hh3(600)*hh3(599)
      hh3(534)=hh3(534) + hh3(599)
      hh3(528)= - XN*hh3(528)
      hh3(505)= - hh3(505) - 1./2.0_prec*hh3(513)
      hh3(505)=z*hh3(505)
      hh3(505)=hh3(528) + hh3(505)
      hh3(505)=z*hh3(505)
      hh3(513)=XN*hh3(516)
      hh3(505)=hh3(505) + hh3(513) - 1./2.0_prec*hh3(558)
      hh3(505)=hh3(505)*hh3(490)
      hh3(505)= - hh3(532) + hh3(505) - 1./2.0_prec*hh3(506)
      hh3(506)=Pi**2
      hh3(513)=hh3(506)*Q2
      hh3(516)=47.0_prec*hh3(513)
      hh3(505)=hh3(505)*hh3(516)
      hh3(505)=10.0_prec*hh3(534) + hh3(505)
      hh3(505)=hh3(505)*hh3(506)
      hh3(528)=hh3(591) + hh3(543)
      hh3(528)=Q2*hh3(528)
      hh3(534)= - hh3(228)*hh3(564)*hh3(600)
      hh3(528)=hh3(528) + hh3(534)
      hh3(534)=hh3(535)*hh3(513)
      hh3(558)=hh3(490)*Q2
      hh3(599)=hh3(569)*hh3(558)
      hh3(601)=12.0_prec*hh3(599)
      hh3(602)= - hh3(242)*hh3(601)
      hh3(528)=hh3(602) + 2.0_prec*hh3(528) - hh3(534)
      hh3(528)=hh3(241)*hh3(528)
      hh3(602)=3.0_prec*hh3(490)
      hh3(557)=hh3(602)*hh3(557)
      hh3(557)=hh3(557) + hh3(532)
      hh3(557)=hh3(557)*hh3(186)
      hh3(603)= - hh3(531)*hh3(583)
      hh3(603)=hh3(603) - hh3(557)
      hh3(603)=hh3(186)*hh3(603)
      hh3(605)=hh3(502)*hh3(583)
      hh3(607)=hh3(592)*hh3(135)
      hh3(603)= - hh3(591) - hh3(607) + hh3(605) + hh3(603)
      hh3(603)=hh3(603)*hh3(594)
      hh3(605)=hh3(562)*hh3(513)
      hh3(603)=hh3(603) + hh3(605)
      hh3(603)=hh3(113)*hh3(603)
      hh3(608)=hh3(550)*hh3(600)
      hh3(609)=hh3(513)*hh3(490)
      hh3(610)=hh3(569)*hh3(609)
      hh3(608)=hh3(608) - hh3(610)
      hh3(608)=hh3(35)*hh3(608)
      hh3(612)= - hh3(585)*hh3(600)
      hh3(612)=hh3(612) + hh3(610)
      hh3(612)=hh3(184)*hh3(612)
      hh3(536)=hh3(532) + 2.0_prec*hh3(536)
      hh3(536)=hh3(536)*hh3(186)
      hh3(519)=hh3(536) + 2.0_prec*hh3(519)
      hh3(536)=hh3(569)*hh3(598)
      hh3(613)= - hh3(163)*hh3(536)
      hh3(613)=hh3(613) - hh3(519)
      hh3(613)=hh3(613)*hh3(600)
      hh3(613)=hh3(613) + hh3(610)
      hh3(613)=hh3(242)*hh3(613)
      hh3(527)= - hh3(591) - 6.0_prec*hh3(604) - hh3(527)
      hh3(527)=hh3(527)*hh3(594)
      hh3(527)=hh3(527) + hh3(534)
      hh3(527)=hh3(117)*hh3(527)
      hh3(534)= - 6.0_prec*hh3(595) - hh3(610)
      hh3(534)=hh3(227)*hh3(534)
      hh3(538)=hh3(538)*hh3(600)
      hh3(538)=hh3(538) - hh3(610)
      hh3(538)=hh3(270)*hh3(538)
      hh3(527)=hh3(534) + hh3(528) + hh3(538) + hh3(603) + hh3(608) + &
     & hh3(612) + hh3(613) + hh3(527)
      hh3(528)=hh3(272) + hh3(284)
      hh3(534)= - hh3(564)*hh3(528)
      hh3(538)= - hh3(278) + hh3(264) + hh3(206) - hh3(290)
      hh3(603)= - hh3(582)*hh3(538)
      hh3(604)= - hh3(161) + hh3(63) + hh3(97) + hh3(75) + hh3(70)
      hh3(608)=hh3(535)*hh3(604)
      hh3(612)=hh3(138) + hh3(248) - hh3(275) + hh3(246) + hh3(142) - &
     & hh3(169) - hh3(178) + hh3(62) - hh3(175) + hh3(294) + hh3(21) - &
     & hh3(114) + hh3(313) + hh3(323) - hh3(285)
      hh3(612)=hh3(569)*hh3(612)
      hh3(613)= - hh3(303)*hh3(575)
      hh3(612)=hh3(613) + hh3(612)
      hh3(612)=hh3(490)*hh3(612)
      hh3(613)= - hh3(271)*hh3(590)
      hh3(614)= - hh3(131)*hh3(562)
      hh3(615)= - hh3(132)*hh3(632)
      hh3(534)=hh3(615) + hh3(614) + hh3(613) + hh3(612) + hh3(608) + &
     & hh3(603) + hh3(534)
      hh3(603)=720.0_prec*Q2
      hh3(534)=hh3(603)*hh3(534)
      hh3(608)=4.0_prec*hh3(611) + hh3(532)
      hh3(608)=hh3(186)*hh3(608)
      hh3(544)=12.0_prec*hh3(544) + hh3(608)
      hh3(544)=hh3(186)*hh3(544)
      hh3(544)=24.0_prec*hh3(596) + hh3(544)
      hh3(544)=hh3(186)*hh3(544)
      hh3(596)=56.0_prec*zeta3
      hh3(608)=hh3(535)*hh3(596)
      hh3(492)=hh3(608) + 24.0_prec*hh3(492) + hh3(544)
      hh3(492)=Q2*hh3(492)
      hh3(539)=hh3(539)*hh3(598)
      hh3(539)=hh3(539) + hh3(532)
      hh3(539)=hh3(539)*hh3(186)
      hh3(539)=hh3(539) + hh3(578)
      hh3(544)=hh3(539)*hh3(563)
      hh3(578)=hh3(205)*hh3(599)
      hh3(492)= - 24.0_prec*hh3(578) + hh3(492) - 12.0_prec*hh3(544)
      hh3(544)=30.0_prec*hh3(595) - 47./2.0_prec*hh3(610)
      hh3(544)=hh3(544)*hh3(506)
      hh3(578)= - hh3(242)*hh3(564)*hh3(603)
      hh3(492)=hh3(578) + 30.0_prec*hh3(492) + hh3(544)
      hh3(492)=hh3(210)*hh3(492)
      hh3(502)=hh3(502)*hh3(490)
      hh3(544)=hh3(507)*hh3(240)
      hh3(524)=hh3(529)*hh3(524)
      hh3(502)=hh3(502) + hh3(544) + hh3(524)
      hh3(524)=hh3(557) + 6.0_prec*hh3(525)
      hh3(524)=hh3(524)*hh3(186)
      hh3(525)=hh3(592)*hh3(134)
      hh3(525)=hh3(525) - hh3(607)
      hh3(502)= - 6.0_prec*hh3(502) + hh3(524) - hh3(525) + hh3(591)
      hh3(502)=hh3(502)*hh3(594)
      hh3(524)=hh3(601)*hh3(270)
      hh3(502)=hh3(502) + hh3(524) - hh3(605)
      hh3(524)=hh3(15) + hh3(42)
      hh3(529)=60.0_prec*hh3(524)
      hh3(502)=hh3(502)*hh3(529)
      hh3(529)=hh3(531)*hh3(598)
      hh3(529)=hh3(529) + hh3(547)
      hh3(531)=hh3(529)*hh3(600)
      hh3(531)=hh3(531) - hh3(610)
      hh3(544)=hh3(29) + hh3(112)
      hh3(547)= - 60.0_prec*hh3(544)
      hh3(547)=hh3(531)*hh3(547)
      hh3(539)=hh3(539)*hh3(600)
      hh3(539)=hh3(539) - hh3(610)
      hh3(539)=60.0_prec*hh3(539)
      hh3(557)=hh3(194) + hh3(282)
      hh3(539)= - hh3(539)*hh3(557)
      hh3(576)=hh3(576)*hh3(600)
      hh3(576)=hh3(576) - hh3(610)
      hh3(578)=hh3(281) + hh3(54)
      hh3(591)= - 60.0_prec*hh3(578)
      hh3(576)=hh3(576)*hh3(591)
      hh3(591)=8928.0_prec*zeta5
      hh3(595)=hh3(599)*hh3(591)
      hh3(489)=hh3(502) + hh3(492) + hh3(595) + 6.0_prec*hh3(489) + hh3(505)&
     &  + hh3(534) + hh3(547) + hh3(576) + hh3(539) + 60.0_prec*hh3(527)
      hh3(489)=hh3(3)*hh3(489)
      hh3(492)=hh3(620) - hh3(574)
      hh3(492)=hh3(135)*hh3(492)
      hh3(502)=hh3(134)*hh3(582)
      hh3(505)=hh3(193)*hh3(590)
      hh3(492)= - hh3(493) + hh3(502) + hh3(505) + hh3(492)
      hh3(493)= - 2.0_prec*hh3(530) - hh3(532)
      hh3(493)=hh3(186)*hh3(493)
      hh3(493)= - hh3(496) + hh3(493)
      hh3(493)=hh3(186)*hh3(493)
      hh3(493)= - 12.0_prec*hh3(495) + hh3(493)
      hh3(493)=hh3(186)*hh3(493)
      hh3(495)=hh3(573) + hh3(179)
      hh3(495)=12.0_prec*hh3(495)
      hh3(495)=hh3(507)*hh3(495)
      hh3(496)=12.0_prec*hh3(490)
      hh3(502)=hh3(197)*hh3(575)*hh3(496)
      hh3(492)=hh3(502) + hh3(493) + hh3(495) + 12.0_prec*hh3(492)
      hh3(493)= - hh3(193)*hh3(592)
      hh3(493)=hh3(493) - hh3(525) + hh3(520)
      hh3(495)=hh3(568) + hh3(541)
      hh3(502)=hh3(598)*XNF
      hh3(505)=11.0_prec*hh3(490)
      hh3(520)= - N*hh3(505)
      hh3(520)=hh3(502) + hh3(520)
      hh3(520)=N*hh3(520)
      hh3(520)=hh3(505) + hh3(520)
      hh3(520)=N*hh3(495)*hh3(520)
      hh3(525)= - hh3(495)*hh3(502)
      hh3(520)=hh3(525) + hh3(520)
      hh3(520)=hh3(1)*hh3(520)
      hh3(520)= - 64.0_prec*hh3(512) + hh3(520)
      hh3(520)=hh3(1)*hh3(520)
      hh3(493)=16.0_prec*hh3(493) + hh3(520)
      hh3(493)=hh3(1)*hh3(493)
      hh3(520)=3.0_prec*hh3(585)
      hh3(525)=2.0_prec*hh3(1)
      hh3(527)=hh3(525)*hh3(490)
      hh3(534)=hh3(569)*hh3(527)
      hh3(539)= - hh3(534) + 3.0_prec*hh3(535)
      hh3(539)=hh3(539)*hh3(525)
      hh3(539)=hh3(539) - hh3(520)
      hh3(547)=hh3(163)*hh3(539)
      hh3(530)=hh3(530) + hh3(533)
      hh3(533)=hh3(534) - hh3(530)
      hh3(533)=zeta3*hh3(533)
      hh3(492)=224.0_prec*hh3(533) + 16.0_prec*hh3(547) + 8.0_prec*hh3(492) + hh3(493)
      hh3(492)=hh3(1)*hh3(492)
      hh3(493)=hh3(490)*hh3(1)
      hh3(533)=hh3(569)*hh3(493)
      hh3(532)=hh3(533) - hh3(532)
      hh3(547)=hh3(560) - hh3(532)
      hh3(554)= - hh3(547)*hh3(554)
      hh3(507)= - hh3(127)*hh3(507)
      hh3(507)=hh3(507) + hh3(554)
      hh3(554)=96.0_prec*hh3(1)
      hh3(507)=hh3(554)*hh3(507)
      hh3(492)=hh3(507) + hh3(492)
      hh3(492)=Q2*hh3(492)
      hh3(507)=4./3.0_prec*hh3(533) - hh3(530)
      hh3(507)=hh3(1)*hh3(507)
      hh3(507)=hh3(507) + hh3(512)
      hh3(507)=hh3(1)*hh3(507)
      hh3(512)=hh3(163)*hh3(533)
      hh3(507)=hh3(507) + hh3(512)
      hh3(507)=Q2*hh3(507)
      hh3(512)=Q2*hh3(1)
      hh3(530)=hh3(512)*hh3(490)
      hh3(554)=hh3(569)*hh3(530)
      hh3(560)= - hh3(228)*hh3(554)
      hh3(507)=hh3(507) + hh3(560)
      hh3(560)=hh3(506)*hh3(512)
      hh3(573)=hh3(490)*hh3(560)
      hh3(574)=hh3(573)*hh3(569)
      hh3(507)=4.0_prec*hh3(507) + 47./15.0_prec*hh3(574)
      hh3(507)=hh3(507)*hh3(506)
      hh3(576)= - hh3(22) - hh3(219) - hh3(17) - hh3(119) + hh3(14) + &
     & hh3(234)
      hh3(523)= - hh3(528) + hh3(207) + hh3(202) - hh3(295) + hh3(523)&
     &  - hh3(537) + hh3(604) - hh3(576) - hh3(538) - hh3(271) - &
     & hh3(146) - hh3(205) - hh3(296) + hh3(258) - hh3(105) + hh3(58)&
     &  - hh3(131)
      hh3(528)=hh3(162) + hh3(238)
      hh3(537)=hh3(528) + hh3(195)
      hh3(537)=96.0_prec*hh3(537)
      hh3(537)=hh3(150)*hh3(537)
      hh3(523)=hh3(537) - 96.0_prec*hh3(523)
      hh3(523)=hh3(569)*hh3(523)
      hh3(537)=hh3(198) + hh3(235) + hh3(132)
      hh3(537)=96.0_prec*hh3(537)
      hh3(537)=hh3(575)*hh3(537)
      hh3(523)=hh3(523) + hh3(537)
      hh3(523)=hh3(490)*hh3(523)
      hh3(521)=hh3(532) - hh3(521)
      hh3(521)=hh3(270)*hh3(521)
      hh3(537)=hh3(571) - hh3(532)
      hh3(504)=hh3(504) + hh3(537)
      hh3(504)=hh3(242)*hh3(504)
      hh3(504)=hh3(504) + hh3(521)
      hh3(521)=hh3(544) - hh3(35)
      hh3(521)=96.0_prec*hh3(521)
      hh3(521)=hh3(547)*hh3(521)
      hh3(518)=hh3(518) - hh3(532)
      hh3(532)=96.0_prec*hh3(578)
      hh3(518)=hh3(518)*hh3(532)
      hh3(532)=96.0_prec*hh3(557)
      hh3(532)=hh3(537)*hh3(532)
      hh3(538)=hh3(535) - hh3(533)
      hh3(544)=96.0_prec*hh3(538)
      hh3(557)= - hh3(227) + hh3(184) - hh3(597)
      hh3(544)=hh3(544)*hh3(557)
      hh3(504)=hh3(523) + hh3(544) + hh3(521) + hh3(532) + hh3(518) + &
     & 96.0_prec*hh3(504)
      hh3(504)=hh3(512)*hh3(504)
      hh3(518)=4.0_prec*hh3(1)
      hh3(521)= - hh3(535)*hh3(518)
      hh3(520)=hh3(520) + hh3(521)
      hh3(520)=hh3(1)*hh3(520)
      hh3(520)=hh3(520) - hh3(543)
      hh3(520)=hh3(1)*hh3(520)
      hh3(521)= - hh3(588)*hh3(533)
      hh3(520)=hh3(520) + hh3(521)
      hh3(520)=Q2*hh3(520)
      hh3(521)=hh3(228)*hh3(537)*hh3(512)
      hh3(520)=hh3(520) + 6.0_prec*hh3(521)
      hh3(521)=hh3(538)*hh3(560)
      hh3(523)=hh3(242)*hh3(554)
      hh3(520)=12.0_prec*hh3(523) + 2.0_prec*hh3(520) + hh3(521)
      hh3(520)=hh3(210)*hh3(520)
      hh3(521)=2.0_prec*hh3(512)
      hh3(523)= - hh3(539)*hh3(521)
      hh3(523)=hh3(523) - hh3(574)
      hh3(523)=hh3(117)*hh3(523)
      hh3(532)=hh3(228)*hh3(592)
      hh3(532)=hh3(539) + hh3(532)
      hh3(532)=hh3(512)*hh3(532)
      hh3(532)=2.0_prec*hh3(532) + hh3(574)
      hh3(532)=hh3(241)*hh3(532)
      hh3(533)= - hh3(534) + 3.0_prec*hh3(562)
      hh3(533)=hh3(533)*hh3(525)
      hh3(529)=3.0_prec*hh3(529) - hh3(533)
      hh3(529)=hh3(529)*hh3(521)
      hh3(529)=hh3(529) - hh3(574)
      hh3(529)=hh3(113)*hh3(529)
      hh3(520)=hh3(523) + hh3(532) + hh3(520) + hh3(529)
      hh3(523)= - hh3(533) + 3.0_prec*hh3(550)
      hh3(523)=hh3(523)*hh3(521)
      hh3(523)=hh3(523) - hh3(574)
      hh3(524)= - 8.0_prec*hh3(524)
      hh3(523)=hh3(523)*hh3(524)
      hh3(524)= - 3.0_prec*hh3(587) + hh3(534)
      hh3(524)=hh3(524)*hh3(525)
      hh3(529)=hh3(163)*hh3(592)
      hh3(519)=hh3(529) + 3.0_prec*hh3(519) + hh3(524)
      hh3(519)=hh3(563)*hh3(1)*hh3(519)
      hh3(492)=2.0_prec*hh3(507) + hh3(492) + 16.0_prec*hh3(519) + hh3(504) + &
     & hh3(523) + 8.0_prec*hh3(520)
      hh3(492)=hh3(325)*hh3(492)
      hh3(504)=hh3(334) - hh3(345)
      hh3(507)=2.0_prec*hh3(440)
      hh3(519)=hh3(504) + hh3(507)
      hh3(519)=hh3(519)*hh3(541)
      hh3(520)=hh3(511)*hh3(541)
      hh3(523)=hh3(541)*hh3(455)
      hh3(519)=hh3(519) - hh3(520) - hh3(523)
      hh3(519)=hh3(519)*hh3(501)
      hh3(524)=hh3(504) - hh3(511)
      hh3(529)=hh3(507) - hh3(455)
      hh3(532)=hh3(524) + hh3(529)
      hh3(532)=hh3(532)*hh3(501)
      hh3(533)=hh3(440)*hh3(501)
      hh3(534)=hh3(533)*hh3(362)
      hh3(532)=hh3(534) + hh3(532)
      hh3(532)=hh3(532)*hh3(568)
      hh3(534)=hh3(551)*hh3(440)
      hh3(537)=hh3(541)*hh3(440)
      hh3(534)=hh3(534) - hh3(537)
      hh3(538)=hh3(534)*hh3(362)
      hh3(519)=hh3(532) + hh3(538) + hh3(519)
      hh3(519)=hh3(519)*hh3(490)
      hh3(532)=hh3(501)*hh3(362)
      hh3(538)=2.0_prec*hh3(501)
      hh3(539)=hh3(532) + hh3(538)
      hh3(539)=hh3(539)*hh3(568)
      hh3(543)=hh3(552)*hh3(362)
      hh3(544)=2.0_prec*hh3(552)
      hh3(539)=hh3(539) + hh3(543) + hh3(544)
      hh3(539)=hh3(539)*hh3(490)
      hh3(550)=hh3(617) + hh3(552)
      hh3(554)=hh3(550)*hh3(622)
      hh3(539)=hh3(539) + hh3(554)
      hh3(557)=hh3(550)*hh3(490)
      hh3(560)=hh3(557)*hh3(423)
      hh3(560)=hh3(560) - hh3(539)
      hh3(563)=hh3(560)*hh3(393)
      hh3(571)=hh3(550)*hh3(598)
      hh3(574)=hh3(490)*hh3(391)
      hh3(575)=hh3(550)*hh3(574)
      hh3(578)=hh3(571) + hh3(575)
      hh3(585)=hh3(578)*hh3(335)
      hh3(590)=2.0_prec*hh3(362)
      hh3(592)=hh3(501)*hh3(590)
      hh3(565)=hh3(592) + hh3(565)
      hh3(565)=hh3(565)*hh3(568)
      hh3(595)=hh3(551)*hh3(239)
      hh3(590)=hh3(552)*hh3(590)
      hh3(590)=hh3(590) - hh3(627)
      hh3(565)=hh3(565) + hh3(595) + hh3(590)
      hh3(565)=hh3(565)*hh3(490)
      hh3(595)=hh3(550)*hh3(593)
      hh3(597)=hh3(565) + hh3(595)
      hh3(601)=hh3(597)*hh3(391)
      hh3(604)=hh3(410) + hh3(445)
      hh3(605)=hh3(557)*hh3(604)
      hh3(607)=hh3(557)*hh3(395)
      hh3(605)=hh3(605) - hh3(607)
      hh3(608)=hh3(557)*hh3(416)
      hh3(610)=hh3(571)*hh3(189)
      hh3(611)=2.0_prec*hh3(391)
      hh3(612)=hh3(611)*hh3(557)
      hh3(613)=hh3(612)*hh3(423)
      hh3(533)=hh3(533)*hh3(568)
      hh3(533)=hh3(533) + hh3(534)
      hh3(534)=hh3(533)*hh3(622)
      hh3(614)=hh3(557)*hh3(369)
      hh3(519)= - hh3(605) + hh3(614) + hh3(601) - hh3(519) - hh3(585)&
     &  - hh3(534) - hh3(613) - hh3(563) + hh3(608) - hh3(610)
      hh3(534)=hh3(239) - hh3(440)
      hh3(534)=hh3(534)*hh3(501)
      hh3(534)=hh3(534) + hh3(592)
      hh3(534)=hh3(534)*hh3(568)
      hh3(563)=hh3(537) - hh3(627)
      hh3(563)=hh3(563)*hh3(498)
      hh3(534)=hh3(534) + hh3(537) - hh3(563) + hh3(590)
      hh3(534)=hh3(534)*hh3(490)
      hh3(537)=hh3(539)*hh3(391)
      hh3(563)=hh3(557)*hh3(335)
      hh3(563)=hh3(563) - hh3(595)
      hh3(509)=hh3(509)*hh3(550)
      hh3(585)=hh3(575)*hh3(423)
      hh3(590)=hh3(393)*hh3(557)
      hh3(509)=hh3(534) + hh3(590) - hh3(509) - hh3(585) + hh3(537) - &
     & hh3(563)
      hh3(534)=hh3(539) + hh3(575)
      hh3(537)=hh3(550)*hh3(633)
      hh3(585)=4.0_prec*hh3(534) + hh3(537)
      hh3(585)=hh3(186)*hh3(585)
      hh3(585)=12.0_prec*hh3(509) + hh3(585)
      hh3(585)=hh3(186)*hh3(585)
      hh3(585)=24.0_prec*hh3(519) + hh3(585)
      hh3(585)=hh3(186)*hh3(585)
      hh3(592)=hh3(571)*hh3(423)
      hh3(563)= - hh3(592) + hh3(565) - hh3(563)
      hh3(563)=hh3(563)*hh3(393)
      hh3(565)=hh3(437) + hh3(371) + hh3(381)
      hh3(592)=2.0_prec*hh3(504) - hh3(565)
      hh3(595)=hh3(387) + hh3(453)
      hh3(601)=hh3(592) + hh3(199) + hh3(595)
      hh3(608)=hh3(601)*hh3(541)
      hh3(610)=hh3(428) - hh3(427)
      hh3(613)=hh3(610) - hh3(460)
      hh3(615)= - hh3(541)*hh3(613)
      hh3(616)=2.0_prec*hh3(541)
      hh3(618)=hh3(616)*hh3(455)
      hh3(615)=hh3(618) + hh3(615)
      hh3(618)=hh3(627)*hh3(440)
      hh3(619)=hh3(541)*hh3(432)
      hh3(608)= - hh3(615) + hh3(619) + hh3(618) + hh3(608)
      hh3(608)=hh3(501)*hh3(608)
      hh3(618)=hh3(239)*hh3(440)
      hh3(613)= - 2.0_prec*hh3(455) + hh3(613)
      hh3(601)=hh3(432) + hh3(601) + hh3(618) + hh3(613)
      hh3(601)=hh3(501)*hh3(601)
      hh3(618)=hh3(529)*hh3(501)
      hh3(620)=hh3(618)*hh3(362)
      hh3(601)=hh3(620) + hh3(601)
      hh3(601)=hh3(601)*hh3(568)
      hh3(507)=hh3(507)*hh3(541)
      hh3(507)=hh3(507) - hh3(523)
      hh3(523)=hh3(507)*hh3(501)
      hh3(620)=hh3(523)*hh3(362)
      hh3(601)=hh3(601) + hh3(620) + hh3(608)
      hh3(601)=hh3(601)*hh3(490)
      hh3(608)=hh3(423)*hh3(395)
      hh3(608)=hh3(337) + hh3(283) + hh3(608) + hh3(384)
      hh3(620)=hh3(457) - hh3(429)
      hh3(621)= - hh3(397) + hh3(353) - hh3(340) + hh3(367) + hh3(414)&
     &  + hh3(343)
      hh3(623)= - hh3(620) - hh3(621) + hh3(608)
      hh3(623)=hh3(623)*hh3(557)
      hh3(624)=hh3(416) + hh3(369)
      hh3(624)=hh3(624)*hh3(578)
      hh3(604)= - hh3(395) + hh3(604)
      hh3(625)=hh3(604)*hh3(539)
      hh3(504)=hh3(425) + hh3(504) + hh3(398)
      hh3(504)=hh3(541)*hh3(504)
      hh3(504)= - hh3(520) + hh3(504)
      hh3(504)=hh3(504)*hh3(501)
      hh3(524)=hh3(398) + hh3(524) + hh3(425)
      hh3(524)=hh3(524)*hh3(617)
      hh3(504)=hh3(504) + hh3(524)
      hh3(524)=hh3(504)*hh3(574)
      hh3(574)=hh3(612)*hh3(335)
      hh3(618)=hh3(618)*hh3(568)
      hh3(523)=hh3(618) + hh3(523)
      hh3(618)=hh3(523)*hh3(622)
      hh3(524)= - hh3(601) - hh3(623) - hh3(574) - hh3(618) - hh3(625)&
     &  - hh3(524) + hh3(563) + hh3(624)
      hh3(563)=24.0_prec*hh3(524) + hh3(585)
      hh3(563)=hh3(479)*hh3(563)
      hh3(574)=hh3(537) + 3.0_prec*hh3(534)
      hh3(574)=hh3(574)*hh3(186)
      hh3(574)=hh3(574) + 6.0_prec*hh3(509)
      hh3(574)=hh3(574)*hh3(186)
      hh3(574)=hh3(574) + 6.0_prec*hh3(519)
      hh3(585)=24.0_prec*hh3(193)
      hh3(601)=hh3(557)*hh3(585)
      hh3(601)=hh3(601) - 4.0_prec*hh3(574)
      hh3(601)=hh3(479)*hh3(601)
      hh3(618)=hh3(537) + 2.0_prec*hh3(534)
      hh3(618)=hh3(618)*hh3(186)
      hh3(618)=hh3(618) + 2.0_prec*hh3(509)
      hh3(623)=hh3(618)*hh3(479)
      hh3(624)=z + 2./3.0_prec*y
      hh3(624)=hh3(624)*z
      hh3(624)=hh3(624) + hh3(541)
      hh3(505)=hh3(505)*hh3(326)
      hh3(625)=hh3(624)*hh3(505)
      hh3(626)=z + y
      hh3(627)= - hh3(626)*hh3(598)
      hh3(627)=hh3(627) + hh3(625)
      hh3(627)=N*hh3(627)
      hh3(624)=hh3(326)*hh3(624)*hh3(502)
      hh3(627)= - hh3(624) + hh3(627)
      hh3(627)=N*hh3(627)
      hh3(629)=hh3(626)*hh3(577)
      hh3(625)=hh3(627) + hh3(629) - hh3(625)
      hh3(625)=N*hh3(625)
      hh3(624)=8.0_prec*hh3(623) + hh3(624) + hh3(625)
      hh3(624)=hh3(1)*hh3(624)
      hh3(625)= - 26.0_prec+ 35.0_prec*hh3(498)
      hh3(625)=hh3(625)*hh3(498)
      hh3(625)=hh3(625) - 9.
      hh3(627)=9.0_prec*hh3(155)
      hh3(629)=hh3(625)*hh3(627)
      hh3(630)=hh3(498) + 26.
      hh3(630)=hh3(630)*hh3(498)
      hh3(630)=hh3(630) - 27.
      hh3(629)=hh3(629) + 2.0_prec*hh3(630)
      hh3(629)=hh3(629)*z
      hh3(631)=83.0_prec*y
      hh3(634)=hh3(631) - 12.
      hh3(635)=hh3(634)*hh3(498)
      hh3(636)=31.0_prec*y
      hh3(637)=hh3(636) - 6.
      hh3(635)= - hh3(635) + 2.0_prec*hh3(637)
      hh3(635)=hh3(635)*hh3(498)
      hh3(635)=hh3(635) + 21.0_prec*y
      hh3(638)=hh3(635)*hh3(627)
      hh3(639)=223.0_prec*y
      hh3(640)=hh3(639)*hh3(498)
      hh3(640)= - hh3(640) + 142.0_prec*y
      hh3(640)=hh3(640)*hh3(498)
      hh3(640)=hh3(640) + 81.0_prec*y
      hh3(629)=hh3(629) - hh3(638) - 2.0_prec*hh3(640)
      hh3(629)=hh3(629)*z
      hh3(631)=hh3(631) - 24.
      hh3(638)=hh3(631)*hh3(545)
      hh3(636)=hh3(636) - 12.
      hh3(641)=hh3(636)*hh3(491)
      hh3(638)=hh3(638) - hh3(641)
      hh3(638)=hh3(638)*hh3(498)
      hh3(638)=hh3(638) - 21.0_prec*hh3(541)
      hh3(641)=hh3(638)*hh3(627)
      hh3(639)=hh3(639) - 216.
      hh3(642)=hh3(639)*hh3(545)
      hh3(643)= - 108.0_prec+ 71.0_prec*y
      hh3(644)=hh3(643)*hh3(491)
      hh3(642)=hh3(642) - hh3(644)
      hh3(642)=hh3(642)*hh3(498)
      hh3(642)=hh3(642) - 81.0_prec*hh3(541)
      hh3(629)=hh3(629) + hh3(641) + 2.0_prec*hh3(642)
      hh3(629)=hh3(629)*z
      hh3(641)= - 6.0_prec+ 13.0_prec*y
      hh3(644)=hh3(641)*hh3(616)
      hh3(645)= - 12.0_prec+ 35.0_prec*y
      hh3(646)=hh3(645)*hh3(551)
      hh3(644)=hh3(644) - hh3(646)
      hh3(644)=hh3(644)*hh3(498)
      hh3(646)=y**3
      hh3(647)=9.0_prec*hh3(646)
      hh3(644)=hh3(644) + hh3(647)
      hh3(648)=hh3(644)*hh3(627)
      hh3(649)=hh3(646)*hh3(498)
      hh3(650)=hh3(649) + 26.0_prec*hh3(646)
      hh3(650)=hh3(650)*hh3(498)
      hh3(651)=27.0_prec*hh3(646)
      hh3(650)=hh3(650) - hh3(651)
      hh3(629)=hh3(629) - hh3(648) + 2.0_prec*hh3(650)
      hh3(629)=hh3(629)*hh3(490)
      hh3(648)=hh3(498) - 28.
      hh3(648)=hh3(648)*hh3(498)
      hh3(652)=hh3(648) + 27.
      hh3(653)=hh3(652)*z
      hh3(654)=151.0_prec*y
      hh3(655)=hh3(654) - 36.
      hh3(656)=hh3(655)*hh3(498)
      hh3(657)=49.0_prec*y
      hh3(658)=hh3(657) - 9.
      hh3(656)= - hh3(656) + 4.0_prec*hh3(658)
      hh3(656)=hh3(656)*hh3(498)
      hh3(656)=hh3(656) - 45.0_prec*y
      hh3(653)=hh3(653) - hh3(656)
      hh3(653)=hh3(653)*z
      hh3(654)=hh3(654) - 216.
      hh3(659)=hh3(654)*hh3(545)
      hh3(657)=hh3(657) - 54.
      hh3(657)=hh3(657)*hh3(494)
      hh3(659)=hh3(659) - hh3(657)
      hh3(659)=hh3(659)*hh3(498)
      hh3(659)=hh3(659) + 45.0_prec*hh3(541)
      hh3(653)=hh3(653) + hh3(659)
      hh3(653)=hh3(653)*z
      hh3(660)=7.0_prec*y
      hh3(661)=hh3(660) - 9.
      hh3(662)=4.0_prec*hh3(541)
      hh3(663)=hh3(661)*hh3(662)
      hh3(664)=y - 36.
      hh3(665)=hh3(551)*hh3(664)
      hh3(663)=hh3(663) - hh3(665)
      hh3(663)=hh3(663)*hh3(498)
      hh3(651)=hh3(663) - hh3(651)
      hh3(653)=hh3(653) - hh3(651)
      hh3(653)=hh3(653)*hh3(490)
      hh3(663)=5.0_prec*XN
      hh3(665)=hh3(548)*hh3(663)
      hh3(572)=hh3(665) + hh3(572)
      hh3(572)=hh3(572)*z
      hh3(665)=hh3(552)*hh3(663)
      hh3(572)=hh3(572) + hh3(665)
      hh3(572)=hh3(572)*z
      hh3(665)=hh3(649) - hh3(646)
      hh3(666)=hh3(665)*hh3(522)
      hh3(572)=hh3(572) + hh3(666)
      hh3(666)=8.0_prec*XNF
      hh3(666)=hh3(666)*hh3(490)
      hh3(667)=hh3(572)*hh3(666)
      hh3(653)=hh3(653) - hh3(667)
      hh3(668)=3.0_prec*hh3(150)
      hh3(653)=hh3(653)*hh3(668)
      hh3(669)=9.0_prec*hh3(549)
      hh3(670)=hh3(669)*hh3(501)
      hh3(670)=hh3(670) + hh3(503)
      hh3(670)=hh3(670)*z
      hh3(671)=hh3(548)*hh3(669)
      hh3(672)=7.0_prec*XN
      hh3(673)=hh3(548)*hh3(672)
      hh3(670)=hh3(670) + hh3(671) + hh3(673)
      hh3(670)=hh3(670)*z
      hh3(671)=hh3(552)*hh3(669)
      hh3(674)=hh3(552)*hh3(672)
      hh3(670)=hh3(670) + hh3(671) + hh3(674)
      hh3(670)=hh3(670)*z
      hh3(671)=hh3(665)*hh3(669)
      hh3(675)=hh3(665)*XN
      hh3(670)=hh3(670) + hh3(671) + hh3(675)
      hh3(671)=4.0_prec*XNF
      hh3(671)=hh3(671)*hh3(490)
      hh3(670)=hh3(670)*hh3(671)
      hh3(676)=2.0_prec*hh3(498)
      hh3(677)=hh3(676) - 1.
      hh3(677)=hh3(677)*hh3(498)
      hh3(677)=hh3(677) - 1.
      hh3(678)=hh3(677)*z
      hh3(679)=hh3(491)*hh3(498)
      hh3(680)=hh3(679) - y
      hh3(680)=hh3(680)*hh3(498)
      hh3(680)=hh3(680) - y
      hh3(678)=hh3(678) + hh3(680)
      hh3(678)=hh3(678)*z
      hh3(681)=2.0_prec*hh3(551)
      hh3(682)=hh3(681) - hh3(541)
      hh3(682)=hh3(682)*hh3(498)
      hh3(682)=hh3(682) - hh3(541)
      hh3(678)=hh3(678) + hh3(682)
      hh3(678)=hh3(678)*z
      hh3(683)=hh3(676)*hh3(646)
      hh3(684)=hh3(683) - hh3(646)
      hh3(684)=hh3(684)*hh3(498)
      hh3(684)=hh3(684) - hh3(646)
      hh3(678)=hh3(678) + hh3(684)
      hh3(561)=54.0_prec*hh3(561)
      hh3(685)=hh3(678)*hh3(561)
      hh3(629)= - hh3(653) + hh3(670) + hh3(629) + hh3(685)
      hh3(653)=18.0_prec*hh3(155)
      hh3(670)=hh3(677)*hh3(653)
      hh3(670)=hh3(670) - hh3(652)
      hh3(670)=hh3(670)*z
      hh3(680)=hh3(680)*hh3(653)
      hh3(670)=hh3(670) + hh3(680) + hh3(656)
      hh3(670)=hh3(670)*z
      hh3(680)=hh3(682)*hh3(653)
      hh3(670)=hh3(670) + hh3(680) - hh3(659)
      hh3(670)=hh3(670)*z
      hh3(680)=hh3(684)*hh3(653)
      hh3(670)=hh3(670) + hh3(680) + hh3(651)
      hh3(670)=hh3(670)*hh3(490)
      hh3(625)=hh3(625)*z
      hh3(635)=hh3(625) - hh3(635)
      hh3(635)=hh3(635)*z
      hh3(635)=hh3(635) + hh3(638)
      hh3(635)=hh3(635)*z
      hh3(635)=hh3(635) - hh3(644)
      hh3(635)=hh3(635)*hh3(490)
      hh3(579)=hh3(579)*z
      hh3(567)=hh3(579) + hh3(567)
      hh3(567)=hh3(567)*z
      hh3(567)=hh3(567) + hh3(675)
      hh3(567)=hh3(567)*hh3(671)
      hh3(567)=hh3(635) + hh3(567)
      hh3(579)=hh3(567)*hh3(668)
      hh3(579)=hh3(670) + hh3(579) + hh3(667)
      hh3(635)=3.0_prec*hh3(83)
      hh3(638)=hh3(579)*hh3(635)
      hh3(644)=6.0_prec*hh3(150)
      hh3(667)=hh3(644)*hh3(490)
      hh3(670)=hh3(678)*hh3(667)
      hh3(670)=hh3(567) + hh3(670)
      hh3(680)=9.0_prec*hh3(68)
      hh3(684)=hh3(680)*hh3(670)
      hh3(638)=hh3(629) + hh3(638) + hh3(684)
      hh3(638)=4.0_prec*hh3(638)
      hh3(684)= - hh3(487)*hh3(638)
      hh3(685)=hh3(670)*hh3(635)
      hh3(686)=hh3(678)*hh3(517)
      hh3(685)=hh3(579) + hh3(685) + 18.0_prec*hh3(686)
      hh3(686)=2.0_prec*hh3(685)
      hh3(687)=hh3(583)*hh3(83)
      hh3(688)=hh3(678)*hh3(687)
      hh3(688)=hh3(670) + hh3(688)
      hh3(689)=hh3(678)*hh3(633)
      hh3(690)= - hh3(688) - 2.0_prec*hh3(689)
      hh3(691)=3.0_prec*hh3(186)
      hh3(690)=hh3(691)*hh3(690)
      hh3(690)= - hh3(686) + hh3(690)
      hh3(692)=6.0_prec*hh3(186)
      hh3(690)=hh3(692)*hh3(487)*hh3(690)
      hh3(693)=hh3(491) + z
      hh3(693)=hh3(693)*z
      hh3(693)=hh3(693) + hh3(541)
      hh3(694)=hh3(326)*hh3(693)*hh3(671)
      hh3(695)=hh3(490)*Cj1*hh3(626)
      hh3(694)=hh3(694) - hh3(695)
      hh3(505)=hh3(693)*hh3(505)
      hh3(693)=hh3(626)*hh3(583)
      hh3(693)=hh3(693) - hh3(505)
      hh3(693)=N*hh3(693)
      hh3(693)=2.0_prec*hh3(693) + hh3(694)
      hh3(693)=N*hh3(693)
      hh3(696)= - hh3(626)*hh3(496)
      hh3(505)=hh3(696) + hh3(505)
      hh3(505)=2.0_prec*hh3(505) + hh3(693)
      hh3(505)=N*hh3(505)
      hh3(505)=hh3(624) + hh3(690) + hh3(505) + hh3(684) + hh3(601) - &
     & hh3(694)
      hh3(505)=hh3(1)*hh3(505)
      hh3(601)=hh3(537) + hh3(571)
      hh3(624)=hh3(601)*hh3(479)
      hh3(585)= - hh3(624)*hh3(585)
      hh3(684)=N**2
      hh3(684)= - 1.0_prec+ hh3(684)
      hh3(684)=hh3(695)*hh3(684)
      hh3(505)=hh3(505) + hh3(585) + 4.0_prec*hh3(684) + hh3(563)
      hh3(505)=hh3(1)*hh3(505)
      hh3(563)=hh3(498)*hh3(483)
      hh3(585)= - hh3(563) + 28.0_prec*hh3(483)
      hh3(585)=hh3(585)*hh3(498)
      hh3(684)=27.0_prec*hh3(483)
      hh3(585)=hh3(585) - hh3(684)
      hh3(690)=hh3(585)*hh3(627)
      hh3(693)=hh3(563) - hh3(483)
      hh3(694)=4.0_prec*hh3(498)
      hh3(695)=hh3(693)*hh3(694)
      hh3(690)=hh3(690) - hh3(695)
      hh3(690)=hh3(690)*z
      hh3(655)=hh3(655)*hh3(563)
      hh3(696)=4.0_prec*hh3(483)
      hh3(658)=hh3(658)*hh3(696)
      hh3(655)=hh3(655) - hh3(658)
      hh3(655)=hh3(655)*hh3(498)
      hh3(658)=hh3(483)*y
      hh3(655)=hh3(655) + 45.0_prec*hh3(658)
      hh3(697)=hh3(655)*hh3(627)
      hh3(698)=hh3(658)*hh3(498)
      hh3(699)=hh3(698) - hh3(658)
      hh3(700)=hh3(699)*hh3(498)
      hh3(690)=hh3(690) - hh3(697) - 1324.0_prec*hh3(700)
      hh3(690)=hh3(690)*z
      hh3(654)=hh3(654)*hh3(698)
      hh3(657)=hh3(657)*hh3(483)
      hh3(654)=hh3(654) - hh3(657)
      hh3(654)=hh3(654)*hh3(498)
      hh3(657)=45.0_prec*hh3(483)
      hh3(657)=hh3(657)*hh3(541)
      hh3(654)=hh3(654) + hh3(657)
      hh3(657)=hh3(654)*hh3(627)
      hh3(697)= - 324.0_prec+ 331.0_prec*y
      hh3(701)= - hh3(697)*hh3(699)
      hh3(702)=hh3(701)*hh3(694)
      hh3(657)=hh3(690) - hh3(657) + hh3(702)
      hh3(657)=hh3(657)*z
      hh3(661)=hh3(541)*hh3(661)*hh3(696)
      hh3(690)=hh3(551)*hh3(483)
      hh3(664)=hh3(690)*hh3(664)
      hh3(661)=hh3(661) - hh3(664)
      hh3(661)=hh3(661)*hh3(498)
      hh3(664)=hh3(684)*hh3(646)
      hh3(661)=hh3(661) - hh3(664)
      hh3(696)=hh3(661)*hh3(627)
      hh3(702)=hh3(563)*hh3(646)
      hh3(703)=hh3(646)*hh3(483)
      hh3(704)=hh3(702) - hh3(703)
      hh3(705)=hh3(704)*hh3(694)
      hh3(657)=hh3(657) + hh3(696) - hh3(705)
      hh3(657)=hh3(657)*hh3(490)
      hh3(696)=26.0_prec*hh3(483)
      hh3(706)=hh3(563) + hh3(696)
      hh3(706)=hh3(706)*hh3(498)
      hh3(684)=hh3(706) - hh3(684)
      hh3(706)=hh3(684)*z
      hh3(707)= - 223.0_prec*hh3(698) + 142.0_prec*hh3(658)
      hh3(707)=hh3(707)*hh3(498)
      hh3(707)=hh3(707) + 81.0_prec*hh3(658)
      hh3(706)=hh3(706) - hh3(707)
      hh3(706)=hh3(706)*z
      hh3(639)=hh3(639)*hh3(698)
      hh3(708)=hh3(491)*hh3(483)
      hh3(643)=hh3(643)*hh3(708)
      hh3(639)=hh3(639) - hh3(643)
      hh3(639)=hh3(639)*hh3(498)
      hh3(643)=hh3(541)*hh3(483)
      hh3(639)=hh3(639) - 81.0_prec*hh3(643)
      hh3(706)=hh3(706) + hh3(639)
      hh3(706)=hh3(706)*z
      hh3(709)=hh3(696)*hh3(646)
      hh3(702)=hh3(709) + hh3(702)
      hh3(702)=hh3(702)*hh3(498)
      hh3(664)=hh3(702) - hh3(664)
      hh3(702)=hh3(706) + hh3(664)
      hh3(702)=hh3(702)*hh3(490)
      hh3(706)=hh3(699)*hh3(672)
      hh3(514)=hh3(693)*hh3(514)
      hh3(709)=hh3(706) + hh3(514)
      hh3(709)=hh3(709)*z
      hh3(710)=hh3(690) - hh3(643)
      hh3(672)=hh3(710)*hh3(672)
      hh3(709)=hh3(709) + hh3(672)
      hh3(709)=hh3(709)*z
      hh3(711)=hh3(704)*XN
      hh3(709)=hh3(709) + hh3(711)
      hh3(709)=hh3(709)*hh3(502)
      hh3(702)=hh3(702) + hh3(709)
      hh3(702)=hh3(702)*hh3(644)
      hh3(712)=18.0_prec*hh3(549)
      hh3(713)=hh3(712)*hh3(693)
      hh3(714)=hh3(693)*XN
      hh3(713)=hh3(713) - hh3(714)
      hh3(713)=hh3(713)*z
      hh3(549)=45.0_prec*hh3(549)
      hh3(715)=hh3(549)*hh3(699)
      hh3(713)=hh3(713) + hh3(715) - hh3(706)
      hh3(713)=hh3(713)*z
      hh3(715)=hh3(549)*hh3(710)
      hh3(713)=hh3(713) + hh3(715) - hh3(672)
      hh3(713)=hh3(713)*z
      hh3(715)=hh3(712)*hh3(704)
      hh3(713)=hh3(713) + hh3(715) - hh3(711)
      hh3(713)=hh3(713)*hh3(666)
      hh3(634)=hh3(634)*hh3(563)
      hh3(715)=2.0_prec*hh3(483)
      hh3(637)=hh3(637)*hh3(715)
      hh3(634)=hh3(634) - hh3(637)
      hh3(634)=hh3(634)*hh3(498)
      hh3(634)=hh3(634) - 21.0_prec*hh3(658)
      hh3(637)=35.0_prec*hh3(483)
      hh3(637)=hh3(637)*hh3(498)
      hh3(637)=hh3(637) - hh3(696)
      hh3(637)=hh3(637)*hh3(498)
      hh3(696)=9.0_prec*hh3(483)
      hh3(637)=hh3(637) - hh3(696)
      hh3(716)=hh3(637)*z
      hh3(716)=hh3(716) + hh3(634)
      hh3(716)=hh3(716)*z
      hh3(631)=hh3(631)*hh3(698)
      hh3(636)=hh3(636)*hh3(708)
      hh3(631)=hh3(631) - hh3(636)
      hh3(631)=hh3(631)*hh3(498)
      hh3(636)=21.0_prec*hh3(483)
      hh3(636)=hh3(636)*hh3(541)
      hh3(631)=hh3(631) - hh3(636)
      hh3(636)=hh3(716) + hh3(631)
      hh3(636)=hh3(636)*z
      hh3(698)=hh3(641)*hh3(715)*hh3(541)
      hh3(690)=hh3(690)*hh3(645)
      hh3(690)=hh3(690) - hh3(698)
      hh3(690)=hh3(690)*hh3(498)
      hh3(696)=hh3(696)*hh3(646)
      hh3(690)=hh3(690) - hh3(696)
      hh3(636)=hh3(636) + hh3(690)
      hh3(636)=hh3(636)*hh3(490)
      hh3(696)=hh3(699)*XN
      hh3(514)=hh3(696) + hh3(514)
      hh3(514)=hh3(514)*z
      hh3(698)=hh3(710)*XN
      hh3(514)=hh3(514) + hh3(698)
      hh3(514)=hh3(514)*z
      hh3(514)=hh3(514) + hh3(711)
      hh3(514)=hh3(514)*hh3(671)
      hh3(514)=hh3(636) + hh3(514)
      hh3(636)=27.0_prec*hh3(165)
      hh3(708)=hh3(636)*hh3(514)
      hh3(657)=hh3(657) + hh3(702) + hh3(713) + hh3(708)
      hh3(702)=6.0_prec*hh3(83)
      hh3(708)= - hh3(657)*hh3(702)
      hh3(713)=hh3(508) - 4.
      hh3(716)=hh3(713)*y
      hh3(717)=hh3(716) - 1.
      hh3(718)=hh3(717)*hh3(498)
      hh3(719)=hh3(491) - 3.
      hh3(720)=hh3(719)*hh3(494)
      hh3(718)=hh3(720) - hh3(718)
      hh3(718)=hh3(718)*hh3(498)
      hh3(720)=5.0_prec*y
      hh3(721)=hh3(720) - 8.
      hh3(721)=hh3(721)*y
      hh3(721)=hh3(721) + 1.
      hh3(718)=hh3(718) - hh3(721)
      hh3(718)=hh3(718)*z
      hh3(722)=hh3(508) - 7.
      hh3(723)=hh3(722)*y
      hh3(723)=hh3(723) + 3.
      hh3(723)=hh3(723)*y
      hh3(723)=hh3(723) + 1.
      hh3(724)=hh3(723)*hh3(498)
      hh3(725)=hh3(491) - 5.
      hh3(726)=hh3(725)*y
      hh3(727)=hh3(726) + 3.
      hh3(728)=hh3(727)*hh3(494)
      hh3(724)=hh3(728) - hh3(724)
      hh3(724)=hh3(724)*hh3(498)
      hh3(728)=hh3(720) - 13.
      hh3(728)=hh3(728)*y
      hh3(729)=hh3(728) + 9.
      hh3(729)=hh3(729)*y
      hh3(729)=hh3(729) - 1.
      hh3(718)=hh3(718) + hh3(724) - hh3(729)
      hh3(718)=hh3(718)*hh3(622)*z
      hh3(724)= - hh3(727)*hh3(499)
      hh3(730)=hh3(727)*y
      hh3(724)= - hh3(730) + hh3(724)
      hh3(731)=hh3(239) + 1.
      hh3(732)=hh3(731)*hh3(498)
      hh3(733)=hh3(723)*hh3(732)
      hh3(724)=4.0_prec*hh3(724) + hh3(733)
      hh3(724)=hh3(724)*hh3(498)
      hh3(733)= - hh3(719)*hh3(499)
      hh3(734)=hh3(719)*y
      hh3(733)= - hh3(734) + hh3(733)
      hh3(732)=hh3(717)*hh3(732)
      hh3(732)=4.0_prec*hh3(733) + hh3(732)
      hh3(732)=hh3(732)*hh3(498)
      hh3(733)=hh3(721)*hh3(731)
      hh3(732)=hh3(732) + hh3(733)
      hh3(732)=z*hh3(732)
      hh3(731)=hh3(729)*hh3(731)
      hh3(724)=hh3(732) + hh3(724) + hh3(731)
      hh3(724)=z*hh3(724)*hh3(490)
      hh3(724)=hh3(724) + hh3(718)
      hh3(724)=hh3(327)*hh3(724)
      hh3(731)=2.0_prec*z
      hh3(732)=hh3(731)*hh3(501)
      hh3(732)=hh3(732) + 4.
      hh3(732)=hh3(260)*hh3(732)
      hh3(733)=hh3(508)*hh3(498)
      hh3(735)= - hh3(260) - hh3(491)
      hh3(735)=4.0_prec*hh3(735) + hh3(733)
      hh3(735)=hh3(735)*hh3(498)
      hh3(732)=hh3(735) + hh3(720) + hh3(732)
      hh3(732)=z*hh3(732)
      hh3(722)=hh3(722)*hh3(545)
      hh3(735)= - 4.0_prec+ hh3(260)
      hh3(735)=y*hh3(735)
      hh3(735)=10.0_prec+ hh3(735)
      hh3(735)=y*hh3(735)
      hh3(735)=hh3(260) + hh3(735)
      hh3(735)=2.0_prec*hh3(735) + hh3(722)
      hh3(735)=hh3(735)*hh3(498)
      hh3(736)=2.0_prec*hh3(260)
      hh3(737)=5.0_prec- hh3(736)
      hh3(737)=y*hh3(737)
      hh3(737)= - 13.0_prec+ hh3(737)
      hh3(737)=y*hh3(737)
      hh3(732)=hh3(732) + hh3(735) - hh3(736) + hh3(737)
      hh3(732)=z*hh3(732)
      hh3(497)=hh3(497)*hh3(545)
      hh3(735)=3.0_prec- hh3(260)
      hh3(735)=y*hh3(735)
      hh3(735)= - 3.0_prec+ hh3(735)
      hh3(735)=hh3(735)*hh3(494)
      hh3(735)=hh3(735) - hh3(497)
      hh3(735)=hh3(735)*hh3(498)
      hh3(737)= - 2.0_prec+ hh3(260)
      hh3(737)=hh3(737)*hh3(494)
      hh3(737)=9.0_prec+ hh3(737)
      hh3(737)=y*hh3(737)
      hh3(732)=hh3(732) + hh3(737) + hh3(735)
      hh3(732)=z*hh3(732)
      hh3(735)=y - 1.
      hh3(737)=hh3(545)*hh3(735)
      hh3(738)=hh3(260)*hh3(616)
      hh3(738)=hh3(738) - hh3(737)
      hh3(738)=hh3(738)*hh3(498)
      hh3(736)=1.0_prec- hh3(736)
      hh3(736)=y*hh3(736)
      hh3(736)= - 1.0_prec+ hh3(736)
      hh3(736)=y*hh3(736)
      hh3(732)=hh3(732) + hh3(736) + hh3(738)
      hh3(736)=hh3(490)*hh3(328)
      hh3(732)=hh3(732)*hh3(736)
      hh3(738)=y + 7.
      hh3(738)=hh3(738)*hh3(498)
      hh3(542)=hh3(738) - 4.0_prec*hh3(542)
      hh3(542)=hh3(542)*hh3(498)
      hh3(738)=XN**4
      hh3(738)=hh3(738) - 1.
      hh3(739)=hh3(738)*z
      hh3(542)=hh3(542) + hh3(660) - hh3(739) - 3.
      hh3(542)=hh3(542)*z
      hh3(739)=y + 2.
      hh3(739)=hh3(739)*hh3(491)
      hh3(739)=hh3(739) - 11.
      hh3(739)=hh3(739)*hh3(498)
      hh3(740)=hh3(734) - 2.
      hh3(739)=hh3(739) - 4.0_prec*hh3(740)
      hh3(739)=hh3(739)*hh3(498)
      hh3(740)=hh3(508) - 8.
      hh3(740)=hh3(740)*hh3(491)
      hh3(542)=hh3(740) + 3.0_prec+ hh3(739) + hh3(542)
      hh3(542)=hh3(542)*z
      hh3(739)=9.0_prec*y
      hh3(740)=hh3(739) - 5.
      hh3(740)=hh3(740)*hh3(498)
      hh3(741)=hh3(616) - 1.
      hh3(740)= - hh3(740) + 4.0_prec*hh3(741)
      hh3(740)=hh3(740)*hh3(498)
      hh3(741)=8.0_prec*y
      hh3(742)=hh3(741) - 9.
      hh3(742)=hh3(742)*y
      hh3(542)=hh3(542) + hh3(740) - hh3(742) - 1.
      hh3(542)=hh3(542)*z
      hh3(740)=hh3(735)*y
      hh3(743)=hh3(737) - hh3(740)
      hh3(743)=hh3(743)*hh3(694)
      hh3(542)=hh3(542) - hh3(743)
      hh3(743)=hh3(542)*hh3(736)
      hh3(744)=hh3(254)*hh3(743)
      hh3(724)= - hh3(744) + hh3(732) + hh3(724)
      hh3(732)= - hh3(684)*hh3(627)
      hh3(695)= - hh3(695) + hh3(732)
      hh3(695)=z*hh3(695)
      hh3(732)=hh3(707)*hh3(627)
      hh3(695)=hh3(695) - 1972.0_prec*hh3(700) + hh3(732)
      hh3(695)=z*hh3(695)
      hh3(732)= - 486.0_prec+ 493.0_prec*y
      hh3(732)= - hh3(694)*hh3(732)*hh3(699)
      hh3(744)= - hh3(639)*hh3(627)
      hh3(695)=hh3(695) + hh3(732) + hh3(744)
      hh3(695)=z*hh3(695)
      hh3(732)= - hh3(664)*hh3(627)
      hh3(695)=hh3(695) - hh3(705) + hh3(732)
      hh3(695)=hh3(695)*hh3(490)
      hh3(705)=hh3(710)*hh3(669)
      hh3(698)= - 4.0_prec*hh3(698) - hh3(705)
      hh3(732)=hh3(699)*hh3(669)
      hh3(696)= - 4.0_prec*hh3(696) - hh3(732)
      hh3(744)=hh3(693)*hh3(669)
      hh3(745)= - 4.0_prec*hh3(714) - hh3(744)
      hh3(745)=z*hh3(745)
      hh3(696)=7.0_prec*hh3(696) + hh3(745)
      hh3(696)=z*hh3(696)
      hh3(696)=7.0_prec*hh3(698) + hh3(696)
      hh3(696)=z*hh3(696)
      hh3(669)=hh3(704)*hh3(669)
      hh3(696)=hh3(696) - 4.0_prec*hh3(711) - hh3(669)
      hh3(696)=hh3(696)*hh3(502)
      hh3(695)=hh3(695) + hh3(696)
      hh3(696)=hh3(585)*z
      hh3(696)=hh3(696) - hh3(655)
      hh3(696)=hh3(696)*z
      hh3(696)=hh3(696) - hh3(654)
      hh3(696)=hh3(696)*z
      hh3(696)=hh3(696) + hh3(661)
      hh3(696)=hh3(696)*hh3(490)
      hh3(698)=hh3(699)*hh3(663)
      hh3(556)=hh3(693)*hh3(556)
      hh3(556)=hh3(698) + hh3(556)
      hh3(556)=hh3(556)*z
      hh3(663)=hh3(710)*hh3(663)
      hh3(556)=hh3(556) + hh3(663)
      hh3(556)=hh3(556)*z
      hh3(522)=hh3(704)*hh3(522)
      hh3(522)=hh3(556) + hh3(522)
      hh3(522)=hh3(522)*hh3(666)
      hh3(556)=hh3(696) + hh3(522)
      hh3(663)= - hh3(556)*hh3(636)
      hh3(693)=z*hh3(693)*hh3(498)
      hh3(693)=331.0_prec*hh3(700) + hh3(693)
      hh3(693)=z*hh3(693)
      hh3(696)= - hh3(701)*hh3(498)
      hh3(693)=hh3(696) + hh3(693)
      hh3(693)=z*hh3(693)
      hh3(696)=hh3(704)*hh3(498)
      hh3(693)=hh3(696) + hh3(693)
      hh3(693)=hh3(693)*hh3(490)
      hh3(693)=hh3(693) + hh3(709)
      hh3(693)=hh3(150)*hh3(693)
      hh3(663)=12.0_prec*hh3(693) + 2.0_prec*hh3(695) + hh3(663)
      hh3(637)=hh3(637)*hh3(627)
      hh3(637)=hh3(637) + 2.0_prec*hh3(684)
      hh3(637)=hh3(637)*z
      hh3(634)=hh3(634)*hh3(627)
      hh3(634)=hh3(637) + hh3(634) - 2.0_prec*hh3(707)
      hh3(634)=hh3(634)*z
      hh3(631)=hh3(631)*hh3(627)
      hh3(631)=hh3(634) + hh3(631) + 2.0_prec*hh3(639)
      hh3(631)=hh3(631)*z
      hh3(634)=hh3(690)*hh3(627)
      hh3(631)=hh3(631) + hh3(634) + 2.0_prec*hh3(664)
      hh3(631)=hh3(631)*hh3(490)
      hh3(634)=hh3(744) + hh3(714)
      hh3(634)=hh3(634)*z
      hh3(634)=hh3(634) + hh3(732) + hh3(706)
      hh3(634)=hh3(634)*z
      hh3(634)=hh3(634) + hh3(705) + hh3(672)
      hh3(634)=hh3(634)*z
      hh3(634)=hh3(634) + hh3(669) + hh3(711)
      hh3(634)=hh3(634)*hh3(671)
      hh3(556)=hh3(556)*hh3(668)
      hh3(637)=hh3(715)*hh3(498)
      hh3(637)=hh3(637) - hh3(483)
      hh3(637)=hh3(637)*hh3(498)
      hh3(637)=hh3(637) - hh3(483)
      hh3(639)=hh3(637)*z
      hh3(563)=hh3(563)*hh3(491)
      hh3(563)=hh3(563) - hh3(658)
      hh3(563)=hh3(563)*hh3(498)
      hh3(563)=hh3(563) - hh3(658)
      hh3(639)=hh3(639) + hh3(563)
      hh3(639)=hh3(639)*z
      hh3(658)=hh3(551)*hh3(715)
      hh3(658)=hh3(658) - hh3(643)
      hh3(658)=hh3(658)*hh3(498)
      hh3(643)=hh3(658) - hh3(643)
      hh3(639)=hh3(639) + hh3(643)
      hh3(639)=hh3(639)*z
      hh3(658)=hh3(649)*hh3(715)
      hh3(658)=hh3(658) - hh3(703)
      hh3(658)=hh3(658)*hh3(498)
      hh3(658)=hh3(658) - hh3(703)
      hh3(639)=hh3(639) + hh3(658)
      hh3(561)=hh3(639)*hh3(561)
      hh3(556)=hh3(634) + hh3(631) + hh3(556) + hh3(561)
      hh3(561)=18.0_prec*hh3(68)
      hh3(631)= - hh3(556)*hh3(561)
      hh3(634)=hh3(57)*hh3(639)*hh3(490)
      hh3(664)=y - 2.
      hh3(664)=hh3(664)*y
      hh3(664)=hh3(664) + 1.
      hh3(669)=hh3(664)*hh3(498)
      hh3(672)=hh3(669) - hh3(664)
      hh3(672)=hh3(672)*hh3(568)
      hh3(684)= - hh3(664)*hh3(552)
      hh3(672)=hh3(672) - hh3(684)
      hh3(684)=hh3(490)*hh3(327)
      hh3(690)=hh3(684)*hh3(672)
      hh3(693)=hh3(259)*hh3(690)
      hh3(631)=18.0_prec*hh3(693) - 972.0_prec*hh3(634) + hh3(631) + hh3(708) + 2.0_prec*&
     & hh3(663) + 9.0_prec*hh3(724)
      hh3(634)= - hh3(556)*hh3(702)
      hh3(663)=hh3(541) - 2.
      hh3(693)=hh3(663)*hh3(511)
      hh3(693)=hh3(693) + hh3(717)
      hh3(693)=hh3(693)*hh3(498)
      hh3(695)=hh3(735)*hh3(491)
      hh3(695)=hh3(695) - 1.
      hh3(696)=hh3(695)*hh3(239)
      hh3(696)=hh3(696) + hh3(734)
      hh3(693)= - hh3(693) + 4.0_prec*hh3(696)
      hh3(693)=hh3(693)*hh3(498)
      hh3(566)=hh3(566)*hh3(713)
      hh3(566)=hh3(693) - hh3(566) - hh3(721)
      hh3(566)=hh3(566)*z
      hh3(693)=y + 4.
      hh3(693)=hh3(693)*y
      hh3(693)=hh3(693) - 9.
      hh3(693)=hh3(693)*y
      hh3(693)=hh3(693) + 4.
      hh3(696)=hh3(693)*hh3(239)
      hh3(696)=hh3(696) + hh3(723)
      hh3(696)=hh3(696)*hh3(498)
      hh3(698)=hh3(719)*hh3(541)
      hh3(698)=hh3(698) + 1.
      hh3(699)=hh3(698)*hh3(239)
      hh3(700)=hh3(730) + hh3(699)
      hh3(696)=hh3(696) - 4.0_prec*hh3(700)
      hh3(696)=hh3(696)*hh3(498)
      hh3(660)=hh3(660) - 16.
      hh3(660)=hh3(660)*y
      hh3(660)=hh3(660) + 9.
      hh3(700)=hh3(660)*hh3(499)
      hh3(566)=hh3(566) - hh3(696) - hh3(700) - hh3(729)
      hh3(566)=hh3(566)*z
      hh3(696)=y - 7.
      hh3(696)=hh3(696)*y
      hh3(696)=hh3(696) + 11.
      hh3(696)=hh3(696)*y
      hh3(696)=hh3(696) - 5.
      hh3(700)=hh3(498)*hh3(696)*hh3(499)
      hh3(701)=hh3(664)*hh3(239)
      hh3(703)=hh3(701)*hh3(494)
      hh3(700)=hh3(700) + hh3(703)
      hh3(700)=hh3(700)*hh3(498)
      hh3(703)=y - 3.
      hh3(704)=hh3(703)*y
      hh3(705)=hh3(704) + 3.
      hh3(705)=hh3(705)*y
      hh3(706)=hh3(705) - 1.
      hh3(707)=hh3(706)*hh3(499)
      hh3(566)=hh3(566) + hh3(700) - hh3(707)
      hh3(566)=hh3(566)*hh3(490)
      hh3(566)=hh3(566) - hh3(718)
      hh3(700)=hh3(327)*hh3(566)
      hh3(637)=hh3(637)*hh3(653)
      hh3(585)=hh3(637) + hh3(585)
      hh3(585)=hh3(585)*z
      hh3(563)=hh3(563)*hh3(653)
      hh3(563)=hh3(585) + hh3(563) - hh3(655)
      hh3(563)=hh3(563)*z
      hh3(585)=hh3(643)*hh3(653)
      hh3(563)=hh3(563) + hh3(585) - hh3(654)
      hh3(563)=hh3(563)*z
      hh3(585)=hh3(658)*hh3(653)
      hh3(563)=hh3(563) + hh3(585) + hh3(661)
      hh3(563)=hh3(563)*hh3(490)
      hh3(585)=hh3(514)*hh3(668)
      hh3(522)=hh3(563) + hh3(585) + hh3(522)
      hh3(561)= - hh3(522)*hh3(561)
      hh3(563)=hh3(725)*hh3(494)
      hh3(563)=hh3(563) - hh3(722)
      hh3(563)=hh3(563)*hh3(498)
      hh3(585)=hh3(733) - hh3(741)
      hh3(585)=hh3(585)*hh3(498)
      hh3(585)=hh3(585) + hh3(720)
      hh3(585)=hh3(585)*z
      hh3(563)= - hh3(585) + hh3(563) - hh3(728)
      hh3(563)=hh3(563)*z
      hh3(497)= - hh3(497) + 12.0_prec*hh3(740)
      hh3(497)=hh3(497)*hh3(498)
      hh3(497)=hh3(563) - hh3(497) + hh3(742)
      hh3(497)=hh3(497)*z
      hh3(563)=hh3(740)*hh3(738)
      hh3(497)=hh3(497) + hh3(563)
      hh3(563)=hh3(497)*hh3(736)
      hh3(585)=3.0_prec*hh3(563)
      hh3(637)= - 5.0_prec+ 3.0_prec*hh3(498)
      hh3(637)=hh3(637)*hh3(498)
      hh3(637)=hh3(637) + 2.
      hh3(637)=hh3(637)*z
      hh3(643)=hh3(491) - 9.
      hh3(643)=hh3(643)*hh3(498)
      hh3(643)=hh3(643) - hh3(491) + 13.
      hh3(643)=hh3(643)*hh3(498)
      hh3(637)=hh3(637) + hh3(643) - 4.
      hh3(637)=hh3(637)*z
      hh3(643)=y + 3.
      hh3(643)=hh3(643)*y
      hh3(643)=hh3(643) - 9.
      hh3(643)=hh3(643)*hh3(498)
      hh3(643)=hh3(643) + hh3(704) + 11.
      hh3(643)=hh3(643)*hh3(498)
      hh3(653)=hh3(541) + 1.
      hh3(637)=hh3(637) - hh3(643) + 2.0_prec*hh3(653)
      hh3(637)=hh3(637)*z
      hh3(643)=hh3(616) - 3.
      hh3(643)=hh3(643)*hh3(498)
      hh3(643)=hh3(643) + hh3(616) + 3.
      hh3(643)=hh3(643)*hh3(498)
      hh3(637)=hh3(637) + hh3(643) - hh3(662)
      hh3(637)=hh3(637)*z
      hh3(643)=y + 1.
      hh3(643)=hh3(643)*y
      hh3(643)=hh3(737) + hh3(643)
      hh3(643)=hh3(643)*hh3(498)
      hh3(637)=hh3(637) - hh3(643) + hh3(616)
      hh3(643)= - hh3(254)*hh3(637)*hh3(583)*hh3(328)
      hh3(561)=hh3(561) + hh3(643) + hh3(634) + 3.0_prec*hh3(700) - 2.0_prec*&
     & hh3(657) + hh3(585)
      hh3(634)=hh3(522)*hh3(702)
      hh3(643)=hh3(719)*hh3(491)
      hh3(643)=hh3(643) - hh3(701)
      hh3(654)=hh3(664)*hh3(511)
      hh3(654)=hh3(654) + hh3(717)
      hh3(654)=hh3(654)*hh3(498)
      hh3(643)= - hh3(654) + 2.0_prec*hh3(643)
      hh3(643)=hh3(643)*hh3(498)
      hh3(643)=hh3(643) - hh3(721) + 4.0_prec*hh3(701)
      hh3(643)=hh3(643)*z
      hh3(654)=hh3(727)*hh3(491)
      hh3(654)=hh3(654) - hh3(699)
      hh3(511)=hh3(698)*hh3(511)
      hh3(511)=hh3(511) - hh3(723)
      hh3(511)=hh3(511)*hh3(498)
      hh3(511)=hh3(511) + 2.0_prec*hh3(654)
      hh3(511)=hh3(511)*hh3(498)
      hh3(511)=hh3(643) + hh3(511) - hh3(729)
      hh3(511)=hh3(511)*z
      hh3(643)=hh3(706)*hh3(733)
      hh3(654)=hh3(643)*hh3(239)
      hh3(655)=hh3(728) + 11.
      hh3(655)=hh3(655)*y
      hh3(655)=hh3(655) - 3.
      hh3(499)=hh3(655)*hh3(499)
      hh3(499)=hh3(654) - hh3(499)
      hh3(499)=hh3(499)*hh3(498)
      hh3(520)=hh3(664)*hh3(520)
      hh3(499)=hh3(499) + hh3(520)
      hh3(499)=hh3(511) + 2.0_prec*hh3(499)
      hh3(499)=hh3(499)*hh3(490)
      hh3(511)=hh3(663)*hh3(498)
      hh3(511)= - hh3(511) + 2.0_prec*hh3(695)
      hh3(654)=hh3(511)*hh3(498)
      hh3(654)=hh3(654) - hh3(716)
      hh3(654)=hh3(654)*hh3(731)
      hh3(657)=hh3(693)*hh3(498)
      hh3(657)=hh3(657) - 4.0_prec*hh3(698)
      hh3(657)=hh3(657)*hh3(498)
      hh3(658)=hh3(660)*y
      hh3(657)=hh3(657) + hh3(658)
      hh3(654)=hh3(654) - hh3(657)
      hh3(654)=hh3(654)*z
      hh3(658)=hh3(664)*hh3(494)
      hh3(660)=hh3(696)*hh3(545)
      hh3(658)=hh3(658) + hh3(660)
      hh3(658)=hh3(658)*hh3(498)
      hh3(661)=hh3(706)*y
      hh3(654)=hh3(654) + hh3(658) - hh3(661)
      hh3(658)=hh3(654)*hh3(622)
      hh3(499)=hh3(499) - hh3(658)
      hh3(658)=hh3(499)*hh3(327)
      hh3(663)=hh3(639)*hh3(667)
      hh3(663)=hh3(514) + hh3(663)
      hh3(668)=18.0_prec*hh3(663)
      hh3(693)=hh3(668)*hh3(68)
      hh3(695)=hh3(501)*z
      hh3(538)=hh3(695) - hh3(538)
      hh3(538)=hh3(538)*z
      hh3(653)=hh3(653)*hh3(501)
      hh3(538)=hh3(538) + hh3(653)
      hh3(538)=hh3(538)*z
      hh3(538)=hh3(538) - hh3(544)
      hh3(538)=hh3(538)*z
      hh3(538)=hh3(538) + hh3(552)
      hh3(544)=hh3(598)*hh3(254)
      hh3(653)=hh3(544)*hh3(538)
      hh3(695)=hh3(328)*hh3(653)
      hh3(556)= - hh3(695) + 2.0_prec*hh3(556) + hh3(693) + hh3(634) + &
     & hh3(658) + hh3(563)
      hh3(511)=hh3(511) + hh3(701)
      hh3(511)=hh3(511)*hh3(498)
      hh3(511)=hh3(511) - hh3(701) - hh3(716)
      hh3(511)=hh3(511)*hh3(731)
      hh3(511)=hh3(511) - hh3(657)
      hh3(511)=hh3(511)*z
      hh3(628)=hh3(664)*hh3(628)
      hh3(628)=hh3(660) + 2.0_prec*hh3(628)
      hh3(628)=hh3(628)*hh3(498)
      hh3(511)=hh3(511) + hh3(628) - hh3(520) - hh3(661)
      hh3(511)=hh3(511)*hh3(490)
      hh3(520)=hh3(498)*hh3(698)*hh3(501)
      hh3(628)=hh3(669) + hh3(664)
      hh3(628)=hh3(628)*hh3(498)
      hh3(628)=hh3(628) - 2.0_prec*hh3(664)
      hh3(628)=hh3(628)*z
      hh3(520)=hh3(628) - hh3(520)
      hh3(520)=hh3(520)*z
      hh3(628)=hh3(655)*y
      hh3(628)=hh3(628) - hh3(643)
      hh3(628)=hh3(628)*hh3(498)
      hh3(634)=hh3(664)*hh3(616)
      hh3(520)=hh3(520) + hh3(628) - hh3(634)
      hh3(593)=hh3(520)*hh3(593)
      hh3(511)=hh3(511) + hh3(593)
      hh3(593)=hh3(511)*hh3(327)
      hh3(628)=hh3(668)*hh3(83)
      hh3(517)=hh3(639)*hh3(517)
      hh3(517)=hh3(743) - hh3(593) + hh3(628) + 108.0_prec*hh3(517) + 6.0_prec*&
     & hh3(522)
      hh3(593)=hh3(520)*hh3(490)
      hh3(628)=hh3(672)*hh3(622)
      hh3(628)=hh3(593) + hh3(628)
      hh3(634)=hh3(628)*hh3(327)
      hh3(643)=hh3(637)*hh3(736)
      hh3(655)=54.0_prec*hh3(639)
      hh3(657)=hh3(655)*hh3(500)
      hh3(634)=hh3(657) + hh3(643) - hh3(634) + 9.0_prec*hh3(663)
      hh3(655)=hh3(655)*hh3(490)
      hh3(657)=hh3(538)*hh3(736)
      hh3(655)=hh3(655) - hh3(657) - hh3(690)
      hh3(658)=hh3(655)*hh3(186)
      hh3(660)= - 5.0_prec*hh3(634) - hh3(658)
      hh3(660)=hh3(186)*hh3(660)
      hh3(660)= - 10.0_prec*hh3(517) + hh3(660)
      hh3(660)=hh3(186)*hh3(660)
      hh3(660)= - 30.0_prec*hh3(556) + hh3(660)
      hh3(660)=hh3(186)*hh3(660)
      hh3(561)=20.0_prec*hh3(561) + hh3(660)
      hh3(561)=hh3(561)*hh3(691)
      hh3(561)=20.0_prec*hh3(631) + hh3(561)
      hh3(631)= - 2.0_prec*hh3(634) - hh3(658)
      hh3(631)=hh3(186)*hh3(631)
      hh3(631)=hh3(631) - hh3(517)
      hh3(660)=hh3(537) + hh3(575)
      hh3(661)=hh3(539) + hh3(660)
      hh3(668)=hh3(479)*hh3(661)
      hh3(693)=hh3(487)*hh3(678)*hh3(490)
      hh3(695)= - hh3(479)*hh3(557)
      hh3(695)= - 9.0_prec*hh3(693) + hh3(695)
      hh3(695)=hh3(1)*hh3(695)
      hh3(668)=hh3(668) + hh3(695)
      hh3(668)=hh3(1)*hh3(668)
      hh3(695)=hh3(637)*hh3(490)
      hh3(696)=hh3(538)*hh3(633)
      hh3(695)=hh3(695) - hh3(696)
      hh3(698)=30.0_prec*hh3(1)
      hh3(699)=hh3(698)*hh3(330)
      hh3(700)=hh3(695)*hh3(699)
      hh3(701)=hh3(672)*hh3(633)
      hh3(702)=hh3(628) + hh3(701)
      hh3(698)=hh3(698)*hh3(329)
      hh3(704)= - hh3(702)*hh3(698)
      hh3(631)=hh3(704) + hh3(700) + 15.0_prec*hh3(631) + hh3(668)
      hh3(631)=hh3(631)*hh3(596)
      hh3(668)= - 4.0_prec*hh3(628) - hh3(701)
      hh3(668)=hh3(186)*hh3(668)
      hh3(668)= - 6.0_prec*hh3(511) + hh3(668)
      hh3(668)=hh3(186)*hh3(668)
      hh3(668)=12.0_prec*hh3(499) + hh3(668)
      hh3(668)=hh3(186)*hh3(668)
      hh3(566)= - 12.0_prec*hh3(566) + hh3(668)
      hh3(566)=hh3(566)*hh3(698)
      hh3(654)=hh3(654)*hh3(684)
      hh3(668)=hh3(520)*hh3(598)
      hh3(668)=hh3(668) + hh3(701)
      hh3(668)=hh3(186)*hh3(327)*hh3(668)
      hh3(654)=hh3(654) + hh3(668)
      hh3(668)=hh3(578) + hh3(537)
      hh3(700)=hh3(668)*hh3(479)
      hh3(704)=hh3(1)*hh3(479)
      hh3(707)=hh3(557)*hh3(704)
      hh3(708)=hh3(700) - hh3(707)
      hh3(709)=hh3(1)*hh3(708)
      hh3(593)= - hh3(593) - hh3(701)
      hh3(593)=hh3(593)*hh3(698)
      hh3(593)=hh3(593) + 15.0_prec*hh3(654) + hh3(709)
      hh3(593)=hh3(253)*hh3(593)
      hh3(654)=hh3(542)*hh3(583)
      hh3(709)=hh3(637)*hh3(577)
      hh3(709)=hh3(709) - hh3(696)
      hh3(709)=hh3(186)*hh3(709)
      hh3(709)=hh3(654) + hh3(709)
      hh3(709)=hh3(186)*hh3(709)
      hh3(710)=hh3(497)*hh3(490)
      hh3(653)=hh3(653) - hh3(710)
      hh3(709)= - 12.0_prec*hh3(653) + hh3(709)
      hh3(709)=hh3(186)*hh3(709)
      hh3(544)=hh3(637)*hh3(544)
      hh3(544)= - hh3(710) + hh3(544)
      hh3(544)=12.0_prec*hh3(544) + hh3(709)
      hh3(544)=hh3(544)*hh3(699)
      hh3(709)=hh3(639)*hh3(633)
      hh3(709)= - 3.0_prec*hh3(709) - hh3(663)
      hh3(709)=hh3(709)*hh3(691)
      hh3(522)=hh3(709) - hh3(522)
      hh3(709)=hh3(1)**2
      hh3(693)= - hh3(709)*hh3(693)
      hh3(522)=10.0_prec*hh3(522) + hh3(693)
      hh3(522)=hh3(61)*hh3(522)
      hh3(505)=216.0_prec*hh3(522) + 24.0_prec*hh3(593) + hh3(631) + hh3(566) + &
     & hh3(544) + 2.0_prec*hh3(561) + hh3(505)
      hh3(505)=Q2*hh3(505)
      hh3(522)=hh3(679) - hh3(508)
      hh3(522)=hh3(522)*hh3(498)
      hh3(544)=y + hh3(522)
      hh3(561)=6.0_prec*hh3(120)
      hh3(566)=hh3(501)*hh3(561)
      hh3(566)=hh3(566) - 58.0_prec+ 49.0_prec*hh3(498)
      hh3(566)=hh3(498)*hh3(566)
      hh3(566)= - 6.0_prec*hh3(532) + 9.0_prec+ hh3(566)
      hh3(566)=z*hh3(566)
      hh3(544)=12.0_prec*hh3(544) + hh3(566)
      hh3(544)=z*hh3(544)
      hh3(566)= - 58.0_prec*hh3(541) + 49.0_prec*hh3(551)
      hh3(566)=hh3(566)*hh3(498)
      hh3(593)=hh3(552)*hh3(498)
      hh3(561)=hh3(593)*hh3(561)
      hh3(631)=9.0_prec*hh3(541)
      hh3(544)=hh3(544) + hh3(561) - 6.0_prec*hh3(543) + hh3(631) + hh3(566)
      hh3(544)=hh3(544)*hh3(490)
      hh3(561)=hh3(617)*hh3(498)
      hh3(561)=hh3(561) + hh3(593)
      hh3(566)=hh3(30)*hh3(583)
      hh3(566)=hh3(566) + 6.0_prec*hh3(622)
      hh3(561)=hh3(561)*hh3(566)
      hh3(566)= - hh3(687) - hh3(667)
      hh3(495)=hh3(738)*hh3(495)
      hh3(566)=hh3(495)*hh3(566)
      hh3(593)=hh3(569)*hh3(671)
      hh3(622)=3.0_prec*hh3(541)
      hh3(671)=hh3(622) - hh3(681)
      hh3(671)=hh3(671)*hh3(498)
      hh3(681)=hh3(676) - 3.
      hh3(693)=hh3(681)*hh3(498)
      hh3(693)=hh3(693) + 1.
      hh3(693)=hh3(693)*hh3(568)
      hh3(693)=hh3(693) - hh3(671) + hh3(541)
      hh3(710)=6.0_prec*hh3(633)
      hh3(711)=hh3(693)*hh3(710)
      hh3(544)=hh3(711) - 6.0_prec*hh3(575) + hh3(544) - hh3(593) + hh3(566)&
     &  + hh3(561)
      hh3(544)=hh3(1)*hh3(544)
      hh3(561)=hh3(68) + hh3(155)
      hh3(561)=hh3(583)*hh3(561)
      hh3(500)=hh3(606) + hh3(500)
      hh3(500)=hh3(692)*hh3(500)
      hh3(500)=hh3(500) + hh3(561)
      hh3(561)=hh3(677)*hh3(568)
      hh3(561)=hh3(561) + hh3(682)
      hh3(500)=hh3(561)*hh3(500)
      hh3(526)= - hh3(508) + hh3(526) + 1.
      hh3(526)=hh3(526)*hh3(498)
      hh3(526)=hh3(526) - y
      hh3(526)=hh3(625) + 12.0_prec*hh3(526)
      hh3(526)=hh3(526)*z
      hh3(566)=hh3(645)*hh3(545)
      hh3(606)=hh3(641)*hh3(491)
      hh3(566)=hh3(566) - hh3(606)
      hh3(566)=hh3(566)*hh3(498)
      hh3(526)=hh3(526) + hh3(566) - hh3(631)
      hh3(526)=hh3(526)*hh3(490)
      hh3(526)=hh3(526) + hh3(593)
      hh3(566)=hh3(150)*hh3(526)
      hh3(593)=hh3(561)*hh3(667)
      hh3(526)=hh3(593) + hh3(526)
      hh3(526)=hh3(83)*hh3(526)
      hh3(500)=hh3(526) + hh3(566) + hh3(500)
      hh3(500)=2.0_prec*hh3(500) + hh3(544)
      hh3(526)=hh3(478)*hh3(1)**3
      hh3(544)=4.0_prec*Q2
      hh3(500)=hh3(500)*hh3(544)*hh3(526)
      hh3(566)=hh3(355)*hh3(708)*hh3(512)
      hh3(593)=hh3(550)*hh3(530)
      hh3(606)=hh3(593)*hh3(479)
      hh3(625)=hh3(418) + hh3(377)
      hh3(631)=24.0_prec*hh3(625)
      hh3(631)=hh3(606)*hh3(631)
      hh3(500)=24.0_prec*hh3(566) + hh3(500) + hh3(631) + hh3(505)
      hh3(505)= - 5.0_prec*hh3(534) - hh3(537)
      hh3(505)=hh3(186)*hh3(505)
      hh3(505)= - 20.0_prec*hh3(509) + hh3(505)
      hh3(505)=hh3(186)*hh3(505)
      hh3(505)= - 60.0_prec*hh3(519) + hh3(505)
      hh3(505)=hh3(186)*hh3(505)
      hh3(505)= - 120.0_prec*hh3(524) + hh3(505)
      hh3(505)=hh3(186)*hh3(505)
      hh3(509)=hh3(335)*hh3(395)
      hh3(509)=hh3(359) - hh3(366) - hh3(470) + hh3(464) - hh3(352) + &
     & hh3(456) + hh3(446) - hh3(354) + hh3(509) - hh3(382) - hh3(438)&
     &  - hh3(401) + hh3(422) - hh3(356) - hh3(443) + hh3(411) + &
     & hh3(388) + hh3(454) + hh3(375) - hh3(570) + 2.0_prec*hh3(608)
      hh3(509)=hh3(550)*hh3(509)
      hh3(519)=hh3(565) - hh3(595)
      hh3(524)=hh3(440)*hh3(345)
      hh3(515)=hh3(458) - hh3(434) + hh3(346) + hh3(348) - hh3(363) + &
     & hh3(473) - hh3(341) + hh3(417) + hh3(342) - hh3(459) + hh3(372)&
     &  - hh3(383) + hh3(403) - hh3(336) - hh3(408) - hh3(389) + &
     & hh3(476) - hh3(349) + hh3(461) + hh3(451) + hh3(415) - hh3(399)&
     &  + hh3(376) - hh3(396) - hh3(515) - hh3(524) - hh3(351) + &
     & hh3(471) + hh3(413) + hh3(407) + 2.0_prec*hh3(519)
      hh3(519)=hh3(515)*hh3(541)
      hh3(524)=hh3(610) + hh3(432) - hh3(460)
      hh3(534)=hh3(524)*hh3(616)
      hh3(507)=hh3(507)*hh3(239)
      hh3(507)=hh3(534) + hh3(507) - hh3(519)
      hh3(507)=hh3(507)*hh3(501)
      hh3(519)=hh3(529)*hh3(239)
      hh3(515)= - hh3(450) + hh3(519) - hh3(515) + 2.0_prec*hh3(524)
      hh3(515)=hh3(501)*hh3(515)
      hh3(519)=hh3(613) + hh3(453)
      hh3(519)=hh3(501)*hh3(519)
      hh3(524)=hh3(362)*hh3(519)
      hh3(515)=hh3(524) + hh3(515)
      hh3(515)=hh3(515)*hh3(568)
      hh3(524)=hh3(541)*hh3(453)
      hh3(524)=hh3(524) - hh3(615)
      hh3(524)=hh3(501)*hh3(524)
      hh3(519)=hh3(519)*hh3(568)
      hh3(519)=hh3(519) + hh3(524)
      hh3(519)=hh3(209)*hh3(519)
      hh3(524)=hh3(362)*hh3(524)
      hh3(529)= - hh3(450)*hh3(552)
      hh3(507)=hh3(519) + hh3(515) + hh3(529) + hh3(524) + hh3(507) + &
     & hh3(509)
      hh3(507)=hh3(490)*hh3(507)
      hh3(504)=hh3(504)*hh3(490)
      hh3(509)=hh3(335)*hh3(571)
      hh3(504)=hh3(509) + hh3(504) - hh3(614)
      hh3(504)=hh3(393)*hh3(504)
      hh3(509)= - hh3(539)*hh3(620)
      hh3(515)=hh3(597)*hh3(604)
      hh3(519)= - hh3(578)*hh3(621)
      hh3(524)=hh3(447) + hh3(592) + 2.0_prec*hh3(398)
      hh3(529)=hh3(524)*hh3(541)
      hh3(534)=hh3(616)*hh3(425)
      hh3(529)=hh3(619) + hh3(534) + hh3(529)
      hh3(529)=hh3(529)*hh3(501)
      hh3(534)=hh3(435) + hh3(400)
      hh3(524)=hh3(534) + 2.0_prec*hh3(425) + hh3(524) + hh3(432)
      hh3(524)=hh3(524)*hh3(617)
      hh3(534)=hh3(552)*hh3(534)
      hh3(524)=hh3(524) + hh3(534) + hh3(529)
      hh3(524)=hh3(524)*hh3(490)
      hh3(529)=hh3(337)*hh3(557)
      hh3(524)=hh3(524) + hh3(529)
      hh3(524)=hh3(391)*hh3(524)
      hh3(529)=hh3(533)*hh3(490)
      hh3(533)=hh3(529) - hh3(612)
      hh3(533)=hh3(369)*hh3(533)
      hh3(534)=hh3(590) + hh3(612)
      hh3(529)=hh3(529) - hh3(534)
      hh3(565)=hh3(416)*hh3(529)
      hh3(504)=hh3(565) + hh3(504) + hh3(533) + hh3(524) + hh3(507) + &
     & hh3(519) + hh3(515) + hh3(509)
      hh3(507)=140.0_prec*zeta3
      hh3(509)= - hh3(618)*hh3(507)
      hh3(515)=hh3(537) + 2.0_prec*hh3(578)
      hh3(515)=hh3(515)*hh3(186)
      hh3(519)=hh3(515) - 2.0_prec*hh3(529)
      hh3(524)= - hh3(519)*hh3(555)
      hh3(533)=hh3(577)*hh3(550)
      hh3(533)=hh3(533) + hh3(537)
      hh3(533)=hh3(533)*hh3(186)
      hh3(565)=hh3(533)*hh3(581)
      hh3(566)=hh3(420) - hh3(441) - hh3(380) + hh3(444) + hh3(365) - &
     & hh3(370) - hh3(368) - hh3(462)
      hh3(566)=hh3(566)*hh3(550)*hh3(584)
      hh3(504)=hh3(524) + hh3(509) + hh3(565) + 120.0_prec*hh3(504) + &
     & hh3(505) + hh3(566)
      hh3(504)=Q2*hh3(504)
      hh3(505)= - hh3(668)*hh3(625)
      hh3(509)=hh3(431) - hh3(448) + hh3(339)
      hh3(509)=hh3(557)*hh3(509)
      hh3(524)=hh3(465)*hh3(575)
      hh3(505)=hh3(524) + hh3(509) + hh3(505)
      hh3(505)=hh3(546)*hh3(505)
      hh3(509)=60.0_prec*Q2
      hh3(524)= - hh3(355)*hh3(519)*hh3(509)
      hh3(504)=hh3(524) + hh3(504) + hh3(505)
      hh3(505)=hh3(253) - hh3(193)
      hh3(505)=hh3(550)*hh3(583)*hh3(505)
      hh3(524)=hh3(589)*hh3(550)
      hh3(505)=hh3(524) + hh3(505) + hh3(574)
      hh3(505)=Q2*hh3(505)
      hh3(546)=hh3(355)*hh3(600)*hh3(557)
      hh3(505)=hh3(505) + hh3(546)
      hh3(546)=hh3(660) + hh3(554)
      hh3(532)=1./2.0_prec*hh3(532) + hh3(501)
      hh3(532)=hh3(532)*hh3(568)
      hh3(532)=hh3(532) + 1./2.0_prec*hh3(543) + hh3(552)
      hh3(532)=hh3(532)*hh3(490)
      hh3(532)=hh3(532) + 1./2.0_prec*hh3(546)
      hh3(532)=hh3(532)*hh3(516)
      hh3(505)=10.0_prec*hh3(505) + hh3(532)
      hh3(505)=hh3(505)*hh3(506)
      hh3(532)=hh3(360)*hh3(601)
      hh3(543)= - hh3(537) + hh3(560)
      hh3(543)=hh3(430)*hh3(543)
      hh3(546)=hh3(285)*hh3(557)
      hh3(532)=hh3(543) + hh3(532) + hh3(546)
      hh3(532)=hh3(603)*hh3(532)
      hh3(504)=6.0_prec*hh3(504) + hh3(505) + hh3(532)
      hh3(504)=hh3(331)*hh3(504)
      hh3(505)=hh3(629)*hh3(635)
      hh3(501)= - hh3(501)*hh3(694)
      hh3(532)= - hh3(652)*hh3(627)
      hh3(501)=hh3(501) + hh3(532)
      hh3(501)=z*hh3(501)
      hh3(532)=hh3(548)*hh3(498)
      hh3(543)=hh3(656)*hh3(627)
      hh3(501)=hh3(501) - 1324.0_prec*hh3(532) + hh3(543)
      hh3(501)=z*hh3(501)
      hh3(532)= - hh3(694)*hh3(697)*hh3(548)
      hh3(543)= - hh3(659)*hh3(627)
      hh3(501)=hh3(501) + hh3(532) + hh3(543)
      hh3(501)=z*hh3(501)
      hh3(532)=hh3(651)*hh3(627)
      hh3(543)= - hh3(665)*hh3(694)
      hh3(501)=hh3(501) + hh3(543) + hh3(532)
      hh3(501)=hh3(501)*hh3(490)
      hh3(532)=hh3(579)*hh3(680)
      hh3(543)=hh3(548)*hh3(549)
      hh3(503)= - hh3(503) + 18.0_prec*hh3(580)
      hh3(503)=z*hh3(503)
      hh3(503)=hh3(503) - hh3(673) + hh3(543)
      hh3(503)=z*hh3(503)
      hh3(503)=hh3(503) - hh3(674) + 45.0_prec*hh3(553)
      hh3(503)=z*hh3(503)
      hh3(543)=hh3(665)*hh3(712)
      hh3(503)=hh3(503) - hh3(675) + hh3(543)
      hh3(503)=hh3(503)*hh3(666)
      hh3(543)=hh3(567)*hh3(636)
      hh3(546)=z*hh3(630)
      hh3(546)=hh3(546) - hh3(640)
      hh3(546)=z*hh3(546)
      hh3(546)=hh3(546) + hh3(642)
      hh3(546)=z*hh3(546)
      hh3(546)=hh3(546) + hh3(650)
      hh3(546)=hh3(546)*hh3(490)
      hh3(540)=hh3(673) + hh3(540)
      hh3(540)=z*hh3(540)
      hh3(540)=hh3(674) + hh3(540)
      hh3(540)=z*hh3(540)
      hh3(540)=hh3(675) + hh3(540)
      hh3(502)=hh3(540)*hh3(502)
      hh3(502)=hh3(546) + hh3(502)
      hh3(502)=hh3(502)*hh3(644)
      hh3(501)=hh3(532) + hh3(505) + hh3(502) + hh3(543) + hh3(501) + &
     & hh3(503)
      hh3(502)=3.0_prec*hh3(689)
      hh3(503)=2.0_prec*hh3(688) + hh3(502)
      hh3(503)=hh3(186)*hh3(503)
      hh3(503)=hh3(686) + hh3(503)
      hh3(503)=hh3(503)*hh3(691)
      hh3(503)=hh3(638) + hh3(503)
      hh3(503)=hh3(503)*hh3(691)
      hh3(505)=6.0_prec*hh3(689)
      hh3(532)=hh3(505) + hh3(688)
      hh3(540)=zeta3*hh3(532)
      hh3(505)=hh3(505) + hh3(670)
      hh3(505)=hh3(61)*hh3(505)
      hh3(501)=108.0_prec*hh3(505) + 252.0_prec*hh3(540) + 4.0_prec*hh3(501) + hh3(503)
      hh3(501)=hh3(512)*hh3(501)
      hh3(503)= - hh3(502) - hh3(688)
      hh3(503)=hh3(503)*hh3(691)
      hh3(503)=hh3(503) - hh3(685)
      hh3(503)=hh3(503)*hh3(512)
      hh3(505)=hh3(678)*hh3(573)
      hh3(503)=20.0_prec*hh3(503) - 141.0_prec*hh3(505)
      hh3(503)=hh3(503)*hh3(506)
      hh3(501)=20.0_prec*hh3(501) + 3.0_prec*hh3(503)
      hh3(501)=hh3(484)*hh3(501)
      hh3(503)= - hh3(328)*hh3(654)
      hh3(505)=hh3(696)*hh3(328)
      hh3(540)= - 4.0_prec*hh3(643) + hh3(505)
      hh3(540)=hh3(186)*hh3(540)
      hh3(503)=hh3(503) + hh3(540)
      hh3(503)=hh3(186)*hh3(503)
      hh3(540)=12.0_prec*hh3(563)
      hh3(503)= - hh3(540) + hh3(503)
      hh3(503)=hh3(186)*hh3(503)
      hh3(543)=hh3(637)*hh3(602)
      hh3(543)=hh3(543) - hh3(696)
      hh3(543)=hh3(543)*hh3(186)
      hh3(546)=hh3(542)*hh3(602)
      hh3(543)=hh3(543) + hh3(546)
      hh3(543)=hh3(543)*hh3(186)
      hh3(497)=hh3(497)*hh3(602)
      hh3(497)=hh3(497) + hh3(543)
      hh3(497)=hh3(330)*hh3(497)*hh3(518)
      hh3(546)=hh3(538)*hh3(493)
      hh3(548)=hh3(546)*hh3(330)
      hh3(548)= - hh3(505) + hh3(548) + hh3(643)
      hh3(549)= - hh3(548)*hh3(596)
      hh3(497)=hh3(549) + hh3(497) + hh3(540) + hh3(503)
      hh3(497)=Q2*hh3(497)
      hh3(495)=hh3(478)*hh3(495)*hh3(1)**4*hh3(558)
      hh3(495)=5.0_prec*hh3(497) + 4.0_prec*hh3(495)
      hh3(497)=hh3(637)*hh3(598)
      hh3(503)=hh3(328)*hh3(497)
      hh3(503)=hh3(503) - hh3(505)
      hh3(503)=hh3(186)*hh3(503)
      hh3(540)= - hh3(330)*hh3(695)*hh3(525)
      hh3(503)=hh3(540) + hh3(743) + hh3(503)
      hh3(503)=hh3(503)*hh3(509)
      hh3(540)= - hh3(657)*hh3(516)
      hh3(503)=hh3(503) + hh3(540)
      hh3(503)=hh3(503)*hh3(506)
      hh3(495)=12.0_prec*hh3(495) + hh3(503)
      hh3(495)=hh3(210)*hh3(495)
      hh3(503)= - hh3(694) + 5.
      hh3(503)=hh3(498)*hh3(664)*hh3(503)
      hh3(503)=hh3(503) - hh3(664)
      hh3(503)=hh3(503)*z
      hh3(540)=hh3(741) - 25.
      hh3(540)=hh3(540)*y
      hh3(549)=hh3(540) + 26.
      hh3(549)=hh3(549)*y
      hh3(549)=hh3(549) - 9.
      hh3(549)=hh3(549)*hh3(498)
      hh3(552)=hh3(739) - 29.
      hh3(552)=hh3(552)*y
      hh3(552)=hh3(552) + 31.
      hh3(552)=hh3(552)*y
      hh3(549)= - hh3(552) + hh3(549) + 11.
      hh3(549)=hh3(549)*hh3(498)
      hh3(552)=y - 4.
      hh3(552)=hh3(552)*y
      hh3(553)=hh3(552) + 5.
      hh3(553)=hh3(553)*y
      hh3(553)=hh3(553) - 2.
      hh3(503)=hh3(549) - hh3(503) + hh3(553)
      hh3(503)=hh3(503)*z
      hh3(549)=hh3(494) - 17.
      hh3(549)=hh3(549)*y
      hh3(554)=hh3(549) + 25.
      hh3(554)=hh3(554)*y
      hh3(554)=hh3(554) - 15.
      hh3(554)=hh3(554)*y
      hh3(554)=hh3(554) + 3.
      hh3(554)=hh3(554)*hh3(676)
      hh3(560)=hh3(739) - 38.
      hh3(560)=hh3(560)*y
      hh3(560)=hh3(560) + 56.
      hh3(560)=hh3(560)*y
      hh3(560)=hh3(560) - 34.
      hh3(560)=hh3(560)*y
      hh3(554)= - hh3(560) + hh3(554) - 7.
      hh3(554)=hh3(554)*hh3(498)
      hh3(560)=hh3(552) + 6.
      hh3(560)=hh3(560)*y
      hh3(560)=hh3(560) - 4.
      hh3(560)=hh3(560)*y
      hh3(560)=hh3(560) + 1.
      hh3(503)=hh3(560) + hh3(554) + hh3(503)
      hh3(503)=hh3(503)*z
      hh3(554)=hh3(494) - 25.
      hh3(554)=hh3(554)*y
      hh3(563)=hh3(554) + 50.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) - 42.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) + 14.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) - 1.
      hh3(563)=hh3(563)*hh3(498)
      hh3(565)=hh3(720) - 29.
      hh3(565)=hh3(565)*y
      hh3(565)=hh3(565) + 56.
      hh3(565)=hh3(565)*y
      hh3(565)=hh3(565) - 46.
      hh3(565)=hh3(565)*y
      hh3(565)=hh3(565) + 15.
      hh3(565)=hh3(565)*y
      hh3(563)= - hh3(565) + hh3(563) + 1.
      hh3(563)=hh3(563)*hh3(498)
      hh3(565)=hh3(560)*y
      hh3(503)=hh3(503) + hh3(563) + hh3(565)
      hh3(503)=hh3(503)*z
      hh3(563)=hh3(494) - 13.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) + 15.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) - 7.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) + 1.
      hh3(563)=hh3(563)*hh3(679)
      hh3(566)= - 31.0_prec+ 10.0_prec*y
      hh3(566)=hh3(566)*y
      hh3(566)=hh3(566) + 34.
      hh3(566)=hh3(566)*y
      hh3(566)=hh3(566) - 15.
      hh3(566)=hh3(566)*y
      hh3(566)=hh3(566) + 2.
      hh3(566)=hh3(566)*y
      hh3(563)=hh3(566) - hh3(563)
      hh3(563)=hh3(563)*hh3(498)
      hh3(566)=hh3(726) + 4.
      hh3(566)=hh3(566)*y
      hh3(566)=hh3(566) - 1.
      hh3(568)=hh3(566)*hh3(541)
      hh3(503)=hh3(503) + hh3(563) - hh3(568)
      hh3(503)=hh3(503)*z
      hh3(563)=hh3(720) - 11.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) + 7.
      hh3(563)=hh3(563)*y
      hh3(563)=hh3(563) - 1.
      hh3(563)=hh3(563)*hh3(541)
      hh3(570)=hh3(494) - 9.
      hh3(574)=hh3(570)*y
      hh3(574)=hh3(574) + 6.
      hh3(574)=hh3(574)*y
      hh3(574)=hh3(574) - 1.
      hh3(574)=hh3(574)*hh3(551)
      hh3(563)=hh3(563) - hh3(574)
      hh3(563)=hh3(563)*hh3(498)
      hh3(574)=hh3(664)*hh3(646)
      hh3(503)=hh3(503) - hh3(563) + hh3(574)
      hh3(563)=hh3(503)*hh3(490)
      hh3(579)= - hh3(498)*hh3(553)*hh3(681)
      hh3(580)=hh3(498)*hh3(664)*hh3(681)
      hh3(580)=hh3(580) + hh3(664)
      hh3(580)=hh3(580)*z
      hh3(579)= - hh3(553) + hh3(579) - hh3(580)
      hh3(579)=hh3(579)*z
      hh3(580)= - hh3(498)*hh3(560)*hh3(681)
      hh3(579)=hh3(579) + hh3(580) - hh3(560)
      hh3(579)=hh3(579)*z
      hh3(522)= - hh3(560)*hh3(522)
      hh3(522)=hh3(579) + hh3(522) - hh3(565)
      hh3(522)=hh3(522)*z
      hh3(579)= - hh3(566)*hh3(671)
      hh3(522)=hh3(522) + hh3(579) + hh3(568)
      hh3(522)=hh3(522)*z
      hh3(579)=hh3(683)*hh3(664)
      hh3(579)= - hh3(579) + 3.0_prec*hh3(574)
      hh3(579)=hh3(579)*hh3(498)
      hh3(522)=hh3(522) + hh3(579) - hh3(574)
      hh3(579)=hh3(522)*hh3(633)
      hh3(580)=10.0_prec*hh3(563) - hh3(579)
      hh3(580)=hh3(186)*hh3(580)
      hh3(570)=hh3(570)*hh3(491)
      hh3(570)=hh3(570) + 11.
      hh3(570)=hh3(570)*hh3(498)
      hh3(581)=hh3(725)*hh3(508)
      hh3(581)=hh3(581) + 10.
      hh3(570)= - hh3(570) + 2.0_prec*hh3(581)
      hh3(570)=hh3(570)*hh3(498)
      hh3(581)=hh3(498) - 2.
      hh3(590)= - hh3(498)*hh3(719)*hh3(581)
      hh3(590)=hh3(590) - hh3(719)
      hh3(590)=hh3(590)*z
      hh3(592)=hh3(703)*hh3(494)
      hh3(592)=hh3(592) + 9.
      hh3(590)=hh3(590) - hh3(592)
      hh3(570)=hh3(570) + hh3(590)
      hh3(570)=hh3(570)*z
      hh3(595)=hh3(494) - 11.
      hh3(597)=hh3(595)*hh3(720)
      hh3(597)=hh3(597) + 49.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) - 13.
      hh3(597)=hh3(597)*hh3(498)
      hh3(602)= - 11.0_prec+ 12.0_prec*hh3(705)
      hh3(597)=hh3(597) - 2.0_prec*hh3(602)
      hh3(597)=hh3(597)*hh3(498)
      hh3(602)=hh3(549) + 23.
      hh3(602)=hh3(602)*y
      hh3(602)=hh3(602) - 9.
      hh3(570)= - hh3(570) + hh3(597) + hh3(602)
      hh3(570)=hh3(570)*z
      hh3(597)=hh3(741) - 55.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) + 92.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) - 51.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) + 5.
      hh3(597)=hh3(597)*hh3(498)
      hh3(604)=y - 6.
      hh3(608)=hh3(604)*y
      hh3(608)=hh3(608) + 10.
      hh3(610)=6.0_prec*y
      hh3(608)=hh3(608)*hh3(610)
      hh3(608)=hh3(608) - 35.
      hh3(608)=hh3(608)*y
      hh3(608)=hh3(608) + 4.
      hh3(597)=hh3(597) - 2.0_prec*hh3(608)
      hh3(597)=hh3(597)*hh3(498)
      hh3(549)=hh3(549) + 28.
      hh3(549)=hh3(549)*y
      hh3(549)=hh3(549) - 19.
      hh3(549)=hh3(549)*y
      hh3(549)=hh3(549) + 3.
      hh3(570)=hh3(597) + hh3(570) + hh3(549)
      hh3(570)=hh3(570)*z
      hh3(597)=hh3(491) - 15.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) + 36.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) - 35.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) + 12.
      hh3(597)=hh3(597)*hh3(491)
      hh3(608)=y - 9.
      hh3(608)=hh3(608)*hh3(491)
      hh3(608)=hh3(608) + 49.
      hh3(608)=hh3(608)*y
      hh3(608)=hh3(608) - 51.
      hh3(608)=hh3(608)*y
      hh3(608)=hh3(608) + 18.
      hh3(608)=hh3(608)*hh3(545)
      hh3(597)=hh3(597) - hh3(608)
      hh3(597)=hh3(597)*hh3(498)
      hh3(604)=hh3(604)*hh3(491)
      hh3(608)=hh3(604) + 23.
      hh3(608)=hh3(608)*y
      hh3(608)=hh3(608) - 19.
      hh3(608)=hh3(608)*y
      hh3(608)=hh3(608) + 6.
      hh3(608)=hh3(608)*y
      hh3(570)=hh3(570) - hh3(597) + hh3(608)
      hh3(570)=hh3(570)*z
      hh3(597)=hh3(508) - 10.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) + 11.
      hh3(597)=hh3(597)*y
      hh3(597)=hh3(597) - 4.
      hh3(597)=hh3(597)*hh3(616)
      hh3(610)=hh3(508) - 11.
      hh3(610)=hh3(610)*y
      hh3(610)=hh3(610) + 13.
      hh3(610)=hh3(610)*y
      hh3(610)=hh3(610) - 5.
      hh3(610)=hh3(610)*hh3(551)
      hh3(597)=hh3(597) - hh3(610)
      hh3(597)=hh3(597)*hh3(498)
      hh3(610)=hh3(706)*hh3(622)
      hh3(570)=hh3(570) + hh3(597) - hh3(610)
      hh3(597)=hh3(570)*hh3(490)
      hh3(580)=20.0_prec*hh3(597) + hh3(580)
      hh3(580)=hh3(186)*hh3(580)
      hh3(581)= - hh3(498)*hh3(592)*hh3(581)
      hh3(581)=hh3(581) + hh3(590)
      hh3(581)=hh3(581)*z
      hh3(508)=hh3(595)*hh3(508)
      hh3(508)=hh3(508) + 31.
      hh3(508)=hh3(508)*y
      hh3(508)=hh3(508) - 9.
      hh3(508)=hh3(508)*hh3(498)
      hh3(540)=hh3(540) + 27.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) - 9.
      hh3(508)= - hh3(508) + 2.0_prec*hh3(540)
      hh3(508)=hh3(508)*hh3(498)
      hh3(508)=hh3(508) + hh3(581) - hh3(602)
      hh3(508)=hh3(508)*z
      hh3(540)=hh3(494) - 33.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) + 60.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) - 35.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) + 3.
      hh3(540)=hh3(540)*hh3(498)
      hh3(554)=hh3(554) + 44.
      hh3(554)=hh3(554)*y
      hh3(554)=hh3(554) - 27.
      hh3(554)=hh3(554)*y
      hh3(554)=hh3(554) + 3.
      hh3(540)=hh3(540) - 2.0_prec*hh3(554)
      hh3(540)=hh3(540)*hh3(498)
      hh3(508)=hh3(540) - hh3(508) + hh3(549)
      hh3(508)=hh3(508)*z
      hh3(540)=hh3(604) + 27.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) - 27.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) + 10.
      hh3(491)=hh3(540)*hh3(491)
      hh3(540)=hh3(604) + 31.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) - 35.
      hh3(540)=hh3(540)*y
      hh3(540)=hh3(540) + 14.
      hh3(540)=hh3(540)*hh3(545)
      hh3(491)=hh3(491) - hh3(540)
      hh3(491)=hh3(491)*hh3(498)
      hh3(491)=hh3(508) - hh3(491) + hh3(608)
      hh3(491)=hh3(491)*z
      hh3(508)=hh3(551) - hh3(616)
      hh3(508)=hh3(498)*hh3(508)
      hh3(508)=hh3(508) + hh3(541)
      hh3(508)=hh3(706)*hh3(508)
      hh3(491)=hh3(491) - 3.0_prec*hh3(508)
      hh3(508)=hh3(491)*hh3(490)
      hh3(540)= - 60.0_prec*hh3(508) + hh3(580)
      hh3(540)=hh3(186)*hh3(540)
      hh3(549)=hh3(491)*hh3(584)
      hh3(540)=hh3(549) + hh3(540)
      hh3(540)=hh3(186)*hh3(540)
      hh3(554)=hh3(503)*hh3(577)
      hh3(554)=hh3(554) - hh3(579)
      hh3(554)=hh3(554)*hh3(186)
      hh3(577)=hh3(570)*hh3(598)
      hh3(554)=hh3(554) + hh3(577)
      hh3(577)=hh3(554)*hh3(507)
      hh3(540)=hh3(577) - hh3(549) + hh3(540)
      hh3(540)=Q2*hh3(540)
      hh3(549)=hh3(503)*hh3(583)
      hh3(549)=hh3(549) - hh3(579)
      hh3(549)=hh3(549)*hh3(186)
      hh3(577)=hh3(570)*hh3(583)
      hh3(549)=hh3(549) + hh3(577)
      hh3(549)=hh3(549)*hh3(186)
      hh3(577)=hh3(522)*hh3(589)
      hh3(491)=hh3(491)*hh3(583)
      hh3(491)= - hh3(577) + hh3(549) - hh3(491)
      hh3(549)= - Q2*hh3(491)
      hh3(503)=hh3(503)*hh3(598)
      hh3(503)=hh3(503) - hh3(579)
      hh3(577)= - hh3(503)*hh3(516)
      hh3(549)=20.0_prec*hh3(549) + hh3(577)
      hh3(549)=hh3(549)*hh3(506)
      hh3(577)= - hh3(522)*hh3(558)*hh3(591)
      hh3(540)=hh3(577) + 12.0_prec*hh3(540) + hh3(549)
      hh3(540)=hh3(485)*hh3(540)
      hh3(549)= - 8.0_prec*hh3(563) + hh3(579)
      hh3(549)=hh3(186)*hh3(549)
      hh3(496)= - hh3(570)*hh3(496)
      hh3(496)=hh3(496) + hh3(549)
      hh3(496)=hh3(186)*hh3(496)
      hh3(508)=24.0_prec*hh3(508)
      hh3(496)=hh3(508) + hh3(496)
      hh3(496)=hh3(186)*hh3(496)
      hh3(549)= - hh3(503)*hh3(596)
      hh3(496)=hh3(549) - hh3(508) + hh3(496)
      hh3(496)=hh3(509)*hh3(1)*hh3(496)
      hh3(508)=hh3(554)*hh3(512)
      hh3(509)=hh3(522)*hh3(573)
      hh3(508)=60.0_prec*hh3(508) - 47.0_prec*hh3(509)
      hh3(508)=hh3(508)*hh3(506)
      hh3(496)=hh3(496) + hh3(508)
      hh3(496)=hh3(486)*hh3(496)
      hh3(495)=hh3(496) + hh3(495) + hh3(501) + hh3(540)
      hh3(496)=3.0_prec*hh3(634) + hh3(658)
      hh3(496)=hh3(186)*hh3(496)
      hh3(496)=3.0_prec*hh3(517) + hh3(496)
      hh3(496)=hh3(186)*hh3(496)
      hh3(496)=3.0_prec*hh3(556) + hh3(496)
      hh3(501)=2.0_prec*hh3(479)
      hh3(508)=hh3(661)*hh3(501)
      hh3(509)=hh3(487)*hh3(532)
      hh3(508)= - 4./3.0_prec*hh3(707) + 3.0_prec*hh3(509) + hh3(508)
      hh3(508)=hh3(1)*hh3(508)
      hh3(508)= - hh3(623) + hh3(508)
      hh3(508)=hh3(1)*hh3(508)
      hh3(497)=hh3(497) - hh3(696)
      hh3(497)=hh3(497)*hh3(186)
      hh3(509)=hh3(542)*hh3(490)
      hh3(497)=hh3(497) + hh3(509)
      hh3(509)= - hh3(497)*hh3(699)
      hh3(517)=hh3(701) + 2.0_prec*hh3(628)
      hh3(517)=hh3(517)*hh3(186)
      hh3(517)=hh3(517) + hh3(511)
      hh3(522)=hh3(517)*hh3(698)
      hh3(507)=hh3(655)*hh3(507)
      hh3(532)= - hh3(690)*hh3(555)
      hh3(496)=hh3(532) + hh3(507) + hh3(522) + hh3(509) + 10.0_prec*hh3(496)&
     &  + hh3(508)
      hh3(496)=Q2*hh3(496)
      hh3(507)=hh3(561)*hh3(526)
      hh3(508)=hh3(61)*hh3(639)
      hh3(507)=3240.0_prec*hh3(508) - 4.0_prec*hh3(507)
      hh3(507)=hh3(558)*hh3(507)
      hh3(496)=hh3(496) + hh3(507)
      hh3(507)=hh3(658) + hh3(634)
      hh3(508)=hh3(672)*hh3(329)
      hh3(509)=hh3(538)*hh3(330)
      hh3(508)=hh3(508) + hh3(509)
      hh3(508)=hh3(527)*hh3(508)
      hh3(507)=2.0_prec*hh3(507) - 1./15.0_prec*hh3(707) + hh3(508)
      hh3(507)=hh3(507)*hh3(516)
      hh3(496)=4.0_prec*hh3(496) + hh3(507)
      hh3(496)=hh3(496)*hh3(506)
      hh3(506)=3.0_prec*hh3(628) + hh3(701)
      hh3(506)=hh3(186)*hh3(506)
      hh3(506)=3.0_prec*hh3(511) + hh3(506)
      hh3(506)=hh3(186)*hh3(506)
      hh3(507)= - hh3(517)*hh3(525)
      hh3(508)=hh3(253)*hh3(583)
      hh3(508)=hh3(508) + hh3(589)
      hh3(508)=hh3(672)*hh3(508)
      hh3(499)=hh3(508) + hh3(507) - 3.0_prec*hh3(499) + hh3(506)
      hh3(506)=hh3(709)*hh3(594)
      hh3(499)=hh3(499)*hh3(506)
      hh3(507)=hh3(672)*hh3(493)
      hh3(508)=2./3.0_prec*hh3(507) - hh3(702)
      hh3(509)=hh3(709)*hh3(513)
      hh3(508)=hh3(508)*hh3(509)
      hh3(499)=hh3(499) + hh3(508)
      hh3(499)=hh3(480)*hh3(499)
      hh3(508)= - hh3(554)*hh3(525)
      hh3(491)=hh3(508) + hh3(491)
      hh3(491)=hh3(491)*hh3(506)
      hh3(508)=hh3(566)*hh3(551)
      hh3(508)=hh3(568) - 2./3.0_prec*hh3(508)
      hh3(508)=hh3(508)*hh3(498)
      hh3(511)=2./3.0_prec*hh3(498) - 1.
      hh3(511)=hh3(498)*hh3(511)
      hh3(511)=1./3.0_prec+ hh3(511)
      hh3(511)=hh3(553)*hh3(511)
      hh3(516)=2./3.0_prec*hh3(669) - hh3(664)
      hh3(516)=hh3(516)*hh3(498)
      hh3(516)=1./3.0_prec*hh3(664) + hh3(516)
      hh3(516)=z*hh3(516)
      hh3(511)=hh3(516) + hh3(511)
      hh3(511)=z*hh3(511)
      hh3(516)=2.0_prec+ 1./3.0_prec*hh3(552)
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) - 4./3.
      hh3(516)=hh3(516)*y
      hh3(516)=hh3(516) + 1./3.
      hh3(517)=hh3(516)*hh3(676)
      hh3(517)=hh3(517) - hh3(560)
      hh3(517)=hh3(517)*hh3(498)
      hh3(511)=hh3(511) + hh3(517) + hh3(516)
      hh3(511)=z*hh3(511)
      hh3(517)=hh3(516)*hh3(679)
      hh3(517)= - hh3(565) + hh3(517)
      hh3(517)=hh3(517)*hh3(498)
      hh3(516)=y*hh3(516)
      hh3(511)=hh3(511) + hh3(516) + hh3(517)
      hh3(511)=z*hh3(511)
      hh3(508)=hh3(511) - 1./3.0_prec*hh3(568) + hh3(508)
      hh3(508)=z*hh3(508)
      hh3(511)=hh3(664)*hh3(649)
      hh3(511)= - hh3(574) + 2./3.0_prec*hh3(511)
      hh3(511)=hh3(511)*hh3(498)
      hh3(508)=hh3(508) + 1./3.0_prec*hh3(574) + hh3(511)
      hh3(508)=hh3(508)*hh3(527)
      hh3(503)=hh3(508) - hh3(503)
      hh3(503)=hh3(503)*hh3(509)
      hh3(491)=hh3(491) + hh3(503)
      hh3(491)=hh3(488)*hh3(491)
      hh3(503)=hh3(497)*hh3(525)
      hh3(508)=hh3(538)*hh3(589)
      hh3(503)=hh3(508) + hh3(503) + 3.0_prec*hh3(653) - hh3(543)
      hh3(503)=hh3(503)*hh3(506)
      hh3(497)=3.0_prec*hh3(497)
      hh3(506)=hh3(695)*hh3(518)
      hh3(506)= - hh3(497) + hh3(506)
      hh3(506)=hh3(506)*hh3(594)
      hh3(508)= - hh3(538)*hh3(609)
      hh3(506)=hh3(506) + hh3(508)
      hh3(506)=hh3(210)*hh3(506)
      hh3(508)= - hh3(538)*hh3(527)
      hh3(508)= - 3.0_prec*hh3(695) + hh3(508)
      hh3(508)=hh3(241)*hh3(508)*hh3(544)
      hh3(506)=hh3(506) + hh3(508)
      hh3(506)=hh3(709)*hh3(506)
      hh3(508)=2./3.0_prec*hh3(546) + hh3(695)
      hh3(508)=hh3(508)*hh3(509)
      hh3(503)=hh3(503) + hh3(508) + hh3(506)
      hh3(503)=hh3(481)*hh3(503)
      hh3(491)=hh3(499) + hh3(491) + hh3(503)
      hh3(499)= - hh3(559)*hh3(528)
      hh3(503)= - hh3(562)*hh3(576)
      hh3(506)= - hh3(105)*hh3(564)
      hh3(508)= - hh3(235)*hh3(632)
      hh3(509)=hh3(202)*hh3(582)
      hh3(499)=hh3(509) + hh3(508) + hh3(506) + hh3(503) + hh3(499)
      hh3(499)=hh3(3)*hh3(499)
      hh3(503)=hh3(466) + hh3(467) + hh3(468) + hh3(412)
      hh3(503)=hh3(391)*hh3(503)
      hh3(503)= - hh3(358) + hh3(385) + hh3(373) + hh3(474) + hh3(472)&
     &  + hh3(361) - hh3(344) + hh3(332) - hh3(405) + hh3(475) - &
     & hh3(419) - hh3(378) + hh3(469) - hh3(452) - hh3(436) + hh3(503)
      hh3(503)=hh3(331)*hh3(550)*hh3(503)
      hh3(506)= - hh3(301)*hh3(150)
      hh3(506)=hh3(218) + hh3(292) + hh3(506) + hh3(59) - hh3(266) + &
     & hh3(312) + hh3(64) + hh3(74) + hh3(279) + hh3(293) - hh3(319) - &
     & hh3(309) - hh3(26) - hh3(40) + hh3(222) + hh3(136) + hh3(262) - &
     & hh3(251) - hh3(274)
      hh3(506)=hh3(3)*hh3(569)*hh3(506)
      hh3(503)=hh3(506) + hh3(503)
      hh3(503)=hh3(490)*hh3(503)
      hh3(499)=hh3(503) + hh3(499)
      hh3(499)=hh3(603)*hh3(499)
      hh3(503)=hh3(3)*Q2
      hh3(506)=hh3(535)*hh3(503)
      hh3(508)= - hh3(639)*hh3(710)
      hh3(508)=hh3(508) - hh3(663)
      hh3(508)=Q2*hh3(508)
      hh3(509)=hh3(484)*hh3(678)*hh3(530)
      hh3(508)=hh3(508) + hh3(509)
      hh3(508)=36.0_prec*hh3(508) + hh3(506)
      hh3(508)=hh3(58)*hh3(508)
      hh3(511)= - hh3(548)*hh3(544)
      hh3(506)=hh3(511) + hh3(506)
      hh3(506)=hh3(258)*hh3(506)
      hh3(510)=hh3(586) + hh3(510)
      hh3(510)=Q2*hh3(510)
      hh3(511)=hh3(599)*hh3(210)
      hh3(510)=hh3(510) + hh3(511)
      hh3(510)=hh3(3)*hh3(510)
      hh3(516)= - hh3(710) - hh3(687)
      hh3(516)=hh3(639)*hh3(516)
      hh3(514)= - hh3(514) + hh3(516)
      hh3(514)=Q2*hh3(514)
      hh3(509)=hh3(514) + hh3(509)
      hh3(509)=36.0_prec*hh3(509) + hh3(510)
      hh3(509)=hh3(207)*hh3(509)
      hh3(506)=hh3(509) + hh3(508) + hh3(506)
      hh3(508)=hh3(520)*hh3(684)
      hh3(509)=hh3(327)*hh3(701)
      hh3(507)=hh3(329)*hh3(507)
      hh3(507)= - hh3(507) + hh3(508) + hh3(509)
      hh3(507)=hh3(707) + 30.0_prec*hh3(507)
      hh3(507)=hh3(507)*hh3(594)
      hh3(508)=hh3(331)*Q2
      hh3(509)=15.0_prec*hh3(508)
      hh3(510)=hh3(668)*hh3(509)
      hh3(503)=hh3(562)*hh3(503)
      hh3(514)= - hh3(325)*hh3(512)*hh3(536)
      hh3(503)=hh3(514) + 15.0_prec*hh3(503) + hh3(507) - hh3(510)
      hh3(503)=hh3(257)*hh3(503)
      hh3(507)=hh3(537) + hh3(539)
      hh3(507)=hh3(507)*hh3(509)
      hh3(501)=hh3(593)*hh3(501)
      hh3(507)= - hh3(501) + hh3(507)
      hh3(507)=hh3(463)*hh3(507)
      hh3(503)=hh3(507) + hh3(503)
      hh3(507)=hh3(523)*hh3(490)
      hh3(514)=hh3(571)*hh3(393)
      hh3(507)=hh3(605) + hh3(507) - hh3(514)
      hh3(516)=hh3(537) + 3.0_prec*hh3(578)
      hh3(516)=hh3(516)*hh3(186)
      hh3(516)=hh3(516) - 6.0_prec*hh3(529)
      hh3(516)=hh3(516)*hh3(186)
      hh3(507)= - 6.0_prec*hh3(507) + hh3(516) + hh3(524)
      hh3(507)=hh3(507)*hh3(594)
      hh3(516)=hh3(668)*hh3(513)
      hh3(507)=hh3(507) - hh3(516)
      hh3(516)=15.0_prec*hh3(331)
      hh3(507)=hh3(507)*hh3(516)
      hh3(516)=hh3(519)*hh3(479)
      hh3(517)=hh3(550)*hh3(479)
      hh3(518)=hh3(517)*hh3(527)
      hh3(518)= - hh3(518) + 3.0_prec*hh3(700)
      hh3(518)=hh3(518)*hh3(525)
      hh3(516)=hh3(518) - 3.0_prec*hh3(516)
      hh3(516)=hh3(516)*hh3(521)
      hh3(517)=hh3(573)*hh3(517)
      hh3(516)=hh3(516) + hh3(517)
      hh3(507)=hh3(507) + 2.0_prec*hh3(516)
      hh3(516)=hh3(409) + hh3(374) + hh3(350)
      hh3(516)= - 4.0_prec*hh3(516)
      hh3(507)=hh3(507)*hh3(516)
      hh3(505)= - 3.0_prec*hh3(643) + hh3(505)
      hh3(505)=hh3(186)*hh3(505)
      hh3(505)= - 3.0_prec*hh3(743) + hh3(505)
      hh3(505)=hh3(186)*hh3(505)
      hh3(497)=hh3(330)*hh3(1)*hh3(497)
      hh3(516)=hh3(588)*hh3(657)
      hh3(497)=hh3(516) + hh3(497) - hh3(585) + hh3(505)
      hh3(497)=hh3(497)*hh3(594)
      hh3(505)=hh3(548)*hh3(513)
      hh3(497)=hh3(497) + hh3(505)
      hh3(497)=hh3(241)*hh3(497)
      hh3(505)=hh3(3)*hh3(531)
      hh3(512)=8.0_prec*hh3(512)
      hh3(516)=hh3(325)*hh3(547)*hh3(512)
      hh3(505)= - 5.0_prec*hh3(505) + hh3(516)
      hh3(505)=hh3(180)*hh3(505)
      hh3(516)=2.0_prec*hh3(534)
      hh3(517)=hh3(537)*hh3(391)
      hh3(518)=hh3(516) + hh3(517)
      hh3(518)=hh3(518)*hh3(186)
      hh3(514)=hh3(514) + hh3(607)
      hh3(514)=hh3(518) + 2.0_prec*hh3(514)
      hh3(514)=hh3(514)*hh3(600)
      hh3(513)=hh3(575)*hh3(513)
      hh3(513)=hh3(514) - hh3(513)
      hh3(514)=5.0_prec*hh3(331)
      hh3(513)=hh3(513)*hh3(514)
      hh3(517)=hh3(517) + hh3(534)
      hh3(518)=hh3(517)*hh3(479)
      hh3(520)=hh3(575)*hh3(704)
      hh3(518)=hh3(520) - hh3(518)
      hh3(518)=hh3(518)*hh3(512)
      hh3(513)=hh3(513) + hh3(518)
      hh3(518)=hh3(424) + hh3(394)
      hh3(518)=12.0_prec*hh3(518)
      hh3(513)=hh3(513)*hh3(518)
      hh3(515)=hh3(516) + hh3(515)
      hh3(515)=hh3(515)*hh3(600)
      hh3(516)=hh3(550)*hh3(609)
      hh3(515)=hh3(515) - hh3(516)
      hh3(515)=hh3(515)*hh3(514)
      hh3(518)=hh3(708)*hh3(512)
      hh3(515)=hh3(515) - hh3(518)
      hh3(520)=hh3(392) + hh3(338)
      hh3(520)=12.0_prec*hh3(520)
      hh3(515)=hh3(515)*hh3(520)
      hh3(520)=hh3(533)*hh3(600)
      hh3(520)=hh3(520) - hh3(516)
      hh3(520)=hh3(520)*hh3(514)
      hh3(521)=hh3(624) - hh3(707)
      hh3(512)=hh3(521)*hh3(512)
      hh3(512)=hh3(520) - hh3(512)
      hh3(520)=hh3(281) + hh3(386)
      hh3(520)=12.0_prec*hh3(520)
      hh3(512)=hh3(512)*hh3(520)
      hh3(520)=49./3.0_prec*y
      hh3(521)= - 18.0_prec+ hh3(520)
      hh3(494)=hh3(521)*hh3(494)
      hh3(521)=151./3.0_prec*y
      hh3(522)=72.0_prec- hh3(521)
      hh3(522)=hh3(522)*hh3(545)
      hh3(494)=hh3(494) + hh3(522)
      hh3(494)=hh3(494)*hh3(498)
      hh3(521)=12.0_prec- hh3(521)
      hh3(521)=hh3(521)*hh3(498)
      hh3(520)= - 3.0_prec+ hh3(520)
      hh3(520)=4.0_prec*hh3(520) + hh3(521)
      hh3(520)=hh3(520)*hh3(498)
      hh3(521)= - 9.0_prec- 1./3.0_prec*hh3(648)
      hh3(521)=z*hh3(521)
      hh3(520)=hh3(521) - 15.0_prec*y + hh3(520)
      hh3(520)=z*hh3(520)
      hh3(494)=hh3(520) - 15.0_prec*hh3(541) + hh3(494)
      hh3(494)=z*hh3(494)
      hh3(520)= - 3.0_prec+ 7./3.0_prec*y
      hh3(520)=hh3(520)*hh3(662)
      hh3(521)=12.0_prec- 1./3.0_prec*y
      hh3(521)=hh3(521)*hh3(551)
      hh3(520)=hh3(520) + hh3(521)
      hh3(498)=hh3(520)*hh3(498)
      hh3(520)=XNF*hh3(572)
      hh3(494)=8./3.0_prec*hh3(520) + hh3(494) - hh3(647) + hh3(498)
      hh3(490)=hh3(490)*hh3(494)
      hh3(494)=hh3(502) + hh3(567)
      hh3(494)=hh3(186)*hh3(494)
      hh3(490)=hh3(494) + hh3(490)
      hh3(490)=hh3(482)*hh3(490)*hh3(526)
      hh3(493)=hh3(583) - hh3(493)
      hh3(493)=hh3(2)*hh3(709)*hh3(626)*hh3(493)
      hh3(490)=8.0_prec*hh3(493) + 32.0_prec*hh3(490)
      hh3(490)=Q2*hh3(490)
      hh3(493)=hh3(519)*hh3(600)
      hh3(493)=hh3(493) - hh3(516)
      hh3(493)=hh3(493)*hh3(514)
      hh3(493)=hh3(493) - hh3(518)
      hh3(494)=hh3(379) + hh3(404) + hh3(439)
      hh3(494)= - 12.0_prec*hh3(494)
      hh3(493)=hh3(493)*hh3(494)
      hh3(494)= - hh3(655)*hh3(544)
      hh3(498)= - hh3(508)*hh3(557)
      hh3(494)=hh3(494) + hh3(498)
      hh3(494)=zeta5*hh3(494)
      hh3(498)=hh3(601)*hh3(509)
      hh3(498)=hh3(498) - hh3(501)
      hh3(502)=hh3(421) + hh3(271)
      hh3(502)=48.0_prec*hh3(502)
      hh3(498)=hh3(498)*hh3(502)
      hh3(502)=hh3(517)*hh3(509)
      hh3(508)=hh3(606)*hh3(611)
      hh3(502)=hh3(508) - hh3(502)
      hh3(508)=hh3(426) + hh3(433)
      hh3(508)= - 48.0_prec*hh3(508)
      hh3(502)=hh3(502)*hh3(508)
      hh3(508)=hh3(323)*hh3(639)
      hh3(509)=hh3(477)*hh3(693)*hh3(1)**5
      hh3(508)= - 64.0_prec*hh3(509) - 155520.0_prec*hh3(508)
      hh3(508)=hh3(558)*hh3(508)
      hh3(501)=hh3(510) - hh3(501)
      hh3(509)=hh3(333) - hh3(357) - hh3(406) - hh3(442) - hh3(449) - &
     & hh3(402) + hh3(390) + hh3(364) - hh3(347)
      hh3(509)=48.0_prec*hh3(509)
      hh3(501)=hh3(501)*hh3(509)
      hh3(509)= - Q2*hh3(587)
      hh3(509)=hh3(509) - hh3(511)
      hh3(510)=720.0_prec*hh3(3)
      hh3(509)=hh3(295)*hh3(509)*hh3(510)
      hh3(510)=hh3(430) - hh3(360)
      hh3(510)=96.0_prec*hh3(510)
      hh3(510)=hh3(606)*hh3(510)

        qQge31L = hh3(489) + hh3(490) + 8.0_prec*hh3(491) + hh3(492) + &
     & hh3(493) + 4464.0_prec*hh3(494) + 2.0_prec*hh3(495) + hh3(496) + 240.0_prec*&
     & hh3(497) + hh3(498) + hh3(499) + 4.0_prec*hh3(500) + hh3(501) + &
     & hh3(502) + 48.0_prec*hh3(503) + hh3(504) + 12.0_prec*hh3(505) + 720.0_prec*&
     & hh3(506) + hh3(507) + hh3(508) + hh3(509) + hh3(510) + hh3(512)&
     &  + hh3(513) + hh3(515)
!       write(*,*)'qQge31L =',qQge31L

      END 


==> ancillary/Ato3jet/src/qQgeps4_1L.f95 <==
      FUNCTION qQge41L(y,z,Q2,xmuR2,Cg1,Cj1,Cj2)
      use handyG
      COMPLEX(kind=prec) :: hh4(1553),qQge41L
      REAL(kind=prec) y,z,N,Ca,Cf,XN,nf,XNF,Pi,muR2
      REAL(kind=prec) Q2,Cj2,Cg1,Cj1,as,xmuR2
        call clearcache

      XN = 3.0_prec
      N=XN
      nf = 5.0_prec
      xnf = 5.0_prec
      Pi = acos(-1.0_prec)
      Ca = 3.0_prec
      Cf = 4.0_prec/3.0_prec
      zeta2 = 1.6449340668482264364724151666460_prec
      zeta3 = 1.2020569031595942853997381615114_prec
      zeta4 = 1.0823232337111381915160036965412_prec
      zeta5 = 1.0369277551433699263313654864570_prec
      zeta6 = 1.0173430619844491397145179297909_prec

      hh4(1)=G([0.0_prec,xmuR2])
      hh4(2)=N**(-1)
      hh4(3)=1/( - 360.0_prec+ 360.0_prec*z + 360.0_prec*y)
      hh4(4)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(5)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(6)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(7)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(8)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(9)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(10)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(11)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(12)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(13)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(14)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(15)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(16)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(17)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(18)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(19)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(20)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(21)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(22)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(23)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(24)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(25)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(26)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(27)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(28)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(29)=G([1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(30)=G([1.0_prec- z,1.0_prec- z,y])
      hh4(31)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(32)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(33)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(34)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(35)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(36)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(37)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(38)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(39)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(40)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(41)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(42)=G([1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(43)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(44)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(45)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(46)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(47)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(48)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(49)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(50)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(51)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(52)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(53)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(54)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(55)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(56)=G([1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(57)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(58)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(59)=G([1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(60)=G([1.0_prec- z, - z,1.0_prec- z,y])
      hh4(61)=G([1.0_prec- z,y])
      hh4(62)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(63)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(64)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(65)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(66)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(67)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(68)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(69)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(70)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(71)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(72)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(73)=G([1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(74)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(75)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(76)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(77)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(78)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(79)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(80)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(81)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(82)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(83)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(84)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(85)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(86)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(87)=G([1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(88)=G([1.0_prec- z,0.0_prec,y])
      hh4(89)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(90)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(91)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(92)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(93)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(94)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(95)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(96)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(97)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(98)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(99)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(100)=G([1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(101)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(102)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(103)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(104)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(105)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(106)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(107)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(108)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(109)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(110)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(111)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(112)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(113)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(114)=G([1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(115)=G([1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(116)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(117)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(118)=G([1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(119)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(120)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(121)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(122)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(123)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(124)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(125)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(126)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(127)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(128)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(129)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(130)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(131)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(132)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(133)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(134)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(135)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(136)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(137)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(138)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(139)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(140)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(141)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(142)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(143)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(144)=G([1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(145)=G([1.0_prec- y,1.0_prec- y,z])
      hh4(146)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(147)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(148)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(149)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(150)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(151)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(152)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(153)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(154)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(155)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(156)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(157)=G([1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(158)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(159)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(160)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(161)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(162)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(163)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(164)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(165)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(166)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(167)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(168)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(169)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(170)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(171)=G([1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(172)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(173)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(174)=G([1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(175)=G([1.0_prec- y, - y,1.0_prec- y,z])
      hh4(176)=G([1.0_prec- y,z])
      hh4(177)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(178)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(179)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(180)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(181)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(182)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(183)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(184)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(185)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(186)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(187)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(188)=G([1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(189)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(190)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(191)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(192)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(193)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(194)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(195)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(196)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(197)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(198)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(199)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(200)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(201)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(202)=G([1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(203)=G([1.0_prec- y,0.0_prec,z])
      hh4(204)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(205)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(206)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(207)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(208)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(209)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(210)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(211)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(212)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(213)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(214)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(215)=G([1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(216)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(217)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(218)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(219)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(220)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(221)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(222)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(223)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(224)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(225)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(226)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(227)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(228)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(229)=G([1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(230)=G([1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(231)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(232)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(233)=G([1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(234)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(235)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(236)=G([ - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(237)=G([ - z,1.0_prec- z,1.0_prec- z,y])
      hh4(238)=G([ - z,1.0_prec- z,y])
      hh4(239)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(240)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(241)=G([ - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(242)=G([ - y,1.0_prec- y,1.0_prec- y,z])
      hh4(243)=G([ - y,1.0_prec- y,z])
      hh4(244)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(245)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(246)=G([1.0_prec,z])
      hh4(247)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(248)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(249)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(250)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(251)=G([1.0_prec,1.0_prec,z])
      hh4(252)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(253)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(254)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(255)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(256)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(257)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(258)=G([0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(259)=G([0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(260)=G([1.0_prec,0.0_prec,1.0_prec,z])
      hh4(261)=G([1.0_prec,1.0_prec,1.0_prec,z])
      hh4(262)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(263)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(264)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(265)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(266)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh4(267)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(268)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(269)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(270)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(271)=G([0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(272)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(273)=G([0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(274)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(275)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(276)=G([0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(277)=G([0.0_prec,1.0_prec- z, - z,y])
      hh4(278)=G([0.0_prec,1.0_prec- z,y])
      hh4(279)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(280)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(281)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(282)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(283)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(284)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(285)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(286)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(287)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh4(288)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(289)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(290)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(291)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(292)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(293)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(294)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(295)=G([0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh4(296)=G([0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(297)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(298)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(299)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(300)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(301)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh4(302)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(303)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(304)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(305)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(306)=G([0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(307)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(308)=G([0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(309)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(310)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(311)=G([0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(312)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(313)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(314)=G([1.0_prec,y])
      hh4(315)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(316)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(317)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(318)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(319)=G([1.0_prec,1.0_prec,y])
      hh4(320)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(321)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(322)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(323)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(324)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(325)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(326)=G([0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(327)=G([0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(328)=G([1.0_prec,0.0_prec,1.0_prec,y])
      hh4(329)=G([1.0_prec,1.0_prec,1.0_prec,y])
      hh4(330)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(331)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(332)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(333)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(334)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh4(335)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(336)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(337)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(338)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(339)=G([0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(340)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(341)=G([0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(342)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(343)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(344)=G([0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(345)=G([0.0_prec,1.0_prec- y, - y,z])
      hh4(346)=G([0.0_prec,1.0_prec- y,z])
      hh4(347)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(348)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(349)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(350)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(351)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(352)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(353)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(354)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(355)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh4(356)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(357)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(358)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(359)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(360)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(361)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(362)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(363)=G([0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh4(364)=G([0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(365)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(366)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(367)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(368)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(369)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh4(370)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(371)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(372)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(373)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(374)=G([0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(375)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(376)=G([0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(377)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(378)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(379)=G([0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(380)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(381)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(382)=G([0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(383)=G([0.0_prec, - z,1.0_prec- z,y])
      hh4(384)=G([0.0_prec, - z,y])
      hh4(385)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(386)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(387)=G([0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(388)=G([0.0_prec, - y,1.0_prec- y,z])
      hh4(389)=G([0.0_prec, - y,z])
      hh4(390)=G([0.0_prec, - Q2])
      hh4(391)=G([ - y,z])
      hh4(392)=G([ - z,y])
      hh4(393)=G([1.0_prec,0.0_prec,y])
      hh4(394)=G([1.0_prec,0.0_prec,z])
      hh4(395)=G([1.0_prec- y, - y,z])
      hh4(396)=G([1.0_prec- z, - z,y])
      hh4(397)=G([1.0_prec,0.0_prec,0.0_prec,y])
      hh4(398)=G([1.0_prec,0.0_prec,0.0_prec,z])
      hh4(399)=G([1.0_prec- y,1.0_prec- y, - y,z])
      hh4(400)=G([1.0_prec- y,0.0_prec, - y,z])
      hh4(401)=G([1.0_prec- z,1.0_prec- z, - z,y])
      hh4(402)=G([1.0_prec- z,0.0_prec, - z,y])
      hh4(403)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(404)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(405)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(406)=G([1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh4(407)=G([1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh4(408)=G([1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh4(409)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(410)=G([1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh4(411)=G([1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh4(412)=G([1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh4(413)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(414)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(415)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(416)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(417)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(418)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(419)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(420)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(421)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(422)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(423)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(424)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(425)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(426)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(427)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(428)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(429)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(430)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(431)=G([0.0_prec,y])
      hh4(432)=G([0.0_prec,z])
      hh4(433)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(434)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(435)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(436)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(437)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(438)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(439)=G([0.0_prec,1.0_prec,z])
      hh4(440)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(441)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(442)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(443)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(444)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(445)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(446)=G([0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh4(447)=G([0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(448)=G([0.0_prec,1.0_prec,1.0_prec,z])
      hh4(449)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(450)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(451)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(452)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec, - z,1.0_prec- z,y])
      hh4(453)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh4(454)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(455)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(456)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(457)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(458)=G([0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(459)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(460)=G([0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(461)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(462)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(463)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(464)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(465)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(466)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(467)=G([0.0_prec,1.0_prec,y])
      hh4(468)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(469)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(470)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(471)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(472)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(473)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(474)=G([0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh4(475)=G([0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(476)=G([0.0_prec,1.0_prec,1.0_prec,y])
      hh4(477)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(478)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(479)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(480)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec, - y,1.0_prec- y,z])
      hh4(481)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh4(482)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(483)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(484)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(485)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(486)=G([0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(487)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(488)=G([0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(489)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(490)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(491)=G([0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(492)=G([0.0_prec,0.0_prec, - z,y])
      hh4(493)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(494)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(495)=G([0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(496)=G([0.0_prec,0.0_prec, - y,z])
      hh4(497)=G([0.0_prec,0.0_prec,y])
      hh4(498)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(499)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(500)=G([0.0_prec,0.0_prec,z])
      hh4(501)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(502)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(503)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,1.0_prec- z,y])
      hh4(504)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(505)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,0.0_prec,y])
      hh4(506)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z, - z,1.0_prec- z,y])
      hh4(507)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh4(508)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(509)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,1.0_prec- z,y])
      hh4(510)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(511)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,0.0_prec,y])
      hh4(512)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec,0.0_prec,y])
      hh4(513)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,1.0_prec- y,z])
      hh4(514)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(515)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,0.0_prec,z])
      hh4(516)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y, - y,1.0_prec- y,z])
      hh4(517)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh4(518)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(519)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,1.0_prec- y,z])
      hh4(520)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(521)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,0.0_prec,z])
      hh4(522)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec,0.0_prec,z])
      hh4(523)=G([0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,1.0_prec- z,y])
      hh4(524)=G([0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(525)=G([0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh4(526)=G([0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,1.0_prec- y,z])
      hh4(527)=G([0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(528)=G([0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh4(529)=G([0.0_prec,0.0_prec,0.0_prec,y])
      hh4(530)=G([0.0_prec,0.0_prec,1.0_prec,z])
      hh4(531)=G([0.0_prec,0.0_prec,0.0_prec,z])
      hh4(532)=G([0.0_prec,0.0_prec,1.0_prec,y])
      hh4(533)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,1.0_prec- z,y])
      hh4(534)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(535)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,0.0_prec,y])
      hh4(536)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,1.0_prec- y,z])
      hh4(537)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(538)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,0.0_prec,z])
      hh4(539)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - z,1.0_prec- z,y])
      hh4(540)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh4(541)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - y,1.0_prec- y,z])
      hh4(542)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh4(543)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(544)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(545)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- z,y])
      hh4(546)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec- y,z])
      hh4(547)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(548)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(549)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(550)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(551)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(552)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(553)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(554)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(555)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(556)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(557)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(558)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(559)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(560)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(561)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(562)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(563)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(564)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(565)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(566)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(567)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(568)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(569)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(570)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(571)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(572)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,z])
      hh4(573)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(574)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(575)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(576)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(577)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(578)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(579)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(580)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(581)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(582)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(583)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(584)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(585)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(586)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(587)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(588)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(589)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(590)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(591)=G([0.0_prec,1.0_prec,0.0_prec,y])
      hh4(592)=G([0.0_prec,1.0_prec,0.0_prec,z])
      hh4(593)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(594)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,z])
      hh4(595)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(596)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(597)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(598)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(599)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(600)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(601)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(602)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(603)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(604)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(605)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(606)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(607)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(608)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(609)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(610)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(611)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(612)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(613)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(614)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(615)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(616)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(617)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(618)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(619)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(620)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(621)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(622)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(623)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(624)=G([1.0_prec- y,1.0_prec- y,1.0_prec- y,0.0_prec, - y,z])
      hh4(625)=G([1.0_prec- y,1.0_prec- y,0.0_prec,1.0_prec- y, - y,z])
      hh4(626)=G([1.0_prec- y,1.0_prec- y,0.0_prec,0.0_prec, - y,z])
      hh4(627)=G([1.0_prec- y,0.0_prec,1.0_prec- y,1.0_prec- y, - y,z])
      hh4(628)=G([1.0_prec- y,0.0_prec,1.0_prec- y,0.0_prec, - y,z])
      hh4(629)=G([1.0_prec- y,0.0_prec,0.0_prec,1.0_prec- y, - y,z])
      hh4(630)=G([1.0_prec- y,0.0_prec,0.0_prec,0.0_prec, - y,z])
      hh4(631)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(632)=G([1.0_prec- z,1.0_prec- z,1.0_prec- z,0.0_prec, - z,y])
      hh4(633)=G([1.0_prec- z,1.0_prec- z,0.0_prec,1.0_prec- z, - z,y])
      hh4(634)=G([1.0_prec- z,1.0_prec- z,0.0_prec,0.0_prec, - z,y])
      hh4(635)=G([1.0_prec- z,0.0_prec,1.0_prec- z,1.0_prec- z, - z,y])
      hh4(636)=G([1.0_prec- z,0.0_prec,1.0_prec- z,0.0_prec, - z,y])
      hh4(637)=G([1.0_prec- z,0.0_prec,0.0_prec,1.0_prec- z, - z,y])
      hh4(638)=G([1.0_prec- z,0.0_prec,0.0_prec,0.0_prec, - z,y])
      hh4(639)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(640)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z])
      hh4(641)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(642)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(643)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(644)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(645)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(646)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(647)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(648)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(649)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(650)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(651)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(652)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(653)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(654)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(655)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(656)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(657)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(658)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(659)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(660)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(661)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(662)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(663)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(664)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(665)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,y])
      hh4(666)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,z])
      hh4(667)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,y])
      hh4(668)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,z])
      hh4(669)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,y])
      hh4(670)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,z])
      hh4(671)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,y])
      hh4(672)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,z])
      hh4(673)=1/( - 45.0_prec+ 45.0_prec*z + 45.0_prec*y)
      hh4(674)=1/( - 30.0_prec+ 30.0_prec*z + 30.0_prec*y)
      hh4(675)=1/( - 3.0_prec+ 3.0_prec*z + 3.0_prec*y)
      hh4(676)=1/( - 1.0_prec+ z + y)
      hh4(677)=1/( - 720.0_prec*XN + 720.0_prec*z*XN + 2160.0_prec*y*XN - 1440.0_prec*y*z*XN - &
     & 2160.0_prec*y**2*XN + 720.0_prec*y**2*z*XN + 720.0_prec*y**3*XN)
      hh4(678)=1/( - 720.0_prec*XN + 2160.0_prec*z*XN - 2160.0_prec*z**2*XN + 720.0_prec*z**3*&
     & XN + 720.0_prec*y*XN - 1440.0_prec*y*z*XN + 720.0_prec*y*z**2*XN)
      hh4(679)=1/( - 360.0_prec*XN + 360.0_prec*z*XN + 360.0_prec*y*XN)
      hh4(680)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,z + y,y])
      hh4(681)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh4(682)=G([ - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(683)=G([ - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(684)=G([ - 1.0_prec+ z + y,z + y,y])
      hh4(685)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh4(686)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(687)=G([z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(688)=G([z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(689)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(690)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(691)=G([z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(692)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(693)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(694)=G([z + y,z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(695)=G([z + y,z + y,z + y,z + y,z + y,z + y,y])
      hh4(696)=G([z + y,z + y,z + y,z + y,z + y,y])
      hh4(697)=G([z + y,z + y,z + y,z + y,z + y,0.0_prec,y])
      hh4(698)=G([z + y,z + y,z + y,z + y,y])
      hh4(699)=G([z + y,z + y,z + y,z + y,0.0_prec,z + y,y])
      hh4(700)=G([z + y,z + y,z + y,z + y,0.0_prec,y])
      hh4(701)=G([z + y,z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(702)=G([z + y,z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(703)=G([z + y,z + y,z + y,y])
      hh4(704)=G([z + y,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(705)=G([z + y,z + y,z + y,0.0_prec,z + y,z + y,y])
      hh4(706)=G([z + y,z + y,z + y,0.0_prec,z + y,y])
      hh4(707)=G([z + y,z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(708)=G([z + y,z + y,z + y,0.0_prec,y])
      hh4(709)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(710)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(711)=G([z + y,z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(712)=G([z + y,z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(713)=G([z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(714)=G([z + y,z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(715)=G([z + y,z + y,y])
      hh4(716)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(717)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(718)=G([z + y,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(719)=G([z + y,z + y,0.0_prec,z + y,z + y,z + y,y])
      hh4(720)=G([z + y,z + y,0.0_prec,z + y,z + y,y])
      hh4(721)=G([z + y,z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(722)=G([z + y,z + y,0.0_prec,z + y,y])
      hh4(723)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(724)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(725)=G([z + y,z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(726)=G([z + y,z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(727)=G([z + y,z + y,0.0_prec,y])
      hh4(728)=G([z + y,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(729)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(730)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(731)=G([z + y,z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(732)=G([z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(733)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(734)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(735)=G([z + y,z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(736)=G([z + y,z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(737)=G([z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(738)=G([z + y,z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(739)=G([z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(740)=G([z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(741)=G([z + y,z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(742)=G([z + y,y])
      hh4(743)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(744)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(745)=G([z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(746)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(747)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(748)=G([z + y,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(749)=G([z + y,0.0_prec,z + y,z + y,z + y,z + y,y])
      hh4(750)=G([z + y,0.0_prec,z + y,z + y,z + y,y])
      hh4(751)=G([z + y,0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh4(752)=G([z + y,0.0_prec,z + y,z + y,y])
      hh4(753)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh4(754)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(755)=G([z + y,0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(756)=G([z + y,0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(757)=G([z + y,0.0_prec,z + y,y])
      hh4(758)=G([z + y,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(759)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh4(760)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(761)=G([z + y,0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(762)=G([z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(763)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(764)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(765)=G([z + y,0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(766)=G([z + y,0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(767)=G([z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(768)=G([z + y,0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(769)=G([z + y,0.0_prec,y])
      hh4(770)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(771)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(772)=G([z + y,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(773)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh4(774)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(775)=G([z + y,0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(776)=G([z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(777)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(778)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(779)=G([z + y,0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(780)=G([z + y,0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(781)=G([z + y,0.0_prec,0.0_prec,y])
      hh4(782)=G([z + y,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(783)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(784)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(785)=G([z + y,0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(786)=G([z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(787)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(788)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(789)=G([z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(790)=G([z + y,0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(791)=G([z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(792)=G([z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(793)=G([z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(794)=G([z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(795)=G([z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(796)=G([z + y,1.0_prec,0.0_prec,y])
      hh4(797)=G([z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(798)=G([z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(799)=G([z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(800)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,z + y,y])
      hh4(801)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(802)=G([1.0_prec,1.0_prec- z - y])
      hh4(803)=G([0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(804)=G([1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(805)=G([0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(806)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(807)=G([0.0_prec, - 1.0_prec+ z + y,y])
      hh4(808)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(809)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(810)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(811)=G([0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(812)=G([0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(813)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(814)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(815)=G([0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(816)=G([0.0_prec,z + y,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(817)=G([0.0_prec,z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(818)=G([0.0_prec,z + y,z + y,z + y,z + y,z + y,y])
      hh4(819)=G([0.0_prec,z + y,z + y,z + y,z + y,y])
      hh4(820)=G([0.0_prec,z + y,z + y,z + y,z + y,0.0_prec,y])
      hh4(821)=G([0.0_prec,z + y,z + y,z + y,y])
      hh4(822)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,z + y,y])
      hh4(823)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh4(824)=G([0.0_prec,z + y,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(825)=G([0.0_prec,z + y,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(826)=G([0.0_prec,z + y,z + y,y])
      hh4(827)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(828)=G([0.0_prec,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(829)=G([0.0_prec,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(830)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,z + y,y])
      hh4(831)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh4(832)=G([0.0_prec,z + y,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(833)=G([0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(834)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(835)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(836)=G([0.0_prec,z + y,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(837)=G([0.0_prec,z + y,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(838)=G([0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(839)=G([0.0_prec,z + y,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(840)=G([0.0_prec,z + y,y])
      hh4(841)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(842)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(843)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(844)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(845)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(846)=G([0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(847)=G([0.0_prec,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(848)=G([0.0_prec,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(849)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,z + y,y])
      hh4(850)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh4(851)=G([0.0_prec,z + y,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(852)=G([0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(853)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(854)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(855)=G([0.0_prec,z + y,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(856)=G([0.0_prec,z + y,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(857)=G([0.0_prec,z + y,0.0_prec,y])
      hh4(858)=G([0.0_prec,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(859)=G([0.0_prec,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(860)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(861)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(862)=G([0.0_prec,z + y,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(863)=G([0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(864)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(865)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(866)=G([0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(867)=G([0.0_prec,z + y,0.0_prec,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(868)=G([0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(869)=G([0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(870)=G([0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(871)=G([0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(872)=G([0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(873)=G([ - 1.0_prec+ z + y,y])
      hh4(874)=G([z + y, - 1.0_prec+ z + y,y])
      hh4(875)=G([z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(876)=G([z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(877)=G([z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(878)=G([z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(879)=G([z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(880)=G([z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(881)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(882)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(883)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(884)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(885)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(886)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(887)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(888)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(889)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,z + y,y])
      hh4(890)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(891)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(892)=G([0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(893)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(894)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(895)=G([0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(896)=G([0.0_prec,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(897)=G([0.0_prec,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(898)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,z + y,y])
      hh4(899)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh4(900)=G([0.0_prec,0.0_prec,z + y,z + y,z + y,0.0_prec,y])
      hh4(901)=G([0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(902)=G([0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(903)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,z + y,y])
      hh4(904)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(905)=G([0.0_prec,0.0_prec,z + y,z + y,0.0_prec,0.0_prec,y])
      hh4(906)=G([0.0_prec,0.0_prec,z + y,z + y,1.0_prec,0.0_prec,y])
      hh4(907)=G([0.0_prec,0.0_prec,z + y,y])
      hh4(908)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(909)=G([0.0_prec,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(910)=G([0.0_prec,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(911)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,z + y,y])
      hh4(912)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(913)=G([0.0_prec,0.0_prec,z + y,0.0_prec,z + y,0.0_prec,y])
      hh4(914)=G([0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(915)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,z + y,y])
      hh4(916)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(917)=G([0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,0.0_prec,y])
      hh4(918)=G([0.0_prec,0.0_prec,z + y,0.0_prec,1.0_prec,0.0_prec,y])
      hh4(919)=G([0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(920)=G([0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,0.0_prec,y])
      hh4(921)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(922)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(923)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,z + y,y])
      hh4(924)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(925)=G([0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(926)=G([0.0_prec,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,z + y,y])
      hh4(927)=G([0.0_prec,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(928)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,z + y,y])
      hh4(929)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(930)=G([0.0_prec,0.0_prec,0.0_prec,z + y,z + y,0.0_prec,y])
      hh4(931)=G([0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(932)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,z + y,y])
      hh4(933)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(934)=G([0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,0.0_prec,y])
      hh4(935)=G([0.0_prec,0.0_prec,0.0_prec,z + y,1.0_prec,0.0_prec,y])
      hh4(936)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(937)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,z + y,y])
      hh4(938)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(939)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,z + y,y])
      hh4(940)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(941)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,0.0_prec,y])
      hh4(942)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,z + y,y])
      hh4(943)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(944)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(945)=G([0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(946)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(947)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(948)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(949)=G([0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(950)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(951)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(952)=G([0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(953)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(954)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(955)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(956)=G([0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(957)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(958)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(959)=G([0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(960)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(961)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(962)=G([0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(963)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(964)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(965)=G([0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(966)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(967)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(968)=G([0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(969)=G([z + y,z + y,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(970)=G([z + y,z + y,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(971)=G([z + y,z + y,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(972)=G([z + y,z + y,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(973)=G([z + y,0.0_prec,z + y,z + y, - 1.0_prec+ z + y,y])
      hh4(974)=G([z + y,0.0_prec,z + y,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(975)=G([z + y,0.0_prec,0.0_prec,z + y, - 1.0_prec+ z + y,y])
      hh4(976)=G([z + y,0.0_prec,0.0_prec,0.0_prec, - 1.0_prec+ z + y,y])
      hh4(977)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(978)=G([1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(979)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(980)=G([1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(981)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(982)=G([1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(983)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(984)=G([1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(985)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(986)=G([1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(987)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(988)=G([1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(989)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(990)=G([1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(991)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,0.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(992)=G([1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec,1.0_prec- z - y])
      hh4(993)=1/( - 180.0_prec*XN + 180.0_prec*z*XN + 540.0_prec*y*XN - 360.0_prec*y*z*XN - &
     & 540.0_prec*y**2*XN + 180.0_prec*y**2*z*XN + 180.0_prec*y**3*XN)
      hh4(994)=1/( - 180.0_prec*XN + 540.0_prec*z*XN - 540.0_prec*z**2*XN + 180.0_prec*z**3*XN&
     &  + 180.0_prec*y*XN - 360.0_prec*y*z*XN + 180.0_prec*y*z**2*XN)
      hh4(995)=1/( - 90.0_prec*XN + 90.0_prec*z*XN + 270.0_prec*y*XN - 180.0_prec*y*z*XN - 270.&
     & *y**2*XN + 90.0_prec*y**2*z*XN + 90.0_prec*y**3*XN)
      hh4(996)=1/( - 90.0_prec*XN + 270.0_prec*z*XN - 270.0_prec*z**2*XN + 90.0_prec*z**3*XN + &
     & 90.0_prec*y*XN - 180.0_prec*y*z*XN + 90.0_prec*y*z**2*XN)
      hh4(997)=1/( - 45.0_prec*XN + 45.0_prec*z*XN + 45.0_prec*y*XN)
      hh4(998)=1/( - 9.0_prec*XN + 9.0_prec*z*XN + 9.0_prec*y*XN)
      hh4(999)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 3.0_prec*y*XN)
      hh4(1000)=1/( - 3.0_prec*XN + 3.0_prec*z*XN + 9.0_prec*y*XN - 6.0_prec*y*z*XN - 9.0_prec*y**2*&
     & XN + 3.0_prec*y**2*z*XN + 3.0_prec*y**3*XN)
      hh4(1001)=1/( - 3.0_prec*XN + 9.0_prec*z*XN - 9.0_prec*z**2*XN + 3.0_prec*z**3*XN + 3.0_prec*y*&
     & XN - 6.0_prec*y*z*XN + 3.0_prec*y*z**2*XN)
      hh4(1002)=1/(z + y)
      hh4(1003)=1/( - 58320.0_prec*z*XN + 58320.0_prec*z**2*XN - 58320.0_prec*y*XN + &
     & 116640.0_prec*y*z*XN + 58320.0_prec*y**2*XN)
      hh4(1004)=1/( - 9720.0_prec*z*XN + 9720.0_prec*z**2*XN - 9720.0_prec*y*XN + 19440.0_prec*&
     & y*z*XN + 9720.0_prec*y**2*XN)
      hh4(1005)=1/( - 810.0_prec*z*XN + 810.0_prec*z**2*XN - 810.0_prec*y*XN + 1620.0_prec*y*z*&
     & XN + 810.0_prec*y**2*XN)
      hh4(1006)=1/( - 720.0_prec*z*XN + 2160.0_prec*z**2*XN - 2160.0_prec*z**3*XN + 720.0_prec*&
     & z**4*XN - 720.0_prec*y*XN + 4320.0_prec*y*z*XN - 7920.0_prec*y*z**2*XN + 5760.0_prec*y*&
     & z**3*XN - 1440.0_prec*y*z**4*XN + 2160.0_prec*y**2*XN - 7920.0_prec*y**2*z*XN + &
     & 10080.0_prec*y**2*z**2*XN - 5040.0_prec*y**2*z**3*XN + 720.0_prec*y**2*z**4*XN - &
     & 2160.0_prec*y**3*XN + 5760.0_prec*y**3*z*XN - 5040.0_prec*y**3*z**2*XN + 1440.0_prec*&
     & y**3*z**3*XN + 720.0_prec*y**4*XN - 1440.0_prec*y**4*z*XN + 720.0_prec*y**4*z**2*&
     & XN)
      hh4(1007)=1/( - 180.0_prec*z*XN + 540.0_prec*z**2*XN - 540.0_prec*z**3*XN + 180.0_prec*&
     & z**4*XN - 180.0_prec*y*XN + 1080.0_prec*y*z*XN - 1980.0_prec*y*z**2*XN + 1440.0_prec*y*&
     & z**3*XN - 360.0_prec*y*z**4*XN + 540.0_prec*y**2*XN - 1980.0_prec*y**2*z*XN + 2520.&
     & *y**2*z**2*XN - 1260.0_prec*y**2*z**3*XN + 180.0_prec*y**2*z**4*XN - 540.0_prec*&
     & y**3*XN + 1440.0_prec*y**3*z*XN - 1260.0_prec*y**3*z**2*XN + 360.0_prec*y**3*z**3*&
     & XN + 180.0_prec*y**4*XN - 360.0_prec*y**4*z*XN + 180.0_prec*y**4*z**2*XN)
      hh4(1008)=1/( - 90.0_prec*z*XN + 270.0_prec*z**2*XN - 270.0_prec*z**3*XN + 90.0_prec*z**4&
     & *XN - 90.0_prec*y*XN + 540.0_prec*y*z*XN - 990.0_prec*y*z**2*XN + 720.0_prec*y*z**3*XN&
     &  - 180.0_prec*y*z**4*XN + 270.0_prec*y**2*XN - 990.0_prec*y**2*z*XN + 1260.0_prec*y**2*&
     & z**2*XN - 630.0_prec*y**2*z**3*XN + 90.0_prec*y**2*z**4*XN - 270.0_prec*y**3*XN + &
     & 720.0_prec*y**3*z*XN - 630.0_prec*y**3*z**2*XN + 180.0_prec*y**3*z**3*XN + 90.0_prec*&
     & y**4*XN - 180.0_prec*y**4*z*XN + 90.0_prec*y**4*z**2*XN)
      hh4(1009)=1/( - 27.0_prec*z*XN + 27.0_prec*z**2*XN - 27.0_prec*y*XN + 54.0_prec*y*z*XN + &
     & 27.0_prec*y**2*XN)
      hh4(1010)=1/( - 3.0_prec*z*XN + 9.0_prec*z**2*XN - 9.0_prec*z**3*XN + 3.0_prec*z**4*XN - &
     & 3.0_prec*y*XN + 18.0_prec*y*z*XN - 33.0_prec*y*z**2*XN + 24.0_prec*y*z**3*XN - 6.0_prec*y*z**4&
     & *XN + 9.0_prec*y**2*XN - 33.0_prec*y**2*z*XN + 42.0_prec*y**2*z**2*XN - 21.0_prec*y**2*&
     & z**3*XN + 3.0_prec*y**2*z**4*XN - 9.0_prec*y**3*XN + 24.0_prec*y**3*z*XN - 21.0_prec*&
     & y**3*z**2*XN + 6.0_prec*y**3*z**3*XN + 3.0_prec*y**4*XN - 6.0_prec*y**4*z*XN + 3.0_prec*&
     & y**4*z**2*XN)
      hh4(1011)=XN**2
      hh4(1012)=49.0_prec*hh4(1011)
      hh4(1013)=hh4(1012) - 58.
      hh4(1013)=hh4(1013)*hh4(1011)
      hh4(1014)=hh4(1011) - 1.
      hh4(1015)=hh4(1014)*hh4(1011)
      hh4(1016)=6.0_prec*hh4(61)
      hh4(1017)=hh4(1015)*hh4(1016)
      hh4(1018)=4.0_prec*XN
      hh4(1019)=hh4(1018)*XNF
      hh4(1020)=hh4(1019)*hh4(1014)
      hh4(1013)=hh4(1017) + hh4(1013) - hh4(1020) + 9.
      hh4(1013)=hh4(1013)*hh4(997)
      hh4(1017)=z**2
      hh4(1021)= - hh4(1013)*hh4(1017)
      hh4(1013)= - y*hh4(1013)
      hh4(1022)=2.0_prec*hh4(1011)
      hh4(1023)=hh4(1022) - 3.
      hh4(1023)=hh4(1023)*hh4(1011)
      hh4(1023)=hh4(1023) + 1.
      hh4(1024)=12.0_prec*z
      hh4(1025)= - hh4(997)*hh4(1023)*hh4(1024)
      hh4(1013)=hh4(1025) + hh4(1013)
      hh4(1013)=y*hh4(1013)
      hh4(1025)=y**2
      hh4(1026)=hh4(1025) + hh4(1017)
      hh4(1027)=hh4(997)*hh4(1026)
      hh4(1028)=hh4(1014)*hh4(1027)
      hh4(1029)=hh4(246) + hh4(431)
      hh4(1029)= - 6.0_prec*hh4(1029)
      hh4(1029)=hh4(1029)*hh4(1028)*hh4(1011)
      hh4(1030)=hh4(1027)*hh4(1023)
      hh4(1031)=2.0_prec*hh4(1)
      hh4(1032)=hh4(1030)*hh4(1031)
      hh4(1033)=hh4(1028)*hh4(802)
      hh4(1034)=XN**4
      hh4(1034)=hh4(1034) - 1.
      hh4(1035)=hh4(1034)*hh4(1027)
      hh4(1036)=6.0_prec*hh4(314)
      hh4(1037)=hh4(1035)*hh4(1036)
      hh4(1013)=hh4(1032) + hh4(1037) + 6.0_prec*hh4(1033) + hh4(1021) + &
     & hh4(1013) + hh4(1029)
      hh4(1021)=16.0_prec*hh4(1)
      hh4(1013)=hh4(1013)*hh4(1021)
      hh4(1029)=2.0_prec*z
      hh4(1032)=hh4(1029)*hh4(1011)
      hh4(1037)=hh4(1014)*hh4(1000)
      hh4(1038)=hh4(1037)*hh4(1032)
      hh4(1039)=3.0_prec*hh4(1011)
      hh4(1040)=hh4(1039) - 5.
      hh4(1040)=hh4(1040)*hh4(1011)
      hh4(1040)=hh4(1040) + 2.
      hh4(1041)=hh4(1040)*y
      hh4(1042)=hh4(1041)*hh4(1000)
      hh4(1043)=9.0_prec*hh4(1011)
      hh4(1044)=hh4(1043) - 13.
      hh4(1044)=hh4(1044)*hh4(1011)
      hh4(1044)=hh4(1044) + 4.
      hh4(1045)=hh4(1044)*hh4(1000)
      hh4(1038)= - hh4(1045) + hh4(1038) + hh4(1042)
      hh4(1038)=hh4(1038)*y
      hh4(1042)=hh4(1011) + 1.
      hh4(1042)=hh4(1042)*hh4(1011)
      hh4(1042)=hh4(1042) - 2.
      hh4(1046)=hh4(1042)*z
      hh4(1047)=hh4(1046)*hh4(1000)
      hh4(1048)=hh4(1039)*hh4(1014)
      hh4(1049)=hh4(1048)*hh4(1000)
      hh4(1050)=hh4(1047) + hh4(1049)
      hh4(1050)=hh4(1050)*z
      hh4(1043)=hh4(1043) - 11.
      hh4(1043)=hh4(1043)*hh4(1011)
      hh4(1043)=hh4(1043) + 2.
      hh4(1051)=hh4(1043)*hh4(1000)
      hh4(1038)=hh4(1038) - hh4(1050) + hh4(1051)
      hh4(1038)=hh4(1038)*y
      hh4(1050)=2.0_prec*hh4(1017)
      hh4(1052)=hh4(1042)*hh4(1050)
      hh4(1053)=hh4(1052)*hh4(1000)
      hh4(1038)=hh4(1038) + hh4(1053) - hh4(1049)
      hh4(1038)=hh4(1038)*y
      hh4(1053)=hh4(1014)*hh4(1025)
      hh4(1054)=hh4(1014)*hh4(1017)
      hh4(1053)=hh4(1053) + hh4(1054)
      hh4(1055)=hh4(1053)*hh4(802)
      hh4(1056)=2.0_prec*hh4(1053)
      hh4(1057)=hh4(1055) + hh4(1056)
      hh4(1058)=hh4(1057)*hh4(999)
      hh4(1059)=hh4(1011)*hh4(1000)
      hh4(1060)=hh4(1059)*hh4(1014)
      hh4(1047)=hh4(1047) - hh4(1060)
      hh4(1047)=hh4(1047)*z
      hh4(1038)=hh4(1038) - hh4(1047) + hh4(1058)
      hh4(1047)=hh4(431)*hh4(1038)
      hh4(1061)=hh4(1053)*hh4(999)
      hh4(1062)=hh4(1061)*hh4(769)
      hh4(1063)=hh4(1061)*hh4(804)
      hh4(1047)=hh4(1047) + hh4(1062) + hh4(1063)
      hh4(1064)= - 196.0_prec+ 151.0_prec*hh4(1011)
      hh4(1064)=hh4(1064)*hh4(1011)
      hh4(1065)=XNF*XN
      hh4(1066)=hh4(1014)*hh4(1065)
      hh4(1067)= - 1./3.0_prec*hh4(1064) - 15.0_prec+ 40./3.0_prec*hh4(1066)
      hh4(1068)=z*hh4(1002)
      hh4(1067)=hh4(1067)*hh4(1068)
      hh4(1069)=hh4(1011) - 28.
      hh4(1069)=hh4(1069)*hh4(1011)
      hh4(1070)= - 16./3.0_prec*hh4(1066) + 9.0_prec+ 1./3.0_prec*hh4(1069)
      hh4(1071)=hh4(1070)*y*hh4(1002)
      hh4(1072)=12.0_prec*hh4(1011)
      hh4(1073)=hh4(1072)*hh4(1014)
      hh4(1074)=hh4(1073)*hh4(1002)
      hh4(1071)=hh4(1071) - hh4(1074) - hh4(1067)
      hh4(1071)=y*hh4(1071)
      hh4(1075)=72.0_prec*hh4(1015)
      hh4(1076)= - hh4(1002)*hh4(1075)
      hh4(1067)=hh4(1076) - hh4(1067)
      hh4(1067)=z*hh4(1067)
      hh4(1067)=hh4(1067) + hh4(1071)
      hh4(1067)=y*hh4(1067)
      hh4(1068)=hh4(1070)*hh4(1068)
      hh4(1068)= - hh4(1074) + hh4(1068)
      hh4(1068)=hh4(1068)*hh4(1017)
      hh4(1070)=hh4(1022) - 1.
      hh4(1070)=hh4(1070)*hh4(1011)
      hh4(1070)=hh4(1070) - 1.
      hh4(1071)=hh4(1070)*hh4(1025)
      hh4(1076)=hh4(1070)*hh4(1017)
      hh4(1071)=hh4(1071) + hh4(1076)
      hh4(1077)=hh4(319)*hh4(1071)
      hh4(1067)= - 6.0_prec*hh4(1077) + hh4(1068) + hh4(1067)
      hh4(1068)=Pi**2
      hh4(1077)=hh4(1071)*hh4(1068)
      hh4(1067)=2.0_prec*hh4(1067) + hh4(1077)
      hh4(1077)=4.0_prec*hh4(1011)
      hh4(1078)=hh4(1077) - 3.
      hh4(1078)=hh4(1078)*hh4(1011)
      hh4(1078)=hh4(1078) - 1.
      hh4(1078)=hh4(1078)*z
      hh4(1078)=hh4(1078) - hh4(1015)
      hh4(1079)=35.0_prec*hh4(1011)
      hh4(1080)=hh4(1079) - 26.
      hh4(1080)=hh4(1080)*hh4(1011)
      hh4(1080)=hh4(1080) - 9.
      hh4(1081)=hh4(1020) + hh4(1080)
      hh4(1082)=hh4(1081)*y
      hh4(1078)=hh4(1082) + 12.0_prec*hh4(1078)
      hh4(1078)=hh4(1078)*y
      hh4(1083)=hh4(1081)*z
      hh4(1084)=hh4(1083) - hh4(1073)
      hh4(1085)=hh4(1084)*z
      hh4(1078)=hh4(1078) + hh4(1085)
      hh4(1085)=hh4(314)*hh4(1078)
      hh4(1067)= - 8.0_prec*hh4(1085) + 4.0_prec*hh4(1067)
      hh4(1067)=hh4(998)*hh4(1067)
      hh4(1085)=hh4(1029)*hh4(1010)
      hh4(1086)=hh4(1023)*hh4(1085)
      hh4(1087)=3.0_prec*hh4(1010)
      hh4(1087)=hh4(1087)*hh4(1040)
      hh4(1088)=hh4(1086) - hh4(1087)
      hh4(1089)=4.0_prec*z
      hh4(1088)=hh4(1088)*hh4(1089)
      hh4(1090)=hh4(1011) - 2.
      hh4(1090)=hh4(1090)*hh4(1011)
      hh4(1090)=hh4(1090) + 1.
      hh4(1091)=hh4(1090)*hh4(1085)
      hh4(1092)=3.0_prec*hh4(1090)
      hh4(1093)=hh4(1092)*hh4(1010)
      hh4(1091)=hh4(1091) - hh4(1093)
      hh4(1094)=2.0_prec*y
      hh4(1095)=hh4(1091)*hh4(1094)
      hh4(1096)=11.0_prec*hh4(1011)
      hh4(1097)=hh4(1096) - 20.
      hh4(1097)=hh4(1097)*hh4(1011)
      hh4(1097)=hh4(1097) + 9.
      hh4(1098)=2.0_prec*hh4(1010)
      hh4(1099)=hh4(1097)*hh4(1098)
      hh4(1100)=hh4(1034)*hh4(1000)
      hh4(1088)=hh4(1100) + hh4(1088) + hh4(1099) + hh4(1095)
      hh4(1088)=hh4(1088)*y
      hh4(1095)=5.0_prec*hh4(1011)
      hh4(1099)=hh4(1095) - 6.
      hh4(1099)=hh4(1099)*hh4(1011)
      hh4(1099)=hh4(1099) + 1.
      hh4(1099)=hh4(1099)*hh4(1089)
      hh4(1101)=hh4(1099)*hh4(1010)
      hh4(1102)= - 72.0_prec+ 55.0_prec*hh4(1011)
      hh4(1102)=hh4(1102)*hh4(1011)
      hh4(1102)=hh4(1102) + 17.
      hh4(1103)=hh4(1102)*hh4(1010)
      hh4(1101)=hh4(1101) - hh4(1103)
      hh4(1101)=hh4(1101)*hh4(1029)
      hh4(1104)=hh4(1011) - 8.
      hh4(1104)=hh4(1104)*hh4(1011)
      hh4(1104)=hh4(1104) + 7.
      hh4(1105)=hh4(1104)*hh4(1000)
      hh4(1012)=hh4(1012) - 72.
      hh4(1012)=hh4(1012)*hh4(1011)
      hh4(1012)=hh4(1012) + 23.
      hh4(1106)=hh4(1012)*hh4(1098)
      hh4(1101)=hh4(1101) - hh4(1105) + hh4(1106)
      hh4(1101)=hh4(1101)*z
      hh4(1105)=7.0_prec*hh4(1011)
      hh4(1106)=hh4(1105) - 4.
      hh4(1106)=hh4(1106)*hh4(1011)
      hh4(1106)=hh4(1106) - 3.
      hh4(1107)=hh4(1106)*hh4(1000)
      hh4(1108)= - 22.0_prec+ 13.0_prec*hh4(1011)
      hh4(1108)=hh4(1108)*hh4(1011)
      hh4(1108)=hh4(1108) + 9.
      hh4(1109)=hh4(1108)*hh4(1098)
      hh4(1088)=hh4(1088) + hh4(1101) - hh4(1107) - hh4(1109)
      hh4(1088)=hh4(1088)*y
      hh4(1101)=hh4(1023)*hh4(1089)
      hh4(1107)=hh4(1101)*hh4(1010)
      hh4(1103)=hh4(1107) - hh4(1103)
      hh4(1103)=hh4(1103)*z
      hh4(1107)=hh4(1011) - 4.
      hh4(1107)=hh4(1107)*hh4(1011)
      hh4(1107)=hh4(1107) + 3.
      hh4(1109)=hh4(1107)*hh4(1000)
      hh4(1110)= - 30.0_prec+ 23.0_prec*hh4(1011)
      hh4(1110)=hh4(1110)*hh4(1011)
      hh4(1110)=hh4(1110) + 7.
      hh4(1111)=4.0_prec*hh4(1010)
      hh4(1112)=hh4(1110)*hh4(1111)
      hh4(1103)=hh4(1103) - hh4(1109) + hh4(1112)
      hh4(1103)=hh4(1103)*z
      hh4(1109)=hh4(1011) + 3.
      hh4(1109)=hh4(1109)*hh4(1011)
      hh4(1109)=hh4(1109) - 4.
      hh4(1112)=2.0_prec*hh4(1000)
      hh4(1113)=hh4(1109)*hh4(1112)
      hh4(1114)= - 70.0_prec+ 51.0_prec*hh4(1011)
      hh4(1114)=hh4(1114)*hh4(1011)
      hh4(1114)=hh4(1114) + 19.
      hh4(1115)=hh4(1114)*hh4(1010)
      hh4(1103)=hh4(1103) - hh4(1113) - hh4(1115)
      hh4(1103)=hh4(1103)*hh4(1029)
      hh4(1116)=hh4(1095) - 8.
      hh4(1116)=hh4(1116)*hh4(1011)
      hh4(1116)=hh4(1116) + 3.
      hh4(1117)=hh4(1116)*hh4(1098)
      hh4(1096)=hh4(1096) - 8.
      hh4(1096)=hh4(1096)*hh4(1011)
      hh4(1096)=hh4(1096) - 3.
      hh4(1118)=hh4(1096)*hh4(1000)
      hh4(1088)=hh4(1088) + hh4(1103) + hh4(1117) + hh4(1118)
      hh4(1103)=8.0_prec*y
      hh4(1117)=hh4(1088)*hh4(1103)
      hh4(1119)=z*hh4(1010)
      hh4(1120)=hh4(1090)*hh4(1119)
      hh4(1087)=hh4(1087) - hh4(1120)
      hh4(1087)=hh4(1087)*hh4(1029)
      hh4(1121)=hh4(1012)*hh4(1010)
      hh4(1087)=hh4(1087) - hh4(1121)
      hh4(1087)=hh4(1087)*z
      hh4(1087)=hh4(1087) + hh4(1115) + 4.0_prec*hh4(1037)
      hh4(1087)=hh4(1087)*hh4(1029)
      hh4(1115)=hh4(1039) - 4.
      hh4(1115)=hh4(1115)*hh4(1011)
      hh4(1115)=hh4(1115) + 1.
      hh4(1121)=hh4(1115)*hh4(1111)
      hh4(1121)=hh4(1121) + 3.0_prec*hh4(1100)
      hh4(1087)=hh4(1087) - 3.0_prec*hh4(1121)
      hh4(1121)=8.0_prec*z
      hh4(1122)= - hh4(1087)*hh4(1121)
      hh4(1123)=hh4(1095) - 4.
      hh4(1123)=hh4(1123)*hh4(1011)
      hh4(1123)=hh4(1123) - 1.
      hh4(1124)=hh4(1123)*hh4(1000)
      hh4(1117)=hh4(1117) + hh4(1122) + hh4(2) - 8.0_prec*hh4(1124)
      hh4(1117)=y*hh4(1117)
      hh4(1122)=2.0_prec*hh4(500)
      hh4(1125)=hh4(1014)*hh4(1122)
      hh4(1126)=hh4(1125) + hh4(1034)
      hh4(1126)=hh4(1126)*z
      hh4(1127)=4.0_prec*hh4(500)
      hh4(1128)=hh4(1127)*hh4(1014)
      hh4(1126)= - hh4(1126) + hh4(1128) + hh4(1106)
      hh4(1126)=hh4(1126)*z
      hh4(1126)=hh4(1126) - hh4(1096) - hh4(1125)
      hh4(1126)=hh4(1126)*z
      hh4(1126)=hh4(1126) + hh4(1123)
      hh4(1126)=hh4(1126)*z
      hh4(1128)=hh4(1014)*hh4(500)
      hh4(1129)=hh4(1107) - hh4(1128)
      hh4(1129)=hh4(1129)*z
      hh4(1130)=2.0_prec*hh4(1014)
      hh4(1131)=hh4(1128) + hh4(1130)
      hh4(1129)=hh4(1129) + 2.0_prec*hh4(1131)
      hh4(1129)=hh4(1129)*z
      hh4(1131)=hh4(1022)*hh4(1014)
      hh4(1129)=hh4(1129) - hh4(1131) - hh4(1128)
      hh4(1129)=hh4(1129)*hh4(1094)
      hh4(1132)=hh4(1104)*z
      hh4(1133)=hh4(1132) + 4.0_prec*hh4(1109)
      hh4(1133)=hh4(1133)*z
      hh4(1134)=9.0_prec*hh4(1034)
      hh4(1133)=hh4(1133) - hh4(1134)
      hh4(1133)=hh4(1133)*z
      hh4(1135)=hh4(1077)*hh4(1014)
      hh4(1133)=hh4(1133) + hh4(1135)
      hh4(1129)=hh4(1129) + hh4(1133)
      hh4(1129)=hh4(1129)*y
      hh4(1126)=hh4(1126) + hh4(1129)
      hh4(1129)=hh4(1014)*z
      hh4(1136)=hh4(1129) - hh4(1130)
      hh4(1136)=hh4(1136)*z
      hh4(1136)=hh4(1136) + hh4(1014)
      hh4(1136)=hh4(1136)*hh4(1026)
      hh4(1137)=1./3.0_prec*hh4(1068)
      hh4(1138)=hh4(1136)*hh4(1137)
      hh4(1139)=hh4(1138) + 2.0_prec*hh4(1126)
      hh4(1140)=4.0_prec*hh4(1001)
      hh4(1141)= - hh4(1139)*hh4(1140)
      hh4(1142)=hh4(1053)*hh4(1137)
      hh4(1143)=hh4(1026)*hh4(1014)
      hh4(1144)=hh4(902)*hh4(1143)
      hh4(1145)=4.0_prec*hh4(1144)
      hh4(1146)= - 8.0_prec*hh4(1055) + hh4(1145) + hh4(1142)
      hh4(1146)=hh4(1146)*hh4(999)
      hh4(1147)=hh4(1097)*hh4(1010)
      hh4(1148)=hh4(1090)*hh4(1010)
      hh4(1149)=3.0_prec*z
      hh4(1150)=hh4(1148)*hh4(1149)
      hh4(1147)=hh4(1147) - hh4(1150)
      hh4(1147)=hh4(1147)*z
      hh4(1150)=hh4(1108)*hh4(1010)
      hh4(1147)=hh4(1147) - hh4(1150)
      hh4(1147)=hh4(1147)*z
      hh4(1150)=hh4(1116)*hh4(1010)
      hh4(1151)=hh4(1037)*hh4(1022)
      hh4(1147)=hh4(1147) + hh4(1150) + hh4(1151)
      hh4(1147)=hh4(1147)*z
      hh4(1150)=16.0_prec*hh4(1147) + hh4(2) - 32.0_prec*hh4(1060)
      hh4(1150)=z*hh4(1150)
      hh4(1152)=2./3.0_prec*hh4(1011)
      hh4(1153)=hh4(1152) - 1.
      hh4(1153)=hh4(1153)*hh4(1011)
      hh4(1153)=hh4(1153) + 1./3.
      hh4(1154)=hh4(1153)*hh4(1119)
      hh4(1155)=hh4(1153)*hh4(1111)
      hh4(1156)=hh4(1154) - hh4(1155)
      hh4(1156)=hh4(1156)*z
      hh4(1157)=5.0_prec*hh4(1010)
      hh4(1158)=hh4(1157)*hh4(1153)
      hh4(1159)=hh4(1156) + hh4(1158)
      hh4(1159)=hh4(1159)*z
      hh4(1160)=hh4(1153)*hh4(1098)
      hh4(1154)=hh4(1160) - hh4(1154)
      hh4(1154)=hh4(1154)*z
      hh4(1161)=hh4(1153)*hh4(1010)
      hh4(1154)=hh4(1154) - hh4(1161)
      hh4(1162)=hh4(1154)*y
      hh4(1163)=1./3.0_prec*hh4(1037)
      hh4(1159)= - hh4(1159) - hh4(1163) + hh4(1162) + hh4(1160)
      hh4(1159)=hh4(1159)*y
      hh4(1160)=hh4(1023)*hh4(1098)
      hh4(1156)=hh4(1156) + hh4(1160)
      hh4(1156)=hh4(1156)*z
      hh4(1156)=hh4(1156) - hh4(1155)
      hh4(1162)=hh4(1156)*z
      hh4(1164)= - hh4(1161) + 2./3.0_prec*hh4(1037)
      hh4(1159)=hh4(1159) - hh4(1162) + hh4(1164)
      hh4(1159)=hh4(1159)*y
      hh4(1156)=hh4(1156) + hh4(1163)
      hh4(1156)=hh4(1156)*z
      hh4(1156)=hh4(1156) + hh4(1161)
      hh4(1156)=hh4(1156)*z
      hh4(1156)=hh4(1159) - hh4(1156) - hh4(1163)
      hh4(1156)=hh4(1156)*y
      hh4(1153)=hh4(1153)*hh4(1085)
      hh4(1153)=hh4(1153) - hh4(1158)
      hh4(1153)=hh4(1153)*z
      hh4(1153)=hh4(1153) + hh4(1155)
      hh4(1153)=hh4(1153)*z
      hh4(1153)=hh4(1153) + hh4(1164)
      hh4(1153)=hh4(1153)*hh4(1017)
      hh4(1153)=hh4(1156) + hh4(1153)
      hh4(1153)=hh4(1153)*y
      hh4(1154)=hh4(1154)*z
      hh4(1154)=hh4(1154) - hh4(1163)
      hh4(1154)=hh4(1154)*hh4(1017)
      hh4(1153)=hh4(1153) + hh4(1154)
      hh4(1154)=4.0_prec*hh4(1068)
      hh4(1155)=hh4(1153)*hh4(1154)
      hh4(1013)=hh4(1013) + hh4(1141) + 4.0_prec*hh4(1146) + hh4(1155) + &
     & hh4(1150) + hh4(1117) + hh4(1067) - 16.0_prec*hh4(1047)
      hh4(1013)=hh4(1)*hh4(1013)
      hh4(1047)=hh4(1056)*hh4(999)
      hh4(1067)=hh4(1061)*hh4(431)
      hh4(1047)=hh4(1047) + hh4(1067)
      hh4(1117)=hh4(804)*hh4(1047)
      hh4(1141)=hh4(1112)*hh4(1014)
      hh4(1150)=hh4(1037)*y
      hh4(1150)=hh4(1150) - hh4(1141)
      hh4(1150)=hh4(1150)*y
      hh4(1155)=hh4(1054)*hh4(1000)
      hh4(1150)=hh4(1150) + hh4(1155) + hh4(1037)
      hh4(1150)=hh4(1150)*y
      hh4(1156)=hh4(1037)*hh4(1050)
      hh4(1150)=hh4(1150) - hh4(1156)
      hh4(1150)=hh4(1150)*y
      hh4(1150)=hh4(1150) + hh4(1155)
      hh4(1155)= - hh4(1061) + hh4(1150)
      hh4(1156)=hh4(529)*hh4(1155)
      hh4(1158)=hh4(769)*hh4(1058)
      hh4(1117)=hh4(1158) + hh4(1117) - hh4(1156)
      hh4(1156)=hh4(1014)*hh4(826)
      hh4(1158)=hh4(1014)*hh4(907)
      hh4(1156)=hh4(1156) + hh4(1158)
      hh4(1159)=hh4(591) + hh4(796)
      hh4(1161)=hh4(1014)*hh4(1159)
      hh4(1161)=hh4(1156) - hh4(1161)
      hh4(1162)=hh4(757) + hh4(727)
      hh4(1163)=hh4(1162) + hh4(936)
      hh4(1163)=hh4(1163)*hh4(1014)
      hh4(1164)=2.0_prec*hh4(902)
      hh4(1165)=hh4(1014)*hh4(1164)
      hh4(1166)=hh4(1165) - hh4(1163) - hh4(1161)
      hh4(1166)=hh4(1166)*hh4(1026)
      hh4(1167)=hh4(1053)*hh4(827)
      hh4(1166)=hh4(1166) + hh4(1167)
      hh4(1168)= - 2.0_prec*hh4(1166) - hh4(1142)
      hh4(1169)=hh4(807)*hh4(1053)
      hh4(1142)= - 4.0_prec*hh4(1169) - hh4(1142)
      hh4(1142)=hh4(802)*hh4(1142)
      hh4(1142)=2.0_prec*hh4(1168) + hh4(1142)
      hh4(1168)=hh4(874)*hh4(1055)
      hh4(1142)= - 16.0_prec*hh4(1168) + 4.0_prec*hh4(1142)
      hh4(1142)=hh4(999)*hh4(1142)
      hh4(1168)=hh4(1115)*hh4(1089)
      hh4(1170)= - 50.0_prec+ 33.0_prec*hh4(1011)
      hh4(1170)=hh4(1170)*hh4(1011)
      hh4(1170)=hh4(1170) + 17.
      hh4(1168)=hh4(1168) - hh4(1170)
      hh4(1171)=hh4(1168)*hh4(1085)
      hh4(1172)=hh4(1039) - 8.
      hh4(1172)=hh4(1172)*hh4(1011)
      hh4(1172)=hh4(1172) + 5.
      hh4(1173)=hh4(1172)*hh4(1000)
      hh4(1174)= - 54.0_prec+ 31.0_prec*hh4(1011)
      hh4(1174)=hh4(1174)*hh4(1011)
      hh4(1174)=hh4(1174) + 23.
      hh4(1175)=hh4(1174)*hh4(1098)
      hh4(1171)=hh4(1171) + hh4(1175) - hh4(1173)
      hh4(1171)=z*hh4(1171)
      hh4(1175)=hh4(1120) - hh4(1093)
      hh4(1176)=hh4(1175)*hh4(1089)
      hh4(1091)=y*hh4(1091)
      hh4(1177)=9.0_prec*hh4(1090)
      hh4(1178)=hh4(1010)*hh4(1177)
      hh4(1091)=hh4(1091) + hh4(1178) + hh4(1176)
      hh4(1091)=hh4(1091)*hh4(1094)
      hh4(1091)=hh4(1091) - 18.0_prec*hh4(1148) + hh4(1171)
      hh4(1091)=y*hh4(1091)
      hh4(1148)=hh4(1090)*hh4(1089)
      hh4(1148)=hh4(1148) - hh4(1170)
      hh4(1170)=hh4(1148)*hh4(1085)
      hh4(1171)=15.0_prec*hh4(1011)
      hh4(1176)=hh4(1171) - 22.
      hh4(1176)=hh4(1176)*hh4(1011)
      hh4(1176)=hh4(1176) + 7.
      hh4(1178)=hh4(1010)*hh4(1176)
      hh4(1170)=hh4(1170) + 8.0_prec*hh4(1178) - hh4(1173)
      hh4(1170)=z*hh4(1170)
      hh4(1079)=hh4(1079) - 54.
      hh4(1079)=hh4(1079)*hh4(1011)
      hh4(1079)=hh4(1079) + 19.
      hh4(1173)= - hh4(1079)*hh4(1098)
      hh4(1178)=hh4(1105) - 20.
      hh4(1178)=hh4(1178)*hh4(1011)
      hh4(1178)=hh4(1178) + 13.
      hh4(1179)=hh4(1000)*hh4(1178)
      hh4(1170)=hh4(1170) + hh4(1173) + hh4(1179)
      hh4(1170)=z*hh4(1170)
      hh4(1173)=6.0_prec*hh4(1090)
      hh4(1179)=hh4(1173)*hh4(1010)
      hh4(1091)=hh4(1091) + hh4(1179) + hh4(1170)
      hh4(1091)=hh4(1091)*hh4(1103)
      hh4(1120)= - hh4(1179) + hh4(1120)
      hh4(1120)=hh4(1120)*hh4(1029)
      hh4(1170)=hh4(1010)*hh4(1174)
      hh4(1120)=hh4(1170) + hh4(1120)
      hh4(1120)=z*hh4(1120)
      hh4(1170)= - hh4(1010)*hh4(1079)
      hh4(1180)=hh4(1011) - 3.
      hh4(1180)=hh4(1180)*hh4(1011)
      hh4(1180)=hh4(1180) + 2.
      hh4(1112)=hh4(1180)*hh4(1112)
      hh4(1112)=hh4(1120) + hh4(1170) + hh4(1112)
      hh4(1112)=hh4(1112)*hh4(1029)
      hh4(1120)=hh4(1105) - 10.
      hh4(1120)=hh4(1120)*hh4(1011)
      hh4(1120)=hh4(1120) + 3.
      hh4(1170)=hh4(1120)*hh4(1111)
      hh4(1181)=3.0_prec*hh4(1107)
      hh4(1182)= - hh4(1000)*hh4(1181)
      hh4(1112)=hh4(1112) + hh4(1170) + hh4(1182)
      hh4(1112)=hh4(1112)*hh4(1121)
      hh4(1170)=1./3.0_prec*Cj1 + 4.0_prec*hh4(2)
      hh4(1091)=hh4(1091) + hh4(1112) - hh4(1170)
      hh4(1091)=y*hh4(1091)
      hh4(1112)= - 3.0_prec+ 8./3.0_prec*hh4(1011)
      hh4(1112)=hh4(1112)*hh4(1011)
      hh4(1112)=hh4(1112) + 1./3.
      hh4(1112)=hh4(1112)*hh4(1119)
      hh4(1182)=25.0_prec*hh4(1011)
      hh4(1183)=hh4(1182) - 29.
      hh4(1183)=hh4(1183)*hh4(1011)
      hh4(1183)=hh4(1183) + 4.
      hh4(1184)=hh4(1183)*hh4(1010)
      hh4(1185)= - 1./3.0_prec*hh4(1184) + hh4(1112)
      hh4(1185)=z*hh4(1185)
      hh4(1186)= - 31.0_prec+ 26.0_prec*hh4(1011)
      hh4(1186)=hh4(1186)*hh4(1011)
      hh4(1186)=hh4(1186) + 5.
      hh4(1187)=hh4(1186)*hh4(1010)
      hh4(1185)=1./3.0_prec*hh4(1187) + hh4(1185)
      hh4(1185)=hh4(1185)*hh4(1029)
      hh4(1188)=hh4(1077) - 5.
      hh4(1188)=hh4(1188)*hh4(1011)
      hh4(1188)=hh4(1188) + 1.
      hh4(1189)=hh4(1188)*hh4(1098)
      hh4(1190)=hh4(1188)*hh4(1119)
      hh4(1189)=hh4(1189) - hh4(1190)
      hh4(1189)=hh4(1189)*z
      hh4(1191)=hh4(1188)*hh4(1010)
      hh4(1189)=hh4(1189) - hh4(1191)
      hh4(1191)=y*hh4(1189)
      hh4(1192)=hh4(1039) - 11./3.
      hh4(1192)=hh4(1192)*hh4(1011)
      hh4(1192)=hh4(1192) + 2./3.
      hh4(1193)= - hh4(1192)*hh4(1098)
      hh4(1194)=hh4(1011) - 5./3.
      hh4(1194)=hh4(1194)*hh4(1011)
      hh4(1194)=hh4(1194) + 2./3.
      hh4(1195)= - hh4(1000)*hh4(1194)
      hh4(1185)= - 2./3.0_prec*hh4(1191) + hh4(1185) + hh4(1193) + hh4(1195)
      hh4(1185)=y*hh4(1185)
      hh4(1191)= - 19.0_prec+ 17.0_prec*hh4(1011)
      hh4(1191)=hh4(1191)*hh4(1011)
      hh4(1191)=hh4(1191) + 2.
      hh4(1193)=hh4(1010)*hh4(1191)
      hh4(1112)= - 2./3.0_prec*hh4(1193) + hh4(1112)
      hh4(1112)=z*hh4(1112)
      hh4(1182)=hh4(1182) - 28.
      hh4(1182)=hh4(1182)*hh4(1011)
      hh4(1193)=1.0_prec+ 1./3.0_prec*hh4(1182)
      hh4(1193)=hh4(1193)*hh4(1098)
      hh4(1112)=hh4(1193) + hh4(1112)
      hh4(1112)=z*hh4(1112)
      hh4(1095)=hh4(1095) - 17./3.
      hh4(1095)=hh4(1095)*hh4(1011)
      hh4(1095)=hh4(1095) + 2./3.
      hh4(1095)=hh4(1095)*hh4(1098)
      hh4(1195)=1./3.0_prec*hh4(1014)
      hh4(1196)=hh4(1195)*hh4(1059)
      hh4(1112)=hh4(1112) - hh4(1095) - hh4(1196)
      hh4(1112)=hh4(1112)*hh4(1029)
      hh4(1197)=hh4(1022) - 7./3.
      hh4(1197)=hh4(1197)*hh4(1011)
      hh4(1197)=hh4(1197) + 1./3.
      hh4(1198)=hh4(1197)*hh4(1098)
      hh4(1199)=hh4(1039) - 13./3.
      hh4(1199)=hh4(1199)*hh4(1011)
      hh4(1199)=hh4(1199) + 4./3.
      hh4(1200)=hh4(1000)*hh4(1199)
      hh4(1112)=hh4(1185) + hh4(1112) + hh4(1198) + hh4(1200)
      hh4(1112)=y*hh4(1112)
      hh4(1185)=hh4(1184) - hh4(1190)
      hh4(1198)=1./3.0_prec*z
      hh4(1200)= - hh4(1185)*hh4(1198)
      hh4(1193)=hh4(1193) + hh4(1200)
      hh4(1193)=hh4(1193)*hh4(1029)
      hh4(1200)=1./3.0_prec*hh4(1000)
      hh4(1200)=hh4(1042)*hh4(1200)
      hh4(1105)=23./3.0_prec- hh4(1105)
      hh4(1105)=hh4(1105)*hh4(1011)
      hh4(1105)= - 2./3.0_prec+ hh4(1105)
      hh4(1105)=hh4(1105)*hh4(1111)
      hh4(1105)=hh4(1193) + hh4(1105) + hh4(1200)
      hh4(1105)=z*hh4(1105)
      hh4(1193)= - 5.0_prec+ 14./3.0_prec*hh4(1011)
      hh4(1193)=hh4(1193)*hh4(1011)
      hh4(1193)=hh4(1193) + 1./3.
      hh4(1201)=hh4(1193)*hh4(1098)
      hh4(1105)=hh4(1105) + hh4(1201) + hh4(1060)
      hh4(1105)=z*hh4(1105)
      hh4(1201)=hh4(1014)*hh4(1152)*hh4(1010)
      hh4(1202)= - hh4(1000)*hh4(1192)
      hh4(1105)=hh4(1112) + hh4(1105) - hh4(1201) + hh4(1202)
      hh4(1105)=y*hh4(1105)
      hh4(1085)=hh4(1188)*hh4(1085)
      hh4(1085)=hh4(1085) - hh4(1187)
      hh4(1112)= - hh4(1085)*hh4(1198)
      hh4(1095)= - hh4(1095) + hh4(1112)
      hh4(1095)=z*hh4(1095)
      hh4(1112)=hh4(1010)*hh4(1193)
      hh4(1095)=hh4(1095) + hh4(1112) - hh4(1200)
      hh4(1095)=z*hh4(1095)
      hh4(1095)= - hh4(1201) + hh4(1095)
      hh4(1095)=hh4(1095)*hh4(1029)
      hh4(1095)=hh4(1105) + hh4(1060) + hh4(1095)
      hh4(1095)=y*hh4(1095)
      hh4(1105)=hh4(1015)*hh4(1098)
      hh4(1112)=hh4(1042)*hh4(1000)
      hh4(1193)=hh4(1105) - hh4(1112)
      hh4(1200)= - hh4(1010)*hh4(1192)
      hh4(1200)=hh4(1200) + 1./3.0_prec*hh4(1190)
      hh4(1200)=z*hh4(1200)
      hh4(1197)=hh4(1010)*hh4(1197)
      hh4(1197)=hh4(1197) + hh4(1200)
      hh4(1197)=hh4(1197)*hh4(1029)
      hh4(1197)= - 1./3.0_prec*hh4(1193) + hh4(1197)
      hh4(1197)=z*hh4(1197)
      hh4(1196)= - hh4(1196) + hh4(1197)
      hh4(1196)=z*hh4(1196)
      hh4(1095)=hh4(1196) + hh4(1095)
      hh4(1095)=hh4(1095)*hh4(1154)
      hh4(1154)=hh4(1107)*z
      hh4(1196)=hh4(1000)*hh4(1154)
      hh4(1113)=hh4(1113) + hh4(1196)
      hh4(1113)=hh4(1113)*hh4(1029)
      hh4(1196)=hh4(1034)*y
      hh4(1132)= - hh4(1196) + hh4(1106) + hh4(1132)
      hh4(1132)=hh4(1132)*y
      hh4(1196)=hh4(1000)*hh4(1132)
      hh4(1113)=hh4(1196) - hh4(1118) + hh4(1113)
      hh4(1113)=y*hh4(1113)
      hh4(1118)=hh4(1121)*hh4(1037)
      hh4(1196)= - hh4(1000)*hh4(1134)
      hh4(1118)=hh4(1196) + hh4(1118)
      hh4(1118)=z*hh4(1118)
      hh4(1113)=hh4(1113) + hh4(1124) + hh4(1118)
      hh4(1113)=y*hh4(1113)
      hh4(1059)= - hh4(1059)*hh4(1129)
      hh4(1059)=hh4(1060) + hh4(1059)
      hh4(1059)=hh4(1059)*hh4(1089)
      hh4(1059)=hh4(1059) + hh4(1113)
      hh4(1113)=hh4(1150)*hh4(1137)
      hh4(1059)= - hh4(1146) + 2.0_prec*hh4(1059) + hh4(1113)
      hh4(1113)=4.0_prec*hh4(431)
      hh4(1059)=hh4(1059)*hh4(1113)
      hh4(1118)=hh4(1042)*hh4(500)
      hh4(1118)=hh4(1118) + hh4(1180)
      hh4(1150)=hh4(1042)*hh4(1122)
      hh4(1196)=hh4(1150) + hh4(1172)
      hh4(1196)=hh4(1196)*z
      hh4(1118)= - hh4(1196) + 4.0_prec*hh4(1118)
      hh4(1118)=hh4(1118)*z
      hh4(1118)=hh4(1118) - hh4(1150) + hh4(1034)
      hh4(1118)=hh4(1118)*y
      hh4(1150)=hh4(1128)*hh4(1077)
      hh4(1196)=hh4(1172) - hh4(1150)
      hh4(1196)=hh4(1196)*z
      hh4(1197)=6.0_prec*hh4(1011)
      hh4(1128)=hh4(1128)*hh4(1197)
      hh4(1128)=hh4(1196) + hh4(1128) - hh4(1178)
      hh4(1128)=hh4(1128)*z
      hh4(1128)=hh4(1128) + hh4(1181)
      hh4(1128)=hh4(1128)*z
      hh4(1196)=hh4(1015)*hh4(1122)
      hh4(1118)= - hh4(1118) + hh4(1128) - hh4(1196) + hh4(1034)
      hh4(1118)=hh4(1118)*y
      hh4(1128)=hh4(1040)*z
      hh4(1128)=hh4(1128) - hh4(1044)
      hh4(1128)=hh4(1128)*z
      hh4(1128)=hh4(1128) + hh4(1043)
      hh4(1196)= - z*hh4(500)*hh4(1128)
      hh4(1200)=hh4(1048)*hh4(500)
      hh4(1196)=hh4(1196) + hh4(1200)
      hh4(1196)=hh4(1196)*hh4(1029)
      hh4(1118)=hh4(1118) + hh4(1196)
      hh4(1129)= - hh4(1152)*hh4(1129)
      hh4(1129)=hh4(1015) + hh4(1129)
      hh4(1129)=hh4(1129)*hh4(1017)
      hh4(1152)= - hh4(1046) + 2.0_prec*hh4(1042)
      hh4(1152)=hh4(1152)*z
      hh4(1152)=hh4(1152) - hh4(1042)
      hh4(1196)=1./3.0_prec*y
      hh4(1200)= - hh4(1152)*hh4(1196)
      hh4(1129)=hh4(1200) - 1./3.0_prec*hh4(1015) + hh4(1129)
      hh4(1129)=y*hh4(1129)
      hh4(1194)= - z*hh4(1194)
      hh4(1194)=hh4(1194) + hh4(1199)
      hh4(1194)=z*hh4(1194)
      hh4(1192)=hh4(1194) - hh4(1192)
      hh4(1192)=z*hh4(1192)
      hh4(1192)=hh4(1015) + hh4(1192)
      hh4(1192)=z*hh4(1192)
      hh4(1129)=hh4(1192) + hh4(1129)
      hh4(1129)=hh4(1129)*hh4(1068)
      hh4(1129)= - 2.0_prec*hh4(1118) + hh4(1129)
      hh4(1129)=hh4(1129)*hh4(1140)
      hh4(1140)= - z*hh4(1175)
      hh4(1093)= - hh4(1093) + hh4(1140)
      hh4(1093)=z*hh4(1093)
      hh4(1093)=6.0_prec*hh4(1093) + hh4(1179) + hh4(1100)
      hh4(1093)=hh4(1093)*hh4(1121)
      hh4(1093)=hh4(1093) - 8.0_prec*hh4(1100) - hh4(1170)
      hh4(1093)=z*hh4(1093)
      hh4(1059)=hh4(1129) + hh4(1059) + hh4(1095) + hh4(1093) + &
     & hh4(1091) + hh4(1142) + 16.0_prec*hh4(1117)
      hh4(1013)=2.0_prec*hh4(1059) + hh4(1013)
      hh4(1013)=hh4(1)*hh4(1013)
      hh4(1059)=81.0_prec*hh4(123)
      hh4(1091)=hh4(1070)*hh4(1059)
      hh4(1093)= - hh4(1091) + 28.0_prec*hh4(1066) + 662.0_prec*hh4(1015)
      hh4(1095)=z*hh4(1005)
      hh4(1100)=hh4(1093)*hh4(1095)
      hh4(1091)= - hh4(1020) + hh4(1091) - hh4(1131)
      hh4(1117)=y*hh4(1005)
      hh4(1129)= - hh4(1091)*hh4(1117)
      hh4(1129)=hh4(1100) + hh4(1129)
      hh4(1129)=y*hh4(1129)
      hh4(1140)=hh4(1005)*hh4(1015)
      hh4(1100)= - 648.0_prec*hh4(1140) + hh4(1100)
      hh4(1100)=z*hh4(1100)
      hh4(1100)=hh4(1100) + hh4(1129)
      hh4(1100)=Cj1 + 40.0_prec*hh4(1100)
      hh4(1100)=y*hh4(1100)
      hh4(1129)=hh4(1017)*hh4(1005)
      hh4(1140)=hh4(1091)*hh4(1129)
      hh4(1140)=Cj1 - 40.0_prec*hh4(1140)
      hh4(1140)=z*hh4(1140)
      hh4(1069)=hh4(1069) + 27.
      hh4(1142)=16.0_prec*hh4(1065)
      hh4(1170)=hh4(1142)*hh4(1014)
      hh4(1170)=hh4(1069) - hh4(1170)
      hh4(1175)=hh4(1170)*hh4(1117)
      hh4(1064)=hh4(1064) + 45.
      hh4(1179)=40.0_prec*hh4(1065)
      hh4(1192)=hh4(1179)*hh4(1014)
      hh4(1192)=hh4(1192) - hh4(1064)
      hh4(1194)=hh4(1192)*hh4(1095)
      hh4(1199)=36.0_prec*hh4(1011)
      hh4(1200)=hh4(1199)*hh4(1014)
      hh4(1201)=hh4(1200)*hh4(1005)
      hh4(1175)= - hh4(1175) + hh4(1194) + hh4(1201)
      hh4(1175)=hh4(1175)*y
      hh4(1202)=hh4(1014)*hh4(1005)
      hh4(1203)=216.0_prec*hh4(1011)
      hh4(1204)=hh4(1202)*hh4(1203)
      hh4(1194)=hh4(1194) + hh4(1204)
      hh4(1194)=hh4(1194)*z
      hh4(1175)=hh4(1175) + hh4(1194)
      hh4(1175)=hh4(1175)*y
      hh4(1194)=hh4(1170)*hh4(1095)
      hh4(1194)=hh4(1194) - hh4(1201)
      hh4(1194)=hh4(1194)*hh4(1017)
      hh4(1175)=hh4(1175) - hh4(1194)
      hh4(1194)=hh4(319)*hh4(1175)
      hh4(1201)=hh4(1081)*hh4(1117)
      hh4(1205)= - 62.0_prec+ 83.0_prec*hh4(1011)
      hh4(1205)=hh4(1205)*hh4(1011)
      hh4(1205)=hh4(1205) - 21.
      hh4(1020)=hh4(1020) + hh4(1205)
      hh4(1206)=hh4(1020)*hh4(1095)
      hh4(1207)=hh4(1073)*hh4(1005)
      hh4(1201)= - hh4(1207) + hh4(1201) + hh4(1206)
      hh4(1201)=hh4(1201)*y
      hh4(1208)=24.0_prec*hh4(1011)
      hh4(1202)=hh4(1202)*hh4(1208)
      hh4(1202)=hh4(1206) - hh4(1202)
      hh4(1202)=hh4(1202)*z
      hh4(1201)=hh4(1201) + hh4(1202)
      hh4(1201)=hh4(1201)*y
      hh4(1081)=hh4(1081)*hh4(1095)
      hh4(1081)=hh4(1081) - hh4(1207)
      hh4(1081)=hh4(1081)*hh4(1017)
      hh4(1081)=hh4(1201) + hh4(1081)
      hh4(1201)=540.0_prec*hh4(1081)
      hh4(1202)= - hh4(329)*hh4(1201)
      hh4(1206)=12.0_prec*hh4(1169)
      hh4(1207)=hh4(1053)*hh4(1068)
      hh4(1209)=hh4(1206) + hh4(1207)
      hh4(1210)=hh4(999)*hh4(1209)
      hh4(1211)=24.0_prec*hh4(431)
      hh4(1212)= - hh4(1211)*hh4(1061)
      hh4(1210)=hh4(1210) + hh4(1212)
      hh4(1210)=hh4(804)*hh4(1210)
      hh4(1212)=24.0_prec*hh4(802)
      hh4(1213)=hh4(1053)*hh4(1212)
      hh4(1213)=hh4(1213) - hh4(1207)
      hh4(1214)=hh4(1213) - 12.0_prec*hh4(1144)
      hh4(1215)=hh4(1214)*hh4(999)
      hh4(1216)=12.0_prec*hh4(804)
      hh4(1217)=hh4(1061)*hh4(1216)
      hh4(1218)=hh4(1215) + hh4(1217)
      hh4(1219)=hh4(769)*hh4(1218)
      hh4(1100)= - hh4(1219) + hh4(1210) + hh4(1202) - 180.0_prec*hh4(1194)&
     &  + hh4(1140) + hh4(1100)
      hh4(1140)=hh4(833) + hh4(914)
      hh4(1194)=hh4(821) + hh4(752)
      hh4(1202)=hh4(1140) + hh4(1194) + hh4(901) - hh4(745)
      hh4(1210)=hh4(1014)*hh4(1202)
      hh4(1219)=hh4(1130)*hh4(907)
      hh4(1220)=hh4(1014)*hh4(786)
      hh4(1219)=hh4(1219) + hh4(1220)
      hh4(1220)=hh4(1130)*hh4(826)
      hh4(1221)=hh4(1014)*hh4(543)
      hh4(1210)=hh4(1220) + hh4(1219) + hh4(1221) + hh4(1210)
      hh4(1220)=hh4(1130)*hh4(1159)
      hh4(1222)=hh4(698) + hh4(852)
      hh4(1223)=2.0_prec*hh4(757) + 2.0_prec*hh4(727) + hh4(1222) + hh4(931)
      hh4(1224)=hh4(1223) + 2.0_prec*hh4(936)
      hh4(1224)=hh4(1224)*hh4(1014)
      hh4(1225)=hh4(1014)*hh4(793)
      hh4(1220)= - hh4(1224) + hh4(1225) - hh4(1210) + hh4(1220)
      hh4(1220)=hh4(1220)*hh4(1026)
      hh4(1225)=hh4(1056)*hh4(827)
      hh4(1226)=hh4(732) + hh4(708)
      hh4(1227)=hh4(1226) - hh4(691)
      hh4(1228)=hh4(1053)*hh4(1227)
      hh4(1220)= - hh4(1228) + hh4(1220) + hh4(1225)
      hh4(1225)=hh4(1162)*hh4(1014)
      hh4(1229)=hh4(1225) + hh4(1156)
      hh4(1230)=hh4(1130)*hh4(807)
      hh4(1230)=hh4(1230) - hh4(1229)
      hh4(1230)=hh4(1230)*hh4(1026)
      hh4(1231)=hh4(1207) + 6.0_prec*hh4(1230)
      hh4(1232)=hh4(1231)*hh4(802)
      hh4(1233)=hh4(891) - hh4(762)
      hh4(1234)=hh4(953) - hh4(922)
      hh4(1235)=hh4(1234) - hh4(843)
      hh4(1236)=hh4(593) + hh4(739)
      hh4(1237)= - hh4(1235) + hh4(1236) + hh4(1233)
      hh4(1238)=48.0_prec*hh4(1053)
      hh4(1238)=hh4(1238)*hh4(1237)
      hh4(1239)=hh4(936)*hh4(1014)
      hh4(1165)=hh4(1165) - hh4(1239)
      hh4(1240)=hh4(1165)*hh4(1026)
      hh4(1240)=hh4(1240) + hh4(1167)
      hh4(1241)=hh4(1207) + 6.0_prec*hh4(1240)
      hh4(1241)=2.0_prec*hh4(1241)
      hh4(1242)=hh4(1068)*hh4(802)
      hh4(1243)=hh4(1053)*hh4(1242)
      hh4(1244)=hh4(1241) + hh4(1243)
      hh4(1245)=hh4(1244)*hh4(1113)
      hh4(1246)=48.0_prec*hh4(529)
      hh4(1247)= - hh4(1057)*hh4(1246)
      hh4(1248)=hh4(876) + hh4(875)
      hh4(1249)=48.0_prec*hh4(1248)
      hh4(1249)=hh4(1055)*hh4(1249)
      hh4(1145)= - hh4(1145) + 47./30.0_prec*hh4(1207)
      hh4(1145)=hh4(1145)*hh4(1068)
      hh4(1145)=hh4(1247) + hh4(1245) + hh4(1238) + hh4(1249) + 8.0_prec*&
     & hh4(1232) + 48.0_prec*hh4(1220) + hh4(1145)
      hh4(1145)=hh4(999)*hh4(1145)
      hh4(1238)=hh4(1011) + 26.
      hh4(1238)=hh4(1238)*hh4(1011)
      hh4(1245)=2.0_prec*XN
      hh4(1247)=hh4(1245)*XNF
      hh4(1249)=hh4(1247)*hh4(1014)
      hh4(1250)=hh4(1249) + hh4(1238) - 27.
      hh4(1251)=hh4(1250)*hh4(1117)
      hh4(1252)= - 142.0_prec+ 223.0_prec*hh4(1011)
      hh4(1252)=hh4(1252)*hh4(1011)
      hh4(1253)=14.0_prec*hh4(1065)
      hh4(1254)=hh4(1253)*hh4(1014)
      hh4(1255)=hh4(1252) + hh4(1254) - 81.
      hh4(1256)=hh4(1255)*hh4(1095)
      hh4(1251)=hh4(1251) + hh4(1256)
      hh4(1251)=hh4(1251)*y
      hh4(1204)=hh4(1256) - hh4(1204)
      hh4(1204)=hh4(1204)*z
      hh4(1204)=hh4(1251) + hh4(1204)
      hh4(1204)=hh4(1204)*y
      hh4(1251)=z**3
      hh4(1256)=hh4(1251)*hh4(1005)
      hh4(1257)=hh4(1250)*hh4(1256)
      hh4(1204)=hh4(1204) + hh4(1257)
      hh4(1257)=3.0_prec*hh4(1068)
      hh4(1258)=hh4(1081)*hh4(1257)
      hh4(1259)= - 8.0_prec*hh4(1204) + hh4(1258)
      hh4(1260)=60.0_prec*hh4(314)
      hh4(1259)=hh4(1259)*hh4(1260)
      hh4(1095)=hh4(1095) + hh4(1117)
      hh4(1095)=y*hh4(1095)
      hh4(1095)=hh4(1095) + hh4(1129)
      hh4(1095)=y*hh4(1070)*hh4(1095)
      hh4(1117)=hh4(1070)*hh4(1256)
      hh4(1095)=hh4(1095) + hh4(1117)
      hh4(1117)=18.0_prec*hh4(319)
      hh4(1129)=hh4(1095)*hh4(1117)
      hh4(1129)=hh4(1129) + hh4(1175)
      hh4(1256)=141.0_prec*hh4(1068)
      hh4(1261)=hh4(1095)*hh4(1256)
      hh4(1261)=20.0_prec*hh4(1129) + hh4(1261)
      hh4(1261)=hh4(1261)*hh4(1257)
      hh4(1262)=2.0_prec*hh4(802)
      hh4(1263)=hh4(1061)*hh4(1262)
      hh4(1263)=hh4(1263) + hh4(1063)
      hh4(1264)=hh4(874)*hh4(1263)
      hh4(1013)=hh4(1013) + hh4(1259) + 48.0_prec*hh4(1264) + hh4(1261) + &
     & hh4(1145) + 4.0_prec*hh4(1100)
      hh4(1013)=hh4(1)*hh4(1013)
      hh4(1100)=hh4(47) + hh4(8)
      hh4(1145)=hh4(1100) + hh4(288)
      hh4(1259)=hh4(1014)*XN
      hh4(1261)=hh4(1259)*hh4(1145)
      hh4(1264)=hh4(438) + hh4(93) + hh4(302) + hh4(543)
      hh4(1265)=XN*hh4(1264)
      hh4(1266)=hh4(1014)*hh4(1265)
      hh4(1261)=hh4(1266) + hh4(1261)
      hh4(1266)=hh4(61)*XN
      hh4(1267)=hh4(1014)*hh4(1266)
      hh4(1268)=hh4(1267)*hh4(260)
      hh4(1269)=hh4(29) + hh4(276) + hh4(491) + hh4(59)
      hh4(1270)=hh4(1259)*hh4(1269)
      hh4(1268)= - hh4(1261) + hh4(1268) + hh4(1270)
      hh4(1271)=hh4(498)*XN
      hh4(1272)=hh4(1014)*hh4(1271)
      hh4(1273)=hh4(560)*hh4(1259)
      hh4(1274)=hh4(1273) - hh4(1272)
      hh4(1275)=hh4(1274) + hh4(1268)
      hh4(1275)=hh4(1275)*hh4(1089)
      hh4(1276)=6.0_prec*XN
      hh4(1277)=hh4(1014)*hh4(1276)
      hh4(1278)=hh4(1277)*hh4(260)
      hh4(1279)=hh4(1274) + hh4(1278)
      hh4(1280)=hh4(1279)*hh4(61)
      hh4(1281)=hh4(424) + hh4(588) - hh4(580) + hh4(420) + hh4(554)
      hh4(1282)=hh4(547) + hh4(102) - hh4(524) + hh4(17) + hh4(284) + &
     & hh4(290) - hh4(41) - hh4(235) + hh4(456) + hh4(37) - hh4(381) + &
     & hh4(263) - hh4(490)
      hh4(1283)= - hh4(1282) + hh4(52) + hh4(272) - hh4(1281)
      hh4(1284)=hh4(1283)*XN
      hh4(1100)= - hh4(59) + hh4(1100) - hh4(276) + hh4(288) - hh4(29)&
     &  - hh4(491) + hh4(1264)
      hh4(1264)= - hh4(498) - hh4(1100)
      hh4(1285)=hh4(1276)*hh4(1264)
      hh4(1285)=hh4(1284) + hh4(1285)
      hh4(1285)=hh4(1014)*hh4(1285)
      hh4(1286)=hh4(510) + hh4(95) + hh4(90) + hh4(245) + hh4(10) + &
     & hh4(63)
      hh4(1287)=hh4(422) + hh4(426)
      hh4(1288)=hh4(1286) - hh4(1287) + hh4(44) - hh4(83)
      hh4(1289)=hh4(573) - hh4(1288)
      hh4(1290)=6.0_prec*hh4(560)
      hh4(1291)=hh4(1290) + hh4(1289)
      hh4(1292)=hh4(1291)*hh4(1259)
      hh4(1285)=hh4(1280) + hh4(1292) + hh4(1285)
      hh4(1285)=y*hh4(1285)
      hh4(1292)=hh4(1014)*hh4(1245)
      hh4(1293)=hh4(60) + hh4(383)
      hh4(1294)=hh4(1292)*hh4(1293)
      hh4(1295)=hh4(1292)*hh4(447)
      hh4(1294)=hh4(1294) - hh4(1295)
      hh4(1296)=hh4(1292)*hh4(591)
      hh4(1296)=hh4(1296) + hh4(1294)
      hh4(1297)=3.0_prec*XN
      hh4(1298)=hh4(1014)*hh4(1297)
      hh4(1299)= - hh4(1298)*hh4(1264)
      hh4(1300)=hh4(1292)*hh4(260)
      hh4(1301)=hh4(42) + hh4(259)
      hh4(1302)=hh4(1301) - hh4(237)
      hh4(1303)=2.0_prec*hh4(1302)
      hh4(1304)=hh4(1303) + 3.0_prec*hh4(560)
      hh4(1305)= - hh4(1304)*hh4(1259)
      hh4(1306)=hh4(1297)*hh4(61)
      hh4(1307)=hh4(1306)*hh4(260)
      hh4(1308)= - hh4(1014)*hh4(1307)
      hh4(1275)=hh4(1285) + hh4(1275) + hh4(1308) + hh4(1300) + &
     & hh4(1305) + hh4(1299) + hh4(1296)
      hh4(1275)=y*hh4(1275)
      hh4(1285)=hh4(1300) - hh4(1272)
      hh4(1299)=hh4(1303) - hh4(560)
      hh4(1305)=hh4(1299)*hh4(1259)
      hh4(1296)=hh4(1305) - hh4(1285) - hh4(1296) - hh4(1268)
      hh4(1273)=hh4(1285) + hh4(1273)
      hh4(1285)=hh4(1273)*hh4(61)
      hh4(1305)=hh4(1245)*hh4(1264)
      hh4(1305)=hh4(1284) + hh4(1305)
      hh4(1305)=hh4(1014)*hh4(1305)
      hh4(1308)=2.0_prec*hh4(560)
      hh4(1309)=hh4(1289) + hh4(1308)
      hh4(1310)=hh4(1309)*hh4(1259)
      hh4(1305)=hh4(1285) + hh4(1310) + hh4(1305)
      hh4(1305)=z*hh4(1305)
      hh4(1305)=hh4(1305) - hh4(1296)
      hh4(1305)=z*hh4(1305)
      hh4(1310)=hh4(1267) + hh4(1277)
      hh4(1310)=hh4(1310)*y
      hh4(1311)=z*XN
      hh4(1312)=4.0_prec*hh4(1311)
      hh4(1312)=hh4(1312)*hh4(1014)
      hh4(1313)=hh4(1298) - hh4(1312)
      hh4(1310)=hh4(1310) - hh4(1313)
      hh4(1310)=hh4(1310)*y
      hh4(1314)=hh4(1267) + hh4(1292)
      hh4(1315)=hh4(1314)*z
      hh4(1315)=hh4(1315) + hh4(1259)
      hh4(1315)=hh4(1315)*z
      hh4(1310)=hh4(1315) + hh4(1310)
      hh4(1315)=hh4(1025)*hh4(1259)
      hh4(1316)=hh4(1017)*hh4(1259)
      hh4(1315)=hh4(1315) + hh4(1316)
      hh4(1317)=hh4(1315)*hh4(431)
      hh4(1318)=hh4(1310) + hh4(1317)
      hh4(1319)=hh4(1318)*hh4(584)
      hh4(1320)=hh4(428) - hh4(304)
      hh4(1321)=hh4(1315)*hh4(1320)
      hh4(1275)=hh4(1319) - hh4(1305) - hh4(1275) - hh4(1321)
      hh4(1305)=hh4(277) + hh4(401) + hh4(402)
      hh4(1321)=hh4(1259)*hh4(1305)
      hh4(1322)=hh4(1302)*hh4(1014)
      hh4(1323)=hh4(1322)*XN
      hh4(1324)=hh4(447)*hh4(1259)
      hh4(1323)=hh4(1323) + hh4(1324)
      hh4(1325)=hh4(1293)*hh4(1259)
      hh4(1321)=hh4(1323) - hh4(1325) - hh4(1321)
      hh4(1326)=hh4(1277)*hh4(238)
      hh4(1327)= - hh4(1326) + hh4(1321)
      hh4(1327)=hh4(1327)*y
      hh4(1328)=hh4(1292)*hh4(61)
      hh4(1329)=hh4(1298)*hh4(238)
      hh4(1329)=hh4(1329) + hh4(1328)
      hh4(1330)=hh4(1312)*hh4(238)
      hh4(1330)=hh4(1330) - hh4(1329)
      hh4(1327)=hh4(1327) - hh4(1330)
      hh4(1327)=hh4(1327)*y
      hh4(1331)=hh4(238)*hh4(1292)
      hh4(1332)= - hh4(1331) + hh4(1321)
      hh4(1333)=hh4(1332)*z
      hh4(1334)=hh4(238)*hh4(1259)
      hh4(1335)=hh4(1328) - hh4(1334)
      hh4(1333)=hh4(1333) + hh4(1335)
      hh4(1333)=hh4(1333)*z
      hh4(1327)=hh4(1327) + hh4(1333)
      hh4(1333)=hh4(1310)*hh4(1068)
      hh4(1336)=12.0_prec*hh4(1315)
      hh4(1337)=hh4(1336)*hh4(492)
      hh4(1338)=y*XN
      hh4(1339)=6.0_prec*hh4(1338)
      hh4(1339)=hh4(1339)*hh4(1014)
      hh4(1313)=hh4(1313) - hh4(1339)
      hh4(1313)=hh4(1313)*y
      hh4(1339)=hh4(1292)*z
      hh4(1340)=hh4(1339) + hh4(1259)
      hh4(1340)=hh4(1340)*z
      hh4(1313)=hh4(1313) - hh4(1340)
      hh4(1340)=12.0_prec*hh4(384)
      hh4(1341)=hh4(1313)*hh4(1340)
      hh4(1337)= - hh4(1333) - hh4(1337) + hh4(1341) + 12.0_prec*hh4(1327)
      hh4(1341)=hh4(1315)*hh4(1068)
      hh4(1342)=hh4(1014)*hh4(1311)
      hh4(1338)=hh4(1014)*hh4(1338)
      hh4(1343)=hh4(1342) + hh4(1338)
      hh4(1344)= - hh4(1341) + 24.0_prec*hh4(1343)
      hh4(1345)=hh4(1344)*hh4(431)
      hh4(1346)=12.0_prec*hh4(529)
      hh4(1347)=hh4(1315)*hh4(1346)
      hh4(1345)=hh4(1345) + hh4(1347)
      hh4(1347)=hh4(1337) + hh4(1345)
      hh4(1348)=60.0_prec*hh4(251)
      hh4(1348)= - hh4(1347)*hh4(1348)
      hh4(1279)=hh4(1279)*y
      hh4(1349)=hh4(1312)*hh4(260)
      hh4(1350)=hh4(1298)*hh4(260)
      hh4(1279)= - hh4(1350) + hh4(1349) + hh4(1279)
      hh4(1279)=hh4(1279)*y
      hh4(1349)=hh4(1273)*z
      hh4(1351)=hh4(260)*XN
      hh4(1352)=hh4(1014)*hh4(1351)
      hh4(1349)=hh4(1349) + hh4(1352)
      hh4(1349)=hh4(1349)*z
      hh4(1279)=hh4(1279) + hh4(1349)
      hh4(1349)=47./2.0_prec*hh4(1341)
      hh4(1353)=120.0_prec*hh4(1343) + hh4(1349)
      hh4(1353)=hh4(1353)*hh4(1068)
      hh4(1353)=720.0_prec*hh4(1279) + hh4(1353)
      hh4(1353)=hh4(431)*hh4(1353)
      hh4(1354)=hh4(1333) - hh4(1345)
      hh4(1301)=hh4(1301)*hh4(1014)
      hh4(1355)=hh4(1301)*XN
      hh4(1324)=hh4(1355) + hh4(1324)
      hh4(1355)=hh4(1324)*z
      hh4(1355)=hh4(1355) + hh4(1328)
      hh4(1355)=hh4(1355)*z
      hh4(1356)=hh4(1324)*y
      hh4(1328)=hh4(1356) + hh4(1328)
      hh4(1328)=hh4(1328)*y
      hh4(1328)=hh4(1355) + hh4(1328)
      hh4(1328)=12.0_prec*hh4(1328)
      hh4(1355)=hh4(1328) - hh4(1354)
      hh4(1356)=60.0_prec*hh4(439)
      hh4(1356)=hh4(1355)*hh4(1356)
      hh4(1357)=60.0_prec*hh4(1344)
      hh4(1358)=hh4(529) - hh4(115)
      hh4(1359)= - hh4(1357)*hh4(1358)
      hh4(1360)=hh4(608) + hh4(418) + hh4(614)
      hh4(1361)= - hh4(75) - hh4(22) + hh4(58) - hh4(534)
      hh4(1362)=hh4(310) + hh4(113)
      hh4(1363)= - hh4(1362) + hh4(1360) - hh4(1361)
      hh4(1364)=720.0_prec*hh4(561)
      hh4(1363)=hh4(1364) - 720.0_prec*hh4(1363)
      hh4(1363)=hh4(1315)*hh4(1363)
      hh4(1365)=hh4(591)*hh4(1259)
      hh4(1323)=hh4(1325) + hh4(1365) - hh4(1323)
      hh4(1325)=hh4(1323) + hh4(1326)
      hh4(1326)=hh4(1325) + hh4(1352)
      hh4(1326)=hh4(1326)*y
      hh4(1326)=hh4(1326) + hh4(1330)
      hh4(1326)=hh4(1326)*y
      hh4(1330)=hh4(1323) + hh4(1352)
      hh4(1365)=hh4(1331) + hh4(1330)
      hh4(1366)=hh4(1365)*z
      hh4(1366)=hh4(1366) - hh4(1335)
      hh4(1366)=hh4(1366)*z
      hh4(1326)=hh4(1326) + hh4(1366)
      hh4(1366)=1./2.0_prec*hh4(1267)
      hh4(1367)=hh4(1298) + hh4(1366)
      hh4(1367)=y*hh4(1367)
      hh4(1367)=hh4(1367) - 3./2.0_prec*hh4(1259) + hh4(1339)
      hh4(1367)=y*hh4(1367)
      hh4(1366)=hh4(1259) + hh4(1366)
      hh4(1366)=z*hh4(1366)
      hh4(1368)=1./2.0_prec*hh4(1259)
      hh4(1366)=hh4(1368) + hh4(1366)
      hh4(1366)=z*hh4(1366)
      hh4(1366)=hh4(1366) + hh4(1367)
      hh4(1367)=47.0_prec*hh4(1068)
      hh4(1366)=hh4(1366)*hh4(1367)
      hh4(1366)= - 60.0_prec*hh4(1326) + hh4(1366)
      hh4(1366)=hh4(1366)*hh4(1068)
      hh4(1369)=720.0_prec*hh4(1313)
      hh4(1370)=hh4(105) + hh4(250)
      hh4(1371)= - hh4(1370) + hh4(309) + hh4(593)
      hh4(1372)=hh4(1371) + hh4(112)
      hh4(1373)= - hh4(1369)*hh4(1372)
      hh4(1275)=hh4(1356) + hh4(1348) + hh4(1353) + hh4(1366) + &
     & hh4(1363) + hh4(1373) + hh4(1359) - 720.0_prec*hh4(1275)
      hh4(1275)=hh4(673)*hh4(1275)
      hh4(1348)=hh4(1089) - 3.
      hh4(1321)=hh4(1321)*hh4(1348)
      hh4(1353)=hh4(258) + hh4(446) + hh4(412)
      hh4(1356)=hh4(1259)*hh4(1353)
      hh4(1270)= - hh4(1261) + hh4(1270) + hh4(1356)
      hh4(1293)=hh4(1293) - hh4(447)
      hh4(1356)=hh4(1293) + hh4(1305)
      hh4(1356)=hh4(1356)*hh4(1277)
      hh4(1359)=hh4(42) + hh4(259) - hh4(237)
      hh4(1363)=hh4(410) + hh4(409)
      hh4(1366)= - hh4(1363) + 6.0_prec*hh4(1359)
      hh4(1366)=hh4(1366)*hh4(1259)
      hh4(1356)= - hh4(1356) + hh4(1366) - hh4(1270)
      hh4(1356)=hh4(1356)*y
      hh4(1321)=hh4(1356) - hh4(1331) + hh4(1321)
      hh4(1321)=hh4(1321)*y
      hh4(1305)=hh4(1292)*hh4(1305)
      hh4(1294)=hh4(1294) + hh4(1305)
      hh4(1305)=2.0_prec*hh4(1359)
      hh4(1356)=hh4(1305) - hh4(1363)
      hh4(1356)=hh4(1356)*hh4(1259)
      hh4(1356)=hh4(1356) - hh4(1294) - hh4(1270)
      hh4(1359)=hh4(1356)*z
      hh4(1332)=hh4(1359) + hh4(1332)
      hh4(1332)=hh4(1332)*z
      hh4(1321)=hh4(1321) + hh4(1332)
      hh4(1332)=hh4(1335)*z
      hh4(1332)=hh4(1332) + hh4(1314)
      hh4(1332)=hh4(1332)*z
      hh4(1359)=4.0_prec*hh4(61)
      hh4(1311)=hh4(1359)*hh4(1311)
      hh4(1306)=hh4(1311) - hh4(1306)
      hh4(1306)=hh4(1014)*hh4(1306)
      hh4(1311)=hh4(1306) + hh4(1292)
      hh4(1359)=hh4(61)*hh4(1277)
      hh4(1359)=hh4(1359) - hh4(1334)
      hh4(1366)=hh4(1359)*y
      hh4(1366)=hh4(1366) + hh4(1311)
      hh4(1366)=hh4(1366)*y
      hh4(1332)=hh4(1332) + hh4(1366)
      hh4(1349)=hh4(1349) + 60.0_prec*hh4(1332)
      hh4(1349)=hh4(1349)*hh4(1068)
      hh4(1357)=hh4(384)*hh4(1357)
      hh4(1366)=hh4(529) - hh4(492)
      hh4(1366)=hh4(1369)*hh4(1366)
      hh4(1373)=720.0_prec*hh4(1315)
      hh4(1374)= - hh4(411) + hh4(1370)
      hh4(1375)= - hh4(1373)*hh4(1374)
      hh4(1376)=hh4(1313)*hh4(1068)
      hh4(1377)=60.0_prec*hh4(431)
      hh4(1378)= - hh4(1376)*hh4(1377)
      hh4(1357)=hh4(1357) + hh4(1378) - 720.0_prec*hh4(1321) + hh4(1349) + &
     & hh4(1375) + hh4(1366)
      hh4(1357)=hh4(673)*hh4(1357)
      hh4(1366)=hh4(1313)*hh4(673)
      hh4(1375)=hh4(1366)*hh4(296)
      hh4(1375)=720.0_prec*hh4(1375)
      hh4(1357)=hh4(1357) + hh4(1375)
      hh4(1357)=hh4(246)*hh4(1357)
      hh4(1378)=hh4(771) + hh4(845) - hh4(904) - hh4(823) + hh4(744) + &
     & hh4(890) + hh4(690) + hh4(814)
      hh4(1379)=hh4(916) + hh4(784) + hh4(720) + hh4(850)
      hh4(1380)=hh4(700) + hh4(929) + hh4(861)
      hh4(1381)=hh4(547) + hh4(1380) + hh4(1379) - hh4(1378)
      hh4(1382)=hh4(881) - hh4(885)
      hh4(1383)=hh4(1382) + hh4(868) + hh4(713)
      hh4(1384)=hh4(838) + hh4(886)
      hh4(1385)=hh4(1381) - hh4(1384) - hh4(1383)
      hh4(1386)=hh4(1385)*hh4(997)
      hh4(1194)=hh4(543) + hh4(1194) + hh4(901)
      hh4(1387)=hh4(1194) - hh4(745) + hh4(1140) + hh4(786)
      hh4(1388)=hh4(1387) - hh4(793)
      hh4(1389)=2.0_prec*hh4(997)
      hh4(1390)=hh4(1388)*hh4(1389)
      hh4(1391)=hh4(902)*hh4(997)
      hh4(1392)=hh4(1391)*hh4(826)
      hh4(1386)= - hh4(1386) + hh4(1392) - hh4(1390)
      hh4(1386)=hh4(1014)*hh4(1386)
      hh4(1390)=hh4(884) - hh4(883)
      hh4(1392)=hh4(1390) + hh4(740) + hh4(573)
      hh4(1393)=hh4(730) + hh4(835) - hh4(747) + hh4(706) + hh4(912) - &
     & hh4(717) + hh4(778) + hh4(940)
      hh4(1394)= - hh4(801) + 2.0_prec*hh4(931) + hh4(1393)
      hh4(1395)=hh4(1394) + 2.0_prec*hh4(1222) - hh4(1392)
      hh4(1395)=hh4(1395)*hh4(1014)
      hh4(1396)=hh4(1014)*hh4(924)
      hh4(1397)=hh4(1014)*hh4(964)
      hh4(1396)= - hh4(1397) + hh4(1396) - hh4(1395)
      hh4(1396)=hh4(1396)*hh4(997)
      hh4(1398)=hh4(1225)*hh4(997)
      hh4(1399)=hh4(1014)*hh4(997)
      hh4(1400)=hh4(1399)*hh4(907)
      hh4(1401)=hh4(1398) + hh4(1400)
      hh4(1401)=hh4(1401)*hh4(902)
      hh4(1402)=hh4(1011)*hh4(1004)
      hh4(1403)=hh4(1402) - hh4(1004)
      hh4(1404)=hh4(1403)*hh4(1011)
      hh4(1405)=432.0_prec*hh4(1404)
      hh4(1406)=hh4(1405)*hh4(123)
      hh4(1386)=hh4(1386) + hh4(1401) + hh4(1396) + hh4(1406)
      hh4(1386)=9.0_prec*hh4(1386)
      hh4(1396)=hh4(1403)*hh4(1059)*XN
      hh4(1401)=28.0_prec*hh4(1403)
      hh4(1406)=hh4(1401)*XN
      hh4(1406)=hh4(1406) + hh4(1396)
      hh4(1407)=4.0_prec*XNF
      hh4(1406)=hh4(1406)*hh4(1407)
      hh4(1408)=83.0_prec*hh4(1004)
      hh4(1408)=hh4(1408)*hh4(1011)
      hh4(1408)=hh4(1408) - 62.0_prec*hh4(1004)
      hh4(1408)=hh4(1408)*hh4(1011)
      hh4(1408)=hh4(1408) - 21.0_prec*hh4(1004)
      hh4(1409)=hh4(1408)*hh4(1059)
      hh4(1406)=hh4(1406) + hh4(1409) + 3944.0_prec*hh4(1404)
      hh4(1409)=hh4(1406)*hh4(1089)
      hh4(1410)=hh4(1403)*hh4(1018)
      hh4(1396)=hh4(1410) + hh4(1396)
      hh4(1396)=hh4(1396)*hh4(1407)
      hh4(1410)=8.0_prec*hh4(1011)
      hh4(1411)=hh4(1403)*hh4(1410)
      hh4(1412)=35.0_prec*hh4(1004)
      hh4(1412)=hh4(1412)*hh4(1011)
      hh4(1413)=26.0_prec*hh4(1004)
      hh4(1412)=hh4(1412) - hh4(1413)
      hh4(1412)=hh4(1412)*hh4(1011)
      hh4(1412)=hh4(1412) - 9.0_prec*hh4(1004)
      hh4(1414)=hh4(1412)*hh4(1059)
      hh4(1396)=hh4(1396) + hh4(1411) + hh4(1414)
      hh4(1411)=y*hh4(1396)
      hh4(1409)=4.0_prec*hh4(1411) - hh4(1386) + hh4(1409)
      hh4(1409)=y*hh4(1409)
      hh4(1406)=z*hh4(1406)
      hh4(1411)=hh4(1403)*hh4(1022)
      hh4(1414)= - hh4(123)*hh4(1404)
      hh4(1414)= - hh4(1411) + hh4(1414)
      hh4(1406)=1944.0_prec*hh4(1414) + hh4(1406)
      hh4(1406)=hh4(1406)*hh4(1089)
      hh4(1406)=hh4(1406) + hh4(1409)
      hh4(1406)=y*hh4(1406)
      hh4(1396)=hh4(1396)*hh4(1089)
      hh4(1386)= - hh4(1386) + hh4(1396)
      hh4(1386)=hh4(1386)*hh4(1017)
      hh4(1396)=hh4(1402) + hh4(1413)
      hh4(1396)=hh4(1396)*hh4(1011)
      hh4(1247)=hh4(1403)*hh4(1247)
      hh4(1409)=27.0_prec*hh4(1004)
      hh4(1396)= - hh4(1409) + hh4(1396) + hh4(1247)
      hh4(1413)=hh4(1396)*y
      hh4(1414)= - 223.0_prec*hh4(1402) + 142.0_prec*hh4(1004)
      hh4(1414)=hh4(1414)*hh4(1011)
      hh4(1253)=hh4(1403)*hh4(1253)
      hh4(1414)= - hh4(1414) + hh4(1253) - 81.0_prec*hh4(1004)
      hh4(1415)=hh4(1414)*z
      hh4(1416)=hh4(1413) + hh4(1415)
      hh4(1416)=hh4(1416)*y
      hh4(1417)=hh4(1403)*hh4(1203)
      hh4(1415)=hh4(1415) - hh4(1417)
      hh4(1418)=hh4(1415)*z
      hh4(1416)=hh4(1416) + hh4(1418)
      hh4(1416)=hh4(1416)*y
      hh4(1418)=hh4(1396)*hh4(1251)
      hh4(1416)=hh4(1416) + hh4(1418)
      hh4(1418)=hh4(319)*hh4(1416)
      hh4(1142)=hh4(1403)*hh4(1142)
      hh4(1419)= - hh4(1402) + 28.0_prec*hh4(1004)
      hh4(1419)=hh4(1419)*hh4(1011)
      hh4(1142)= - hh4(1409) + hh4(1142) + hh4(1419)
      hh4(1409)=hh4(1142)*y
      hh4(1402)= - 196.0_prec*hh4(1004) + 151.0_prec*hh4(1402)
      hh4(1402)=hh4(1402)*hh4(1011)
      hh4(1179)=hh4(1403)*hh4(1179)
      hh4(1179)= - hh4(1402) + hh4(1179) - 45.0_prec*hh4(1004)
      hh4(1402)=hh4(1179)*z
      hh4(1199)=hh4(1403)*hh4(1199)
      hh4(1419)=hh4(1199) + hh4(1409) + hh4(1402)
      hh4(1419)=hh4(1419)*y
      hh4(1402)=hh4(1402) + hh4(1417)
      hh4(1420)=hh4(1402)*z
      hh4(1419)=hh4(1419) + hh4(1420)
      hh4(1419)=hh4(1419)*y
      hh4(1420)=hh4(1142)*z
      hh4(1199)=hh4(1420) + hh4(1199)
      hh4(1199)=hh4(1199)*hh4(1017)
      hh4(1199)=hh4(1419) + hh4(1199)
      hh4(1419)=108.0_prec*hh4(329)
      hh4(1420)=hh4(1199)*hh4(1419)
      hh4(1421)=hh4(919) - hh4(710)
      hh4(1422)=18.0_prec*hh4(1227) - 9.0_prec*hh4(1421)
      hh4(1422)=hh4(1028)*hh4(1422)
      hh4(1386)=hh4(1420) + 72.0_prec*hh4(1418) + hh4(1386) + hh4(1406) + &
     & hh4(1422)
      hh4(1159)=hh4(1399)*hh4(1159)
      hh4(1163)=hh4(1163)*hh4(997)
      hh4(1406)=hh4(1399)*hh4(826)
      hh4(1400)=hh4(1406) + hh4(1400)
      hh4(1164)=hh4(1399)*hh4(1164)
      hh4(1159)= - hh4(1164) - hh4(1159) + hh4(1163) + hh4(1400)
      hh4(1163)=hh4(1396)*hh4(1121)
      hh4(1163)=hh4(1163) + hh4(1159)
      hh4(1163)=hh4(1163)*hh4(1017)
      hh4(1396)=hh4(1414)*hh4(1121)
      hh4(1159)=hh4(1159) + hh4(1396) + 8.0_prec*hh4(1413)
      hh4(1159)=hh4(1159)*y
      hh4(1396)=hh4(1415)*hh4(1121)
      hh4(1159)=hh4(1159) + hh4(1396)
      hh4(1159)=hh4(1159)*y
      hh4(1019)=hh4(1403)*hh4(1019)
      hh4(1396)=hh4(1412) + hh4(1019)
      hh4(1406)=hh4(1396)*y
      hh4(1408)=hh4(1408) + hh4(1019)
      hh4(1412)=hh4(1408)*z
      hh4(1072)=hh4(1403)*hh4(1072)
      hh4(1413)= - hh4(1072) + hh4(1406) + hh4(1412)
      hh4(1413)=hh4(1413)*y
      hh4(1414)=hh4(1403)*hh4(1208)
      hh4(1412)=hh4(1412) - hh4(1414)
      hh4(1414)=hh4(1412)*z
      hh4(1413)=hh4(1413) + hh4(1414)
      hh4(1413)=hh4(1413)*y
      hh4(1414)=hh4(1396)*z
      hh4(1072)=hh4(1414) - hh4(1072)
      hh4(1072)=hh4(1072)*hh4(1017)
      hh4(1072)=hh4(1413) + hh4(1072)
      hh4(1413)=36.0_prec*hh4(319)
      hh4(1414)=hh4(1072)*hh4(1413)
      hh4(1415)=2.0_prec*hh4(1004)
      hh4(1415)=hh4(1415)*hh4(1011)
      hh4(1415)=hh4(1415) - hh4(1004)
      hh4(1415)=hh4(1415)*hh4(1011)
      hh4(1415)=hh4(1415) - hh4(1004)
      hh4(1418)=hh4(1415)*z
      hh4(1420)=hh4(1415)*y
      hh4(1422)=hh4(1418) + hh4(1420)
      hh4(1422)=hh4(1422)*y
      hh4(1423)=hh4(1415)*hh4(1017)
      hh4(1422)=hh4(1422) + hh4(1423)
      hh4(1422)=hh4(1422)*y
      hh4(1424)=hh4(1415)*hh4(1251)
      hh4(1422)=hh4(1422) + hh4(1424)
      hh4(1424)=216.0_prec*hh4(1422)
      hh4(1425)=hh4(1424)*hh4(329)
      hh4(1426)=hh4(1028)*hh4(827)
      hh4(1159)=hh4(1163) - hh4(1426) + hh4(1414) + hh4(1159) + &
     & hh4(1425)
      hh4(1163)=18.0_prec*z
      hh4(1408)=hh4(1408)*hh4(1163)
      hh4(1414)=hh4(1417) - hh4(1399)
      hh4(1406)= - hh4(1414) + hh4(1408) + 18.0_prec*hh4(1406)
      hh4(1406)=hh4(1406)*y
      hh4(1408)=hh4(1412)*hh4(1163)
      hh4(1406)=hh4(1406) + hh4(1408)
      hh4(1406)=hh4(1406)*y
      hh4(1163)=hh4(1396)*hh4(1163)
      hh4(1163)=hh4(1163) - hh4(1414)
      hh4(1163)=hh4(1163)*hh4(1017)
      hh4(1163)=hh4(1406) + hh4(1163)
      hh4(1396)= - hh4(1163)*hh4(1367)
      hh4(1396)= - 60.0_prec*hh4(1159) + hh4(1396)
      hh4(1396)=hh4(1396)*hh4(1068)
      hh4(1406)=hh4(1239)*hh4(997)
      hh4(1164)=hh4(1406) - hh4(1164)
      hh4(1164)=hh4(1164)*hh4(1026)
      hh4(1164)=hh4(1164) - hh4(1426)
      hh4(1406)=hh4(1028)*hh4(1068)
      hh4(1164)= - hh4(1406) + 6.0_prec*hh4(1164)
      hh4(1164)=2.0_prec*hh4(1164)
      hh4(1408)=24.0_prec*hh4(804)
      hh4(1412)=hh4(1028)*hh4(1408)
      hh4(1414)=hh4(1028)*hh4(1242)
      hh4(1412)=hh4(1412) - hh4(1414)
      hh4(1417)=hh4(1164) + hh4(1412)
      hh4(1425)=hh4(769)*hh4(1417)
      hh4(1427)=12.0_prec*hh4(251)
      hh4(1428)=hh4(1315)*hh4(1427)
      hh4(1429)=hh4(1344) + hh4(1428)
      hh4(1430)=hh4(1429)*hh4(673)
      hh4(1431)=12.0_prec*hh4(439)
      hh4(1432)=hh4(1431)*hh4(673)
      hh4(1433)=hh4(1315)*hh4(1432)
      hh4(1430)=hh4(1430) - hh4(1433)
      hh4(1434)=hh4(296)*hh4(1430)
      hh4(1435)=hh4(874)*hh4(1412)
      hh4(1425)=hh4(1434) + hh4(1435) - hh4(1425)
      hh4(1065)=hh4(1401)*hh4(1065)
      hh4(1401)=hh4(1415)*hh4(1059)
      hh4(1065)=662.0_prec*hh4(1404) + hh4(1065) - hh4(1401)
      hh4(1434)=hh4(1065)*z
      hh4(1019)=hh4(1019) + hh4(1411) - hh4(1401)
      hh4(1401)= - y*hh4(1019)
      hh4(1401)= - hh4(1434) + hh4(1401)
      hh4(1401)=y*hh4(1401)
      hh4(1411)= - hh4(1434) + 648.0_prec*hh4(1404)
      hh4(1434)=z*hh4(1411)
      hh4(1401)=hh4(1434) + hh4(1401)
      hh4(1401)=y*hh4(1401)
      hh4(1434)= - hh4(1019)*hh4(1251)
      hh4(1401)=hh4(1434) + hh4(1401)
      hh4(1434)=hh4(1422)*hh4(1256)
      hh4(1435)= - 20.0_prec*hh4(1199) - hh4(1434)
      hh4(1435)=hh4(1435)*hh4(1257)
      hh4(1401)=160.0_prec*hh4(1401) + hh4(1435)
      hh4(1435)=12.0_prec*hh4(314)
      hh4(1401)=hh4(1401)*hh4(1435)
      hh4(1436)= - hh4(810) + hh4(831) + hh4(750) + hh4(724)
      hh4(1437)=hh4(794) + hh4(871)
      hh4(1438)=hh4(882) + hh4(961)
      hh4(1439)= - hh4(1436) + hh4(1437) - hh4(1438)
      hh4(1440)=1440.0_prec*hh4(875)
      hh4(1441)= - hh4(802)*hh4(1440)
      hh4(1364)= - hh4(1364) + hh4(1441) - 1440.0_prec*hh4(1236) - 720.0_prec*&
     & hh4(1439)
      hh4(1364)=hh4(1028)*hh4(1364)
      hh4(1387)=hh4(1387) - hh4(846)
      hh4(1387)=hh4(1387)*hh4(1399)
      hh4(1156)=hh4(1156)*hh4(1389)
      hh4(1441)=hh4(877) + hh4(880) + hh4(925) - hh4(1223)
      hh4(1441)=hh4(1014)*hh4(1441)
      hh4(1442)=hh4(1441)*hh4(997)
      hh4(1156)=hh4(1387) + hh4(1156) - hh4(1442)
      hh4(1156)=hh4(1156)*hh4(1026)
      hh4(1387)=hh4(1227) - hh4(879)
      hh4(1442)=hh4(1028)*hh4(1387)
      hh4(1156)=hh4(1442) + hh4(1156)
      hh4(1442)=47./2.0_prec*hh4(1406)
      hh4(1443)=hh4(807)*hh4(1028)
      hh4(1444)=60.0_prec*hh4(1443) - hh4(1442)
      hh4(1444)=hh4(1444)*hh4(1068)
      hh4(1156)=720.0_prec*hh4(1156) + hh4(1444)
      hh4(1156)=hh4(802)*hh4(1156)
      hh4(1027)=hh4(1027)*hh4(1239)
      hh4(1027)=hh4(1027) - hh4(1426)
      hh4(1444)=hh4(1391)*hh4(1053)
      hh4(1442)= - hh4(1442) + 60.0_prec*hh4(1444)
      hh4(1442)=hh4(1442)*hh4(1068)
      hh4(1027)=hh4(1442) - 120.0_prec*hh4(1414) + 1440.0_prec*hh4(1027)
      hh4(1442)=hh4(431)*hh4(1027)
      hh4(1445)=hh4(1389)*hh4(1014)*hh4(807)
      hh4(1398)= - hh4(1400) + hh4(1445) - hh4(1398)
      hh4(1398)=hh4(1398)*hh4(1026)
      hh4(1398)=hh4(1406) + 6.0_prec*hh4(1398)
      hh4(1400)=6.0_prec*hh4(875)
      hh4(1400)= - hh4(1028)*hh4(1400)
      hh4(1400)=hh4(1400) - hh4(1398)
      hh4(1445)= - hh4(431)*hh4(1406)
      hh4(1400)=2.0_prec*hh4(1400) + hh4(1445)
      hh4(1445)=60.0_prec*hh4(804)
      hh4(1400)=hh4(1400)*hh4(1445)
      hh4(1446)=hh4(1028)*hh4(1216)
      hh4(1212)=hh4(1028)*hh4(1212)
      hh4(1446)=hh4(1446) + hh4(1212)
      hh4(1447)=hh4(1446) - hh4(1406)
      hh4(1444)=12.0_prec*hh4(1444)
      hh4(1448)=hh4(1447) - hh4(1444)
      hh4(1449)=60.0_prec*hh4(1448)
      hh4(1450)=hh4(529)*hh4(1449)
      hh4(1451)=2.0_prec*hh4(1028)
      hh4(1452)=hh4(1033) + hh4(1451)
      hh4(1453)=720.0_prec*hh4(1452)
      hh4(1454)= - hh4(1453)*hh4(1233)
      hh4(1455)=hh4(1028)*hh4(431)
      hh4(1456)=hh4(1455) + hh4(1451)
      hh4(1457)=720.0_prec*hh4(1235)
      hh4(1457)=hh4(1456)*hh4(1457)
      hh4(1458)=hh4(1315)*hh4(673)
      hh4(1459)=hh4(307)*hh4(1458)
      hh4(1460)=hh4(120)*hh4(1422)
      hh4(1461)=hh4(804) + hh4(1262)
      hh4(1461)=hh4(1028)*hh4(1461)
      hh4(1462)=720.0_prec*hh4(1461)
      hh4(1463)= - hh4(876)*hh4(1462)
      hh4(1013)=155520.0_prec*hh4(1460) + hh4(1013) + 720.0_prec*hh4(1459) + &
     & hh4(1357) + hh4(1463) + hh4(1401) + hh4(1450) + hh4(1400) + &
     & hh4(1442) + hh4(1156) + 80.0_prec*hh4(1386) + hh4(1396) + hh4(1364) + &
     & hh4(1457) + hh4(1454) + hh4(1275) - 60.0_prec*hh4(1425)
      hh4(1013)=hh4(1)*hh4(1013)
      hh4(1156)=hh4(1410) - 9.
      hh4(1156)=hh4(1156)*hh4(1011)
      hh4(1156)=hh4(1156) + 1.
      hh4(1275)=hh4(1156)*hh4(1119)
      hh4(1184)=hh4(1275) - hh4(1184)
      hh4(1184)=hh4(1184)*z
      hh4(1184)=hh4(1184) + hh4(1187)
      hh4(1184)=hh4(1184)*hh4(1029)
      hh4(1187)=hh4(1189)*hh4(1094)
      hh4(1189)=hh4(1043)*hh4(1098)
      hh4(1357)=hh4(1040)*hh4(1000)
      hh4(1184)=hh4(1184) - hh4(1357) - hh4(1187) - hh4(1189)
      hh4(1184)=hh4(1184)*y
      hh4(1187)=hh4(1191)*hh4(1098)
      hh4(1187)=hh4(1187) - hh4(1275)
      hh4(1187)=hh4(1187)*z
      hh4(1182)=hh4(1182) + 3.
      hh4(1189)=hh4(1182)*hh4(1098)
      hh4(1187)=hh4(1187) - hh4(1189)
      hh4(1187)=hh4(1187)*z
      hh4(1171)=hh4(1171) - 17.
      hh4(1171)=hh4(1171)*hh4(1011)
      hh4(1171)=hh4(1171) + 2.
      hh4(1275)=hh4(1171)*hh4(1098)
      hh4(1187)=hh4(1187) + hh4(1275) + hh4(1060)
      hh4(1187)=hh4(1187)*hh4(1029)
      hh4(1357)=hh4(1197) - 7.
      hh4(1357)=hh4(1357)*hh4(1011)
      hh4(1357)=hh4(1357) + 1.
      hh4(1364)=hh4(1357)*hh4(1098)
      hh4(1045)= - hh4(1364) - hh4(1045) + hh4(1187) - hh4(1184)
      hh4(1045)=hh4(1045)*y
      hh4(1184)=hh4(1185)*z
      hh4(1184)=hh4(1184) - hh4(1189)
      hh4(1184)=hh4(1184)*hh4(1029)
      hh4(1185)= - 23.0_prec+ 21.0_prec*hh4(1011)
      hh4(1185)=hh4(1185)*hh4(1011)
      hh4(1185)=hh4(1185) + 2.
      hh4(1187)=hh4(1185)*hh4(1111)
      hh4(1184)=hh4(1184) + hh4(1187) - hh4(1112)
      hh4(1184)=hh4(1184)*z
      hh4(1187)= - 15.0_prec+ 14.0_prec*hh4(1011)
      hh4(1187)=hh4(1187)*hh4(1011)
      hh4(1187)=hh4(1187) + 1.
      hh4(1098)=hh4(1187)*hh4(1098)
      hh4(1098)=hh4(1184) - hh4(1098) - hh4(1049)
      hh4(1098)=hh4(1098)*z
      hh4(1045)=hh4(1045) + hh4(1098) + hh4(1051) + hh4(1105)
      hh4(1045)=hh4(1045)*y
      hh4(1051)=hh4(1085)*z
      hh4(1051)=hh4(1051) + hh4(1275)
      hh4(1051)=hh4(1051)*z
      hh4(1085)=hh4(1187)*hh4(1010)
      hh4(1051)=hh4(1051) - hh4(1085) + hh4(1112)
      hh4(1051)=hh4(1051)*z
      hh4(1051)=hh4(1051) + hh4(1105)
      hh4(1051)=hh4(1051)*hh4(1029)
      hh4(1045)=hh4(1045) + hh4(1051) - hh4(1049)
      hh4(1045)=hh4(1045)*y
      hh4(1049)=hh4(1043)*hh4(1010)
      hh4(1049)=hh4(1049) - hh4(1190)
      hh4(1049)=hh4(1049)*z
      hh4(1051)=hh4(1357)*hh4(1010)
      hh4(1049)=hh4(1049) - hh4(1051)
      hh4(1049)=hh4(1049)*hh4(1029)
      hh4(1049)=hh4(1049) + hh4(1193)
      hh4(1049)=hh4(1049)*z
      hh4(1049)=hh4(1049) + hh4(1060)
      hh4(1049)=hh4(1049)*z
      hh4(1051)=hh4(1155)*hh4(431)
      hh4(1045)=hh4(1045) + hh4(1049) - hh4(1051) + hh4(1058)
      hh4(1049)=hh4(1152)*y
      hh4(1051)=hh4(1032)*hh4(1014)
      hh4(1060)=hh4(1051) - hh4(1048)
      hh4(1060)=hh4(1060)*hh4(1017)
      hh4(1049)=hh4(1049) + hh4(1060) + hh4(1015)
      hh4(1049)=hh4(1049)*y
      hh4(1060)=hh4(1128)*z
      hh4(1060)=hh4(1060) - hh4(1048)
      hh4(1060)=hh4(1060)*z
      hh4(1049)=hh4(1060) + hh4(1049)
      hh4(1060)=hh4(1049)*hh4(1001)
      hh4(1085)=2.0_prec*hh4(1060)
      hh4(1020)=hh4(1020)*z
      hh4(1082)=hh4(1082) + hh4(1020)
      hh4(1098)= - hh4(1002)*hh4(1082)
      hh4(1098)=hh4(1074) + hh4(1098)
      hh4(1098)=y*hh4(1098)
      hh4(1105)=hh4(1208)*hh4(1014)
      hh4(1020)=hh4(1020) - hh4(1105)
      hh4(1020)=hh4(1020)*z
      hh4(1105)= - hh4(1002)*hh4(1020)
      hh4(1098)=hh4(1105) + hh4(1098)
      hh4(1098)=y*hh4(1098)
      hh4(1083)= - hh4(1002)*hh4(1083)
      hh4(1074)=hh4(1074) + hh4(1083)
      hh4(1074)=hh4(1074)*hh4(1017)
      hh4(1074)=hh4(1074) + hh4(1098)
      hh4(1074)=hh4(998)*hh4(1074)
      hh4(1071)=hh4(1071)*hh4(998)
      hh4(1083)=hh4(1071)*hh4(1036)
      hh4(1030)=hh4(1)*hh4(1030)
      hh4(1030)= - 12.0_prec*hh4(1030) - hh4(1085) - hh4(1083) - 2.0_prec*hh4(1045)&
     &  + hh4(1074)
      hh4(1030)=hh4(1)*hh4(1030)
      hh4(1074)= - y*hh4(1088)
      hh4(1087)=z*hh4(1087)
      hh4(1074)=hh4(1074) + hh4(1124) + hh4(1087)
      hh4(1074)=y*hh4(1074)
      hh4(1087)=hh4(1151) - hh4(1147)
      hh4(1087)=hh4(1087)*hh4(1029)
      hh4(1074)=hh4(1087) + hh4(1074)
      hh4(1087)=hh4(1038)*hh4(1113)
      hh4(1088)=hh4(1001)*hh4(1139)
      hh4(1063)= - hh4(1146) + 4.0_prec*hh4(1063)
      hh4(1098)= - hh4(1153)*hh4(1068)
      hh4(1030)=hh4(1030) + hh4(1088) + 4.0_prec*hh4(1062) + hh4(1087) + 2.0_prec*&
     & hh4(1074) + hh4(1098) + hh4(1063)
      hh4(1030)=hh4(1030)*hh4(1031)
      hh4(1062)=9.0_prec*hh4(319)
      hh4(1074)=hh4(1081)*hh4(1062)
      hh4(1087)=54.0_prec*hh4(329)
      hh4(1088)=hh4(1095)*hh4(1087)
      hh4(1074)=hh4(1074) + hh4(1088) + 2.0_prec*hh4(1204)
      hh4(1074)= - hh4(1258) + 4.0_prec*hh4(1074)
      hh4(1088)=hh4(1207) + 6.0_prec*hh4(1166)
      hh4(1098)=hh4(1209)*hh4(802)
      hh4(1105)=12.0_prec*hh4(874)
      hh4(1112)=hh4(1105)*hh4(1055)
      hh4(1088)=hh4(1112) + hh4(1098) + 2.0_prec*hh4(1088)
      hh4(1098)=hh4(999)*hh4(1088)
      hh4(1112)= - hh4(431)*hh4(1215)
      hh4(1124)= - hh4(1047)*hh4(1216)
      hh4(1128)=hh4(1095)*hh4(1257)
      hh4(1139)= - hh4(1128) + 2.0_prec*hh4(1175)
      hh4(1146)=hh4(314)*hh4(1139)
      hh4(1147)=12.0_prec*hh4(769)
      hh4(1151)= - hh4(1147)*hh4(1058)
      hh4(1152)= - hh4(1346)*hh4(1061)
      hh4(1030)=hh4(1030) + hh4(1151) - 90.0_prec*hh4(1146) + hh4(1152) + &
     & hh4(1124) + hh4(1112) - 15.0_prec*hh4(1074) + hh4(1098)
      hh4(1098)=4.0_prec*hh4(1)
      hh4(1030)=hh4(1030)*hh4(1098)
      hh4(1112)=12.0_prec*hh4(431)
      hh4(1124)=hh4(1313)*hh4(1112)
      hh4(1124)=hh4(1124) + hh4(1341)
      hh4(1016)=hh4(1338)*hh4(1016)
      hh4(1016)=hh4(1311) + hh4(1016)
      hh4(1016)=hh4(1016)*y
      hh4(1146)=hh4(61)*hh4(1339)
      hh4(1146)=hh4(1146) + hh4(1314)
      hh4(1146)=hh4(1146)*z
      hh4(1016)=hh4(1016) + hh4(1146)
      hh4(1146)= - 12.0_prec*hh4(1016) + hh4(1124)
      hh4(1151)=hh4(1146)*hh4(439)
      hh4(1124)=hh4(1124) - 12.0_prec*hh4(1332)
      hh4(1152)=hh4(1315)*hh4(1340)
      hh4(1152)=hh4(1152) + hh4(1124)
      hh4(1175)=hh4(1152)*hh4(251)
      hh4(1184)=hh4(1351)*hh4(1053)
      hh4(1189)=12.0_prec*hh4(1184)
      hh4(1190)=hh4(1376) - hh4(1189)
      hh4(1193)=hh4(1377)*hh4(1190)
      hh4(1193)= - 60.0_prec*hh4(1151) - hh4(1193) + 60.0_prec*hh4(1175)
      hh4(1204)= - hh4(591) - hh4(1293)
      hh4(1208)= - hh4(1277)*hh4(1204)
      hh4(1209)=6.0_prec*hh4(1302)
      hh4(1215)=hh4(1209) - hh4(560)
      hh4(1215)= - hh4(1215)*hh4(1259)
      hh4(1208)=hh4(1215) + hh4(1208) + hh4(1268) + hh4(1278) - &
     & hh4(1272)
      hh4(1208)=y*hh4(1208)
      hh4(1215)=hh4(1330)*hh4(1348)
      hh4(1208)=hh4(1208) + hh4(1331) + hh4(1215)
      hh4(1208)=y*hh4(1208)
      hh4(1215)= - z*hh4(1296)
      hh4(1215)=hh4(1215) + hh4(1365)
      hh4(1215)=z*hh4(1215)
      hh4(1208)=hh4(1215) + hh4(1208)
      hh4(1215)=hh4(1369)*hh4(1358)
      hh4(1258)= - hh4(584) + hh4(1372)
      hh4(1258)=hh4(1373)*hh4(1258)
      hh4(1208)=720.0_prec*hh4(1208) + hh4(1349) + hh4(1258) + hh4(1215) + &
     & hh4(1193)
      hh4(1208)=hh4(673)*hh4(1208)
      hh4(1161)=hh4(1161)*hh4(1389)
      hh4(1215)=hh4(1224)*hh4(997)
      hh4(1224)=hh4(1388)*hh4(1399)
      hh4(1161)=hh4(1161) + hh4(1215) + hh4(1224)
      hh4(1161)=3.0_prec*hh4(1161)
      hh4(1065)= - hh4(1065)*hh4(1121)
      hh4(1103)= - hh4(1019)*hh4(1103)
      hh4(1065)=hh4(1103) + hh4(1161) + hh4(1065)
      hh4(1065)=y*hh4(1065)
      hh4(1103)=hh4(1411)*hh4(1121)
      hh4(1065)=hh4(1103) + hh4(1065)
      hh4(1065)=y*hh4(1065)
      hh4(1019)= - hh4(1019)*hh4(1121)
      hh4(1019)=hh4(1161) + hh4(1019)
      hh4(1019)=hh4(1019)*hh4(1017)
      hh4(1103)=hh4(1199)*hh4(1413)
      hh4(1161)=hh4(1072)*hh4(1419)
      hh4(1215)=3.0_prec*hh4(1227)
      hh4(1215)=hh4(1028)*hh4(1215)
      hh4(1019)= - 6.0_prec*hh4(1426) + hh4(1161) + hh4(1103) + hh4(1019) + &
     & hh4(1065) + hh4(1215)
      hh4(1065)= - hh4(673)*hh4(1347)
      hh4(1103)=12.0_prec*hh4(673)
      hh4(1103)=hh4(1103)*hh4(1315)*hh4(296)
      hh4(1065)=hh4(1065) - hh4(1103)
      hh4(1065)=hh4(246)*hh4(1065)
      hh4(1161)=hh4(1179)*hh4(1024)
      hh4(1179)=hh4(1014)*hh4(1391)
      hh4(1179)=hh4(1405) - hh4(1179)
      hh4(1161)=hh4(1179) + hh4(1161) + 12.0_prec*hh4(1409)
      hh4(1161)=hh4(1161)*y
      hh4(1215)=hh4(1402)*hh4(1024)
      hh4(1161)=hh4(1161) + hh4(1215)
      hh4(1161)=hh4(1161)*y
      hh4(1024)=hh4(1142)*hh4(1024)
      hh4(1024)=hh4(1024) + hh4(1179)
      hh4(1024)=hh4(1024)*hh4(1017)
      hh4(1142)=hh4(1424)*hh4(319)
      hh4(1024)=hh4(1161) + hh4(1024) + hh4(1142)
      hh4(1142)=108.0_prec*hh4(1418) + 1./2.0_prec*hh4(1399)
      hh4(1161)= - 108.0_prec*hh4(1420) - hh4(1142)
      hh4(1161)=y*hh4(1161)
      hh4(1161)= - 108.0_prec*hh4(1423) + hh4(1161)
      hh4(1161)=y*hh4(1161)
      hh4(1142)= - hh4(1142)*hh4(1017)
      hh4(1142)=hh4(1142) + hh4(1161)
      hh4(1142)=hh4(1142)*hh4(1367)
      hh4(1142)= - 60.0_prec*hh4(1024) + hh4(1142)
      hh4(1142)=hh4(1142)*hh4(1068)
      hh4(1161)=hh4(1072)*hh4(1257)
      hh4(1179)= - hh4(1161) + 8.0_prec*hh4(1416)
      hh4(1215)=hh4(314)*hh4(1179)
      hh4(1224)=hh4(802)*hh4(1398)
      hh4(1258)=hh4(769)*hh4(1449)
      hh4(1268)=720.0_prec*hh4(1028)
      hh4(1272)= - hh4(1268)*hh4(1237)
      hh4(1164)=hh4(1164) - hh4(1414)
      hh4(1164)=hh4(1164)*hh4(1377)
      hh4(1275)=hh4(1406) + 12.0_prec*hh4(1443)
      hh4(1278)=hh4(1028)*hh4(1211)
      hh4(1296)=hh4(1275) - hh4(1278)
      hh4(1302)= - hh4(1296)*hh4(1445)
      hh4(1311)=hh4(529)*hh4(1453)
      hh4(1248)= - 720.0_prec*hh4(1248)
      hh4(1248)=hh4(1033)*hh4(1248)
      hh4(1314)= - hh4(874)*hh4(1462)
      hh4(1019)=hh4(1030) + 60.0_prec*hh4(1065) + hh4(1375) + hh4(1258) + 720.&
     & *hh4(1215) + hh4(1314) + hh4(1311) + hh4(1302) + hh4(1164) - 120.&
     & *hh4(1224) + 240.0_prec*hh4(1019) + hh4(1142) + hh4(1272) + hh4(1248)&
     &  + hh4(1208)
      hh4(1019)=hh4(1)*hh4(1019)
      hh4(1030)= - hh4(1163)*hh4(1068)
      hh4(1030)=6.0_prec*hh4(1159) + hh4(1030)
      hh4(1065)=hh4(1318)*hh4(1427)
      hh4(1142)=hh4(1336)*hh4(115)
      hh4(1065)=hh4(1142) - hh4(1065)
      hh4(1142)=12.0_prec*hh4(1326) + hh4(1354) + hh4(1065)
      hh4(1142)=hh4(673)*hh4(1142)
      hh4(1159)=hh4(246)*hh4(673)
      hh4(1164)=hh4(1152)*hh4(1159)
      hh4(1208)= - hh4(1444) + hh4(1212) - hh4(1406)
      hh4(1208)=hh4(431)*hh4(1208)
      hh4(1212)=hh4(1422)*hh4(1257)
      hh4(1215)= - hh4(1212) + 2.0_prec*hh4(1199)
      hh4(1224)=hh4(314)*hh4(1215)
      hh4(1248)=hh4(1318)*hh4(1432)
      hh4(1258)= - hh4(802)*hh4(1275)
      hh4(1272)=hh4(1456)*hh4(1216)
      hh4(1275)=hh4(1452)*hh4(1147)
      hh4(1302)=hh4(1028)*hh4(1346)
      hh4(1311)= - hh4(1033)*hh4(1105)
      hh4(1030)=hh4(1164) - hh4(1103) + hh4(1248) + hh4(1142) + &
     & hh4(1275) + 72.0_prec*hh4(1224) + hh4(1311) + hh4(1302) + hh4(1272) + &
     & hh4(1208) + 2.0_prec*hh4(1030) + hh4(1258)
      hh4(1045)=hh4(1060) + hh4(1045)
      hh4(1103)=hh4(1023)*hh4(1119)
      hh4(1111)=hh4(1023)*hh4(1111)
      hh4(1119)=hh4(1103) - hh4(1111)
      hh4(1119)=hh4(1119)*z
      hh4(1142)=hh4(1157)*hh4(1023)
      hh4(1157)=hh4(1142) + hh4(1119)
      hh4(1157)=z*hh4(1157)
      hh4(1103)=hh4(1103) - hh4(1160)
      hh4(1103)=hh4(1103)*z
      hh4(1164)=hh4(1023)*hh4(1010)
      hh4(1103)=hh4(1103) + hh4(1164)
      hh4(1208)=y*hh4(1103)
      hh4(1157)=hh4(1208) + hh4(1157) - hh4(1160) + hh4(1037)
      hh4(1157)=y*hh4(1157)
      hh4(1141)=hh4(1141) - hh4(1164)
      hh4(1160)=6.0_prec*hh4(1023)
      hh4(1208)=hh4(1160)*hh4(1010)
      hh4(1119)=hh4(1208) + hh4(1119)
      hh4(1119)=hh4(1119)*z
      hh4(1119)=hh4(1119) - hh4(1111)
      hh4(1208)=z*hh4(1119)
      hh4(1157)=hh4(1157) + hh4(1208) - hh4(1141)
      hh4(1157)=y*hh4(1157)
      hh4(1119)=hh4(1037) + hh4(1119)
      hh4(1119)=z*hh4(1119)
      hh4(1119)=hh4(1164) + hh4(1119)
      hh4(1119)=z*hh4(1119)
      hh4(1119)=hh4(1157) + hh4(1037) + hh4(1119)
      hh4(1119)=y*hh4(1119)
      hh4(1086)=hh4(1142) - hh4(1086)
      hh4(1086)=z*hh4(1086)
      hh4(1086)= - hh4(1111) + hh4(1086)
      hh4(1086)=z*hh4(1086)
      hh4(1086)=hh4(1086) - hh4(1141)
      hh4(1086)=hh4(1086)*hh4(1017)
      hh4(1086)=hh4(1086) + hh4(1119)
      hh4(1086)=y*hh4(1086)
      hh4(1111)=hh4(1136)*hh4(1001)
      hh4(1119)=hh4(1111) - hh4(1061)
      hh4(1103)=z*hh4(1103)
      hh4(1037)=hh4(1037) + hh4(1103)
      hh4(1037)=hh4(1037)*hh4(1017)
      hh4(1103)=y + z
      hh4(1141)=y*hh4(1070)*hh4(1103)
      hh4(1076)=hh4(1141) + hh4(1076)
      hh4(1141)= - y*hh4(1002)*hh4(1076)
      hh4(1070)=hh4(1070)*hh4(1251)
      hh4(1142)= - hh4(1002)*hh4(1070)
      hh4(1141)=hh4(1142) + hh4(1141)
      hh4(1141)=hh4(998)*hh4(1141)
      hh4(1037)=3.0_prec*hh4(1141) + hh4(1037) + hh4(1086) + hh4(1119)
      hh4(1037)=hh4(1)*hh4(1037)
      hh4(1037)=2.0_prec*hh4(1045) + hh4(1037)
      hh4(1037)=hh4(1037)*hh4(1098)
      hh4(1045)= - hh4(1128) + 2.0_prec*hh4(1129)
      hh4(1086)= - hh4(1112)*hh4(1058)
      hh4(1128)= - hh4(314)*hh4(1201)
      hh4(1129)= - hh4(1147)*hh4(1061)
      hh4(1037)=hh4(1037) + hh4(1129) + hh4(1128) + hh4(1086) - 90.0_prec*&
     & hh4(1045) - hh4(1218)
      hh4(1037)=hh4(1)*hh4(1037)
      hh4(1086)=180.0_prec*hh4(1028)
      hh4(1128)=hh4(703)*hh4(1086)
      hh4(1030)=hh4(1128) + 15.0_prec*hh4(1030) + hh4(1037)
      hh4(1030)=hh4(1)*hh4(1030)
      hh4(1037)=hh4(1428) - hh4(1124)
      hh4(1037)=hh4(1037)*hh4(673)
      hh4(1124)=12.0_prec*hh4(1159)
      hh4(1128)=hh4(1318)*hh4(1124)
      hh4(1129)=hh4(1072)*hh4(314)
      hh4(1141)=hh4(1452)*hh4(1112)
      hh4(1142)=216.0_prec*z
      hh4(1142)=hh4(1142)*hh4(1415)
      hh4(1142)=hh4(1142) + hh4(1399)
      hh4(1157)=hh4(1142) + 216.0_prec*hh4(1420)
      hh4(1157)=hh4(1157)*y
      hh4(1157)=hh4(1157) + 216.0_prec*hh4(1423)
      hh4(1157)=hh4(1157)*y
      hh4(1142)=hh4(1142)*hh4(1017)
      hh4(1142)=hh4(1157) + hh4(1142)
      hh4(1157)=hh4(1142)*hh4(1068)
      hh4(1164)=hh4(1028)*hh4(1147)
      hh4(1024)=hh4(1037) - hh4(1164) + hh4(1157) + hh4(1128) - &
     & hh4(1141) - 432.0_prec*hh4(1129) - 12.0_prec*hh4(1024) - hh4(1446) - &
     & hh4(1433)
      hh4(1037)= - 1./3.0_prec*hh4(1119) + hh4(1153)
      hh4(1037)=hh4(1037)*hh4(1031)
      hh4(1119)=270.0_prec*hh4(1095)
      hh4(1128)=hh4(1119)*hh4(314)
      hh4(1037)=hh4(1037) - hh4(1058) - hh4(1067) - hh4(1128) - 45.0_prec*&
     & hh4(1081)
      hh4(1037)=hh4(1037)*hh4(1098)
      hh4(1024)= - hh4(1037) + 5.0_prec*hh4(1024)
      hh4(1024)=hh4(1024)*hh4(1)
      hh4(1037)=hh4(1041) + hh4(1051) - hh4(1044)
      hh4(1037)=hh4(1037)*y
      hh4(1041)=hh4(1046) + hh4(1048)
      hh4(1041)=hh4(1041)*z
      hh4(1037)= - hh4(1037) + hh4(1041) - hh4(1043)
      hh4(1037)=hh4(1037)*y
      hh4(1037)=hh4(1037) - hh4(1052) + hh4(1048)
      hh4(1037)=hh4(1037)*y
      hh4(1041)=hh4(1046) - hh4(1015)
      hh4(1041)=hh4(1041)*z
      hh4(1037)=hh4(1037) + hh4(1041)
      hh4(1041)=hh4(1037)*hh4(1112)
      hh4(1046)=hh4(1154) + 2.0_prec*hh4(1109)
      hh4(1046)=hh4(1046)*hh4(1029)
      hh4(1046)=hh4(1096) - hh4(1132) - hh4(1046)
      hh4(1046)=hh4(1046)*y
      hh4(1051)=hh4(1014)*hh4(1121)
      hh4(1051)=hh4(1051) - hh4(1134)
      hh4(1051)=hh4(1051)*z
      hh4(1046)=hh4(1046) - hh4(1051) - hh4(1123)
      hh4(1046)=hh4(1046)*y
      hh4(1051)=z - 1.
      hh4(1052)=hh4(1089)*hh4(1015)*hh4(1051)
      hh4(1046)=hh4(1046) + hh4(1052)
      hh4(1052)=hh4(1014)*y
      hh4(1052)=hh4(1052) - hh4(1130)
      hh4(1052)=hh4(1052)*y
      hh4(1052)=hh4(1052) + hh4(1054) + hh4(1014)
      hh4(1052)=hh4(1052)*y
      hh4(1067)=hh4(1050)*hh4(1014)
      hh4(1052)=hh4(1052) - hh4(1067)
      hh4(1052)=hh4(1052)*y
      hh4(1052)=hh4(1052) + hh4(1054)
      hh4(1054)=hh4(1052)*hh4(1068)
      hh4(1054)= - hh4(1054) + 6.0_prec*hh4(1046)
      hh4(1041)=hh4(1041) + hh4(1054)
      hh4(1067)=hh4(993)*hh4(1)
      hh4(1128)=hh4(1041)*hh4(1067)
      hh4(1129)=hh4(1422)*hh4(1036)
      hh4(1129)=hh4(1072) + hh4(1129)
      hh4(1132)=hh4(1095)*hh4(1)
      hh4(1129)= - hh4(1132) + 2.0_prec*hh4(1129)
      hh4(1134)=hh4(176)*hh4(1)
      hh4(1141)=hh4(1129)*hh4(1134)
      hh4(1024)=hh4(1024) - 1080.0_prec*hh4(1141) + 20.0_prec*hh4(1128)
      hh4(1128)=hh4(1318)*hh4(673)
      hh4(1141)=hh4(1424)*hh4(314)
      hh4(1153)=hh4(1315)*hh4(1159)
      hh4(1128)=hh4(1033) - hh4(1153) + hh4(1455) + hh4(1141) - &
     & hh4(1128) + 2.0_prec*hh4(1163)
      hh4(1119)=hh4(1119) + hh4(1061)
      hh4(1119)=hh4(1119)*hh4(1)
      hh4(1119)=hh4(1119) - 15.0_prec*hh4(1128)
      hh4(1119)=hh4(1119)*hh4(1)
      hh4(1128)=2.0_prec*hh4(1023)
      hh4(1141)=hh4(1023)*z
      hh4(1157)=hh4(1128) - hh4(1141)
      hh4(1157)=hh4(1157)*z
      hh4(1157)=hh4(1157) - hh4(1023)
      hh4(1163)=hh4(1157)*y
      hh4(1201)=4.0_prec*hh4(1023)
      hh4(1141)=hh4(1141) - hh4(1201)
      hh4(1141)=hh4(1141)*z
      hh4(1208)=5.0_prec*hh4(1023)
      hh4(1224)=hh4(1141) + hh4(1208)
      hh4(1224)=hh4(1224)*z
      hh4(1128)=hh4(1128) + hh4(1163) - hh4(1224)
      hh4(1128)=hh4(1128)*y
      hh4(1141)=hh4(1141) + hh4(1160)
      hh4(1141)=hh4(1141)*z
      hh4(1141)=hh4(1141) - hh4(1201)
      hh4(1141)=hh4(1141)*z
      hh4(1141)=hh4(1141) + hh4(1023)
      hh4(1128)=hh4(1128) - hh4(1141)
      hh4(1128)=hh4(1128)*y
      hh4(1141)=hh4(1141)*z
      hh4(1128)=hh4(1128) - hh4(1141)
      hh4(1128)=hh4(1128)*y
      hh4(1141)=hh4(1023)*hh4(1029)
      hh4(1160)=hh4(1141) - hh4(1208)
      hh4(1160)=hh4(1160)*z
      hh4(1160)=hh4(1160) + hh4(1201)
      hh4(1160)=hh4(1160)*z
      hh4(1023)=hh4(1160) - hh4(1023)
      hh4(1023)=hh4(1023)*hh4(1017)
      hh4(1023)=hh4(1128) + hh4(1023)
      hh4(1023)=hh4(1023)*y
      hh4(1128)=hh4(1157)*hh4(1251)
      hh4(1023)=hh4(1023) + hh4(1128)
      hh4(1128)=hh4(1023)*hh4(1068)
      hh4(1157)=3.0_prec*hh4(1040)
      hh4(1141)=hh4(1157) - hh4(1141)
      hh4(1141)=hh4(1141)*hh4(1029)
      hh4(1160)=hh4(1090)*hh4(1029)
      hh4(1160)=hh4(1160) - hh4(1092)
      hh4(1160)=hh4(1160)*y
      hh4(1141)= - hh4(1141) + hh4(1160) + hh4(1097)
      hh4(1141)=hh4(1141)*y
      hh4(1099)=hh4(1099) - hh4(1102)
      hh4(1099)=hh4(1099)*z
      hh4(1099)=hh4(1099) + hh4(1012)
      hh4(1099)=hh4(1099)*z
      hh4(1099)=hh4(1099) + hh4(1141) - hh4(1108)
      hh4(1099)=hh4(1099)*y
      hh4(1101)=hh4(1101) - hh4(1102)
      hh4(1101)=hh4(1101)*z
      hh4(1101)=hh4(1101) + 4.0_prec*hh4(1110)
      hh4(1101)=hh4(1101)*z
      hh4(1101)=hh4(1101) - hh4(1114)
      hh4(1101)=hh4(1101)*z
      hh4(1099)=hh4(1099) + hh4(1101) + hh4(1116)
      hh4(1099)=hh4(1099)*y
      hh4(1101)=hh4(1090)*z
      hh4(1102)=hh4(1157) - hh4(1101)
      hh4(1102)=hh4(1102)*hh4(1029)
      hh4(1012)=hh4(1102) - hh4(1012)
      hh4(1012)=hh4(1012)*z
      hh4(1012)=hh4(1012) + hh4(1114)
      hh4(1012)=hh4(1012)*z
      hh4(1012)=hh4(1012) - 6.0_prec*hh4(1115)
      hh4(1012)=hh4(1012)*z
      hh4(1012)=hh4(1099) - hh4(1012)
      hh4(1012)=hh4(1012)*y
      hh4(1099)=hh4(1090)*hh4(1149)
      hh4(1097)=hh4(1099) - hh4(1097)
      hh4(1097)=hh4(1097)*z
      hh4(1097)=hh4(1097) + hh4(1108)
      hh4(1097)=hh4(1097)*z
      hh4(1097)=hh4(1097) - hh4(1116)
      hh4(1097)=hh4(1097)*hh4(1017)
      hh4(1012)=hh4(1012) - hh4(1097)
      hh4(1097)=hh4(1128) + 12.0_prec*hh4(1012)
      hh4(1099)=hh4(1097)*hh4(1006)
      hh4(1102)=3.0_prec*hh4(677)
      hh4(1108)=hh4(1102)*hh4(1011)
      hh4(1110)=5.0_prec*hh4(677)
      hh4(1114)=hh4(1108) - hh4(1110)
      hh4(1114)=hh4(1114)*hh4(1011)
      hh4(1115)=2.0_prec*hh4(677)
      hh4(1114)=hh4(1114) + hh4(1115)
      hh4(1116)=hh4(1114)*y
      hh4(1128)=9.0_prec*hh4(677)
      hh4(1128)=hh4(1128)*hh4(1011)
      hh4(1141)=13.0_prec*hh4(677)
      hh4(1157)=hh4(1141) - hh4(1128)
      hh4(1157)=hh4(1157)*hh4(1011)
      hh4(1163)=4.0_prec*hh4(677)
      hh4(1157)=hh4(1157) - hh4(1163)
      hh4(1201)=hh4(1011)*hh4(677)
      hh4(1208)=hh4(1201) - hh4(677)
      hh4(1032)=hh4(1208)*hh4(1032)
      hh4(1032)=hh4(1116) + hh4(1157) + hh4(1032)
      hh4(1032)=hh4(1032)*y
      hh4(1116)=hh4(1201) + hh4(677)
      hh4(1116)=hh4(1116)*hh4(1011)
      hh4(1116)=hh4(1116) - hh4(1115)
      hh4(1224)=hh4(1116)*z
      hh4(1039)=hh4(1208)*hh4(1039)
      hh4(1248)=hh4(1224) + hh4(1039)
      hh4(1248)=hh4(1248)*z
      hh4(1128)= - hh4(1128) + 11.0_prec*hh4(677)
      hh4(1128)=hh4(1128)*hh4(1011)
      hh4(1128)=hh4(1128) - hh4(1115)
      hh4(1032)= - hh4(1128) + hh4(1032) - hh4(1248)
      hh4(1032)=hh4(1032)*y
      hh4(1248)=hh4(1116)*hh4(1050)
      hh4(1032)=hh4(1032) + hh4(1248) - hh4(1039)
      hh4(1032)=hh4(1032)*y
      hh4(1039)=hh4(1208)*hh4(1011)
      hh4(1224)=hh4(1224) - hh4(1039)
      hh4(1224)=hh4(1224)*z
      hh4(1032)=hh4(1032) - hh4(1224)
      hh4(1224)=hh4(1032)*hh4(1112)
      hh4(1248)=hh4(1201) - hh4(1163)
      hh4(1248)=hh4(1248)*hh4(1011)
      hh4(1248)=hh4(1248) + hh4(1102)
      hh4(1258)=hh4(1248)*z
      hh4(1272)=hh4(1201) + hh4(1102)
      hh4(1272)=hh4(1272)*hh4(1011)
      hh4(1272)=hh4(1272) - hh4(1163)
      hh4(1258)=hh4(1258) + 2.0_prec*hh4(1272)
      hh4(1258)=hh4(1258)*hh4(1029)
      hh4(1275)=7.0_prec*hh4(677)
      hh4(1302)=hh4(1275)*hh4(1011)
      hh4(1311)=hh4(1302) - hh4(1163)
      hh4(1311)=hh4(1311)*hh4(1011)
      hh4(1311)=hh4(1311) - hh4(1102)
      hh4(1314)=8.0_prec*hh4(677)
      hh4(1326)=hh4(1201) - hh4(1314)
      hh4(1326)=hh4(1326)*hh4(1011)
      hh4(1275)=hh4(1326) + hh4(1275)
      hh4(1326)=hh4(1275)*z
      hh4(1330)=hh4(677)*hh4(1034)
      hh4(1340)=hh4(1330)*y
      hh4(1326)=hh4(1326) - hh4(1340) + hh4(1311)
      hh4(1326)=hh4(1326)*y
      hh4(1340)= - hh4(1314) + 11.0_prec*hh4(1201)
      hh4(1340)=hh4(1340)*hh4(1011)
      hh4(1340)=hh4(1340) - hh4(1102)
      hh4(1258)= - hh4(1340) + hh4(1258) + hh4(1326)
      hh4(1258)=hh4(1258)*y
      hh4(1121)=hh4(1208)*hh4(1121)
      hh4(1121)= - hh4(1121) + 9.0_prec*hh4(1330)
      hh4(1121)=hh4(1121)*z
      hh4(1326)=hh4(1110)*hh4(1011)
      hh4(1163)=hh4(1326) - hh4(1163)
      hh4(1163)=hh4(1163)*hh4(1011)
      hh4(1163)=hh4(1163) - hh4(677)
      hh4(1121)=hh4(1258) - hh4(1121) + hh4(1163)
      hh4(1121)=hh4(1121)*y
      hh4(1039)=hh4(1089)*hh4(1039)*hh4(1051)
      hh4(1039)=hh4(1121) - hh4(1039)
      hh4(1121)=6.0_prec*hh4(1039)
      hh4(1258)= - y + 2.
      hh4(1258)=y*hh4(1208)*hh4(1258)
      hh4(1326)=hh4(1208)*hh4(1017)
      hh4(1258)=hh4(1258) - hh4(1326) - hh4(1208)
      hh4(1258)=hh4(1258)*y
      hh4(1050)=hh4(1208)*hh4(1050)
      hh4(1050)=hh4(1258) + hh4(1050)
      hh4(1050)=hh4(1050)*y
      hh4(1050)=hh4(1050) - hh4(1326)
      hh4(1258)=hh4(1050)*hh4(1068)
      hh4(1258)=hh4(1121) - hh4(1258)
      hh4(1099)= - hh4(1258) + hh4(1099) - hh4(1224)
      hh4(1224)=hh4(1052)*hh4(431)
      hh4(1224)=hh4(1224) + hh4(1037)
      hh4(1067)=60.0_prec*hh4(1067)
      hh4(1326)=hh4(1224)*hh4(1067)
      hh4(1349)=hh4(1422)*hh4(1134)
      hh4(1099)=hh4(1119) + hh4(1326) - 3240.0_prec*hh4(1349) - 10.0_prec*hh4(1099)
      hh4(1119)=hh4(1188)*z
      hh4(1326)= - hh4(1119) + 2.0_prec*hh4(1188)
      hh4(1326)=hh4(1326)*z
      hh4(1326)=hh4(1326) - hh4(1188)
      hh4(1326)=hh4(1326)*y
      hh4(1156)=hh4(1156)*z
      hh4(1354)=hh4(1156) - hh4(1183)
      hh4(1354)=hh4(1354)*z
      hh4(1354)=hh4(1354) + hh4(1186)
      hh4(1354)=hh4(1354)*z
      hh4(1326)=hh4(1043) + hh4(1326) - hh4(1354)
      hh4(1326)=hh4(1326)*y
      hh4(1156)= - hh4(1156) + 2.0_prec*hh4(1191)
      hh4(1156)=hh4(1156)*z
      hh4(1182)=2.0_prec*hh4(1182)
      hh4(1156)=hh4(1156) - hh4(1182)
      hh4(1156)=hh4(1156)*z
      hh4(1171)=2.0_prec*hh4(1171)
      hh4(1156)=hh4(1156) + hh4(1171)
      hh4(1156)=hh4(1156)*z
      hh4(1156)= - hh4(1357) + hh4(1326) + hh4(1156)
      hh4(1156)=hh4(1156)*y
      hh4(1183)=hh4(1119) - hh4(1183)
      hh4(1183)=hh4(1183)*z
      hh4(1182)=hh4(1183) + hh4(1182)
      hh4(1182)=hh4(1182)*z
      hh4(1182)=hh4(1182) - 2.0_prec*hh4(1185)
      hh4(1182)=hh4(1182)*z
      hh4(1182)=hh4(1182) + hh4(1187)
      hh4(1182)=hh4(1182)*z
      hh4(1156)=hh4(1156) - hh4(1182) + hh4(1015)
      hh4(1156)=hh4(1156)*y
      hh4(1182)=hh4(1188)*hh4(1029)
      hh4(1182)=hh4(1182) - hh4(1186)
      hh4(1182)=hh4(1182)*z
      hh4(1171)=hh4(1182) + hh4(1171)
      hh4(1171)=hh4(1171)*z
      hh4(1171)=hh4(1171) - hh4(1187)
      hh4(1171)=hh4(1171)*z
      hh4(1171)=hh4(1171) + hh4(1131)
      hh4(1171)=hh4(1171)*z
      hh4(1156)=hh4(1156) + hh4(1171)
      hh4(1156)=hh4(1156)*y
      hh4(1119)=hh4(1119) - hh4(1043)
      hh4(1119)=hh4(1119)*z
      hh4(1119)=hh4(1119) + hh4(1357)
      hh4(1119)=hh4(1119)*z
      hh4(1119)=hh4(1119) - hh4(1015)
      hh4(1119)=hh4(1119)*hh4(1017)
      hh4(1119)=hh4(1156) - hh4(1119)
      hh4(1156)=2.0_prec*hh4(1006)
      hh4(1171)=hh4(1119)*hh4(1156)
      hh4(1171)=hh4(1171) + hh4(1032)
      hh4(1182)=hh4(1050)*hh4(431)
      hh4(1182)=hh4(1171) + hh4(1182)
      hh4(1142)=hh4(1142) - hh4(1458)
      hh4(1142)=hh4(1142)*hh4(1)
      hh4(1183)=hh4(1052)*hh4(1098)*hh4(993)
      hh4(1142)=hh4(1142) - hh4(1183)
      hh4(1182)= - hh4(1142) + 8.0_prec*hh4(1182)
      hh4(1182)=3.0_prec*hh4(1182)
      hh4(1185)=hh4(1023)*hh4(1006)
      hh4(1185)=hh4(1185) + hh4(1050)
      hh4(1186)=4.0_prec*hh4(390)
      hh4(1187)= - hh4(1185)*hh4(1186)
      hh4(1187)= - hh4(1182) + hh4(1187)
      hh4(1187)=hh4(390)*hh4(1187)
      hh4(1187)=hh4(1187) - hh4(1099)
      hh4(1187)=hh4(390)*hh4(1187)
      hh4(1188)=hh4(1119)*hh4(1068)
      hh4(1191)=hh4(1101) - hh4(1092)
      hh4(1326)=hh4(1191)*hh4(1089)
      hh4(1160)=hh4(1177) + hh4(1326) + hh4(1160)
      hh4(1160)=hh4(1160)*y
      hh4(1168)=hh4(1168)*z
      hh4(1168)=hh4(1168) + hh4(1174)
      hh4(1168)=hh4(1168)*z
      hh4(1160)= - hh4(1177) + hh4(1160) + hh4(1168)
      hh4(1160)=hh4(1160)*y
      hh4(1148)=hh4(1148)*z
      hh4(1148)=hh4(1148) + 4.0_prec*hh4(1176)
      hh4(1148)=hh4(1148)*z
      hh4(1148)=hh4(1148) - hh4(1079)
      hh4(1148)=hh4(1148)*z
      hh4(1148)=hh4(1160) + hh4(1148) + hh4(1092)
      hh4(1148)=hh4(1148)*y
      hh4(1101)=hh4(1173) - hh4(1101)
      hh4(1101)=hh4(1101)*hh4(1029)
      hh4(1101)=hh4(1101) - hh4(1174)
      hh4(1101)=hh4(1101)*z
      hh4(1079)=hh4(1101) + hh4(1079)
      hh4(1079)=hh4(1079)*z
      hh4(1079)=hh4(1079) - 2.0_prec*hh4(1120)
      hh4(1079)=hh4(1079)*z
      hh4(1079)=hh4(1148) - hh4(1079)
      hh4(1079)=hh4(1079)*y
      hh4(1101)=hh4(1191)*z
      hh4(1092)=hh4(1101) + hh4(1092)
      hh4(1092)=hh4(1092)*z
      hh4(1090)=hh4(1092) - hh4(1090)
      hh4(1092)=3.0_prec*hh4(1017)
      hh4(1090)=hh4(1090)*hh4(1092)
      hh4(1079)=hh4(1079) - hh4(1090)
      hh4(1090)=hh4(1188) - 6.0_prec*hh4(1079)
      hh4(1092)=hh4(1090)*hh4(1156)
      hh4(1101)=hh4(1032)*hh4(1068)
      hh4(1108)=hh4(1108) - hh4(1314)
      hh4(1108)=hh4(1108)*hh4(1011)
      hh4(1108)=hh4(1108) + hh4(1110)
      hh4(1110)=hh4(1108)*z
      hh4(1120)= - hh4(1302) + 20.0_prec*hh4(677)
      hh4(1120)=hh4(1120)*hh4(1011)
      hh4(1120)=hh4(1120) - hh4(1141)
      hh4(1141)=hh4(1110) + hh4(1120)
      hh4(1141)=hh4(1141)*z
      hh4(1148)=y*z
      hh4(1160)=hh4(1108)*hh4(1148)
      hh4(1141)=hh4(1141) + hh4(1160)
      hh4(1141)=hh4(1141)*y
      hh4(1102)=hh4(1201) - hh4(1102)
      hh4(1102)=hh4(1102)*hh4(1011)
      hh4(1102)=hh4(1102) + hh4(1115)
      hh4(1115)=hh4(1102)*hh4(1089)
      hh4(1160)=3.0_prec*hh4(1248)
      hh4(1115)=hh4(1115) - hh4(1160)
      hh4(1115)=hh4(1115)*z
      hh4(1115)=hh4(1141) - hh4(1115)
      hh4(1115)=hh4(1115)*y
      hh4(1051)=z*hh4(1330)*hh4(1051)
      hh4(1051)=hh4(1115) - hh4(1051)
      hh4(1101)=hh4(1101) + 6.0_prec*hh4(1051)
      hh4(1092)=hh4(1092) + hh4(1101)
      hh4(1115)= - hh4(431)*hh4(1258)
      hh4(1141)= - hh4(1050)*hh4(1346)
      hh4(1115)=hh4(1141) + hh4(1115) + hh4(1092)
      hh4(1115)=hh4(1187) + 40.0_prec*hh4(1115) - hh4(1024)
      hh4(1115)=hh4(390)*hh4(1115)
      hh4(1141)=120.0_prec*hh4(431)
      hh4(1168)=hh4(1101)*hh4(1141)
      hh4(1173)=hh4(1023)*hh4(1367)
      hh4(1173)=hh4(1173) - 120.0_prec*hh4(1012)
      hh4(1173)=hh4(1173)*hh4(1068)
      hh4(1174)=1440.0_prec*hh4(1079)
      hh4(1173)=hh4(1173) + hh4(1174)
      hh4(1176)=hh4(1006)*hh4(1173)
      hh4(1177)=hh4(1072)*hh4(1036)
      hh4(1187)=hh4(1422)*hh4(1117)
      hh4(1187)=hh4(1199) + hh4(1187)
      hh4(1177)=2.0_prec*hh4(1187) + hh4(1177) - hh4(1212)
      hh4(1095)=hh4(1095)*hh4(1036)
      hh4(1095)=hh4(1095) + hh4(1081)
      hh4(1095)=hh4(1095)*hh4(1)
      hh4(1095)= - hh4(1095) + 2.0_prec*hh4(1177)
      hh4(1177)=hh4(1095)*hh4(1134)
      hh4(1188)=hh4(1037)*hh4(1068)
      hh4(1191)=hh4(1172)*z
      hh4(1201)=hh4(1191) - hh4(1178)
      hh4(1201)=hh4(1201)*z
      hh4(1148)=hh4(1172)*hh4(1148)
      hh4(1148)=hh4(1201) + hh4(1148)
      hh4(1148)=hh4(1148)*y
      hh4(1212)=hh4(1180)*hh4(1089)
      hh4(1212)=hh4(1212) - hh4(1181)
      hh4(1212)=hh4(1212)*z
      hh4(1148)=hh4(1148) - hh4(1212)
      hh4(1148)=hh4(1148)*y
      hh4(1212)=hh4(1034)*z
      hh4(1302)=hh4(1212) - hh4(1034)
      hh4(1302)=hh4(1302)*z
      hh4(1148)=hh4(1148) - hh4(1302)
      hh4(1188)= - hh4(1188) + 6.0_prec*hh4(1148)
      hh4(1302)=hh4(1054)*hh4(431)
      hh4(1314)=hh4(1052)*hh4(1346)
      hh4(1302)=hh4(1188) + hh4(1314) + hh4(1302)
      hh4(1314)= - hh4(1302)*hh4(1067)
      hh4(1326)=hh4(1050)*hh4(1367)
      hh4(1326)=hh4(1326) + 60.0_prec*hh4(1039)
      hh4(1326)=hh4(1326)*hh4(1068)
      hh4(1354)=2.0_prec*hh4(543)
      hh4(1357)=hh4(1354)*hh4(1208)
      hh4(1364)=hh4(1357) - hh4(1108)
      hh4(1364)=z*hh4(1364)
      hh4(1364)=hh4(1364) - hh4(1120)
      hh4(1364)=z*hh4(1364)
      hh4(1373)=hh4(1094) - 4.
      hh4(1375)=hh4(1208)*hh4(543)
      hh4(1377)=hh4(1375)*hh4(1373)
      hh4(1110)= - hh4(1110) + hh4(1377)
      hh4(1110)=y*hh4(1110)
      hh4(1110)=hh4(1110) + hh4(1357) + hh4(1364)
      hh4(1110)=y*hh4(1110)
      hh4(1364)= - hh4(1375) + hh4(1102)
      hh4(1364)=hh4(1364)*hh4(1089)
      hh4(1364)= - hh4(1160) + hh4(1364)
      hh4(1364)=z*hh4(1364)
      hh4(1110)=hh4(1364) + hh4(1110)
      hh4(1110)=y*hh4(1110)
      hh4(1364)=hh4(1357) + hh4(1330)
      hh4(1364)=z*hh4(1364)
      hh4(1364)=hh4(1364) - hh4(1330)
      hh4(1364)=z*hh4(1364)
      hh4(1110)=hh4(1364) + hh4(1110)
      hh4(1364)=1440.0_prec*hh4(529)
      hh4(1377)= - hh4(1032)*hh4(1364)
      hh4(1030)=hh4(1115) + hh4(1314) + 540.0_prec*hh4(1177) + hh4(1176) + &
     & hh4(1377) + hh4(1168) + 720.0_prec*hh4(1110) + hh4(1326) + hh4(1030)
      hh4(1110)=2.0_prec*hh4(390)
      hh4(1030)=hh4(1030)*hh4(1110)
      hh4(1115)=hh4(1032)*hh4(1367)
      hh4(1115)= - hh4(1115) + 60.0_prec*hh4(1051)
      hh4(1115)=hh4(1115)*hh4(1068)
      hh4(1168)=hh4(1116)*hh4(1354)
      hh4(1176)=2.0_prec*hh4(547)
      hh4(1177)=hh4(1176)*hh4(1208)
      hh4(1168)=hh4(1168) + hh4(1177)
      hh4(1314)=hh4(1108) + hh4(1168)
      hh4(1314)=z*hh4(1314)
      hh4(1377)=hh4(1375)*hh4(1197)
      hh4(1314)=hh4(1314) + hh4(1377) + hh4(1120)
      hh4(1314)=z*hh4(1314)
      hh4(1386)= - hh4(543)*hh4(1157)
      hh4(1177)=hh4(1386) - hh4(1177)
      hh4(1386)=hh4(1375)*hh4(1077)
      hh4(1388)= - hh4(1386) + hh4(1108)
      hh4(1388)=z*hh4(1388)
      hh4(1389)= - hh4(543)*hh4(1114)
      hh4(1208)=hh4(1208)*hh4(547)
      hh4(1389)=hh4(1389) + hh4(1208)
      hh4(1389)=hh4(1389)*hh4(1094)
      hh4(1177)=hh4(1389) + 2.0_prec*hh4(1177) + hh4(1388)
      hh4(1177)=y*hh4(1177)
      hh4(1388)=hh4(543)*hh4(1128)
      hh4(1388)=hh4(1388) + hh4(1208)
      hh4(1177)=hh4(1177) + 2.0_prec*hh4(1388) + hh4(1314)
      hh4(1177)=y*hh4(1177)
      hh4(1314)= - hh4(543)*hh4(1116)
      hh4(1314)= - hh4(1208) + hh4(1314) - hh4(1102)
      hh4(1314)=hh4(1314)*hh4(1089)
      hh4(1160)=hh4(1160) + hh4(1314)
      hh4(1160)=z*hh4(1160)
      hh4(1160)=hh4(1177) + hh4(1377) + hh4(1160)
      hh4(1160)=y*hh4(1160)
      hh4(1168)= - hh4(1330) + hh4(1168)
      hh4(1168)=z*hh4(1168)
      hh4(1177)= - hh4(1022)*hh4(1375)
      hh4(1168)=hh4(1168) + hh4(1177) + hh4(1330)
      hh4(1168)=z*hh4(1168)
      hh4(1160)=hh4(1168) + hh4(1160)
      hh4(1168)=720.0_prec*hh4(1051)
      hh4(1177)= - hh4(1168) + hh4(1326)
      hh4(1177)=hh4(431)*hh4(1177)
      hh4(1314)=hh4(1119)*hh4(1367)
      hh4(1314)=hh4(1314) + 60.0_prec*hh4(1079)
      hh4(1314)=hh4(1314)*hh4(1068)
      hh4(1314)=hh4(1314) - 720.0_prec*hh4(1079)
      hh4(1326)=hh4(1314)*hh4(1156)
      hh4(1375)=120.0_prec*hh4(529)
      hh4(1377)= - hh4(1258)*hh4(1375)
      hh4(1160)=hh4(1326) + hh4(1377) + hh4(1177) + 720.0_prec*hh4(1160) - &
     & hh4(1115)
      hh4(1177)=hh4(1188)*hh4(1141)
      hh4(1326)=hh4(1130)*hh4(543)
      hh4(1377)=hh4(1326) - hh4(1172)
      hh4(1377)=hh4(1377)*z
      hh4(1377)=hh4(1377) + hh4(1178)
      hh4(1377)=hh4(1377)*z
      hh4(1373)=hh4(1373)*hh4(1221)
      hh4(1373)=hh4(1373) - hh4(1191)
      hh4(1373)=hh4(1373)*y
      hh4(1373)=hh4(1377) + hh4(1373) + hh4(1326)
      hh4(1373)=hh4(1373)*y
      hh4(1377)=hh4(1180) - hh4(1221)
      hh4(1377)=hh4(1377)*hh4(1089)
      hh4(1377)=hh4(1377) - hh4(1181)
      hh4(1377)=hh4(1377)*z
      hh4(1373)=hh4(1373) + hh4(1377)
      hh4(1373)=hh4(1373)*y
      hh4(1326)=hh4(1034) + hh4(1326)
      hh4(1326)=hh4(1326)*z
      hh4(1326)=hh4(1326) - hh4(1034)
      hh4(1326)=hh4(1326)*z
      hh4(1326)=hh4(1373) + hh4(1326)
      hh4(1373)=hh4(1052)*hh4(1367)
      hh4(1046)=hh4(1373) + 60.0_prec*hh4(1046)
      hh4(1046)=hh4(1046)*hh4(1068)
      hh4(1373)=hh4(1037)*hh4(1364)
      hh4(1177)=hh4(1177) - hh4(1046) + hh4(1373) + 720.0_prec*hh4(1326)
      hh4(1326)=hh4(1031)*hh4(993)
      hh4(1373)= - hh4(1177)*hh4(1326)
      hh4(1377)=hh4(1072)*hh4(1062)
      hh4(1388)=hh4(1422)*hh4(1087)
      hh4(1377)=hh4(1377) + hh4(1388) + 2.0_prec*hh4(1416)
      hh4(1215)=hh4(1215)*hh4(1036)
      hh4(1161)= - hh4(1161) + hh4(1215) + 4.0_prec*hh4(1377)
      hh4(1081)=hh4(1081)*hh4(1036)
      hh4(1045)=hh4(1081) + hh4(1045)
      hh4(1081)=hh4(1)**2
      hh4(1215)=2.0_prec*hh4(1081)
      hh4(1071)=hh4(1071)*hh4(1215)
      hh4(1045)=hh4(1071) + 15.0_prec*hh4(1045)
      hh4(1045)=hh4(1045)*hh4(1)
      hh4(1045)=hh4(1045) - 30.0_prec*hh4(1161)
      hh4(1071)=hh4(1045)*hh4(1134)
      hh4(1161)=hh4(1)*hh4(999)
      hh4(1377)=hh4(1053)*hh4(1161)
      hh4(1388)= - hh4(1377) + 15.0_prec*hh4(1452)
      hh4(1389)=hh4(1388)*hh4(1)
      hh4(1391)=hh4(703)*hh4(1389)
      hh4(1019)=hh4(1030) + hh4(1373) - 24.0_prec*hh4(1071) + 48.0_prec*hh4(1391)&
     &  + 4.0_prec*hh4(1160) + hh4(1019)
      hh4(1019)=hh4(390)*hh4(1019)
      hh4(1030)=hh4(1107)*hh4(1122)
      hh4(1030)=hh4(1030) + hh4(1172)
      hh4(1030)=hh4(1030)*z
      hh4(1071)=hh4(1180) - hh4(1125)
      hh4(1030)= - hh4(1030) + 4.0_prec*hh4(1071)
      hh4(1030)=hh4(1030)*z
      hh4(1071)=hh4(1150) + hh4(1034)
      hh4(1030)=hh4(1030) + hh4(1071)
      hh4(1030)=hh4(1030)*y
      hh4(1104)=hh4(1104)*hh4(500)
      hh4(1104)=hh4(1104) + hh4(1172)
      hh4(1104)=hh4(1104)*z
      hh4(1109)=hh4(1109)*hh4(1127)
      hh4(1104)=hh4(1104) + hh4(1109) - hh4(1178)
      hh4(1104)=hh4(1104)*z
      hh4(1109)=hh4(1034)*hh4(500)
      hh4(1122)= - hh4(1107) + 3.0_prec*hh4(1109)
      hh4(1104)=hh4(1104) - 3.0_prec*hh4(1122)
      hh4(1104)=hh4(1104)*z
      hh4(1030)= - hh4(1071) + hh4(1030) - hh4(1104)
      hh4(1030)=hh4(1030)*y
      hh4(1071)=hh4(1106) - hh4(1212)
      hh4(1104)= - hh4(1071)*z*hh4(500)
      hh4(1106)=hh4(1096)*hh4(500)
      hh4(1104)=hh4(1104) + hh4(1106)
      hh4(1104)=hh4(1104)*z
      hh4(1106)=hh4(1123)*hh4(500)
      hh4(1104)=hh4(1104) - hh4(1106)
      hh4(1104)=hh4(1104)*z
      hh4(1030)=hh4(1030) + hh4(1104)
      hh4(1104)=hh4(1136)*hh4(1367)
      hh4(1106)= - hh4(1104) + 60.0_prec*hh4(1126)
      hh4(1106)=hh4(1106)*hh4(1068)
      hh4(1106)=hh4(1106) + 720.0_prec*hh4(1030)
      hh4(1122)=hh4(1049)*hh4(1068)
      hh4(1125)=hh4(1122) + 6.0_prec*hh4(1118)
      hh4(1127)=hh4(1136)*hh4(1068)
      hh4(1126)=hh4(1127) + 6.0_prec*hh4(1126)
      hh4(1150)=hh4(1136)*hh4(390)
      hh4(1160)= - 6.0_prec*hh4(1049) + hh4(1150)
      hh4(1160)=hh4(1160)*hh4(1110)
      hh4(1160)= - 5.0_prec*hh4(1126) + hh4(1160)
      hh4(1160)=hh4(390)*hh4(1160)
      hh4(1160)=20.0_prec*hh4(1125) + hh4(1160)
      hh4(1160)=hh4(1160)*hh4(1110)
      hh4(1160)=hh4(1160) + hh4(1106)
      hh4(1160)=hh4(390)*hh4(1160)
      hh4(1212)=hh4(1049)*hh4(1367)
      hh4(1118)= - hh4(1212) + 60.0_prec*hh4(1118)
      hh4(1118)=hh4(1118)*hh4(1068)
      hh4(1373)=hh4(500) + 1.
      hh4(1391)=hh4(1180)*hh4(1373)
      hh4(1396)=hh4(1373)*hh4(1191)
      hh4(1391)= - hh4(1396) + 4.0_prec*hh4(1391)
      hh4(1391)=hh4(1391)*z
      hh4(1109)=hh4(1109) + hh4(1034)
      hh4(1391)=hh4(1391) + hh4(1109)
      hh4(1391)=hh4(1391)*y
      hh4(1398)= - hh4(1178)*hh4(1373)
      hh4(1396)=hh4(1396) + hh4(1398)
      hh4(1396)=hh4(1396)*z
      hh4(1107)=hh4(1107)*hh4(1373)
      hh4(1107)=hh4(1396) + 3.0_prec*hh4(1107)
      hh4(1107)=hh4(1107)*z
      hh4(1107)=hh4(1391) - hh4(1107) - hh4(1109)
      hh4(1109)=720.0_prec*y
      hh4(1373)=hh4(1107)*hh4(1109)
      hh4(1391)=1440.0_prec*hh4(548)
      hh4(1396)=hh4(1391)*hh4(1136)
      hh4(1118)=hh4(1373) + hh4(1118) - hh4(1396)
      hh4(1160)= - 2.0_prec*hh4(1118) + hh4(1160)
      hh4(1160)=hh4(390)*hh4(1160)
      hh4(1154)=hh4(1154) + 4.0_prec*hh4(1014)
      hh4(1154)=hh4(1154)*z
      hh4(1154)=hh4(1154) - hh4(1131)
      hh4(1154)=hh4(1154)*hh4(1094)
      hh4(1133)=hh4(1133) + hh4(1154)
      hh4(1133)=hh4(1133)*y
      hh4(1071)= - hh4(1071)*z
      hh4(1071)=hh4(1071) + hh4(1096)
      hh4(1071)=hh4(1071)*z
      hh4(1071)=hh4(1071) - hh4(1123)
      hh4(1071)=hh4(1071)*z
      hh4(1071)=hh4(1133) - hh4(1071)
      hh4(1096)=hh4(1071)*hh4(1367)
      hh4(1030)= - 120.0_prec*hh4(1030) + hh4(1096)
      hh4(1030)=hh4(1030)*hh4(1068)
      hh4(1096)=y*hh4(1107)
      hh4(1107)=2880.0_prec*hh4(548)
      hh4(1123)= - hh4(1049)*hh4(1107)
      hh4(1030)=hh4(1160) + hh4(1123) + 1440.0_prec*hh4(1096) + hh4(1030)
      hh4(1030)=hh4(678)*hh4(1030)
      hh4(1096)=hh4(1116)*hh4(1176)
      hh4(1123)= - hh4(1248)*hh4(1354)
      hh4(1123)=hh4(1096) + hh4(1123) - hh4(1108)
      hh4(1123)=z*hh4(1123)
      hh4(1133)=hh4(1208)*hh4(1197)
      hh4(1154)=hh4(543)*hh4(1272)
      hh4(1120)=hh4(1123) + hh4(1133) - 4.0_prec*hh4(1154) - hh4(1120)
      hh4(1120)=z*hh4(1120)
      hh4(1123)= - hh4(543)*hh4(1275)
      hh4(1077)= - hh4(1077)*hh4(1208)
      hh4(1077)=hh4(1077) + hh4(1123) - hh4(1108)
      hh4(1077)=z*hh4(1077)
      hh4(1108)= - hh4(543)*hh4(1311)
      hh4(1123)= - hh4(1157)*hh4(1176)
      hh4(1114)= - hh4(1114)*hh4(1176)
      hh4(1154)=hh4(1330)*hh4(543)
      hh4(1114)=hh4(1154) + hh4(1114)
      hh4(1114)=y*hh4(1114)
      hh4(1077)=hh4(1114) + hh4(1077) + hh4(1108) + hh4(1123)
      hh4(1077)=y*hh4(1077)
      hh4(1108)=hh4(543)*hh4(1340)
      hh4(1114)=hh4(1128)*hh4(1176)
      hh4(1077)=hh4(1077) + hh4(1120) + hh4(1108) + hh4(1114)
      hh4(1077)=y*hh4(1077)
      hh4(1108)= - hh4(547)*hh4(1116)
      hh4(1102)=hh4(1108) - hh4(1357) + hh4(1102)
      hh4(1102)=hh4(1102)*hh4(1089)
      hh4(1108)=3.0_prec*hh4(1154) - hh4(1248)
      hh4(1102)=3.0_prec*hh4(1108) + hh4(1102)
      hh4(1102)=z*hh4(1102)
      hh4(1108)= - hh4(543)*hh4(1163)
      hh4(1077)=hh4(1077) + hh4(1102) + hh4(1108) + hh4(1133)
      hh4(1077)=y*hh4(1077)
      hh4(1102)=hh4(1386) + hh4(1330)
      hh4(1096)=hh4(1096) + hh4(1102)
      hh4(1096)=z*hh4(1096)
      hh4(1022)= - hh4(1022)*hh4(1208)
      hh4(1022)=hh4(1096) + hh4(1022) - hh4(1102)
      hh4(1022)=z*hh4(1022)
      hh4(1022)=hh4(1022) + hh4(1077)
      hh4(1077)=hh4(1097)*hh4(1)
      hh4(1096)=hh4(390)*hh4(1)
      hh4(1102)=hh4(1023)*hh4(1096)
      hh4(1108)=hh4(1)*hh4(1119)
      hh4(1108)=10.0_prec*hh4(1108) + hh4(1102)
      hh4(1114)=3.0_prec*hh4(390)
      hh4(1108)=hh4(1108)*hh4(1114)
      hh4(1108)= - 5.0_prec*hh4(1077) + hh4(1108)
      hh4(1108)=hh4(390)*hh4(1108)
      hh4(1116)=hh4(1)*hh4(1090)
      hh4(1108)= - 30.0_prec*hh4(1116) + hh4(1108)
      hh4(1108)=hh4(1108)*hh4(1186)
      hh4(1116)= - hh4(1)*hh4(1173)
      hh4(1108)=hh4(1116) + hh4(1108)
      hh4(1108)=hh4(390)*hh4(1108)
      hh4(1116)= - hh4(1314)*hh4(1031)
      hh4(1108)=hh4(1116) + hh4(1108)
      hh4(1108)=hh4(1007)*hh4(1108)
      hh4(1116)=hh4(1039)*hh4(1367)
      hh4(1116)=120.0_prec*hh4(1051) + hh4(1116)
      hh4(1116)=hh4(1116)*hh4(1068)
      hh4(1115)=hh4(1168) - hh4(1115)
      hh4(1120)=2.0_prec*hh4(431)
      hh4(1115)=hh4(1115)*hh4(1120)
      hh4(1123)=240.0_prec*hh4(529)
      hh4(1128)=hh4(1101)*hh4(1123)
      hh4(1012)= - hh4(1012)*hh4(1367)
      hh4(1012)= - 120.0_prec*hh4(1079) + hh4(1012)
      hh4(1012)=hh4(1012)*hh4(1068)
      hh4(1012)=hh4(1174) + hh4(1012)
      hh4(1012)=hh4(1012)*hh4(1156)
      hh4(1012)=hh4(1108) + hh4(1030) + hh4(1012) + hh4(1128) + &
     & hh4(1115) + 1440.0_prec*hh4(1022) + hh4(1116)
      hh4(1022)=hh4(1458) - hh4(1028)
      hh4(1030)=hh4(1022)*hh4(1)
      hh4(1032)=hh4(1183) + hh4(1030) + 8.0_prec*hh4(1032)
      hh4(1079)= - hh4(1050)*hh4(1110)
      hh4(1079)=hh4(1079) - hh4(1032)
      hh4(1108)=5.0_prec*hh4(390)
      hh4(1079)=hh4(1079)*hh4(1108)
      hh4(1115)=hh4(1366) - hh4(1153)
      hh4(1116)=hh4(1452) + hh4(1115)
      hh4(1116)=15.0_prec*hh4(1116) - hh4(1377)
      hh4(1116)=hh4(1)*hh4(1116)
      hh4(1128)= - hh4(1037)*hh4(1067)
      hh4(1079)=hh4(1079) + hh4(1128) - 10.0_prec*hh4(1258) + hh4(1116)
      hh4(1116)=6.0_prec*hh4(390)
      hh4(1079)=hh4(1079)*hh4(1116)
      hh4(1124)=hh4(1313)*hh4(1124)
      hh4(1124)=hh4(1430) - hh4(1124)
      hh4(1128)=hh4(1448) - hh4(1124)
      hh4(1133)=3.0_prec*hh4(999)
      hh4(1153)=hh4(1057)*hh4(1133)
      hh4(1154)= - hh4(1155)*hh4(1031)
      hh4(1154)= - hh4(1153) + hh4(1154)
      hh4(1154)=hh4(1154)*hh4(1098)
      hh4(1128)=15.0_prec*hh4(1128) + hh4(1154)
      hh4(1128)=hh4(1)*hh4(1128)
      hh4(1154)= - hh4(1054)*hh4(1067)
      hh4(1079)=hh4(1079) + hh4(1154) + 120.0_prec*hh4(1101) + hh4(1128)
      hh4(1079)=hh4(390)*hh4(1079)
      hh4(1101)=hh4(1313)*hh4(1427)
      hh4(1128)=hh4(1189) + hh4(1101) - hh4(1376)
      hh4(1154)=hh4(1128)*hh4(673)
      hh4(1156)=hh4(1344)*hh4(1159)
      hh4(1157)=hh4(1313)*hh4(1432)
      hh4(1154)= - hh4(1156) + hh4(1154) - hh4(1157)
      hh4(1157)=hh4(1154) + hh4(1417)
      hh4(1155)=hh4(1)*hh4(1155)
      hh4(1038)=2.0_prec*hh4(1038) + hh4(1155)
      hh4(1038)=hh4(1038)*hh4(1098)
      hh4(1038)=hh4(1038) - hh4(1218)
      hh4(1038)=hh4(1)*hh4(1038)
      hh4(1038)=15.0_prec*hh4(1157) + hh4(1038)
      hh4(1038)=hh4(1)*hh4(1038)
      hh4(1039)=hh4(1039)*hh4(1068)
      hh4(1039)= - 12.0_prec*hh4(1051) + hh4(1039)
      hh4(1051)= - hh4(1188)*hh4(1067)
      hh4(1067)=hh4(1)*hh4(673)
      hh4(1155)=hh4(1315)*hh4(1067)
      hh4(1157)=hh4(448)*hh4(1155)
      hh4(1038)=180.0_prec*hh4(1157) + hh4(1079) + hh4(1051) + 60.0_prec*hh4(1039)&
     &  + hh4(1038)
      hh4(1039)=4.0_prec*hh4(497)
      hh4(1038)=hh4(1038)*hh4(1039)
      hh4(1051)=1./3.0_prec*hh4(1252) - 27.0_prec+ 14./3.0_prec*hh4(1066)
      hh4(1051)=hh4(1051)*z
      hh4(1066)=2./3.0_prec*hh4(1066) - 9.0_prec+ 1./3.0_prec*hh4(1238)
      hh4(1079)=y*hh4(1066)
      hh4(1079)=hh4(1051) + hh4(1079)
      hh4(1079)=y*hh4(1079)
      hh4(1051)= - hh4(1075) + hh4(1051)
      hh4(1051)=z*hh4(1051)
      hh4(1051)=hh4(1051) + hh4(1079)
      hh4(1051)=y*hh4(1051)
      hh4(1066)=hh4(1066)*hh4(1251)
      hh4(1051)=hh4(1066) + hh4(1051)
      hh4(1066)=hh4(1082) - hh4(1073)
      hh4(1066)=hh4(1066)*y
      hh4(1020)=hh4(1066) + hh4(1020)
      hh4(1020)=hh4(1020)*y
      hh4(1066)=hh4(1084)*hh4(1017)
      hh4(1020)=hh4(1020) + hh4(1066)
      hh4(1066)=3.0_prec*hh4(1020)
      hh4(1073)=hh4(319)*hh4(1066)
      hh4(1075)=hh4(1076)*y
      hh4(1070)=hh4(1075) + hh4(1070)
      hh4(1075)=hh4(329)*hh4(1070)
      hh4(1051)=18.0_prec*hh4(1075) + 2.0_prec*hh4(1051) + hh4(1073)
      hh4(1073)= - hh4(1020)*hh4(1068)
      hh4(1075)=hh4(1170)*y
      hh4(1076)=hh4(1192)*z
      hh4(1075)= - hh4(1200) + hh4(1075) - hh4(1076)
      hh4(1075)=hh4(1075)*y
      hh4(1079)=hh4(1203)*hh4(1014)
      hh4(1076)=hh4(1076) + hh4(1079)
      hh4(1076)=hh4(1076)*z
      hh4(1075)=hh4(1075) - hh4(1076)
      hh4(1075)=hh4(1075)*y
      hh4(1076)=hh4(1170)*z
      hh4(1076)=hh4(1076) - hh4(1200)
      hh4(1076)=hh4(1076)*hh4(1017)
      hh4(1075)=hh4(1075) + hh4(1076)
      hh4(1076)=hh4(1070)*hh4(1257)
      hh4(1082)=hh4(1076) + 2.0_prec*hh4(1075)
      hh4(1084)=2.0_prec*hh4(314)
      hh4(1157)= - hh4(1082)*hh4(1084)
      hh4(1051)=hh4(1157) + 4.0_prec*hh4(1051) + hh4(1073)
      hh4(1073)=hh4(1)**3
      hh4(1051)=hh4(1051)*hh4(1073)
      hh4(1157)=hh4(1020)*hh4(1036)
      hh4(1160)=hh4(1070)*hh4(1117)
      hh4(1160)=hh4(1160) - hh4(1075)
      hh4(1076)=2.0_prec*hh4(1160) + hh4(1157) - hh4(1076)
      hh4(1157)=hh4(1076)*hh4(1073)
      hh4(1163)=hh4(1070)*hh4(1036)
      hh4(1163)=hh4(1163) + hh4(1020)
      hh4(1168)=6.0_prec*hh4(176)
      hh4(1170)=hh4(1163)*hh4(1168)
      hh4(1174)=hh4(1073)*hh4(1170)
      hh4(1183)=hh4(1163)*hh4(1073)
      hh4(1188)=hh4(1070)*hh4(1073)
      hh4(1189)=hh4(1110) + hh4(1168)
      hh4(1189)=hh4(1188)*hh4(1189)
      hh4(1189)=hh4(1183) + hh4(1189)
      hh4(1189)=hh4(1189)*hh4(1114)
      hh4(1174)=hh4(1189) + hh4(1157) + hh4(1174)
      hh4(1174)=hh4(1174)*hh4(1110)
      hh4(1189)=2.0_prec*hh4(176)
      hh4(1157)=hh4(1157)*hh4(1189)
      hh4(1051)=hh4(1174) + hh4(1051) + hh4(1157)
      hh4(1051)=hh4(1009)*hh4(1051)
      hh4(1157)=hh4(1055)*hh4(1161)
      hh4(1161)= - 2.0_prec*hh4(1263) + hh4(1157)
      hh4(1161)=hh4(1161)*hh4(1098)
      hh4(1174)= - hh4(1242) + hh4(1408)
      hh4(1174)=hh4(1061)*hh4(1174)
      hh4(1161)=hh4(1161) + hh4(1174)
      hh4(1161)=hh4(1)*hh4(1161)
      hh4(1174)=hh4(1068)*hh4(804)
      hh4(1192)=hh4(1028)*hh4(1174)
      hh4(1200)=hh4(1242)*hh4(1451)
      hh4(1200)=hh4(1200) + hh4(1192)
      hh4(1086)= - hh4(808)*hh4(1086)
      hh4(1086)=hh4(1086) + 15.0_prec*hh4(1200) + hh4(1161)
      hh4(1086)=hh4(1)*hh4(1086)
      hh4(1161)=hh4(1031)*hh4(999)
      hh4(1200)= - hh4(1161)*hh4(1055)
      hh4(1200)=3.0_prec*hh4(1263) + hh4(1200)
      hh4(1200)=hh4(1200)*hh4(1098)
      hh4(1200)= - 15.0_prec*hh4(1412) + hh4(1200)
      hh4(1200)=hh4(1)*hh4(1200)
      hh4(1157)= - hh4(1157) + 15.0_prec*hh4(1461)
      hh4(1157)=hh4(1157)*hh4(1)
      hh4(1203)=5.0_prec*hh4(1096)
      hh4(1208)= - hh4(1033)*hh4(1203)
      hh4(1208)= - hh4(1157) + hh4(1208)
      hh4(1208)=hh4(1208)*hh4(1116)
      hh4(1200)=hh4(1200) + hh4(1208)
      hh4(1200)=hh4(390)*hh4(1200)
      hh4(1086)=hh4(1200) + hh4(1086)
      hh4(1086)=hh4(873)*hh4(1086)
      hh4(1161)=hh4(1053)*hh4(1161)
      hh4(1153)=hh4(1153) - hh4(1161)
      hh4(1153)=hh4(1153)*hh4(1098)
      hh4(1200)= - hh4(1153) + 15.0_prec*hh4(1448)
      hh4(1208)=hh4(1200)*hh4(1)
      hh4(1238)=hh4(1388)*hh4(1031)
      hh4(1248)=15.0_prec*hh4(1096)
      hh4(1252)=hh4(1028)*hh4(1248)
      hh4(1238)=hh4(1238) + hh4(1252)
      hh4(1238)=hh4(1238)*hh4(1116)
      hh4(1258)=hh4(1208) + hh4(1238)
      hh4(1263)=hh4(857)*hh4(1258)
      hh4(1051)=hh4(1263) + hh4(1051) + hh4(1086)
      hh4(1086)=hh4(1042)*hh4(1354)
      hh4(1130)=hh4(1130)*hh4(547)
      hh4(1086)=hh4(1086) + hh4(1130)
      hh4(1263)= - hh4(1172) - hh4(1086)
      hh4(1263)=z*hh4(1263)
      hh4(1197)=hh4(1221)*hh4(1197)
      hh4(1178)=hh4(1263) - hh4(1197) + hh4(1178)
      hh4(1178)=z*hh4(1178)
      hh4(1135)=hh4(543)*hh4(1135)
      hh4(1135)=hh4(1135) - hh4(1172)
      hh4(1135)=z*hh4(1135)
      hh4(1044)= - hh4(543)*hh4(1044)
      hh4(1044)=hh4(1044) + hh4(1130)
      hh4(1040)=hh4(543)*hh4(1040)
      hh4(1130)=hh4(1014)*hh4(547)
      hh4(1040)=hh4(1040) - hh4(1130)
      hh4(1040)=hh4(1040)*hh4(1094)
      hh4(1040)=hh4(1040) + 2.0_prec*hh4(1044) + hh4(1135)
      hh4(1040)=y*hh4(1040)
      hh4(1043)=hh4(543)*hh4(1043)
      hh4(1043)=hh4(1043) - hh4(1130)
      hh4(1040)=hh4(1040) + 2.0_prec*hh4(1043) + hh4(1178)
      hh4(1040)=y*hh4(1040)
      hh4(1042)=hh4(543)*hh4(1042)
      hh4(1042)=hh4(1130) + hh4(1042) + hh4(1180)
      hh4(1042)=hh4(1042)*hh4(1089)
      hh4(1042)= - hh4(1181) + hh4(1042)
      hh4(1042)=z*hh4(1042)
      hh4(1040)=hh4(1040) - hh4(1197) + hh4(1042)
      hh4(1040)=y*hh4(1040)
      hh4(1042)=hh4(543)*hh4(1131)
      hh4(1043)=hh4(1034) - hh4(1086)
      hh4(1043)=z*hh4(1043)
      hh4(1042)=hh4(1043) + hh4(1042) - hh4(1034)
      hh4(1042)=z*hh4(1042)
      hh4(1040)=hh4(1042) + hh4(1040)
      hh4(1042)=hh4(1037)*hh4(1367)
      hh4(1042)=60.0_prec*hh4(1148) + hh4(1042)
      hh4(1042)=hh4(1042)*hh4(1068)
      hh4(1043)=720.0_prec*hh4(1148) + hh4(1046)
      hh4(1043)=hh4(431)*hh4(1043)
      hh4(1044)= - hh4(1054)*hh4(1375)
      hh4(1040)=hh4(1044) + hh4(1043) + 720.0_prec*hh4(1040) + hh4(1042)
      hh4(1040)=hh4(1040)*hh4(1326)
      hh4(1042)=hh4(1106)*hh4(1081)
      hh4(1043)=hh4(1125)*hh4(1215)
      hh4(1044)= - hh4(1126)*hh4(1081)
      hh4(1046)=4.0_prec*hh4(1081)
      hh4(1086)= - hh4(1049)*hh4(1046)
      hh4(1094)=hh4(1081)*hh4(390)
      hh4(1130)=hh4(1136)*hh4(1094)
      hh4(1086)=hh4(1086) + hh4(1130)
      hh4(1086)=hh4(390)*hh4(1086)
      hh4(1044)=hh4(1044) + hh4(1086)
      hh4(1044)=hh4(390)*hh4(1044)
      hh4(1043)=hh4(1043) + hh4(1044)
      hh4(1044)=60.0_prec*hh4(390)
      hh4(1043)=hh4(1043)*hh4(1044)
      hh4(1042)=hh4(1042) + hh4(1043)
      hh4(1042)=hh4(996)*hh4(1042)
      hh4(1043)=hh4(1146)*hh4(1067)
      hh4(1086)=2.0_prec*hh4(1318)
      hh4(1135)=hh4(1086)*hh4(1067)
      hh4(1148)=hh4(1315)*hh4(1096)
      hh4(1172)=hh4(673)*hh4(1148)
      hh4(1135)=hh4(1135) + hh4(1172)
      hh4(1135)=hh4(1135)*hh4(1116)
      hh4(1043)=hh4(1135) - hh4(1043)
      hh4(1178)=hh4(448)*hh4(1043)
      hh4(1197)=hh4(1366)*hh4(1427)
      hh4(1156)=hh4(1197) - hh4(1156)
      hh4(1156)=hh4(1156)*hh4(1)
      hh4(1197)=hh4(1458)*hh4(251)
      hh4(1221)=hh4(1313)*hh4(1159)
      hh4(1197)=hh4(1197) - hh4(1221)
      hh4(1221)=hh4(1197)*hh4(1031)
      hh4(1263)=hh4(1148)*hh4(1159)
      hh4(1221)=hh4(1221) + hh4(1263)
      hh4(1221)=hh4(1221)*hh4(1116)
      hh4(1221)= - hh4(1156) + hh4(1221)
      hh4(1221)=hh4(396)*hh4(1221)
      hh4(1178)=hh4(1178) + hh4(1221)
      hh4(1221)=hh4(1203)*hh4(1028)
      hh4(1221)=hh4(1221) + hh4(1389)
      hh4(1221)=hh4(1221)*hh4(1116)
      hh4(1272)=hh4(1221) + hh4(1208)
      hh4(1272)=hh4(1272)*hh4(390)
      hh4(1275)= - hh4(1377) + 2.0_prec*hh4(1058)
      hh4(1275)=hh4(1275)*hh4(1098)
      hh4(1218)=hh4(1275) - hh4(1218)
      hh4(1218)=hh4(1218)*hh4(1)
      hh4(1218)=hh4(1218) + 15.0_prec*hh4(1417)
      hh4(1311)=hh4(1218)*hh4(1)
      hh4(1272)=hh4(1272) + hh4(1311)
      hh4(1311)=hh4(715) + hh4(840)
      hh4(1314)=4.0_prec*hh4(1311)
      hh4(1272)=hh4(1272)*hh4(1314)
      hh4(1314)=hh4(1312) + hh4(1259)
      hh4(1326)=y*hh4(1292)
      hh4(1326)=hh4(1314) + hh4(1326)
      hh4(1330)=hh4(1326)*y
      hh4(1340)=hh4(1339) - hh4(1259)
      hh4(1149)=hh4(1340)*hh4(1149)
      hh4(1149)=hh4(1330) + hh4(1149)
      hh4(1330)=hh4(1149)*hh4(319)
      hh4(1357)=hh4(1315)*hh4(329)
      hh4(1373)=hh4(1330) + hh4(1357)
      hh4(1375)=hh4(1344)*hh4(314)
      hh4(1386)=hh4(1375) + 12.0_prec*hh4(1373)
      hh4(1396)=hh4(1149)*hh4(314)
      hh4(1398)=hh4(1315)*hh4(319)
      hh4(1399)=hh4(1396) + hh4(1398)
      hh4(1400)=hh4(1315)*hh4(390)
      hh4(1401)=hh4(1400)*hh4(314)
      hh4(1402)=hh4(1401) + 2.0_prec*hh4(1399)
      hh4(1402)=hh4(1402)*hh4(1116)
      hh4(1402)=hh4(1402) + hh4(1386)
      hh4(1405)=hh4(496)*hh4(1402)
      hh4(1409)=2.0_prec*hh4(1343)
      hh4(1411)=hh4(1409) + hh4(1398)
      hh4(1414)= - hh4(1341) + 12.0_prec*hh4(1411)
      hh4(1415)=hh4(1149)*hh4(1435)
      hh4(1415)=hh4(1414) + hh4(1415)
      hh4(1416)=hh4(1315)*hh4(314)
      hh4(1417)=hh4(1416) + hh4(1149)
      hh4(1418)=2.0_prec*hh4(1417)
      hh4(1419)=hh4(1418) + hh4(1400)
      hh4(1419)=hh4(1419)*hh4(1116)
      hh4(1419)=hh4(1415) + hh4(1419)
      hh4(1420)=240.0_prec*hh4(1419)
      hh4(1423)= - hh4(241)*hh4(1420)
      hh4(1405)=hh4(1423) - 240.0_prec*hh4(1405)
      hh4(1405)=hh4(3)*hh4(1405)
      hh4(1011)=331.0_prec*hh4(1011)
      hh4(1011)=hh4(1011)*hh4(1403)
      hh4(1011)=hh4(1011) + hh4(1253)
      hh4(1011)=hh4(1011)*z
      hh4(1247)=hh4(1247) + hh4(1404)
      hh4(1253)= - y*hh4(1247)
      hh4(1253)= - hh4(1011) + hh4(1253)
      hh4(1253)=y*hh4(1253)
      hh4(1011)=324.0_prec*hh4(1404) - hh4(1011)
      hh4(1011)=z*hh4(1011)
      hh4(1011)=hh4(1011) + hh4(1253)
      hh4(1011)=y*hh4(1011)
      hh4(1247)= - hh4(1247)*hh4(1251)
      hh4(1011)=hh4(1247) + hh4(1011)
      hh4(1199)=hh4(1199)*hh4(1062)
      hh4(1247)=27.0_prec*hh4(329)
      hh4(1253)=hh4(1072)*hh4(1247)
      hh4(1011)=hh4(1253) + 4.0_prec*hh4(1011) + hh4(1199)
      hh4(1179)=hh4(1179)*hh4(1260)
      hh4(1187)= - 20.0_prec*hh4(1187) - hh4(1434)
      hh4(1187)=hh4(1187)*hh4(1257)
      hh4(1011)=hh4(1179) + 80.0_prec*hh4(1011) + hh4(1187)
      hh4(1139)= - hh4(1139)*hh4(1036)
      hh4(1074)=hh4(1139) - hh4(1074)
      hh4(1078)= - hh4(998)*hh4(1078)
      hh4(1035)=hh4(1035)*hh4(1)
      hh4(1078)=12.0_prec*hh4(1035) + hh4(1078) - hh4(1083)
      hh4(1078)=hh4(1078)*hh4(1215)
      hh4(1074)=15.0_prec*hh4(1074) + hh4(1078)
      hh4(1074)=hh4(1)*hh4(1074)
      hh4(1011)=3.0_prec*hh4(1011) + hh4(1074)
      hh4(1074)=hh4(1098)*hh4(176)
      hh4(1011)=hh4(1011)*hh4(1074)
      hh4(1078)=hh4(1097)*hh4(1081)
      hh4(1083)=hh4(1023)*hh4(1094)
      hh4(1097)=hh4(1119)*hh4(1081)
      hh4(1097)= - 8.0_prec*hh4(1097) - hh4(1083)
      hh4(1097)=hh4(390)*hh4(1097)
      hh4(1078)=hh4(1078) + hh4(1097)
      hh4(1078)=hh4(390)*hh4(1078)
      hh4(1090)=hh4(1090)*hh4(1046)
      hh4(1078)=hh4(1090) + hh4(1078)
      hh4(1078)=hh4(1078)*hh4(1044)
      hh4(1090)=hh4(1173)*hh4(1081)
      hh4(1078)=hh4(1090) + hh4(1078)
      hh4(1078)=hh4(1008)*hh4(1078)
      hh4(1090)= - hh4(1153) + 15.0_prec*hh4(1447)
      hh4(1090)=hh4(1090)*hh4(1)
      hh4(1097)=hh4(1090) + hh4(1238)
      hh4(1097)=4.0_prec*hh4(1097)
      hh4(1139)=hh4(688) + hh4(683)
      hh4(1153)= - hh4(1139) - hh4(805)
      hh4(1097)=hh4(1097)*hh4(1153)
      hh4(1153)= - hh4(819) - hh4(865) - hh4(754) - hh4(899) - hh4(760)&
     &  - hh4(933) - hh4(788) - hh4(764) + hh4(681) + hh4(894) - &
     & hh4(696)
      hh4(1173)=hh4(854) + hh4(774)
      hh4(1179)=hh4(791) + hh4(737)
      hh4(1187)=hh4(888) + hh4(955) - hh4(958) + hh4(944) - hh4(948)
      hh4(1199)= - hh4(895)*hh4(802)
      hh4(1199)= - hh4(967) - hh4(767) - hh4(693) + hh4(1173) + &
     & hh4(1199) + hh4(1187) - hh4(1179) - hh4(1153)
      hh4(1238)=720.0_prec*hh4(1)
      hh4(1253)=hh4(1028)*hh4(1238)
      hh4(1199)=hh4(1253)*hh4(1199)
      hh4(1403)=hh4(1417) + hh4(1400)
      hh4(1404)=hh4(125)*hh4(1403)
      hh4(1423)=hh4(1400) + hh4(1149)
      hh4(1424)= - hh4(375)*hh4(1423)
      hh4(1425)= - hh4(638) - hh4(301) - hh4(631)
      hh4(1425)=hh4(246)*hh4(1425)
      hh4(1426)= - hh4(626)*hh4(314)
      hh4(1425)=hh4(16) - hh4(271) - hh4(192) + hh4(338) - hh4(645) + &
     & hh4(365) + hh4(50) + hh4(48) - hh4(139) + hh4(189) - hh4(640) + &
     & hh4(1426) + hh4(121) - hh4(458) - hh4(516) - hh4(460) - hh4(19)&
     &  + hh4(545) - hh4(65) + hh4(455) - hh4(556) + hh4(204) - &
     & hh4(374) + hh4(67) + hh4(38) + hh4(550) + hh4(536) + hh4(206) - &
     & hh4(605) + hh4(196) + hh4(45) - hh4(316) - hh4(82) + hh4(43) + &
     & hh4(184) - hh4(40) - hh4(512) + hh4(153) - hh4(85) - hh4(669) + &
     & hh4(124) + hh4(305) - hh4(286) + hh4(442) + hh4(1425)
      hh4(1425)=hh4(1315)*hh4(1425)
      hh4(1404)=hh4(1424) + hh4(1404) + hh4(1425)
      hh4(1424)=2880.0_prec*hh4(3)
      hh4(1404)=hh4(1424)*hh4(1404)
      hh4(1200)=hh4(703)*hh4(1200)*hh4(1098)
      hh4(1425)=3.0_prec*hh4(1)
      hh4(1197)=hh4(1197)*hh4(1425)
      hh4(1197)=hh4(1197) + hh4(1263)
      hh4(1197)=hh4(1197)*hh4(1110)
      hh4(1156)= - hh4(1156) + hh4(1197)
      hh4(1156)=hh4(390)*hh4(1156)
      hh4(1197)=hh4(1344)*hh4(251)
      hh4(1263)=hh4(673)*hh4(1197)
      hh4(1159)=hh4(1159)*hh4(1376)
      hh4(1159)=hh4(1263) + hh4(1159)
      hh4(1159)=hh4(1)*hh4(1159)
      hh4(1156)=hh4(1159) + hh4(1156)
      hh4(1159)=60.0_prec*hh4(392)
      hh4(1156)=hh4(1156)*hh4(1159)
      hh4(1263)=hh4(1422)*hh4(1096)
      hh4(1349)=hh4(1263) + hh4(1349)
      hh4(1072)=2.0_prec*hh4(1072) - hh4(1132)
      hh4(1072)=hh4(1)*hh4(1072)
      hh4(1072)=hh4(1072) + 12.0_prec*hh4(1349)
      hh4(1132)=12960.0_prec*hh4(350)
      hh4(1072)=hh4(1072)*hh4(1132)
      hh4(1349)=hh4(1366) + hh4(1451)
      hh4(1366)= - hh4(1377) + 15.0_prec*hh4(1349)
      hh4(1425)=hh4(1366)*hh4(1)
      hh4(1426)=hh4(1022)*hh4(1248)
      hh4(1427)=hh4(1426) - hh4(1425)
      hh4(1428)=hh4(403)*hh4(1427)
      hh4(1248)=hh4(1033)*hh4(1248)
      hh4(1157)=hh4(1248) + hh4(1157)
      hh4(1248)=hh4(892)*hh4(1157)
      hh4(1248)=hh4(1248) - hh4(1428)
      hh4(1389)=hh4(1389) + hh4(1252)
      hh4(1428)=hh4(863) + hh4(776)
      hh4(1430)=hh4(682) + hh4(811) + hh4(803)
      hh4(1432)=hh4(1428) - hh4(1430)
      hh4(1432)=48.0_prec*hh4(722) + 48.0_prec*hh4(1432)
      hh4(1432)=hh4(1389)*hh4(1432)
      hh4(1433)= - hh4(1377) + 15.0_prec*hh4(1456)
      hh4(1434)=hh4(1433)*hh4(1)
      hh4(1434)=hh4(1434) + hh4(1252)
      hh4(1442)=hh4(921) - hh4(946) + hh4(841) - hh4(842)
      hh4(1443)=48.0_prec*hh4(808) + 48.0_prec*hh4(1442)
      hh4(1434)=hh4(1434)*hh4(1443)
      hh4(1443)= - hh4(14) - hh4(275) + hh4(49) + hh4(298) + hh4(450)&
     &  + hh4(253) + hh4(441) - hh4(28) + hh4(80) + hh4(269)
      hh4(1444)= - hh4(430) + hh4(416) + hh4(568)
      hh4(1445)=hh4(459) + hh4(55)
      hh4(1446)=hh4(86) + hh4(1445) + hh4(1444) - hh4(1443)
      hh4(1447)=720.0_prec*hh4(1067)
      hh4(1446)=hh4(1446)*hh4(1315)*hh4(1447)
      hh4(1447)=hh4(1318)*hh4(1067)
      hh4(1447)=hh4(1447) + hh4(1172)
      hh4(1448)=hh4(280) + hh4(281)
      hh4(1449)=720.0_prec*hh4(1448)
      hh4(1449)=hh4(1447)*hh4(1449)
      hh4(1450)=hh4(1115)*hh4(1)
      hh4(1452)=hh4(1450) - hh4(1172)
      hh4(1453)=hh4(78) + hh4(66) + hh4(20) + hh4(35)
      hh4(1454)=hh4(87) + hh4(236)
      hh4(1455)= - hh4(1453) + hh4(1454) - hh4(508)
      hh4(1456)= - 720.0_prec*hh4(1455)
      hh4(1456)=hh4(1452)*hh4(1456)
      hh4(1457)= - hh4(655) - hh4(380) + hh4(262) - hh4(207) - hh4(488)&
     &  + hh4(477)
      hh4(1457)=hh4(1315)*hh4(1457)
      hh4(1458)=hh4(1315)*hh4(246)
      hh4(1459)= - hh4(266)*hh4(1458)
      hh4(1457)=hh4(1459) + hh4(1457)
      hh4(1424)=hh4(1424)*hh4(1457)
      hh4(1457)=hh4(817) + hh4(971)
      hh4(1459)=2880.0_prec*hh4(679)
      hh4(1457)=hh4(1055)*hh4(1459)*hh4(1457)
      hh4(1460)= - hh4(1377) + 30.0_prec*hh4(1028)
      hh4(1460)=hh4(1460)*hh4(1)
      hh4(1460)=hh4(1460) + hh4(1252)
      hh4(1461)=48.0_prec*hh4(1460)
      hh4(1462)=hh4(870) + hh4(797)
      hh4(1463)= - hh4(1461)*hh4(1462)
      hh4(1464)=hh4(595)*hh4(1022)
      hh4(1465)= - hh4(878)*hh4(1033)
      hh4(1464)=hh4(1465) + hh4(1464)
      hh4(1238)=hh4(1238)*hh4(1464)
      hh4(1459)=hh4(1053)*hh4(1459)
      hh4(1464)= - hh4(783) + hh4(991) + hh4(766)
      hh4(1464)=hh4(1459)*hh4(1464)
      hh4(1465)= - hh4(860) - hh4(818) - hh4(903) + hh4(926) + hh4(692)&
     &  + hh4(937) - hh4(731)
      hh4(1459)=hh4(1459)*hh4(1465)
      hh4(1011)=hh4(1072) + hh4(1038) + hh4(1042) + hh4(1156) + &
     & hh4(1078) + hh4(1404) + hh4(1459) + hh4(1456) + hh4(1463) + &
     & hh4(1449) + hh4(1457) + hh4(1405) + hh4(1272) + hh4(1019) + &
     & hh4(1040) + hh4(1011) + hh4(1200) + hh4(1238) + hh4(1446) + &
     & hh4(1199) + hh4(1097) + hh4(1434) + hh4(1432) + hh4(1013) + 2.0_prec*&
     & hh4(1012) - 48.0_prec*hh4(1248) + 60.0_prec*hh4(1178) + 4.0_prec*hh4(1051) + &
     & hh4(1424) + hh4(1464)
      hh4(1012)=Cg1**2
      hh4(1011)=hh4(1012)*hh4(1011)
      hh4(1013)=3.0_prec*hh4(1318)
      hh4(1019)=hh4(1013) + hh4(1400)
      hh4(1019)=hh4(1019)*hh4(1110)
      hh4(1038)=hh4(1019) - hh4(1146)
      hh4(1038)=hh4(1038)*hh4(390)
      hh4(1040)=hh4(1336)*hh4(296)
      hh4(1040)=hh4(1040) + hh4(1345)
      hh4(1038)=hh4(1038) + hh4(1328) - hh4(1333) + hh4(1040)
      hh4(1042)=hh4(448)*hh4(1038)
      hh4(1051)=3.0_prec*hh4(1417)
      hh4(1072)=hh4(1051) + hh4(1400)
      hh4(1072)=hh4(1072)*hh4(1110)
      hh4(1072)=hh4(1072) + hh4(1415)
      hh4(1072)=hh4(1072)*hh4(390)
      hh4(1078)=hh4(1315)*hh4(532)
      hh4(1097)=hh4(1078) + hh4(1357)
      hh4(1156)=hh4(1330) + hh4(1097)
      hh4(1178)=hh4(1149)*hh4(1068)
      hh4(1199)= - hh4(1178) + 12.0_prec*hh4(1156)
      hh4(1200)=12.0_prec*hh4(476)
      hh4(1200)=hh4(1315)*hh4(1200)
      hh4(1238)=hh4(1199) - hh4(1200)
      hh4(1248)=hh4(1375) + hh4(1238)
      hh4(1272)=hh4(1072) + hh4(1248)
      hh4(1328)=hh4(475)*hh4(1272)
      hh4(1333)=hh4(1344)*hh4(176)
      hh4(1345)=hh4(346) + hh4(500)
      hh4(1357)=hh4(1277)*hh4(1345)
      hh4(1375)=hh4(188)*hh4(1259)
      hh4(1404)=hh4(1357) + hh4(1375)
      hh4(1404)=hh4(1404)*z
      hh4(1405)=hh4(500)*XN
      hh4(1424)=hh4(1014)*hh4(1405)
      hh4(1432)=hh4(346)*hh4(1259)
      hh4(1434)=hh4(1432) + hh4(1424)
      hh4(1446)=3.0_prec*hh4(1434)
      hh4(1404)=hh4(1404) - hh4(1446)
      hh4(1404)=hh4(1404)*z
      hh4(1345)=hh4(1345)*hh4(1292)
      hh4(1449)=hh4(1345) + hh4(1375)
      hh4(1456)=hh4(1449)*y
      hh4(1457)=hh4(1089) + 1.
      hh4(1459)=hh4(1434)*hh4(1457)
      hh4(1456)=hh4(1456) + hh4(1459)
      hh4(1456)=hh4(1456)*y
      hh4(1404)=hh4(1404) + hh4(1456)
      hh4(1456)=hh4(1315)*hh4(215)
      hh4(1463)=hh4(1456) + hh4(1404)
      hh4(1464)= - hh4(1178) + 12.0_prec*hh4(1463)
      hh4(1465)=hh4(1336)*hh4(327)
      hh4(1466)=hh4(1336)*hh4(157)
      hh4(1465)=hh4(1465) + hh4(1466)
      hh4(1333)=hh4(1465) + hh4(1333) + hh4(1464)
      hh4(1467)=hh4(1434)*z
      hh4(1467)=hh4(1467) + hh4(1292)
      hh4(1467)=hh4(1467)*z
      hh4(1468)=hh4(1434)*y
      hh4(1468)=hh4(1468) + hh4(1292)
      hh4(1468)=hh4(1468)*y
      hh4(1467)=hh4(1467) + hh4(1468)
      hh4(1468)= - hh4(1341) + 12.0_prec*hh4(1467)
      hh4(1469)=hh4(1149)*hh4(176)
      hh4(1470)=12.0_prec*hh4(1469)
      hh4(1471)=hh4(1468) + hh4(1470)
      hh4(1472)=hh4(1315)*hh4(176)
      hh4(1473)=hh4(1472) + hh4(1149)
      hh4(1474)= - 3.0_prec*hh4(1473) - hh4(1400)
      hh4(1474)=hh4(1474)*hh4(1110)
      hh4(1474)=hh4(1474) - hh4(1471)
      hh4(1474)=hh4(390)*hh4(1474)
      hh4(1475)= - hh4(475)*hh4(1336)
      hh4(1474)=hh4(1475) + hh4(1474) - hh4(1333)
      hh4(1474)=hh4(328)*hh4(1474)
      hh4(1475)=hh4(584)*hh4(1146)
      hh4(1476)=hh4(1313)*hh4(1431)
      hh4(1128)=hh4(1128) - hh4(1476)
      hh4(1476)= - hh4(296)*hh4(1128)
      hh4(1477)=3.0_prec*hh4(1149)
      hh4(1478)=hh4(1477) + hh4(1400)
      hh4(1478)=hh4(1478)*hh4(1110)
      hh4(1478)=hh4(1478) + hh4(1344)
      hh4(1478)=hh4(1478)*hh4(390)
      hh4(1478)=hh4(1478) - hh4(1178)
      hh4(1479)=hh4(398)*hh4(1478)
      hh4(1480)=hh4(1400) + 2.0_prec*hh4(1473)
      hh4(1480)=hh4(1480)*hh4(1116)
      hh4(1480)=hh4(1480) + hh4(1471)
      hh4(1481)=hh4(559)*hh4(1480)
      hh4(1482)=hh4(1344)*hh4(246)
      hh4(1101)=hh4(1101) - hh4(1482)
      hh4(1483)=hh4(1313)*hh4(246)
      hh4(1484)=hh4(1315)*hh4(251)
      hh4(1485)=hh4(1483) - hh4(1484)
      hh4(1486)=3.0_prec*hh4(1485)
      hh4(1487)=hh4(1400)*hh4(246)
      hh4(1488)=hh4(1486) - hh4(1487)
      hh4(1488)=hh4(1488)*hh4(1110)
      hh4(1488)=hh4(1488) + hh4(1101)
      hh4(1488)=hh4(390)*hh4(1488)
      hh4(1489)=hh4(1376)*hh4(246)
      hh4(1197)=hh4(1489) + hh4(1197)
      hh4(1488)=hh4(1488) - hh4(1197)
      hh4(1488)=hh4(396)*hh4(1488)
      hh4(1489)=hh4(1086) + hh4(1400)
      hh4(1489)=hh4(1489)*hh4(1116)
      hh4(1146)=hh4(1489) - hh4(1146)
      hh4(1490)=hh4(281)*hh4(1146)
      hh4(1491)=2.0_prec*hh4(1149)
      hh4(1492)=hh4(1491) + hh4(1400)
      hh4(1492)=hh4(1492)*hh4(1116)
      hh4(1492)=hh4(1492) + hh4(1344)
      hh4(1493)=hh4(594)*hh4(1492)
      hh4(1199)=hh4(157)*hh4(1199)
      hh4(1464)= - hh4(1466) - hh4(1464)
      hh4(1464)=hh4(476)*hh4(1464)
      hh4(1466)=hh4(202)*hh4(1414)
      hh4(1238)=hh4(327)*hh4(1238)
      hh4(1042)= - hh4(1328) + hh4(1479) + hh4(1042) + hh4(1481) + &
     & hh4(1466) + hh4(1475) - hh4(1238) - hh4(1476) - hh4(1199) - &
     & hh4(1464) - hh4(1474) - hh4(1488) + hh4(1490) + hh4(1493)
      hh4(1199)=hh4(242)*hh4(1259)
      hh4(1199)=hh4(1199) - hh4(1375)
      hh4(1238)=hh4(1345) - hh4(1199)
      hh4(1328)=hh4(592)*XN
      hh4(1464)=hh4(1014)*hh4(1328)
      hh4(1352)=hh4(1464) + hh4(1352)
      hh4(1325)=hh4(1352) + hh4(1325) - hh4(1238)
      hh4(1325)=hh4(1325)*y
      hh4(1334)=hh4(1434) - hh4(1334)
      hh4(1334)=hh4(1334)*hh4(1089)
      hh4(1325)= - hh4(1325) + hh4(1334) + hh4(1329) + hh4(1434)
      hh4(1325)=hh4(1325)*y
      hh4(1323)=hh4(1323) + hh4(1352) + hh4(1199)
      hh4(1329)=hh4(1331) + hh4(1323) - hh4(1357)
      hh4(1329)=hh4(1329)*z
      hh4(1334)=hh4(1298)*hh4(500)
      hh4(1352)=hh4(1298)*hh4(346)
      hh4(1329)=hh4(1329) + hh4(1334) + hh4(1352) - hh4(1335)
      hh4(1329)=hh4(1329)*z
      hh4(1334)=hh4(391)*hh4(1259)
      hh4(1466)=hh4(1334) - hh4(1292)
      hh4(1474)=hh4(1466)*y
      hh4(1314)=hh4(1474) - hh4(1314)
      hh4(1474)=hh4(1314)*y
      hh4(1475)=hh4(1334) - hh4(1277)
      hh4(1475)=hh4(1475)*z
      hh4(1475)=hh4(1475) + hh4(1298)
      hh4(1475)=hh4(1475)*z
      hh4(1474)=hh4(1474) + hh4(1475)
      hh4(1475)=hh4(1474)*hh4(319)
      hh4(1475)=hh4(1475) - hh4(1097) - hh4(1456)
      hh4(1325)= - hh4(1475) + hh4(1325) - hh4(1329)
      hh4(1329)=hh4(389)*hh4(1259)
      hh4(1476)=hh4(1434) - hh4(1329)
      hh4(1479)=hh4(1277)*hh4(391)
      hh4(1479)=hh4(1476) - hh4(1479)
      hh4(1479)=hh4(1479)*z
      hh4(1481)=hh4(1298)*hh4(391)
      hh4(1479)=hh4(1479) + hh4(1481) + hh4(1292)
      hh4(1479)=hh4(1479)*z
      hh4(1481)=hh4(391)*hh4(1292)
      hh4(1488)=hh4(1481) - hh4(1476)
      hh4(1490)=hh4(1488)*y
      hh4(1493)=hh4(1312)*hh4(391)
      hh4(1466)=hh4(1490) + hh4(1493) + hh4(1466)
      hh4(1490)=hh4(1466)*y
      hh4(1479)=hh4(1479) - hh4(1490)
      hh4(1490)=hh4(1315)*hh4(395)
      hh4(1490)=hh4(1490) - hh4(1479)
      hh4(1493)=hh4(1341) + 12.0_prec*hh4(1490)
      hh4(1494)=hh4(1493)*hh4(314)
      hh4(1495)=hh4(1152)*hh4(246)
      hh4(1496)=8.0_prec*XN
      hh4(1496)=hh4(1496)*hh4(1014)
      hh4(1496)=hh4(1496) + hh4(1267)
      hh4(1497)=hh4(1496)*y
      hh4(1498)=hh4(1312) - hh4(1259)
      hh4(1497)=hh4(1497) + 2.0_prec*hh4(1498)
      hh4(1497)=hh4(1497)*y
      hh4(1496)=hh4(1496)*z
      hh4(1496)=hh4(1496) - hh4(1292)
      hh4(1496)=hh4(1496)*z
      hh4(1496)=hh4(1497) + hh4(1496)
      hh4(1497)=hh4(1496)*hh4(1068)
      hh4(1498)=hh4(1318)*hh4(1431)
      hh4(1065)= - hh4(1497) + 12.0_prec*hh4(1325) - hh4(1498) - hh4(1495) - &
     & hh4(1494) - hh4(1065) + hh4(1465) + hh4(1040) - hh4(1200)
      hh4(1200)=hh4(1415)*hh4(176)
      hh4(1200)=hh4(1065) + hh4(1200)
      hh4(1335)=hh4(1335) + hh4(1434)
      hh4(1335)=hh4(1335)*z
      hh4(1018)=hh4(1014)*hh4(1018)
      hh4(1267)=hh4(1335) + hh4(1018) + hh4(1267)
      hh4(1267)=hh4(1267)*z
      hh4(1335)=hh4(1359) + hh4(1434)
      hh4(1335)=hh4(1335)*y
      hh4(1306)=hh4(1335) + hh4(1306) + hh4(1018)
      hh4(1306)=hh4(1306)*y
      hh4(1267)=hh4(1398) + hh4(1267) + hh4(1306)
      hh4(1306)=hh4(1315)*hh4(439)
      hh4(1335)=hh4(1313)*hh4(431)
      hh4(1306)= - hh4(1267) + hh4(1306) + hh4(1335) - hh4(1484)
      hh4(1359)=hh4(1318)*hh4(246)
      hh4(1359)=hh4(1306) - hh4(1359)
      hh4(1484)=hh4(1474)*hh4(1036)
      hh4(1359)= - hh4(1484) - hh4(1341) - 6.0_prec*hh4(1359)
      hh4(1484)=hh4(1417)*hh4(1168)
      hh4(1484)=hh4(1359) + hh4(1484)
      hh4(1317)=hh4(1496) + hh4(1416) + hh4(1317) + hh4(1458)
      hh4(1494)=hh4(1317) + hh4(1472)
      hh4(1495)=3.0_prec*hh4(1494)
      hh4(1497)=hh4(1495) + hh4(1400)
      hh4(1497)=hh4(1497)*hh4(1110)
      hh4(1497)=5.0_prec*hh4(1484) + hh4(1497)
      hh4(1497)=hh4(390)*hh4(1497)
      hh4(1497)=10.0_prec*hh4(1200) + hh4(1497)
      hh4(1497)=hh4(1497)*hh4(1110)
      hh4(1498)=hh4(404) + hh4(572) + hh4(169)
      hh4(1499)= - hh4(318) + hh4(1498) + hh4(377)
      hh4(1500)=hh4(344) + hh4(1499)
      hh4(1500)=XN*hh4(1500)
      hh4(1501)=hh4(220)*XN
      hh4(1502)=hh4(347)*XN
      hh4(1503)=hh4(348)*XN
      hh4(1504)=hh4(123)*XN
      hh4(1500)=hh4(1500) - hh4(1501) - hh4(1502) + hh4(1503) - &
     & hh4(1504)
      hh4(1145)= - hh4(1145) + hh4(1269)
      hh4(1145)=XN*hh4(1145)
      hh4(1266)=hh4(1266)*hh4(260)
      hh4(1145)= - hh4(1271) + hh4(1266) + hh4(1145) - hh4(1265)
      hh4(1265)= - hh4(188) + hh4(242) + hh4(592)
      hh4(1266)=hh4(1245)*hh4(1265)
      hh4(1269)=hh4(1266) + hh4(1145)
      hh4(1271)= - hh4(1204) + hh4(260)
      hh4(1271)=hh4(1276)*hh4(1271)
      hh4(1271)=hh4(1269) + hh4(1500) + hh4(1271)
      hh4(1271)=hh4(1014)*hh4(1271)
      hh4(1505)=hh4(181) + hh4(482)
      hh4(1506)=hh4(1505) - hh4(560)
      hh4(1209)=hh4(1209) + hh4(1506)
      hh4(1209)=hh4(1209)*hh4(1259)
      hh4(1209)=hh4(1271) - hh4(1209)
      hh4(1209)=hh4(1209)*y
      hh4(1271)=hh4(1323)*hh4(1089)
      hh4(1323)=hh4(1238) - hh4(1464)
      hh4(1322)=hh4(1322)*hh4(1297)
      hh4(1204)=hh4(1204)*hh4(1298)
      hh4(1204)=hh4(1209) + hh4(1331) + hh4(1322) + hh4(1204) - &
     & hh4(1323) + hh4(1271) - hh4(1350)
      hh4(1204)=hh4(1204)*y
      hh4(1209)=hh4(1479)*hh4(319)
      hh4(1271)=hh4(1474)*hh4(329)
      hh4(1322)=hh4(1149)*hh4(215)
      hh4(1331)=hh4(1315)*hh4(370)
      hh4(1322)=hh4(1322) + hh4(1331)
      hh4(1331)=hh4(1398)*hh4(395)
      hh4(1350)=hh4(1149)*hh4(532)
      hh4(1209)=hh4(1209) - hh4(1331) - hh4(1271) + hh4(1322) + &
     & hh4(1350)
      hh4(1271)= - hh4(591) - hh4(260) - hh4(1293)
      hh4(1271)=hh4(1245)*hh4(1271)
      hh4(1293)=hh4(1500) - hh4(1271)
      hh4(1265)=hh4(1265)*hh4(1276)
      hh4(1265)=hh4(1265) + hh4(1293) + hh4(1145)
      hh4(1265)=hh4(1265)*hh4(1014)
      hh4(1303)=hh4(1506) + hh4(1303)
      hh4(1303)=hh4(1303)*hh4(1259)
      hh4(1265)=hh4(1265) - hh4(1303)
      hh4(1265)=hh4(1265)*z
      hh4(1303)=hh4(1298)*hh4(188)
      hh4(1303)=hh4(1303) - hh4(1345)
      hh4(1331)=hh4(1298)*hh4(592)
      hh4(1479)=hh4(1298)*hh4(242)
      hh4(1331)=hh4(1479) + hh4(1331) - hh4(1303)
      hh4(1265)=hh4(1265) - hh4(1331) + hh4(1365)
      hh4(1265)=hh4(1265)*z
      hh4(1204)=hh4(1265) + hh4(1204) - hh4(1209)
      hh4(1265)=hh4(327) - hh4(476)
      hh4(1265)=hh4(1149)*hh4(1265)
      hh4(1365)=hh4(1149)*hh4(157)
      hh4(1265)=hh4(1265) - hh4(1204) + hh4(1365)
      hh4(1040)=hh4(1337) + hh4(1040)
      hh4(1337)=hh4(1040)*hh4(246)
      hh4(1365)=hh4(345) + hh4(400)
      hh4(1507)=hh4(1365)*hh4(1259)
      hh4(1508)=hh4(1507) + hh4(1199)
      hh4(1509)=hh4(1277)*hh4(389)
      hh4(1509)= - hh4(1509) + hh4(1357) - hh4(1508)
      hh4(1509)=hh4(1509)*z
      hh4(1329)=hh4(1329) - hh4(1424)
      hh4(1352)=hh4(1509) + 3.0_prec*hh4(1329) - hh4(1352) - hh4(1481)
      hh4(1352)=hh4(1352)*z
      hh4(1424)=hh4(1292)*hh4(389)
      hh4(1238)= - hh4(1238) + hh4(1424) + hh4(1507)
      hh4(1509)=hh4(1238)*y
      hh4(1476)=hh4(1476)*hh4(1089)
      hh4(1476)= - hh4(1488) + hh4(1476) - hh4(1509)
      hh4(1476)=hh4(1476)*y
      hh4(1352)=hh4(1352) + hh4(1476)
      hh4(1476)=hh4(1149)*hh4(395)
      hh4(1456)= - hh4(1476) + hh4(1456) + hh4(1352)
      hh4(1476)=hh4(1474)*hh4(1068)
      hh4(1465)=hh4(1465) + hh4(1476) + 12.0_prec*hh4(1456)
      hh4(1476)=hh4(1465)*hh4(1260)
      hh4(1488)=hh4(1315)*hh4(1367)
      hh4(1509)= - 60.0_prec*hh4(1267) - hh4(1488)
      hh4(1509)=hh4(1509)*hh4(1068)
      hh4(1510)=60.0_prec*hh4(176)
      hh4(1511)=hh4(1248)*hh4(1510)
      hh4(1512)=hh4(231) + hh4(227)
      hh4(1513)=hh4(1512) + hh4(502) + hh4(202)
      hh4(1371)=hh4(1371) + hh4(1513)
      hh4(1514)=hh4(208) + hh4(162)
      hh4(1515)=hh4(356) - hh4(387)
      hh4(1516)=hh4(1514) + hh4(1515)
      hh4(1517)=hh4(501) + hh4(583)
      hh4(1518)= - hh4(112) - hh4(1371) + hh4(1516) + hh4(1517) + &
     & hh4(584)
      hh4(1518)=720.0_prec*hh4(1518)
      hh4(1518)=hh4(1315)*hh4(1518)
      hh4(1519)=hh4(296) + hh4(529)
      hh4(1520)=hh4(1519) - hh4(115)
      hh4(1369)= - hh4(1369)*hh4(1520)
      hh4(1193)=hh4(1497) + hh4(1511) + 60.0_prec*hh4(1337) + hh4(1476) + &
     & hh4(1509) + hh4(1518) + hh4(1369) + 720.0_prec*hh4(1265) - hh4(1193)
      hh4(1193)=hh4(390)*hh4(1193)
      hh4(1352)=hh4(1352)*hh4(319)
      hh4(1369)=hh4(1490)*hh4(329)
      hh4(1476)=hh4(1411)*hh4(215)
      hh4(1497)=hh4(1467)*hh4(532)
      hh4(1509)=hh4(1330)*hh4(395)
      hh4(1352)=hh4(1476) - hh4(1509) + hh4(1352) + hh4(1497) - &
     & hh4(1369)
      hh4(1369)=hh4(553) + hh4(417)
      hh4(1476)= - hh4(132) + hh4(187) - hh4(366) - hh4(152) - hh4(462)&
     &  - hh4(137) - hh4(537) - hh4(313) + hh4(214) + hh4(240) + &
     & hh4(325)
      hh4(1497)=hh4(340) + hh4(378) + hh4(140) + hh4(228) + hh4(167) + &
     & hh4(198) + hh4(1476) - hh4(1369)
      hh4(1509)=hh4(1497) + hh4(1283)
      hh4(1509)=hh4(1509)*hh4(1014)
      hh4(1511)=hh4(494) + hh4(156) + hh4(386) - hh4(159)
      hh4(1518)=hh4(331) + hh4(195)
      hh4(1521)=hh4(1511) - hh4(1518) + hh4(487) + hh4(170)
      hh4(1522)=hh4(579) - hh4(587)
      hh4(1523)= - hh4(607) + hh4(1522)
      hh4(1524)=hh4(1523) + hh4(1521)
      hh4(1525)=2.0_prec*hh4(1505)
      hh4(1526)=hh4(1525) - hh4(1524)
      hh4(1291)=hh4(1291) - hh4(1526)
      hh4(1291)= - hh4(1291)*hh4(1014)
      hh4(1291)=hh4(1291) - hh4(1509)
      hh4(1291)=XN*hh4(1291)
      hh4(1527)=hh4(344) - hh4(123)
      hh4(1528)=hh4(348) - hh4(347)
      hh4(1499)= - hh4(220) + hh4(1499) + hh4(1528) + hh4(1527)
      hh4(1529)= - hh4(1292)*hh4(1499)
      hh4(1530)= - hh4(1277)*hh4(1264)
      hh4(1280)= - hh4(1280) + hh4(1291) + hh4(1530) + hh4(1529)
      hh4(1280)=y*hh4(1280)
      hh4(1291)=hh4(1297)*hh4(1264)
      hh4(1266)=hh4(1307) + hh4(1291) - hh4(1266) - hh4(1293)
      hh4(1266)=hh4(1014)*hh4(1266)
      hh4(1145)=hh4(1145) + hh4(1500)
      hh4(1145)= - hh4(1014)*hh4(1145)
      hh4(1291)=hh4(1506)*hh4(1259)
      hh4(1145)=hh4(1291) + hh4(1145)
      hh4(1145)=hh4(1145)*hh4(1089)
      hh4(1291)=hh4(1304) + hh4(1505)
      hh4(1291)=hh4(1291)*hh4(1259)
      hh4(1145)=hh4(1280) + hh4(1145) + hh4(1291) + hh4(1266)
      hh4(1145)=y*hh4(1145)
      hh4(1266)=hh4(1289) + hh4(1524)
      hh4(1280)=6.0_prec*hh4(1505)
      hh4(1289)= - hh4(1308) + hh4(1280) - hh4(1266)
      hh4(1289)=hh4(1289)*hh4(1014)
      hh4(1289)=hh4(1289) - hh4(1509)
      hh4(1289)=XN*hh4(1289)
      hh4(1291)= - hh4(1277)*hh4(1499)
      hh4(1293)= - hh4(1292)*hh4(1264)
      hh4(1289)= - hh4(1285) + hh4(1289) + hh4(1293) + hh4(1291)
      hh4(1289)=z*hh4(1289)
      hh4(1291)=hh4(1297)*hh4(1499)
      hh4(1269)=hh4(1291) - hh4(1269) + hh4(1271)
      hh4(1269)=hh4(1014)*hh4(1269)
      hh4(1271)=3.0_prec*hh4(1505)
      hh4(1291)=hh4(1271) - hh4(1299)
      hh4(1291)= - hh4(1291)*hh4(1259)
      hh4(1269)=hh4(1289) + hh4(1291) + hh4(1269)
      hh4(1269)=z*hh4(1269)
      hh4(1289)=hh4(1149)*hh4(370)
      hh4(1291)=hh4(423) + hh4(372)
      hh4(1293)= - hh4(1320) + hh4(1291)
      hh4(1293)=hh4(1315)*hh4(1293)
      hh4(1145)=hh4(1319) + hh4(1289) + hh4(1269) + hh4(1145) + &
     & hh4(1293) + hh4(1352)
      hh4(1269)=hh4(251)*hh4(1347)
      hh4(1293)=hh4(439)*hh4(1355)
      hh4(1299)=hh4(476)*hh4(1468)
      hh4(1304)=hh4(1315)*hh4(1431)
      hh4(1304)=hh4(1304) - hh4(1429)
      hh4(1307)=hh4(296)*hh4(1304)
      hh4(1269)=hh4(1299) - hh4(1269) + hh4(1293) + hh4(1307)
      hh4(1293)= - hh4(1496)*hh4(1367)
      hh4(1293)= - 120.0_prec*hh4(1325) + hh4(1293)
      hh4(1293)=hh4(1293)*hh4(1068)
      hh4(1299)=hh4(1488) + 120.0_prec*hh4(1332)
      hh4(1299)=hh4(1299)*hh4(1068)
      hh4(1307)=120.0_prec*hh4(1344)
      hh4(1319)=hh4(1307)*hh4(384)
      hh4(1320)=hh4(1364)*hh4(1313)
      hh4(1347)=120.0_prec*hh4(1068)
      hh4(1355)=hh4(1335)*hh4(1347)
      hh4(1320)=hh4(1320) - hh4(1355)
      hh4(1355)=1440.0_prec*hh4(1315)
      hh4(1431)=hh4(1374)*hh4(1355)
      hh4(1299)= - hh4(1320) + hh4(1431) - hh4(1299) - hh4(1319) + 1440.&
     & *hh4(1321)
      hh4(1319)=1440.0_prec*hh4(1313)
      hh4(1321)= - hh4(296) + hh4(492)
      hh4(1321)=hh4(1319)*hh4(1321)
      hh4(1321)=hh4(1321) + hh4(1299)
      hh4(1321)=hh4(246)*hh4(1321)
      hh4(1431)=hh4(1277)*hh4(242)
      hh4(1500)=hh4(1277)*hh4(188)
      hh4(1431)=hh4(1431) - hh4(1500)
      hh4(1501)=hh4(1014)*hh4(1501)
      hh4(1504)=hh4(1014)*hh4(1504)
      hh4(1506)=hh4(1259)*hh4(318)
      hh4(1501)=hh4(1506) + hh4(1501) + hh4(1504)
      hh4(1506)=hh4(1259)*hh4(344)
      hh4(1529)=hh4(1501) - hh4(1506)
      hh4(1530)=hh4(408) + hh4(363)
      hh4(1531)=hh4(1259)*hh4(1530)
      hh4(1531)=hh4(1531) - hh4(1529)
      hh4(1532)=hh4(407) + hh4(326)
      hh4(1533)=hh4(1505) - hh4(1532)
      hh4(1534)= - hh4(1533) + 6.0_prec*hh4(1365)
      hh4(1534)=hh4(1534)*hh4(1259)
      hh4(1534)=hh4(1534) + hh4(1431) + hh4(1531)
      hh4(1534)=hh4(1534)*z
      hh4(1375)=hh4(1507) - hh4(1375)
      hh4(1375)=hh4(1534) - hh4(1479) + hh4(1424) - hh4(1345) - 3.0_prec*&
     & hh4(1375)
      hh4(1375)=hh4(1375)*z
      hh4(1424)=hh4(1292)*hh4(242)
      hh4(1479)=hh4(1292)*hh4(188)
      hh4(1424)=hh4(1424) - hh4(1479)
      hh4(1365)=2.0_prec*hh4(1365)
      hh4(1507)=hh4(1365) - hh4(1533)
      hh4(1507)=hh4(1507)*hh4(1259)
      hh4(1507)=hh4(1507) + hh4(1531) + hh4(1424)
      hh4(1534)=hh4(1507)*y
      hh4(1508)=hh4(1508)*hh4(1089)
      hh4(1238)=hh4(1508) + hh4(1534) + hh4(1238)
      hh4(1238)=hh4(1238)*y
      hh4(1238)=hh4(1375) + hh4(1238)
      hh4(1375)=hh4(1409)*hh4(395)
      hh4(1375)= - hh4(1322) + hh4(1238) + hh4(1375)
      hh4(1508)=120.0_prec*hh4(1490) - hh4(1488)
      hh4(1508)=hh4(1508)*hh4(1068)
      hh4(1534)=1440.0_prec*hh4(1149)
      hh4(1535)=hh4(327) + hh4(157)
      hh4(1536)=hh4(1535)*hh4(1534)
      hh4(1537)=hh4(202) + hh4(528)
      hh4(1538)= - hh4(1355)*hh4(1537)
      hh4(1508)= - 1440.0_prec*hh4(1375) + hh4(1508) + hh4(1536) + hh4(1538)
      hh4(1508)=hh4(314)*hh4(1508)
      hh4(1538)=hh4(1149)*hh4(329)
      hh4(1539)=hh4(1409)*hh4(319)
      hh4(1538)=hh4(1538) + hh4(1539)
      hh4(1503)=hh4(1014)*hh4(1503)
      hh4(1502)=hh4(1014)*hh4(1502)
      hh4(1503)=hh4(1503) - hh4(1502)
      hh4(1540)=hh4(1503)*hh4(1026)
      hh4(1350)= - hh4(1350) + hh4(1540) - hh4(1538)
      hh4(1540)=hh4(1488) + 120.0_prec*hh4(1411)
      hh4(1540)=hh4(1540)*hh4(1068)
      hh4(1396)=hh4(1396)*hh4(1347)
      hh4(1396)=hh4(1540) + hh4(1396)
      hh4(1540)=hh4(501) + hh4(583) - hh4(502)
      hh4(1540)=hh4(1355)*hh4(1540)
      hh4(1541)=hh4(1534)*hh4(476)
      hh4(1540)= - hh4(1396) - 1440.0_prec*hh4(1350) - hh4(1541) + hh4(1540)
      hh4(1541)=hh4(176)*hh4(1540)
      hh4(1542)=hh4(1488) + 240.0_prec*hh4(1343)
      hh4(1542)=hh4(1542)*hh4(1068)
      hh4(1279)=hh4(1542) + 1440.0_prec*hh4(1279)
      hh4(1543)= - hh4(431)*hh4(1279)
      hh4(1358)=hh4(1307)*hh4(1358)
      hh4(1544)=120.0_prec*hh4(1535)
      hh4(1414)=hh4(1414)*hh4(1544)
      hh4(1544)=1440.0_prec*hh4(1516)
      hh4(1544)=hh4(1417)*hh4(1544)
      hh4(1545)=hh4(478) - hh4(143) + hh4(222) + hh4(190)
      hh4(1546)= - hh4(1545) + hh4(225) + hh4(232) + hh4(427) - &
     & hh4(183)
      hh4(1547)=hh4(358) + hh4(484)
      hh4(1548)=hh4(217) - hh4(173)
      hh4(1549)=hh4(406)*hh4(314)
      hh4(1549)= - hh4(1546) - hh4(1549) + hh4(1547) + hh4(1548)
      hh4(1362)=hh4(1362) + hh4(307)
      hh4(1550)= - hh4(1549) - hh4(210) + hh4(1362) - hh4(1360)
      hh4(1551)= - 1440.0_prec*hh4(1361)
      hh4(1552)=1440.0_prec*hh4(561)
      hh4(1391)=hh4(1391) - hh4(1552) + hh4(1551) - 1440.0_prec*hh4(1550)
      hh4(1391)=hh4(1315)*hh4(1391)
      hh4(1550)=hh4(1319)*hh4(1372)
      hh4(1513)= - hh4(1517) + hh4(1513)
      hh4(1553)= - hh4(1534)*hh4(1513)
      hh4(1145)=hh4(1193) + hh4(1541) + hh4(1321) + hh4(1508) + &
     & hh4(1543) + hh4(1293) + hh4(1391) + hh4(1553) + hh4(1550) + &
     & hh4(1544) + hh4(1414) + hh4(1358) + 1440.0_prec*hh4(1145) - 120.0_prec*&
     & hh4(1269)
      hh4(1145)=hh4(1145)*hh4(1110)
      hh4(1193)=hh4(1528)*hh4(1405)
      hh4(1269)=hh4(1351)*hh4(447)
      hh4(1193)=hh4(1193) + hh4(1269)
      hh4(1269)= - hh4(1245)*hh4(1497)
      hh4(1293)= - hh4(1276)*hh4(1283)
      hh4(1269)=hh4(1293) + hh4(1269) - hh4(1193)
      hh4(1269)=hh4(1014)*hh4(1269)
      hh4(1293)=hh4(1521) + hh4(1522)
      hh4(1321)=3.0_prec*hh4(573)
      hh4(1358)=hh4(1293) + hh4(1321) - hh4(607)
      hh4(1391)=hh4(575) - hh4(549)
      hh4(1405)= - hh4(160) + hh4(292) + hh4(199) - hh4(36) + hh4(493)&
     &  + hh4(650) - hh4(312) - hh4(291) - hh4(660) - hh4(513) + &
     & hh4(239) - hh4(138) - hh4(9) + hh4(306) + hh4(606) + hh4(172) - &
     & hh4(485) - hh4(661) + hh4(644) + hh4(339) + hh4(668) - hh4(244)&
     &  + hh4(379) - hh4(119) - hh4(463) + hh4(300) - hh4(615) + &
     & hh4(27) - hh4(558) + hh4(212) + hh4(324) - hh4(191) + hh4(248)&
     &  - hh4(136) + hh4(114) - hh4(89) - hh4(610) + hh4(486) - &
     & hh4(315) - hh4(457) - hh4(179) + hh4(26) + hh4(649) - hh4(468)&
     &  + hh4(127) - hh4(285) + hh4(84) - hh4(546) - hh4(101) - &
     & hh4(590) + hh4(522) - hh4(642) + hh4(360) - hh4(96) - hh4(94) - &
     & hh4(223) - hh4(303) + hh4(658) + hh4(24) + hh4(1391) + hh4(506)&
     &  - hh4(461) + hh4(452) + hh4(646) + hh4(97) - hh4(641) - &
     & hh4(106) - hh4(133) - hh4(565) - hh4(21) + hh4(12) + hh4(92) - &
     & hh4(535) - hh4(163) + hh4(56) - hh4(4) + hh4(664) + hh4(186) - &
     & hh4(451) + hh4(274) + hh4(219) - hh4(289) + hh4(308) + hh4(200)&
     &  + hh4(197) - hh4(373) - hh4(533) + hh4(354) - hh4(648) + &
     & hh4(444) + hh4(109) - hh4(103) - hh4(69) + hh4(581) - hh4(652)&
     &  - hh4(165) + hh4(585) - hh4(357) - hh4(353) + hh4(361) + &
     & hh4(154) - hh4(521) - hh4(264) - hh4(672) + hh4(443) - hh4(218)&
     &  + hh4(586) - hh4(509) + hh4(13) + hh4(551) - hh4(511) - &
     & hh4(151) - hh4(254) - hh4(247) - hh4(589) + hh4(71) + hh4(234)&
     &  + hh4(265) - hh4(435) + hh4(166) + hh4(118) + hh4(604) - &
     & hh4(440) - hh4(483) - hh4(519) + hh4(226) - hh4(654)
      hh4(1414)= - hh4(538) + hh4(77) - hh4(359)
      hh4(1358)= - hh4(1414) + 6.0_prec*hh4(1288) - hh4(1405) - 2.0_prec*hh4(1358)
      hh4(1358)=hh4(1358)*hh4(1259)
      hh4(1290)=hh4(1290) + hh4(1287)
      hh4(1290)=hh4(1290)*hh4(1259)
      hh4(1508)=hh4(1277)*hh4(498)
      hh4(1281)=hh4(1281)*hh4(1259)
      hh4(1290)=hh4(1290) - hh4(1508) - hh4(1281)
      hh4(1508)= - hh4(61)*hh4(1290)
      hh4(1521)=hh4(1503)*hh4(346)
      hh4(1351)=hh4(1301)*hh4(1351)
      hh4(1351)=hh4(1521) + hh4(1351)
      hh4(1269)=hh4(1508) + hh4(1358) + hh4(1269) - hh4(1351)
      hh4(1269)=y*hh4(1269)
      hh4(1264)=hh4(1499) + hh4(1264)
      hh4(1264)=hh4(1264)*hh4(1245)
      hh4(1358)=hh4(1497)*XN
      hh4(1508)=hh4(1297)*hh4(1283)
      hh4(1508)= - hh4(1264) + hh4(1508) - hh4(1358)
      hh4(1508)=hh4(1014)*hh4(1508)
      hh4(1321)=hh4(1308) - hh4(1526) - hh4(1321) + 3.0_prec*hh4(1288)
      hh4(1321)= - hh4(1321)*hh4(1259)
      hh4(1266)= - hh4(1266)*hh4(1014)
      hh4(1266)=hh4(1266) - hh4(1509)
      hh4(1266)=XN*hh4(1266)
      hh4(1509)= - hh4(61)*hh4(1274)
      hh4(1266)=hh4(1509) + hh4(1266)
      hh4(1266)=hh4(1266)*hh4(1089)
      hh4(1509)=3.0_prec*hh4(1274) - hh4(1300)
      hh4(1509)=hh4(61)*hh4(1509)
      hh4(1266)=hh4(1269) + hh4(1266) + hh4(1509) + hh4(1321) + &
     & hh4(1508)
      hh4(1266)=y*hh4(1266)
      hh4(1269)= - hh4(1276)*hh4(1497)
      hh4(1283)= - hh4(1245)*hh4(1283)
      hh4(1193)=hh4(1283) + hh4(1269) - hh4(1193)
      hh4(1193)=hh4(1014)*hh4(1193)
      hh4(1269)=hh4(1308) + hh4(1287)
      hh4(1269)=hh4(1269)*hh4(1259)
      hh4(1283)=hh4(1292)*hh4(498)
      hh4(1269)=hh4(1269) - hh4(1283) - hh4(1281)
      hh4(1281)= - hh4(61)*hh4(1269)
      hh4(1283)=3.0_prec*hh4(607)
      hh4(1287)=hh4(1288) + hh4(1283) - hh4(573)
      hh4(1287)= - 6.0_prec*hh4(1293) - hh4(1405) + 2.0_prec*hh4(1287)
      hh4(1287)=hh4(1287)*hh4(1259)
      hh4(1193)=hh4(1281) + hh4(1287) + hh4(1193) - hh4(1351)
      hh4(1193)=z*hh4(1193)
      hh4(1281)=hh4(1297)*hh4(1497)
      hh4(1264)= - hh4(1264) - hh4(1284) + hh4(1281)
      hh4(1264)=hh4(1014)*hh4(1264)
      hh4(1281)= - hh4(1525) + hh4(1309) + hh4(1283) - 3.0_prec*hh4(1293)
      hh4(1281)= - hh4(1281)*hh4(1259)
      hh4(1193)=hh4(1193) - hh4(1285) + hh4(1281) + hh4(1264)
      hh4(1193)=z*hh4(1193)
      hh4(1238)= - hh4(319)*hh4(1238)
      hh4(1264)=hh4(329)*hh4(1456)
      hh4(1281)=hh4(532)*hh4(1404)
      hh4(1078)=hh4(1330) + hh4(1078)
      hh4(1078)=hh4(215)*hh4(1078)
      hh4(1283)= - hh4(428)*hh4(1310)
      hh4(1284)=hh4(370)*hh4(1411)
      hh4(1285)=hh4(406)*hh4(1399)
      hh4(1287)=hh4(1149)*hh4(1291)
      hh4(1288)= - hh4(168) - hh4(53) + hh4(320) + hh4(322) + hh4(647)&
     &  - hh4(51) - hh4(323) + hh4(371) - hh4(612) - hh4(603) - &
     & hh4(341) + hh4(177) - hh4(611)
      hh4(1288)=hh4(1315)*hh4(1288)
      hh4(1291)= - hh4(395)*hh4(1539)
      hh4(1293)= - hh4(304)*hh4(1313)
      hh4(1297)= - hh4(1316)*hh4(1414)
      hh4(1078)= - hh4(1285) + hh4(1284) + hh4(1283) + hh4(1293) + &
     & hh4(1264) + hh4(1078) + hh4(1281) + hh4(1291) + hh4(1238) + &
     & hh4(1266) + hh4(1193) + hh4(1288) + hh4(1297) + hh4(1287)
      hh4(1193)= - hh4(1363)*hh4(1259)
      hh4(1193)=hh4(1193) - hh4(1270)
      hh4(1193)=hh4(1193)*hh4(1089)
      hh4(1100)=hh4(1353) - hh4(1100)
      hh4(1238)=hh4(1298)*hh4(1100)
      hh4(1264)= - hh4(1276)*hh4(1100)
      hh4(1266)= - hh4(1282) + hh4(632) + hh4(540) + hh4(637)
      hh4(1266)=hh4(1266)*XN
      hh4(1264)= - hh4(1266) + hh4(1264)
      hh4(1264)=hh4(1014)*hh4(1264)
      hh4(1270)=hh4(44) + hh4(1286)
      hh4(1281)= - hh4(1270) + 6.0_prec*hh4(1363)
      hh4(1281)= - hh4(1281)*hh4(1259)
      hh4(1264)=hh4(1281) + hh4(1264)
      hh4(1264)=y*hh4(1264)
      hh4(1281)=hh4(1305) + 3.0_prec*hh4(1363)
      hh4(1281)=hh4(1281)*hh4(1259)
      hh4(1193)=hh4(1264) + hh4(1193) + hh4(1281) + hh4(1238) - &
     & hh4(1294)
      hh4(1193)=y*hh4(1193)
      hh4(1100)= - hh4(1245)*hh4(1100)
      hh4(1100)= - hh4(1266) + hh4(1100)
      hh4(1100)=hh4(1014)*hh4(1100)
      hh4(1238)= - hh4(1270) + 2.0_prec*hh4(1363)
      hh4(1238)= - hh4(1238)*hh4(1259)
      hh4(1100)=hh4(1238) + hh4(1100)
      hh4(1100)=z*hh4(1100)
      hh4(1100)=hh4(1100) + hh4(1356)
      hh4(1100)=z*hh4(1100)
      hh4(1238)=hh4(304)*hh4(1315)
      hh4(1100)=hh4(1238) + hh4(1100) + hh4(1193)
      hh4(1193)= - hh4(1310)*hh4(1367)
      hh4(1193)= - 120.0_prec*hh4(1327) + hh4(1193)
      hh4(1193)=hh4(1193)*hh4(1068)
      hh4(1238)= - hh4(492) + hh4(1519)
      hh4(1238)=hh4(1307)*hh4(1238)
      hh4(1264)= - hh4(431)*hh4(1542)
      hh4(1266)= - hh4(1319)*hh4(1374)
      hh4(1270)=hh4(636) + hh4(635) + hh4(507) + hh4(634) + hh4(437) + &
     & hh4(633) + hh4(287)
      hh4(1270)=hh4(1551) - 1440.0_prec*hh4(1270)
      hh4(1270)=hh4(1315)*hh4(1270)
      hh4(1281)=hh4(1313)*hh4(1347)
      hh4(1282)= - hh4(384)*hh4(1281)
      hh4(1100)=hh4(1282) + hh4(1264) + 1440.0_prec*hh4(1100) + hh4(1193) + &
     & hh4(1270) + hh4(1266) + hh4(1238)
      hh4(1100)=hh4(246)*hh4(1100)
      hh4(1193)=hh4(1505)*hh4(1259)
      hh4(1238)=hh4(1193) + hh4(1501)
      hh4(1264)= - hh4(1500) - hh4(1238)
      hh4(1264)=z*hh4(1264)
      hh4(1264)=hh4(1264) + hh4(1303)
      hh4(1264)=z*hh4(1264)
      hh4(1238)= - hh4(1479) - hh4(1238)
      hh4(1238)=y*hh4(1238)
      hh4(1266)= - hh4(188)*hh4(1312)
      hh4(1238)=hh4(1238) + hh4(1266) - hh4(1449)
      hh4(1238)=y*hh4(1238)
      hh4(1266)=hh4(475)*hh4(1423)
      hh4(1238)= - hh4(1266) + hh4(1264) + hh4(1238) - hh4(1322)
      hh4(1264)= - 4.0_prec*hh4(1473) - hh4(1400)
      hh4(1264)=hh4(390)*hh4(1264)
      hh4(1264)=hh4(1264) - hh4(1471)
      hh4(1264)=hh4(390)*hh4(1264)
      hh4(1264)= - 2.0_prec*hh4(1333) + hh4(1264)
      hh4(1264)=hh4(1264)*hh4(1044)
      hh4(1266)=120.0_prec*hh4(1467) + hh4(1488)
      hh4(1266)=hh4(1266)*hh4(1068)
      hh4(1270)= - hh4(356) - hh4(1514)
      hh4(1270)=hh4(1355)*hh4(1270)
      hh4(1282)=hh4(1347)*hh4(1469)
      hh4(1238)=hh4(1264) + hh4(1282) + hh4(1266) + hh4(1270) - &
     & hh4(1536) + 1440.0_prec*hh4(1238)
      hh4(1238)=hh4(467)*hh4(1238)
      hh4(1264)=hh4(492)*hh4(1319)
      hh4(1264)=hh4(1264) + hh4(1299)
      hh4(1264)=hh4(251)*hh4(1264)
      hh4(1266)= - hh4(1301)*hh4(1245)
      hh4(1266)=hh4(1266) - hh4(1261) - hh4(1295)
      hh4(1266)=z*hh4(1266)
      hh4(1266)=hh4(1266) - hh4(1324)
      hh4(1266)=z*hh4(1266)
      hh4(1270)= - hh4(1301)*hh4(1276)
      hh4(1282)= - hh4(447)*hh4(1277)
      hh4(1261)=hh4(1282) + hh4(1270) - hh4(1261)
      hh4(1261)=y*hh4(1261)
      hh4(1270)= - hh4(1324)*hh4(1348)
      hh4(1261)=hh4(1261) + hh4(1270)
      hh4(1261)=y*hh4(1261)
      hh4(1261)=hh4(1266) + hh4(1261)
      hh4(1016)=120.0_prec*hh4(1016) + hh4(1488)
      hh4(1016)=hh4(1016)*hh4(1068)
      hh4(1266)= - hh4(1355)*hh4(1370)
      hh4(1016)=1440.0_prec*hh4(1261) + hh4(1016) + hh4(1320) + hh4(1266)
      hh4(1016)=hh4(439)*hh4(1016)
      hh4(1016)=hh4(1264) + hh4(1016) + hh4(1100) + hh4(1238)
      hh4(1100)= - 94.0_prec*hh4(1267) - 949./21.0_prec*hh4(1341)
      hh4(1100)=hh4(1100)*hh4(1068)
      hh4(1100)=240.0_prec*hh4(1204) + hh4(1100)
      hh4(1100)=hh4(1100)*hh4(1068)
      hh4(1204)=hh4(1528)*hh4(1292)
      hh4(1238)=hh4(1523) - hh4(1369)
      hh4(1238)=hh4(1259)*hh4(1238)
      hh4(1204)=hh4(1204) + hh4(1238)
      hh4(1204)=hh4(1204)*y
      hh4(1261)=hh4(1457)*hh4(1503)
      hh4(1204)=hh4(1204) + hh4(1261)
      hh4(1204)=hh4(1204)*y
      hh4(1261)=hh4(1528)*hh4(1277)
      hh4(1238)=hh4(1261) + hh4(1238)
      hh4(1238)=hh4(1238)*z
      hh4(1238)=hh4(1238) - 3.0_prec*hh4(1503)
      hh4(1238)=hh4(1238)*z
      hh4(1261)=hh4(329) + hh4(532)
      hh4(1261)=hh4(1261)*hh4(1409)
      hh4(1264)=hh4(1315)*hh4(423)
      hh4(1204)= - hh4(1261) - hh4(1264) + hh4(1204) + hh4(1238)
      hh4(1238)=hh4(1149)*hh4(1367)
      hh4(1238)=hh4(1238) + 120.0_prec*hh4(1156)
      hh4(1238)=hh4(1238)*hh4(1068)
      hh4(1261)=hh4(1307)*hh4(476)
      hh4(1266)=hh4(1542)*hh4(314)
      hh4(1270)=hh4(1355)*hh4(427)
      hh4(1282)=hh4(1517) - hh4(502)
      hh4(1283)=hh4(1282)*hh4(1534)
      hh4(1204)= - hh4(1283) + hh4(1266) + hh4(1261) + hh4(1238) + &
     & hh4(1270) + 1440.0_prec*hh4(1204)
      hh4(1189)= - hh4(1204)*hh4(1189)
      hh4(1238)= - hh4(623) - hh4(624)
      hh4(1261)=2880.0_prec*hh4(314)
      hh4(1238)=hh4(1261)*hh4(1238)
      hh4(1266)= - hh4(517) - hh4(542) - hh4(334)
      hh4(1261)=hh4(1261)*hh4(1266)
      hh4(1266)=hh4(528)*hh4(319)
      hh4(1266)= - hh4(667) - hh4(171) + hh4(23) + hh4(557) + hh4(479)&
     &  - hh4(213) - hh4(70) + hh4(62) + hh4(131) + hh4(81) - hh4(489)&
     &  + hh4(566) - hh4(576) + hh4(270) - hh4(643) - hh4(464) - &
     & hh4(128) - hh4(333) - hh4(656) - hh4(233) - hh4(34) - hh4(180)&
     &  + hh4(31) + hh4(18) - hh4(523) + hh4(211) - hh4(185) - hh4(46)&
     &  + hh4(577) + hh4(11) + hh4(283) + hh4(671) - hh4(161) + hh4(6)&
     &  - hh4(229) + hh4(351) - hh4(657) - hh4(142) - hh4(436) + &
     & hh4(216) + hh4(449) + hh4(146) - hh4(1266) - hh4(293) - hh4(311)&
     &  + hh4(33) - hh4(141) - hh4(342) - hh4(663) + hh4(221) + &
     & hh4(158) - hh4(376) + hh4(367) + hh4(194) - hh4(122) - hh4(57)&
     &  + hh4(505) + hh4(148) - hh4(7) - hh4(471) - hh4(385) + hh4(600)&
     &  - hh4(670) + hh4(332) + hh4(653) + hh4(182) - hh4(598) - &
     & hh4(582) + hh4(616) - hh4(273) + hh4(503) - hh4(256) - hh4(111)&
     &  + hh4(79) + hh4(299) + hh4(665)
      hh4(1270)=hh4(569) + hh4(539) + hh4(224) - hh4(336) - hh4(91) - &
     & hh4(659) - hh4(126) + hh4(541) - hh4(618) + hh4(552) - hh4(617)&
     &  - hh4(209) + hh4(564) + hh4(255) - hh4(76) + hh4(39) - hh4(268)&
     &  + hh4(368) - hh4(64) + hh4(155) + hh4(570) - hh4(662) - &
     & hh4(666) + hh4(526) - hh4(515) + hh4(149) - hh4(330) + hh4(480)&
     &  - hh4(651) - hh4(599) + hh4(134) - hh4(108) + hh4(104) - &
     & hh4(470) + hh4(622) + hh4(98) - hh4(433) - hh4(297) - hh4(578)&
     &  + hh4(472) - hh4(74) - hh4(252) + hh4(621) - hh4(609)
      hh4(1283)=hh4(555) + hh4(639)
      hh4(1283)=2880.0_prec*hh4(1283)
      hh4(1284)=hh4(563) + hh4(597)
      hh4(1284)=2880.0_prec*hh4(1284)
      hh4(1285)=hh4(453) + hh4(249)
      hh4(1285)= - 2880.0_prec*hh4(1285)
      hh4(1285)=hh4(246)*hh4(1285)
      hh4(1238)=hh4(1238) - hh4(1284) + 2880.0_prec*hh4(1266) + hh4(1261) + &
     & hh4(1285) - hh4(1283) - 2880.0_prec*hh4(1270)
      hh4(1238)=hh4(1315)*hh4(1238)
      hh4(1261)=hh4(220) + hh4(318)
      hh4(1266)= - hh4(1261) + hh4(1530) + hh4(1527)
      hh4(1270)= - hh4(1276)*hh4(1266)
      hh4(1285)=hh4(481) + hh4(355) + hh4(627) + hh4(628) + hh4(625) + &
     & hh4(465) + hh4(369) + hh4(630) + hh4(1476)
      hh4(1285)=hh4(1285)*XN
      hh4(1270)= - hh4(1285) + hh4(1270)
      hh4(1270)=hh4(1014)*hh4(1270)
      hh4(1286)=hh4(629) + hh4(317) + hh4(1511) - hh4(1518)
      hh4(1287)= - hh4(1280) + hh4(1286) + 6.0_prec*hh4(1532)
      hh4(1287)= - hh4(1287)*hh4(1259)
      hh4(1270)=hh4(1287) + hh4(1270)
      hh4(1270)=z*hh4(1270)
      hh4(1287)=hh4(1298)*hh4(1266)
      hh4(1271)= - hh4(1365) - hh4(1271) + 3.0_prec*hh4(1532)
      hh4(1271)=hh4(1271)*hh4(1259)
      hh4(1270)=hh4(1270) + hh4(1271) - hh4(1424) + hh4(1287)
      hh4(1270)=z*hh4(1270)
      hh4(1266)= - hh4(1245)*hh4(1266)
      hh4(1266)= - hh4(1285) + hh4(1266)
      hh4(1266)=hh4(1014)*hh4(1266)
      hh4(1271)= - hh4(1525) + hh4(1286) + 2.0_prec*hh4(1532)
      hh4(1271)= - hh4(1271)*hh4(1259)
      hh4(1266)=hh4(1271) + hh4(1266)
      hh4(1266)=y*hh4(1266)
      hh4(1271)=hh4(1533)*hh4(1259)
      hh4(1271)=hh4(1271) - hh4(1531)
      hh4(1271)=hh4(1271)*hh4(1089)
      hh4(1266)=hh4(1266) + hh4(1271) - hh4(1507)
      hh4(1266)=y*hh4(1266)
      hh4(1271)=hh4(1315)*hh4(372)
      hh4(1271)=hh4(1271) + hh4(1289)
      hh4(1285)=hh4(215)*hh4(1409)
      hh4(1266)=hh4(1285) + hh4(1270) + hh4(1266) + hh4(1271)
      hh4(1270)=hh4(1474)*hh4(1367)
      hh4(1270)= - 120.0_prec*hh4(1456) + hh4(1270)
      hh4(1270)=hh4(1270)*hh4(1068)
      hh4(1285)=hh4(1307)*hh4(1535)
      hh4(1286)= - hh4(1534)*hh4(1537)
      hh4(1287)=hh4(183) + hh4(1545) + hh4(1548) + hh4(548)
      hh4(1287)=hh4(1355)*hh4(1287)
      hh4(1266)=1440.0_prec*hh4(1266) + hh4(1270) + hh4(1287) + hh4(1286) + &
     & hh4(1285)
      hh4(1266)=hh4(1266)*hh4(1084)
      hh4(1270)=hh4(144) + hh4(174)
      hh4(1285)= - hh4(1420)*hh4(1270)
      hh4(1286)=hh4(1458) - hh4(1313)
      hh4(1287)=2.0_prec*hh4(1286)
      hh4(1288)=hh4(1287) + hh4(1400)
      hh4(1288)=hh4(1288)*hh4(1116)
      hh4(1289)=12.0_prec*hh4(246)
      hh4(1289)=hh4(1313)*hh4(1289)
      hh4(1291)=hh4(1429) + hh4(1288) - hh4(1289)
      hh4(1293)= - 240.0_prec*hh4(1454)
      hh4(1293)=hh4(1291)*hh4(1293)
      hh4(1294)=12.0_prec*hh4(467)
      hh4(1295)=hh4(1315)*hh4(1294)
      hh4(1295)= - hh4(1295) + hh4(1419)
      hh4(1297)=hh4(544) + hh4(335) + hh4(135) + hh4(193)
      hh4(1299)=hh4(1297) + hh4(466)
      hh4(1299)=240.0_prec*hh4(1299)
      hh4(1299)=hh4(1295)*hh4(1299)
      hh4(1289)=hh4(1289) + hh4(1304)
      hh4(1288)=hh4(1288) - hh4(1289)
      hh4(1301)=hh4(1453) + hh4(508)
      hh4(1301)=240.0_prec*hh4(1301)
      hh4(1301)=hh4(1288)*hh4(1301)
      hh4(1269)= - z*hh4(1269)
      hh4(1269)=hh4(1269) - hh4(1273)
      hh4(1269)=z*hh4(1269)
      hh4(1273)= - y*hh4(1290)
      hh4(1274)= - hh4(1274)*hh4(1348)
      hh4(1273)=hh4(1273) - hh4(1300) + hh4(1274)
      hh4(1273)=y*hh4(1273)
      hh4(1274)= - hh4(428)*hh4(1315)
      hh4(1269)=hh4(1274) + hh4(1269) + hh4(1273)
      hh4(1273)=hh4(1313)*hh4(1367)
      hh4(1184)=120.0_prec*hh4(1184) + hh4(1273)
      hh4(1184)=hh4(1184)*hh4(1068)
      hh4(1184)=1440.0_prec*hh4(1269) + hh4(1184)
      hh4(1184)=hh4(1184)*hh4(1120)
      hh4(1269)=2.0_prec*hh4(1313)
      hh4(1273)=hh4(1269) - hh4(1400)
      hh4(1273)=hh4(1273)*hh4(1116)
      hh4(1273)=hh4(1273) - hh4(1344)
      hh4(1274)=240.0_prec*hh4(403)
      hh4(1290)=hh4(1273)*hh4(1274)
      hh4(1300)=hh4(1286) + hh4(1400)
      hh4(1303)= - 2880.0_prec*hh4(86) + 2880.0_prec*hh4(1443)
      hh4(1303)=hh4(1300)*hh4(1303)
      hh4(1304)=hh4(527) + hh4(473) + hh4(362) - hh4(469)
      hh4(1305)= - hh4(1304) + hh4(514) + hh4(352) + hh4(178) + &
     & hh4(520) + hh4(205) + hh4(120) + hh4(337)
      hh4(1308)=hh4(321) + hh4(147)
      hh4(1305)=2880.0_prec*hh4(1308) + 2880.0_prec*hh4(1305)
      hh4(1305)=hh4(1403)*hh4(1305)
      hh4(1309)=hh4(1400) - hh4(1313)
      hh4(1310)=2880.0_prec*hh4(1309)
      hh4(1312)= - hh4(1445) - hh4(595)
      hh4(1310)=hh4(1310)*hh4(1312)
      hh4(1312)=hh4(414) + hh4(596) + hh4(562)
      hh4(1316)= - 2880.0_prec*hh4(1312)
      hh4(1316)=hh4(1423)*hh4(1316)
      hh4(1319)=hh4(1318) + hh4(1400)
      hh4(1320)= - 2880.0_prec*hh4(1444)
      hh4(1320)=hh4(1319)*hh4(1320)
      hh4(1321)=hh4(1547) + hh4(210)
      hh4(1321)=2880.0_prec*hh4(1321)
      hh4(1321)=hh4(1417)*hh4(1321)
      hh4(1322)=2880.0_prec*hh4(1360)
      hh4(1322)=hh4(1318)*hh4(1322)
      hh4(1324)=240.0_prec*hh4(1282)
      hh4(1324)=hh4(1468)*hh4(1324)
      hh4(1327)=hh4(1423) + hh4(1472)
      hh4(1330)= - hh4(415) - hh4(567) + hh4(613) - hh4(421)
      hh4(1333)=2880.0_prec*hh4(1330)
      hh4(1333)=hh4(1327)*hh4(1333)
      hh4(1348)=240.0_prec*hh4(1516)
      hh4(1348)=hh4(1415)*hh4(1348)
      hh4(1351)=240.0_prec*hh4(1344)
      hh4(1353)= - hh4(1512) - hh4(1372)
      hh4(1351)=hh4(1351)*hh4(1353)
      hh4(1353)=hh4(1190)*hh4(1123)
      hh4(1356)=hh4(561) + hh4(1362) + hh4(1361)
      hh4(1360)=240.0_prec*hh4(1068)
      hh4(1361)= - hh4(115)*hh4(1360)
      hh4(1356)=hh4(1361) + 2880.0_prec*hh4(1356)
      hh4(1356)=hh4(1313)*hh4(1356)
      hh4(1361)=hh4(1546) - hh4(1548)
      hh4(1107)=hh4(1107) - 2880.0_prec*hh4(1361)
      hh4(1107)=hh4(1149)*hh4(1107)
      hh4(1016)=hh4(1290) + hh4(1333) + hh4(1301) + hh4(1299) + &
     & hh4(1320) + hh4(1316) + hh4(1293) + hh4(1285) + hh4(1145) + &
     & hh4(1189) + hh4(1266) + hh4(1353) + hh4(1184) + hh4(1100) + &
     & hh4(1107) + hh4(1356) + hh4(1351) + hh4(1348) + hh4(1324) + &
     & hh4(1322) + hh4(1321) + hh4(1310) + hh4(1305) + hh4(1303) + &
     & hh4(1238) + 2880.0_prec*hh4(1078) + 2.0_prec*hh4(1016) - 240.0_prec*hh4(1042)
      hh4(1016)=hh4(1012)*hh4(1016)
      hh4(1042)=hh4(1315)*hh4(1110)
      hh4(1078)=hh4(1495) + hh4(1042)
      hh4(1078)=hh4(390)*hh4(1078)
      hh4(1078)=hh4(1078) + hh4(1484)
      hh4(1078)=hh4(1078)*hh4(1110)
      hh4(1100)= - hh4(1327)*hh4(1294)
      hh4(1107)= - hh4(398) + hh4(475)
      hh4(1107)=hh4(1336)*hh4(1107)
      hh4(1145)=hh4(1336)*hh4(448)
      hh4(1078)=hh4(1100) - hh4(1145) + hh4(1078) + hh4(1107) + &
     & hh4(1200)
      hh4(1078)=hh4(1078)*hh4(1012)
      hh4(1100)=12.0_prec*hh4(1012)
      hh4(1107)=hh4(1315)*hh4(1100)
      hh4(1184)=hh4(1107)*hh4(328)
      hh4(1189)=hh4(1012)*zeta3
      hh4(1200)=28.0_prec*hh4(1189)
      hh4(1238)=hh4(1315)*hh4(1200)
      hh4(1184)=hh4(1184) - hh4(1238)
      hh4(1266)=hh4(1487) - hh4(1485)
      hh4(1285)= - hh4(392)*hh4(1266)
      hh4(1290)= - hh4(396)*hh4(1458)
      hh4(1285)=hh4(1285) + hh4(1290)
      hh4(1285)=hh4(1100)*hh4(1285)
      hh4(1290)=hh4(1100)*hh4(497)
      hh4(1293)=hh4(1300)*hh4(1290)
      hh4(1078)=hh4(1293) + hh4(1078) - hh4(1184) + hh4(1285)
      hh4(1285)=560.0_prec*zeta3
      hh4(1078)=hh4(1078)*hh4(1285)
      hh4(1293)=hh4(1400) + 4.0_prec*hh4(1286)
      hh4(1293)=hh4(1293)*hh4(390)
      hh4(1293)=hh4(1293) - hh4(1289)
      hh4(1293)=hh4(1293)*hh4(390)
      hh4(1128)=hh4(1482) - hh4(1128)
      hh4(1293)=hh4(1293) + 2.0_prec*hh4(1128)
      hh4(1293)=hh4(1293)*hh4(1044)
      hh4(1299)=hh4(439) - hh4(251)
      hh4(1301)= - hh4(1307)*hh4(1299)
      hh4(1303)=hh4(1309)*hh4(448)
      hh4(1305)=hh4(1355)*hh4(584)
      hh4(1307)=hh4(1483)*hh4(1347)
      hh4(1279)=hh4(1293) - hh4(1279) + hh4(1305) - 1440.0_prec*hh4(1303) + &
     & hh4(1307) + hh4(1301)
      hh4(1279)=hh4(1279)*hh4(1012)
      hh4(1293)=1440.0_prec*hh4(1012)
      hh4(1301)=hh4(1315)*hh4(1293)
      hh4(1303)=hh4(1301)*hh4(281)
      hh4(1279)=hh4(1279) - hh4(1303)
      hh4(1303)=3360.0_prec*hh4(1189)
      hh4(1305)=hh4(1300)*hh4(1303)
      hh4(1307)=hh4(1301)*hh4(280)
      hh4(1305)=hh4(1279) - hh4(1307) + hh4(1305)
      hh4(1307)=hh4(278) + hh4(88)
      hh4(1310)=2.0_prec*hh4(1307)
      hh4(1310)=hh4(1305)*hh4(1310)
      hh4(1316)=2.0_prec*hh4(497)
      hh4(1279)=hh4(1279)*hh4(1316)
      hh4(1178)=hh4(1386) - hh4(1178)
      hh4(1072)=hh4(1178) + hh4(1072)
      hh4(1072)=hh4(1072)*hh4(1012)
      hh4(1072)=hh4(1072) + hh4(1238)
      hh4(1320)=hh4(175)*hh4(1072)
      hh4(1321)=hh4(1474) - hh4(1472)
      hh4(1322)= - 2.0_prec*hh4(1321) + hh4(1400)
      hh4(1322)=hh4(1322)*hh4(1116)
      hh4(1322)=hh4(1322) + hh4(1470) - hh4(1493)
      hh4(1322)=hh4(1322)*hh4(1012)
      hh4(1324)=hh4(1107)*hh4(203)
      hh4(1322)=hh4(1322) + hh4(1324)
      hh4(1322)=hh4(350)*hh4(1322)
      hh4(1146)=hh4(1146)*hh4(1012)
      hh4(1333)=hh4(1315)*hh4(1290)
      hh4(1146)=hh4(1146) + hh4(1333)
      hh4(1336)=hh4(280)*hh4(1146)
      hh4(1320)= - hh4(1320) + hh4(1322) - hh4(1336)
      hh4(1322)=hh4(1400) + 4.0_prec*hh4(1417)
      hh4(1322)=hh4(1322)*hh4(390)
      hh4(1322)=hh4(1322) + hh4(1415)
      hh4(1322)=hh4(1322)*hh4(390)
      hh4(1336)=hh4(1322) + 2.0_prec*hh4(1248)
      hh4(1336)=hh4(1336)*hh4(1044)
      hh4(1348)=120.0_prec*hh4(467)
      hh4(1351)=hh4(1348)*hh4(1492)
      hh4(1336)=hh4(1540) + hh4(1336) - hh4(1351)
      hh4(1336)=hh4(1336)*hh4(1012)
      hh4(1351)=hh4(1423)*hh4(1293)
      hh4(1353)=hh4(1351)*hh4(328)
      hh4(1356)=hh4(1403)*hh4(1303)
      hh4(1336)=hh4(1356) + hh4(1336) - hh4(1353)
      hh4(1353)= - hh4(559)*hh4(1301)
      hh4(1353)=hh4(1353) + hh4(1336)
      hh4(1353)=hh4(203)*hh4(1353)
      hh4(1361)=4.0_prec*hh4(1485) - hh4(1487)
      hh4(1361)=hh4(390)*hh4(1361)
      hh4(1361)=hh4(1361) + hh4(1101)
      hh4(1361)=hh4(390)*hh4(1361)
      hh4(1197)= - 2.0_prec*hh4(1197) + hh4(1361)
      hh4(1197)=hh4(1197)*hh4(1044)
      hh4(1361)=hh4(246)*hh4(1542)
      hh4(1281)= - hh4(251)*hh4(1281)
      hh4(1197)=hh4(1197) + hh4(1281) + hh4(1361)
      hh4(1197)=hh4(1197)*hh4(1012)
      hh4(1281)= - hh4(430)*hh4(1301)
      hh4(1197)=hh4(1197) + hh4(1281)
      hh4(1197)=hh4(392)*hh4(1197)
      hh4(1197)=hh4(1197) + hh4(1353)
      hh4(1016)=hh4(1078) + hh4(1279) + hh4(1016) + hh4(1310) + 2.0_prec*&
     & hh4(1197) + 240.0_prec*hh4(1320)
      hh4(1016)=hh4(3)*hh4(1016)
      hh4(1078)=hh4(1057)*hh4(1147)
      hh4(1197)=hh4(1053)*hh4(431)
      hh4(1279)=hh4(1197) + hh4(1056)
      hh4(1281)=hh4(1279)*hh4(1216)
      hh4(1310)=hh4(1214)*hh4(431)
      hh4(1320)=12.0_prec*hh4(1053)
      hh4(1353)=hh4(1320)*hh4(703)
      hh4(1346)=hh4(1053)*hh4(1346)
      hh4(1353)=hh4(1353) + hh4(1346)
      hh4(1078)= - hh4(1353) - hh4(1310) - hh4(1281) + hh4(1088) - &
     & hh4(1078)
      hh4(1088)=hh4(1057)*hh4(1112)
      hh4(1112)=hh4(1053)*hh4(1216)
      hh4(1214)= - hh4(1112) - hh4(1214)
      hh4(1147)=hh4(1053)*hh4(1147)
      hh4(1088)=hh4(1147) + hh4(1088) - hh4(1214)
      hh4(1216)=hh4(1057) + hh4(1197)
      hh4(1281)=hh4(1053)*hh4(390)
      hh4(1310)= - 6.0_prec*hh4(1216) - hh4(1281)
      hh4(1310)=hh4(1310)*hh4(1110)
      hh4(1310)= - 5.0_prec*hh4(1088) + hh4(1310)
      hh4(1310)=hh4(390)*hh4(1310)
      hh4(1310)=20.0_prec*hh4(1078) + hh4(1310)
      hh4(1310)=hh4(1310)*hh4(1110)
      hh4(1361)=1440.0_prec*hh4(1053)
      hh4(1237)=hh4(1361)*hh4(1237)
      hh4(1141)=hh4(1244)*hh4(1141)
      hh4(1211)=hh4(1053)*hh4(1211)
      hh4(1211)=hh4(1211) - hh4(1207)
      hh4(1362)=hh4(1206) - hh4(1211)
      hh4(1363)=120.0_prec*hh4(804)
      hh4(1362)=hh4(1362)*hh4(1363)
      hh4(1364)= - hh4(1057)*hh4(1364)
      hh4(1262)=hh4(1053)*hh4(1262)
      hh4(1365)=hh4(1053)*hh4(804)
      hh4(1262)=hh4(1262) + hh4(1365)
      hh4(1369)=1440.0_prec*hh4(1262)
      hh4(1370)=hh4(874)*hh4(1369)
      hh4(1372)=120.0_prec*hh4(1214)
      hh4(1374)=hh4(769)*hh4(1372)
      hh4(1386)=1440.0_prec*hh4(1057)
      hh4(1404)= - hh4(703)*hh4(1386)
      hh4(1405)=1440.0_prec*hh4(876) + hh4(1440)
      hh4(1405)=hh4(1055)*hh4(1405)
      hh4(1367)=hh4(1053)*hh4(1367)
      hh4(1409)= - hh4(1367) + 120.0_prec*hh4(1144)
      hh4(1409)=hh4(1409)*hh4(1068)
      hh4(1141)=hh4(1310) + hh4(1404) + hh4(1374) + hh4(1370) + &
     & hh4(1364) + hh4(1362) + hh4(1141) + 240.0_prec*hh4(1232) + 1440.0_prec*&
     & hh4(1220) - hh4(1409) + hh4(1237) + hh4(1405)
      hh4(1141)=hh4(390)*hh4(1141)
      hh4(1232)=hh4(1053)*hh4(1408)
      hh4(1232)=hh4(1232) - hh4(1243)
      hh4(1237)=hh4(1241) - hh4(1232)
      hh4(1241)=hh4(769)*hh4(1237)
      hh4(1310)=hh4(874)*hh4(1232)
      hh4(1241)=hh4(1310) + hh4(1241)
      hh4(1202)=hh4(1202) + hh4(786)
      hh4(1202)=hh4(1354) + 2.0_prec*hh4(1202)
      hh4(1310)=hh4(964) - hh4(924)
      hh4(1354)=hh4(826)*hh4(902)
      hh4(1354)= - hh4(1354) - 2.0_prec*hh4(793) + hh4(1385) + hh4(1202) + &
     & hh4(1310)
      hh4(1354)=hh4(1354)*hh4(1014)
      hh4(1158)=hh4(1225) + hh4(1158)
      hh4(1158)=hh4(1158)*hh4(902)
      hh4(1158)=hh4(1354) - hh4(1158) + hh4(1395)
      hh4(1158)= - hh4(1158)*hh4(1026)
      hh4(1225)=hh4(1053)*hh4(1421)
      hh4(1227)= - hh4(1056)*hh4(1227)
      hh4(1158)=hh4(1227) + hh4(1225) + hh4(1158)
      hh4(1166)= - 60.0_prec*hh4(1166) + hh4(1367)
      hh4(1166)=hh4(1166)*hh4(1068)
      hh4(1158)=720.0_prec*hh4(1158) + hh4(1166)
      hh4(1166)=hh4(1014)*hh4(846)
      hh4(1166)= - hh4(1210) + hh4(1166) + hh4(1441)
      hh4(1166)=hh4(1166)*hh4(1026)
      hh4(1210)=hh4(1053)*hh4(879)
      hh4(1166)=hh4(1210) - hh4(1228) + hh4(1166)
      hh4(1169)= - hh4(1367) + 120.0_prec*hh4(1169)
      hh4(1169)=hh4(1169)*hh4(1068)
      hh4(1166)= - hh4(1169) + 1440.0_prec*hh4(1166)
      hh4(1169)=hh4(802)*hh4(1166)
      hh4(1210)=hh4(703) + hh4(529)
      hh4(1210)=hh4(1372)*hh4(1210)
      hh4(1225)=hh4(1386)*hh4(1233)
      hh4(1227)= - 1440.0_prec*hh4(1235)
      hh4(1227)=hh4(1279)*hh4(1227)
      hh4(1228)=hh4(1439) + hh4(693)
      hh4(1233)=2880.0_prec*hh4(802)
      hh4(1354)=hh4(875)*hh4(1233)
      hh4(1228)=hh4(1552) + hh4(1354) + 2880.0_prec*hh4(1236) + 1440.0_prec*&
     & hh4(1228)
      hh4(1228)=hh4(1053)*hh4(1228)
      hh4(1354)=hh4(1239)*hh4(1026)
      hh4(1167)=hh4(1354) - hh4(1167)
      hh4(1167)=hh4(1409) + 2880.0_prec*hh4(1167)
      hh4(1243)=240.0_prec*hh4(1243)
      hh4(1354)=hh4(1243) - hh4(1167)
      hh4(1354)=hh4(431)*hh4(1354)
      hh4(1362)=6.0_prec*hh4(1053)
      hh4(1364)=hh4(1362)*hh4(875)
      hh4(1231)=hh4(1364) + hh4(1231)
      hh4(1231)=2.0_prec*hh4(1231)
      hh4(1364)=hh4(1207)*hh4(431)
      hh4(1370)=hh4(1231) + hh4(1364)
      hh4(1363)=hh4(1370)*hh4(1363)
      hh4(1369)=hh4(876)*hh4(1369)
      hh4(1158)=hh4(1369) + hh4(1363) + hh4(1354) + 2.0_prec*hh4(1158) + &
     & hh4(1169) + hh4(1228) + hh4(1227) + hh4(1225) + hh4(1210) + 120.&
     & *hh4(1241)
      hh4(1141)=2.0_prec*hh4(1158) + hh4(1141)
      hh4(1141)=hh4(390)*hh4(1141)
      hh4(1158)=hh4(1055)*hh4(390)
      hh4(1169)=hh4(1158) + 2.0_prec*hh4(1262)
      hh4(1169)=hh4(1169)*hh4(1116)
      hh4(1169)=hh4(1169) + hh4(1232)
      hh4(1210)=hh4(892)*hh4(1169)
      hh4(1225)=hh4(1281) + 2.0_prec*hh4(1279)
      hh4(1225)=hh4(1225)*hh4(1116)
      hh4(1147)=hh4(1211) + hh4(1147)
      hh4(1225)=hh4(1225) + hh4(1147)
      hh4(1227)=hh4(1320)*hh4(874)
      hh4(1206)=hh4(1227) + hh4(1206)
      hh4(1227)= - hh4(1225) + hh4(1206)
      hh4(1227)=hh4(808)*hh4(1227)
      hh4(1112)=hh4(1213) + hh4(1112)
      hh4(1228)=hh4(1281) + 3.0_prec*hh4(1057)
      hh4(1228)=hh4(1228)*hh4(1110)
      hh4(1241)=hh4(1228) + hh4(1112)
      hh4(1241)=hh4(1241)*hh4(390)
      hh4(1354)=hh4(1056)*hh4(1068)
      hh4(1363)=hh4(1354) - hh4(1232)
      hh4(1241)=hh4(1241) - hh4(1363)
      hh4(1369)=hh4(805)*hh4(1241)
      hh4(1370)=hh4(762)*hh4(1214)
      hh4(1372)=hh4(1053)*hh4(1174)
      hh4(1374)=hh4(1056)*hh4(1242)
      hh4(1372)=hh4(1372) + hh4(1374)
      hh4(1374)=hh4(874)*hh4(1372)
      hh4(1385)=hh4(891)*hh4(1112)
      hh4(1386)=hh4(876)*hh4(1232)
      hh4(1395)=hh4(843)*hh4(1147)
      hh4(1210)=hh4(1395) + hh4(1210) + hh4(1227) + hh4(1369) + &
     & hh4(1370) - hh4(1374) + hh4(1385) + hh4(1386)
      hh4(1227)= - hh4(1360)*hh4(1236)
      hh4(1236)=hh4(976) + hh4(975) + hh4(910)
      hh4(1236)=hh4(1233)*hh4(1236)
      hh4(1360)= - hh4(820) - hh4(866) - hh4(701) + hh4(809) + hh4(949)&
     &  - hh4(962) - hh4(980) + hh4(837) - hh4(749) - hh4(765) - &
     & hh4(824) + hh4(728) - hh4(789) - hh4(862) + hh4(800) + hh4(680)&
     &  + hh4(981) + hh4(782) - hh4(983) - hh4(830) - hh4(729) - &
     & hh4(699) + hh4(790) + hh4(780) + hh4(746) - hh4(785) - hh4(777)&
     &  + hh4(847) - hh4(709) - hh4(957) - hh4(864) - hh4(787) + &
     & hh4(918) - hh4(836) - hh4(930) + hh4(726) + hh4(952) + hh4(923)
      hh4(1369)= - hh4(966) - hh4(751) - hh4(932) + hh4(896) - hh4(721)&
     &  + hh4(984) - hh4(719) - hh4(853) + hh4(978) - hh4(989) - &
     & hh4(913) + hh4(828) - hh4(911) - hh4(779) - hh4(711) + hh4(792)&
     &  + hh4(768) + hh4(959) - hh4(945) - hh4(947) - hh4(941) + &
     & hh4(741) + hh4(985) - hh4(851) + hh4(748) - hh4(917) + hh4(872)&
     &  - hh4(987) + hh4(858) + hh4(844)
      hh4(1370)=hh4(1437) + hh4(561)
      hh4(1242)=hh4(875)*hh4(1242)
      hh4(1233)=hh4(859)*hh4(1233)
      hh4(1227)= - 240.0_prec*hh4(1242) + hh4(1236) + hh4(1227) + hh4(1284)&
     &  + 5760.0_prec*hh4(1370) + 2880.0_prec*hh4(1360) + hh4(1233) + hh4(1283) + &
     & 2880.0_prec*hh4(1369)
      hh4(1227)=hh4(1053)*hh4(1227)
      hh4(1233)= - hh4(1392) + hh4(1310) - hh4(1384) + hh4(1380) - &
     & hh4(801) - hh4(1383) + hh4(1379) + hh4(1393) - hh4(1378)
      hh4(1140)=hh4(1140) + hh4(1194)
      hh4(1140)=hh4(1140)*hh4(902)
      hh4(1162)=hh4(936)*hh4(1162)
      hh4(1140)=hh4(906) + hh4(718) - hh4(934) - hh4(900) - hh4(855) - &
     & hh4(928) + hh4(889) - hh4(1162) + hh4(758) - hh4(849) + hh4(968)&
     &  + hh4(839) + hh4(816) + hh4(738) - hh4(705) + hh4(935) - &
     & hh4(822) + hh4(694) - hh4(982) + hh4(736) - hh4(759) + hh4(756)&
     &  + hh4(893) - hh4(733) - hh4(773) - hh4(915) + hh4(799) + &
     & hh4(963) + hh4(716) - hh4(723) + hh4(979) - hh4(965) - hh4(755)&
     &  + hh4(714) + hh4(702) - hh4(986) + hh4(795) + hh4(909) + &
     & hh4(943) + hh4(1391) - hh4(1176) - hh4(695) - hh4(905) + &
     & hh4(856) + hh4(960) - hh4(950) - hh4(753) - hh4(939) + hh4(920)&
     &  + hh4(1140) - hh4(775) - hh4(763) + hh4(990) + hh4(813) - &
     & hh4(992) + hh4(712) - hh4(761) + hh4(770) + hh4(869) + hh4(685)&
     &  + hh4(772) + hh4(743) - hh4(977) - hh4(942) - hh4(697) - &
     & hh4(834) - hh4(832) + hh4(704) + hh4(825) + hh4(867) + hh4(689)&
     &  - hh4(735) - 2.0_prec*hh4(1233)
      hh4(1140)=hh4(1140)*hh4(1014)
      hh4(1162)=hh4(1014)*hh4(1223)
      hh4(1162)=hh4(1162) + hh4(1219)
      hh4(1162)=hh4(1162)*hh4(902)
      hh4(1165)=hh4(1165)*hh4(826)
      hh4(1176)=hh4(1239)*hh4(907)
      hh4(1140)=hh4(1140) + hh4(1165) + hh4(1162) - hh4(1176)
      hh4(1140)=hh4(1140)*hh4(1026)
      hh4(1162)=hh4(1056)*hh4(1421)
      hh4(1165)=hh4(954) - hh4(707) - hh4(956) - hh4(725) + hh4(988) - &
     & hh4(898)
      hh4(1165)=hh4(1053)*hh4(1165)
      hh4(1176)=hh4(1026)*hh4(1229)
      hh4(1194)=hh4(827)*hh4(1176)
      hh4(1219)=hh4(1144)*hh4(1226)
      hh4(1140)=hh4(1194) + hh4(1165) + hh4(1162) + hh4(1219) + &
     & hh4(1140)
      hh4(1162)=2880.0_prec*hh4(1053)
      hh4(1165)=hh4(875)*hh4(1162)
      hh4(1165)=240.0_prec*hh4(1364) + hh4(1165) + hh4(1166)
      hh4(1165)=hh4(804)*hh4(1165)
      hh4(1166)=hh4(1365)*hh4(1347)
      hh4(1166)=hh4(1166) + hh4(1243)
      hh4(1194)= - hh4(1361)*hh4(1234)
      hh4(1167)=hh4(1194) + hh4(1166) - hh4(1167)
      hh4(1194)=hh4(769)*hh4(1167)
      hh4(1165)=hh4(1165) + hh4(1194)
      hh4(1194)=hh4(1281) + 4.0_prec*hh4(1057)
      hh4(1194)=hh4(1194)*hh4(390)
      hh4(1219)=hh4(1194) - hh4(1214)
      hh4(1219)=hh4(1219)*hh4(390)
      hh4(1219)=hh4(1219) - 2.0_prec*hh4(1237)
      hh4(1219)=hh4(1219)*hh4(1044)
      hh4(1223)=hh4(1361)*hh4(843)
      hh4(1167)=hh4(1167) + hh4(1223)
      hh4(1223)=hh4(1361)*hh4(808)
      hh4(1219)=hh4(1219) - hh4(1167) + hh4(1223)
      hh4(1226)= - hh4(1316) - 2.0_prec*hh4(1311)
      hh4(1219)=hh4(1219)*hh4(1226)
      hh4(1226)=hh4(1281) + 2.0_prec*hh4(1057)
      hh4(1226)=hh4(1226)*hh4(1116)
      hh4(1229)=hh4(1226) - hh4(1214)
      hh4(1233)=240.0_prec*hh4(1229)
      hh4(1236)= - hh4(1428) - hh4(722)
      hh4(1233)=hh4(1233)*hh4(1236)
      hh4(1123)=240.0_prec*hh4(703) + hh4(1123)
      hh4(1123)=hh4(1237)*hh4(1123)
      hh4(1226)=hh4(1226) + hh4(1112)
      hh4(1236)=240.0_prec*hh4(1430)
      hh4(1236)=hh4(1226)*hh4(1236)
      hh4(1144)= - 94.0_prec*hh4(1144) + 949./42.0_prec*hh4(1207)
      hh4(1144)=hh4(1144)*hh4(1068)
      hh4(1144)= - 240.0_prec*hh4(1220) + hh4(1144)
      hh4(1144)=hh4(1144)*hh4(1068)
      hh4(1220)= - hh4(925) - hh4(877) - hh4(846) + hh4(1222) - &
     & hh4(880)
      hh4(1202)=hh4(973) - hh4(1394) + hh4(974) + hh4(970) + hh4(848)&
     &  - hh4(1381) + hh4(924) - hh4(1202) + hh4(927) + hh4(829) + &
     & hh4(938) + hh4(972) - 2.0_prec*hh4(1220)
      hh4(1143)=hh4(1202)*hh4(1143)
      hh4(1202)=hh4(969) - hh4(710) + hh4(897)
      hh4(1202)=hh4(1053)*hh4(1202)
      hh4(1220)= - hh4(1056)*hh4(1387)
      hh4(1143)=hh4(1220) + hh4(1202) + hh4(1143)
      hh4(1202)= - 60.0_prec*hh4(1230) + hh4(1367)
      hh4(1202)=hh4(1202)*hh4(1068)
      hh4(1143)=720.0_prec*hh4(1143) + hh4(1202)
      hh4(1143)=hh4(802)*hh4(1143)
      hh4(1202)=hh4(1057) + hh4(1281)
      hh4(1153)= - 2880.0_prec*hh4(1173) + 2880.0_prec*hh4(1153)
      hh4(1153)=hh4(1202)*hh4(1153)
      hh4(1056)=hh4(1281) + hh4(1056)
      hh4(1173)=hh4(1056) + hh4(1197)
      hh4(1197)=2880.0_prec*hh4(1173)
      hh4(1220)= - hh4(1187) + hh4(967)
      hh4(1197)=hh4(1197)*hh4(1220)
      hh4(1220)=2880.0_prec*hh4(1056)
      hh4(1179)=hh4(767) + hh4(595) + hh4(413) + hh4(1179)
      hh4(1179)=hh4(1220)*hh4(1179)
      hh4(1220)=hh4(1158) + hh4(1262)
      hh4(1222)=2880.0_prec*hh4(1220)
      hh4(1230)=hh4(895) + hh4(878)
      hh4(1222)=hh4(1222)*hh4(1230)
      hh4(1230)= - 2880.0_prec*hh4(1438)
      hh4(1230)=hh4(1279)*hh4(1230)
      hh4(1234)= - 240.0_prec*hh4(1234)
      hh4(1211)=hh4(1211)*hh4(1234)
      hh4(1234)=hh4(1281) + 4.0_prec*hh4(1053)
      hh4(1234)=hh4(1234)*hh4(1116)
      hh4(1234)=hh4(1234) - hh4(1207)
      hh4(1239)=hh4(1274) + 240.0_prec*hh4(1462)
      hh4(1239)=hh4(1234)*hh4(1239)
      hh4(1242)=2880.0_prec*hh4(1057)
      hh4(1243)=hh4(1436) - hh4(693)
      hh4(1242)= - hh4(1242)*hh4(1243)
      hh4(1240)= - hh4(1367) + 60.0_prec*hh4(1240)
      hh4(1240)=hh4(1240)*hh4(1068)
      hh4(1243)= - hh4(1390) - hh4(1382) - hh4(886)
      hh4(1243)=hh4(1014)*hh4(1243)
      hh4(1243)=hh4(1397) + hh4(1243)
      hh4(1243)=hh4(1243)*hh4(1026)
      hh4(1240)=hh4(1240) + 720.0_prec*hh4(1243)
      hh4(1240)=2.0_prec*hh4(1240)
      hh4(1243)=Pi**4
      hh4(1243)=47.0_prec*hh4(1243)
      hh4(1055)=hh4(1243)*hh4(1055)
      hh4(1274)= - hh4(1240) + hh4(1055)
      hh4(1120)=hh4(1274)*hh4(1120)
      hh4(1120)=hh4(1236) + hh4(1239) + hh4(1219) + hh4(1141) + &
     & hh4(1120) + 4.0_prec*hh4(1143) + 2880.0_prec*hh4(1140) + hh4(1144) + &
     & hh4(1242) + hh4(1123) + hh4(1211) + hh4(1230) + hh4(1222) + &
     & hh4(1227) + hh4(1233) + hh4(1179) + hh4(1197) + hh4(1153) + 2.0_prec*&
     & hh4(1165) + 240.0_prec*hh4(1210)
      hh4(1120)=hh4(1012)*hh4(1120)
      hh4(1123)=hh4(1281) + 3.0_prec*hh4(1279)
      hh4(1123)=hh4(1123)*hh4(1110)
      hh4(1123)=hh4(1123) + hh4(1147)
      hh4(1140)= - hh4(1123) + hh4(1206)
      hh4(1140)=hh4(390)*hh4(1140)
      hh4(1141)=24.0_prec*hh4(1053)
      hh4(1143)=hh4(1141)*hh4(769)
      hh4(1143)=hh4(1143) - hh4(1364)
      hh4(1144)=hh4(873)*hh4(1234)
      hh4(1147)=hh4(805) + hh4(892) - hh4(703) + hh4(876)
      hh4(1147)=hh4(1320)*hh4(1147)
      hh4(1141)=hh4(874)*hh4(1141)
      hh4(1140)=hh4(1144) + hh4(1140) + hh4(1141) - hh4(1346) + &
     & hh4(1231) + hh4(1147) - hh4(1143)
      hh4(1140)=hh4(1012)*hh4(1140)
      hh4(1141)=hh4(1311)*hh4(1056)*hh4(1100)
      hh4(1144)=hh4(1056)*hh4(1290)
      hh4(1147)=hh4(1053)*hh4(1200)
      hh4(1141)=hh4(1144) + hh4(1147) + hh4(1141)
      hh4(1140)=hh4(1140) - hh4(1141)
      hh4(1140)=hh4(806)*hh4(1140)
      hh4(1144)=hh4(1228) - hh4(1214)
      hh4(1144)=hh4(1144)*hh4(390)
      hh4(1144)=hh4(1144) - hh4(1237)
      hh4(1144)=hh4(1144)*hh4(1012)
      hh4(1153)=hh4(1053)*hh4(1100)
      hh4(1165)=hh4(1153)*hh4(806)
      hh4(1179)=hh4(1165) + hh4(1147)
      hh4(1144)=hh4(1144) + hh4(1179)
      hh4(1197)=hh4(857)*hh4(1144)
      hh4(1200)=hh4(1362) + hh4(1281)
      hh4(1200)=hh4(1200)*hh4(1110)
      hh4(1200)= - hh4(1207) + hh4(1200)
      hh4(1200)=hh4(390)*hh4(1200)
      hh4(1200)= - hh4(1354) + hh4(1200)
      hh4(1200)=hh4(1200)*hh4(1012)
      hh4(1147)=hh4(1200) + hh4(1147)
      hh4(1147)=hh4(397)*hh4(1147)
      hh4(1140)=hh4(1147) + hh4(1140) - hh4(1197)
      hh4(1147)= - 3.0_prec*hh4(1216) - hh4(1281)
      hh4(1147)=hh4(1147)*hh4(1110)
      hh4(1088)=hh4(1147) - hh4(1088)
      hh4(1088)=hh4(390)*hh4(1088)
      hh4(1147)=hh4(805)*hh4(1320)
      hh4(1078)=hh4(1147) + hh4(1088) + hh4(1078)
      hh4(1078)=hh4(1078)*hh4(1012)
      hh4(1088)= - hh4(1100)*hh4(1311)
      hh4(1088)= - hh4(1290) + hh4(1088)
      hh4(1088)=hh4(1202)*hh4(1088)
      hh4(1147)=hh4(1100)*hh4(873)
      hh4(1197)=hh4(1220)*hh4(1147)
      hh4(1200)=hh4(1053)*hh4(1189)
      hh4(1078)= - 14.0_prec*hh4(1200) + hh4(1078) + hh4(1197) + hh4(1088)
      hh4(1078)=hh4(1078)*hh4(1285)
      hh4(1088)=hh4(1056)*hh4(808)
      hh4(1197)=240.0_prec*hh4(1053)
      hh4(1174)=hh4(1197)*hh4(1174)
      hh4(1055)= - hh4(1055) - hh4(1174) + 1440.0_prec*hh4(1088)
      hh4(1088)=4.0_prec*hh4(1262) + hh4(1158)
      hh4(1088)=hh4(390)*hh4(1088)
      hh4(1088)=hh4(1088) + hh4(1232)
      hh4(1088)=hh4(390)*hh4(1088)
      hh4(1088)= - 2.0_prec*hh4(1372) + hh4(1088)
      hh4(1088)=hh4(1088)*hh4(1044)
      hh4(1088)=hh4(1088) + hh4(1055)
      hh4(1088)=hh4(1088)*hh4(1012)
      hh4(1158)=hh4(888)*hh4(1053)*hh4(1293)
      hh4(1088)=hh4(1088) + hh4(1158)
      hh4(1088)=hh4(873)*hh4(1088)
      hh4(1158)=hh4(1241)*hh4(1012)
      hh4(1158)=hh4(1158) + hh4(1179)
      hh4(1139)=240.0_prec*hh4(1139)
      hh4(1139)=hh4(1158)*hh4(1139)
      hh4(1158)=hh4(1225)*hh4(1012)
      hh4(1174)=hh4(1153)*hh4(1311)
      hh4(1179)=hh4(1053)*hh4(1290)
      hh4(1158)=hh4(1158) + hh4(1179) + hh4(1174)
      hh4(1174)= - 240.0_prec*hh4(1442)
      hh4(1158)=hh4(1158)*hh4(1174)
      hh4(1174)=8.0_prec*hh4(1053) + hh4(1281)
      hh4(1174)=hh4(390)*hh4(1174)
      hh4(1174)= - hh4(1207) + hh4(1174)
      hh4(1174)=hh4(390)*hh4(1174)
      hh4(1174)= - 4.0_prec*hh4(1207) + hh4(1174)
      hh4(1174)=hh4(1174)*hh4(1044)
      hh4(1179)=hh4(1243)*hh4(1053)
      hh4(1174)= - hh4(1179) + hh4(1174)
      hh4(1174)=hh4(1174)*hh4(1012)
      hh4(1197)=hh4(1056)*hh4(1303)
      hh4(1174)=hh4(1174) + hh4(1197)
      hh4(1197)=2.0_prec*hh4(393)
      hh4(1174)=hh4(1174)*hh4(1197)
      hh4(1078)=hh4(1174) + hh4(1078) + 2.0_prec*hh4(1088) + hh4(1120) + &
     & hh4(1158) + hh4(1139) + 240.0_prec*hh4(1140)
      hh4(1078)=hh4(679)*hh4(1078)
      hh4(1086)=hh4(1086)*hh4(246)
      hh4(1084)=hh4(1084)*hh4(1474)
      hh4(1088)=hh4(1315)*hh4(1137)
      hh4(1084)=hh4(1088) + hh4(1084) - hh4(1086) + 2.0_prec*hh4(1306)
      hh4(1086)= - hh4(1)*hh4(1084)
      hh4(1120)=hh4(1088) + 4.0_prec*hh4(1490)
      hh4(1120)=hh4(1120)*hh4(314)
      hh4(1139)=hh4(1335) - hh4(1332)
      hh4(1140)=4.0_prec*hh4(1315)
      hh4(1158)=hh4(384)*hh4(1140)
      hh4(1139)=hh4(1158) + hh4(1088) + 4.0_prec*hh4(1139)
      hh4(1139)=hh4(246)*hh4(1139)
      hh4(1158)=4.0_prec*hh4(1299)
      hh4(1158)=hh4(1318)*hh4(1158)
      hh4(1174)=hh4(1496)*hh4(1137)
      hh4(1200)= - hh4(1088) + 8.0_prec*hh4(1343)
      hh4(1206)= - hh4(431)*hh4(1200)
      hh4(1210)= - hh4(1535) - hh4(1520)
      hh4(1210)=hh4(1140)*hh4(1210)
      hh4(1211)=hh4(1140)*hh4(476)
      hh4(1086)=hh4(1086) + hh4(1139) + hh4(1120) + hh4(1211) + &
     & hh4(1206) - 4.0_prec*hh4(1325) + hh4(1174) + hh4(1210) + hh4(1158)
      hh4(1139)=8.0_prec*hh4(1)
      hh4(1086)=hh4(1086)*hh4(1139)
      hh4(1151)= - hh4(1175) + hh4(1337) + hh4(1151)
      hh4(1158)=4.0_prec*hh4(314)
      hh4(1174)=hh4(1465)*hh4(1158)
      hh4(1175)= - 4.0_prec*hh4(1267) - 47./15.0_prec*hh4(1341)
      hh4(1175)=hh4(1175)*hh4(1068)
      hh4(1206)= - hh4(1371) + hh4(1517) + hh4(1515) + hh4(584) - &
     & hh4(112)
      hh4(1206)=48.0_prec*hh4(1206)
      hh4(1206)=hh4(1315)*hh4(1206)
      hh4(1113)=hh4(1190)*hh4(1113)
      hh4(1190)=hh4(296) - hh4(115)
      hh4(1190)= - hh4(1246) - 48.0_prec*hh4(1190)
      hh4(1190)=hh4(1313)*hh4(1190)
      hh4(1086)=hh4(1086) + hh4(1174) + hh4(1113) + hh4(1175) + &
     & hh4(1206) + hh4(1190) + 48.0_prec*hh4(1265) + 4.0_prec*hh4(1151)
      hh4(1086)=hh4(1086)*hh4(1081)
      hh4(1113)=hh4(1)*hh4(1317)
      hh4(1084)=hh4(1113) + hh4(1084)
      hh4(1084)=hh4(1084)*hh4(1098)
      hh4(1065)=hh4(1084) + hh4(1065)
      hh4(1065)=hh4(1065)*hh4(1081)
      hh4(1084)=hh4(1315)*hh4(1)
      hh4(1113)=hh4(1084) - hh4(1317)
      hh4(1113)=hh4(1113)*hh4(1098)
      hh4(1113)=hh4(1113) + hh4(1359)
      hh4(1113)=hh4(1113)*hh4(1081)
      hh4(1151)=4./3.0_prec*hh4(1084)
      hh4(1174)=hh4(1151) - hh4(1317)
      hh4(1174)=hh4(1174)*hh4(1081)
      hh4(1175)=hh4(1472)*hh4(1081)
      hh4(1174)=hh4(1174) - hh4(1175)
      hh4(1190)=hh4(1094)*hh4(1315)
      hh4(1206)= - 2.0_prec*hh4(1174) + hh4(1190)
      hh4(1206)=hh4(390)*hh4(1206)
      hh4(1210)=hh4(1315)*hh4(1031)
      hh4(1051)=hh4(1051) - hh4(1210)
      hh4(1219)=hh4(1051)*hh4(1215)
      hh4(1222)=hh4(176)*hh4(1219)
      hh4(1113)=hh4(1206) + hh4(1113) + hh4(1222)
      hh4(1113)=hh4(390)*hh4(1113)
      hh4(1206)=hh4(1418) - hh4(1084)
      hh4(1206)=hh4(1206)*hh4(1098)
      hh4(1206)=hh4(1206) - hh4(1415)
      hh4(1206)=hh4(1206)*hh4(1081)
      hh4(1222)= - hh4(176)*hh4(1206)
      hh4(1065)=hh4(1113) + hh4(1065) + hh4(1222)
      hh4(1065)=hh4(1065)*hh4(1186)
      hh4(1113)=hh4(1477) - hh4(1210)
      hh4(1222)=hh4(1113)*hh4(1081)
      hh4(1225)=hh4(1114)*hh4(1081)
      hh4(1227)=hh4(1315)*hh4(1225)
      hh4(1228)=hh4(1222) + hh4(1227)
      hh4(1175)=3.0_prec*hh4(1175)
      hh4(1230)= - hh4(1175) - hh4(1228)
      hh4(1230)=hh4(328)*hh4(1230)
      hh4(1231)=hh4(1458)*hh4(1031)
      hh4(1231)=hh4(1231) + hh4(1486)
      hh4(1232)=hh4(1231)*hh4(1081)
      hh4(1225)=hh4(1458)*hh4(1225)
      hh4(1232)=hh4(1232) - hh4(1225)
      hh4(1232)=hh4(396)*hh4(1232)
      hh4(1233)=3.0_prec*hh4(1313)
      hh4(1236)=hh4(1233) + hh4(1210)
      hh4(1239)=hh4(1236)*hh4(1081)
      hh4(1239)=hh4(1239) - hh4(1227)
      hh4(1239)=hh4(397)*hh4(1239)
      hh4(1241)=3.0_prec*hh4(1286)
      hh4(1242)=hh4(1241) - hh4(1210)
      hh4(1243)=hh4(1242)*hh4(1081)
      hh4(1243)=hh4(1243) + hh4(1227)
      hh4(1246)=hh4(100)*hh4(1243)
      hh4(1230)=hh4(1230) + hh4(1232) + hh4(1239) + hh4(1246)
      hh4(1232)= - hh4(1297) + hh4(1270) + hh4(241) - hh4(466)
      hh4(1239)=hh4(499) - hh4(279)
      hh4(1246)=hh4(350) - hh4(559)
      hh4(1262)= - hh4(496)*hh4(314)
      hh4(1262)=hh4(1514) + hh4(454) + hh4(518) - hh4(382) - hh4(54) + &
     & hh4(1262) - hh4(403) - hh4(594) + hh4(1246) - hh4(1239) - &
     & hh4(1448) - hh4(1455) - hh4(1232)
      hh4(1265)=48.0_prec*hh4(1081)
      hh4(1262)=hh4(1262)*hh4(1315)*hh4(1265)
      hh4(1265)= - hh4(1)*hh4(1458)
      hh4(1265)= - 2.0_prec*hh4(1485) + hh4(1265)
      hh4(1265)=hh4(1265)*hh4(1098)
      hh4(1101)=hh4(1265) + hh4(1101)
      hh4(1101)=hh4(1101)*hh4(1081)
      hh4(1231)=hh4(1231)*hh4(1215)
      hh4(1225)=hh4(1231) - hh4(1225)
      hh4(1225)=hh4(1225)*hh4(1110)
      hh4(1101)=hh4(1101) + hh4(1225)
      hh4(1101)=hh4(392)*hh4(1101)
      hh4(1225)= - hh4(1269) - hh4(1084)
      hh4(1225)=hh4(1225)*hh4(1098)
      hh4(1225)=hh4(1225) - hh4(1344)
      hh4(1225)=hh4(1225)*hh4(1081)
      hh4(1231)=hh4(1236)*hh4(1215)
      hh4(1231)=hh4(1231) - hh4(1227)
      hh4(1231)=hh4(1231)*hh4(1110)
      hh4(1225)=hh4(1225) + hh4(1231)
      hh4(1225)=hh4(393)*hh4(1225)
      hh4(1101)=hh4(1101) + hh4(1225)
      hh4(1225)=4.0_prec*hh4(1411)
      hh4(1231)=hh4(1225) - hh4(1088)
      hh4(1236)=hh4(1149)*hh4(1158)
      hh4(1236)=hh4(1236) + hh4(1231)
      hh4(1265)=hh4(1417)*hh4(1031)
      hh4(1267)=hh4(1236) - hh4(1265)
      hh4(1267)=hh4(1267)*hh4(1031)
      hh4(1267)=hh4(1267) - hh4(1248)
      hh4(1269)=hh4(1046)*hh4(176)
      hh4(1270)= - hh4(1267)*hh4(1269)
      hh4(1274)=hh4(1491) - hh4(1084)
      hh4(1274)=hh4(1274)*hh4(1098)
      hh4(1279)=hh4(1274) - hh4(1468)
      hh4(1279)=hh4(1279)*hh4(1081)
      hh4(1269)= - hh4(1113)*hh4(1269)
      hh4(1175)= - hh4(1222) - hh4(1175)
      hh4(1175)=2.0_prec*hh4(1175) - hh4(1227)
      hh4(1175)=hh4(1175)*hh4(1110)
      hh4(1175)=hh4(1175) + hh4(1279) + hh4(1269)
      hh4(1222)=4.0_prec*hh4(467)
      hh4(1175)=hh4(1175)*hh4(1222)
      hh4(1269)=hh4(1315)*hh4(1081)
      hh4(1279)=hh4(1110)*hh4(1269)
      hh4(1174)=hh4(1279) - hh4(1174)
      hh4(1174)=zeta3*hh4(1174)
      hh4(1279)=hh4(1287) - hh4(1084)
      hh4(1279)=hh4(1279)*hh4(1098)
      hh4(1279)=hh4(1279) + hh4(1289)
      hh4(1279)=hh4(1279)*hh4(1081)
      hh4(1242)=hh4(1242)*hh4(1215)
      hh4(1242)=hh4(1242) + hh4(1227)
      hh4(1242)=hh4(1242)*hh4(1110)
      hh4(1242)=hh4(1279) - hh4(1242)
      hh4(1279)=hh4(1307) + hh4(30)
      hh4(1039)= - hh4(1039) - 4.0_prec*hh4(1279)
      hh4(1039)=hh4(1242)*hh4(1039)
      hh4(1219)=hh4(1219) + hh4(1227)
      hh4(1219)=hh4(1219)*hh4(1110)
      hh4(1219)=hh4(1219) - hh4(1206)
      hh4(1242)=hh4(1269)*hh4(1294)
      hh4(1242)=hh4(1242) - hh4(1219)
      hh4(1279)=4.0_prec*hh4(203)
      hh4(1283)= - hh4(1242)*hh4(1279)
      hh4(1284)=16.0_prec*hh4(1228)
      hh4(1285)= - hh4(230) - hh4(398)
      hh4(1284)=hh4(1284)*hh4(1285)
      hh4(1051)=hh4(1051)*hh4(1081)
      hh4(1285)=hh4(1051) + hh4(1227)
      hh4(1286)=16.0_prec*hh4(1285)
      hh4(1287)=hh4(175) - hh4(475)
      hh4(1286)= - hh4(1286)*hh4(1287)
      hh4(1013)=hh4(1013) - hh4(1210)
      hh4(1013)=hh4(1013)*hh4(1081)
      hh4(1013)=hh4(1013) + hh4(1227)
      hh4(1210)=16.0_prec*hh4(1013)
      hh4(1297)=hh4(530) - hh4(448)
      hh4(1210)=hh4(1210)*hh4(1297)
      hh4(1039)=hh4(1283) + 112.0_prec*hh4(1174) + hh4(1039) + hh4(1175) + &
     & hh4(1065) + hh4(1270) + hh4(1086) + hh4(1262) + hh4(1210) + &
     & hh4(1286) + hh4(1284) + 4.0_prec*hh4(1101) + 16.0_prec*hh4(1230)
      hh4(1039)=hh4(1012)*hh4(1039)
      hh4(1065)= - hh4(1267)*hh4(1081)
      hh4(1051)=hh4(1051) + hh4(1190)
      hh4(1051)=hh4(1051)*hh4(1110)
      hh4(1051)= - hh4(1206) + hh4(1051)
      hh4(1051)=hh4(390)*hh4(1051)
      hh4(1086)= - hh4(1228)*hh4(1222)
      hh4(1051)=hh4(1086) + hh4(1065) + hh4(1051)
      hh4(1051)=hh4(1051)*hh4(1012)
      hh4(1065)= - hh4(1081)*hh4(1184)
      hh4(1051)=hh4(1051) + hh4(1065)
      hh4(1051)=hh4(432)*hh4(1051)
      hh4(1013)=hh4(1013)*hh4(1012)
      hh4(1065)=3.0_prec*hh4(1012)
      hh4(1086)=hh4(1269)*hh4(1065)
      hh4(1101)= - hh4(392)*hh4(1086)
      hh4(1013)=hh4(1013) + hh4(1101)
      hh4(1013)=hh4(261)*hh4(1013)
      hh4(1013)=16.0_prec*hh4(1013) + 4.0_prec*hh4(1051) + hh4(1039)
      hh4(1013)=hh4(675)*hh4(1013)
      hh4(1039)=hh4(1259)*hh4(1498)
      hh4(1039)= - hh4(1193) + hh4(1039)
      hh4(1051)=hh4(1259)*hh4(377)
      hh4(1051)= - hh4(1529) + hh4(1503) + hh4(1039) + hh4(1051)
      hh4(1101)=hh4(1292)*hh4(592)
      hh4(1101)=hh4(1101) + hh4(1424)
      hh4(1174)=hh4(1101) + hh4(1051)
      hh4(1175)=hh4(1051)*hh4(1089)
      hh4(1190)=hh4(1245)*hh4(1499)
      hh4(1190)=hh4(1358) + hh4(1190)
      hh4(1190)=hh4(1014)*hh4(1190)
      hh4(1193)= - hh4(1526)*hh4(1259)
      hh4(1190)=hh4(1193) + hh4(1190)
      hh4(1190)=y*hh4(1190)
      hh4(1175)=hh4(1190) + hh4(1175) + hh4(1174)
      hh4(1175)=y*hh4(1175)
      hh4(1039)= - hh4(1506) + hh4(1502) + hh4(1504) - hh4(1039)
      hh4(1190)=hh4(1276)*hh4(1499)
      hh4(1190)=hh4(1358) + hh4(1190)
      hh4(1190)=hh4(1014)*hh4(1190)
      hh4(1193)=hh4(1280) - hh4(1524)
      hh4(1193)= - hh4(1193)*hh4(1259)
      hh4(1190)=hh4(1193) + hh4(1190)
      hh4(1190)=z*hh4(1190)
      hh4(1193)= - hh4(377) - hh4(348) + hh4(1261)
      hh4(1193)=hh4(1298)*hh4(1193)
      hh4(1039)=hh4(1190) + 3.0_prec*hh4(1039) + hh4(1193) + hh4(1101)
      hh4(1039)=z*hh4(1039)
      hh4(1039)= - hh4(1264) + hh4(1039) + hh4(1175) - hh4(1271) - &
     & hh4(1352)
      hh4(1101)= - hh4(1328)*hh4(1195)
      hh4(1101)=hh4(1101) + hh4(1345) - 1./3.0_prec*hh4(1199)
      hh4(1101)=z*hh4(1101)
      hh4(1101)=hh4(1101) - hh4(1434)
      hh4(1101)=z*hh4(1101)
      hh4(1175)=hh4(1323)*y
      hh4(1175)=hh4(1175) + hh4(1459)
      hh4(1190)=hh4(1175)*hh4(1196)
      hh4(1193)=hh4(1314)*hh4(1196)
      hh4(1195)= - hh4(1292) + 1./3.0_prec*hh4(1334)
      hh4(1195)=hh4(1195)*z
      hh4(1195)=hh4(1195) + hh4(1259)
      hh4(1195)=hh4(1195)*z
      hh4(1193)=hh4(1195) + hh4(1193)
      hh4(1195)= - hh4(319)*hh4(1193)
      hh4(1206)=1./3.0_prec*hh4(1315)
      hh4(1210)=hh4(215)*hh4(1206)
      hh4(1097)=hh4(1210) + hh4(1195) + hh4(1101) + hh4(1190) + 1./3.0_prec*&
     & hh4(1097)
      hh4(1101)=hh4(1338) + hh4(1368) + hh4(1339)
      hh4(1101)=hh4(1101)*hh4(1196)
      hh4(1190)= - hh4(1368) + hh4(1342)
      hh4(1190)=z*hh4(1190)
      hh4(1101)=hh4(1190) + hh4(1101)
      hh4(1101)=hh4(1101)*hh4(1068)
      hh4(1097)=4.0_prec*hh4(1097) + 47./15.0_prec*hh4(1101)
      hh4(1097)=hh4(1097)*hh4(1068)
      hh4(1101)= - hh4(1466)*hh4(1196)
      hh4(1190)=hh4(1329) - hh4(1432)
      hh4(1190)= - hh4(1481) - 1./3.0_prec*hh4(1190)
      hh4(1190)=z*hh4(1190)
      hh4(1190)=hh4(1190) + 2./3.0_prec*hh4(1259) + hh4(1334)
      hh4(1190)=z*hh4(1190)
      hh4(1195)= - hh4(395)*hh4(1206)
      hh4(1101)=hh4(1195) + hh4(1190) + hh4(1101)
      hh4(1101)=4.0_prec*hh4(1101) + 47./90.0_prec*hh4(1341)
      hh4(1101)=hh4(1101)*hh4(1068)
      hh4(1190)=16.0_prec*hh4(1315)
      hh4(1195)=hh4(1190)*hh4(1537)
      hh4(1210)=16.0_prec*hh4(1149)
      hh4(1228)= - hh4(1210)*hh4(1535)
      hh4(1101)=16.0_prec*hh4(1375) + hh4(1101) + hh4(1228) + hh4(1195)
      hh4(1101)=hh4(314)*hh4(1101)
      hh4(1195)= - 16.0_prec*hh4(1515)
      hh4(1195)=hh4(1417)*hh4(1195)
      hh4(1228)= - 4.0_prec*hh4(1535)
      hh4(1228)=hh4(1231)*hh4(1228)
      hh4(1230)=hh4(1549) + hh4(548)
      hh4(1230)= - 16.0_prec*hh4(1230)
      hh4(1230)=hh4(1315)*hh4(1230)
      hh4(1231)= - hh4(1088) + 4.0_prec*hh4(1467)
      hh4(1245)=hh4(476)*hh4(1231)
      hh4(1261)=hh4(1210)*hh4(1513)
      hh4(1262)=z*XNF
      hh4(1264)=y*XNF
      hh4(1262)=hh4(1264) + 2./3.0_prec*hh4(1262)
      hh4(1262)=hh4(1262)*y
      hh4(1267)=hh4(1017)*XNF
      hh4(1262)=hh4(1262) + hh4(1267)
      hh4(1262)=hh4(1262)*hh4(1)
      hh4(1269)=hh4(1029)*XNF
      hh4(1264)=hh4(1269) + hh4(1264)
      hh4(1264)=hh4(1264)*y
      hh4(1264)=hh4(1264) + hh4(1267)
      hh4(1262)= - hh4(1262) + 8./3.0_prec*hh4(1264)
      hh4(1264)=hh4(1262)*hh4(1081)
      hh4(1039)=hh4(1264) + hh4(1101) + 4.0_prec*hh4(1245) + 16.0_prec*hh4(1039) + &
     & hh4(1097) + hh4(1230) + hh4(1261) + hh4(1228) + hh4(1195)
      hh4(1039)=hh4(1)*hh4(1039)
      hh4(1097)=hh4(592)*hh4(1277)
      hh4(1051)=hh4(1097) + hh4(1431) + hh4(1051)
      hh4(1051)=z*hh4(1051)
      hh4(1051)=hh4(1051) - hh4(1331)
      hh4(1051)=z*hh4(1051)
      hh4(1097)=y*hh4(1174)
      hh4(1101)=hh4(1199) + hh4(1464)
      hh4(1089)=hh4(1101)*hh4(1089)
      hh4(1089)=hh4(1097) + hh4(1089) - hh4(1323)
      hh4(1089)=y*hh4(1089)
      hh4(1051)=hh4(1051) + hh4(1089) - hh4(1209)
      hh4(1089)=hh4(1140)*hh4(1535)
      hh4(1097)= - hh4(1193)*hh4(1068)
      hh4(1097)= - 4.0_prec*hh4(1456) + hh4(1097) - hh4(1089)
      hh4(1097)=hh4(1097)*hh4(1158)
      hh4(1140)=hh4(1467) + hh4(1398)
      hh4(1140)=4.0_prec*hh4(1140)
      hh4(1174)=47./30.0_prec*hh4(1341)
      hh4(1195)=hh4(1140) + hh4(1174)
      hh4(1195)=hh4(1195)*hh4(1137)
      hh4(1199)=hh4(476) - hh4(1535)
      hh4(1199)=hh4(1210)*hh4(1199)
      hh4(1209)=hh4(1513) - hh4(1515)
      hh4(1209)=hh4(1190)*hh4(1209)
      hh4(1051)=hh4(1097) + 16.0_prec*hh4(1051) + hh4(1195) + hh4(1209) + &
     & hh4(1199)
      hh4(1051)=hh4(1)*hh4(1051)
      hh4(1097)=hh4(1326)*hh4(1196)
      hh4(1195)=hh4(1340)*z
      hh4(1097)=hh4(1097) + hh4(1195)
      hh4(1195)=hh4(1097)*hh4(1068)
      hh4(1196)=hh4(1211) + hh4(1195)
      hh4(1199)=hh4(1200)*hh4(314)
      hh4(1156)= - 4.0_prec*hh4(1156) + hh4(1196) - hh4(1199)
      hh4(1209)=hh4(1156)*hh4(1074)
      hh4(1101)= - hh4(1357) + hh4(1101)
      hh4(1101)=z*hh4(1101)
      hh4(1101)=hh4(1446) + hh4(1101)
      hh4(1101)=z*hh4(1101)
      hh4(1175)= - y*hh4(1175)
      hh4(1101)=hh4(1101) + hh4(1175) + hh4(1475)
      hh4(1101)=hh4(1120) + 4.0_prec*hh4(1101) + hh4(1196) - hh4(1089)
      hh4(1101)=hh4(1)*hh4(1101)
      hh4(1088)=hh4(1140) - hh4(1088)
      hh4(1120)=hh4(1193)*hh4(1158)
      hh4(1088)= - hh4(1120) + 1./3.0_prec*hh4(1088)
      hh4(1088)=hh4(1088)*hh4(1)
      hh4(1097)=hh4(1097) + 1./3.0_prec*hh4(1416)
      hh4(1074)=hh4(1097)*hh4(1074)
      hh4(1074)=hh4(1088) + hh4(1074)
      hh4(1088)=hh4(1097)*hh4(1)
      hh4(1120)=hh4(1206)*hh4(1134)
      hh4(1120)=hh4(1120) + hh4(1088)
      hh4(1140)= - 1./15.0_prec*hh4(1148) - hh4(1120)
      hh4(1140)=hh4(390)*hh4(1140)
      hh4(1140)=hh4(1140) - hh4(1074)
      hh4(1140)=hh4(390)*hh4(1140)
      hh4(1175)= - hh4(1236)*hh4(1134)
      hh4(1101)=hh4(1140) + hh4(1101) + hh4(1175)
      hh4(1101)=hh4(1101)*hh4(1110)
      hh4(1140)=hh4(1315)*hh4(1021)
      hh4(1175)= - hh4(1140)*hh4(1514)
      hh4(1051)=hh4(1101) + hh4(1209) + hh4(1051) + hh4(1175)
      hh4(1051)=hh4(390)*hh4(1051)
      hh4(1101)=hh4(1174) + hh4(1225)
      hh4(1101)=hh4(1101)*hh4(1137)
      hh4(1137)=hh4(1210)*hh4(476)
      hh4(1174)=hh4(1282)*hh4(1190)
      hh4(1158)=hh4(1195)*hh4(1158)
      hh4(1101)=hh4(1101) + hh4(1158) - hh4(1174) + hh4(1137) + 16.0_prec*&
     & hh4(1350)
      hh4(1137)=hh4(1101)*hh4(1134)
      hh4(1158)=hh4(1)*hh4(1474)
      hh4(1174)=hh4(1315)*hh4(1134)
      hh4(1158)= - hh4(1148) + hh4(1158) - hh4(1174)
      hh4(1158)=hh4(350)*hh4(1158)
      hh4(1175)=hh4(1149)*hh4(1)
      hh4(1193)=hh4(1175) + hh4(1148)
      hh4(1196)=hh4(1174) + hh4(1193)
      hh4(1206)=hh4(559)*hh4(1196)
      hh4(1209)=hh4(1399)*hh4(1)
      hh4(1210)=hh4(1416)*hh4(1096)
      hh4(1209)=hh4(1210) + hh4(1209)
      hh4(1210)=hh4(496)*hh4(1209)
      hh4(1158)=hh4(1210) + hh4(1206) + hh4(1158)
      hh4(1206)=hh4(1149)*hh4(1031)
      hh4(1206)=hh4(1206) + hh4(1148)
      hh4(1206)=hh4(1206)*hh4(1110)
      hh4(1210)=hh4(1200)*hh4(1)
      hh4(1206)=hh4(1206) + hh4(1210)
      hh4(1211)=hh4(398)*hh4(1206)
      hh4(1225)=hh4(1231)*hh4(1)
      hh4(1228)=hh4(1469)*hh4(1098)
      hh4(1225)=hh4(1225) + hh4(1228)
      hh4(1174)=hh4(1174) + hh4(1175)
      hh4(1228)=2.0_prec*hh4(1174) + hh4(1148)
      hh4(1228)=hh4(1228)*hh4(1110)
      hh4(1228)=hh4(1228) + hh4(1225)
      hh4(1228)=hh4(328)*hh4(1228)
      hh4(1211)=hh4(1211) + hh4(1228)
      hh4(1228)=hh4(429) + hh4(120)
      hh4(1230)=hh4(425) - hh4(419)
      hh4(1231)= - hh4(210) - hh4(1308) + hh4(375) - hh4(125) - &
     & hh4(1330) + hh4(1230) - hh4(1228) + hh4(1312) + hh4(1304) - &
     & hh4(520) - hh4(205) - hh4(352) - hh4(178) - hh4(337) - hh4(514)
      hh4(1140)=hh4(1140)*hh4(1231)
      hh4(1089)=4.0_prec*hh4(1463) - hh4(1195) + hh4(1089)
      hh4(1089)=hh4(1)*hh4(1089)
      hh4(1231)=1./3.0_prec*hh4(1148)
      hh4(1174)=hh4(1231) + hh4(1174)
      hh4(1174)=hh4(1174)*hh4(1110)
      hh4(1174)=hh4(1174) + hh4(1225)
      hh4(1174)=hh4(390)*hh4(1174)
      hh4(1134)=hh4(1200)*hh4(1134)
      hh4(1200)=hh4(1315)*hh4(1098)
      hh4(1225)=hh4(475)*hh4(1200)
      hh4(1089)=hh4(1225) + hh4(1174) + hh4(1089) + hh4(1134)
      hh4(1089)=hh4(1089)*hh4(1222)
      hh4(1134)=hh4(1265) + hh4(1148)
      hh4(1134)=hh4(1134)*hh4(1110)
      hh4(1174)=hh4(1236)*hh4(1)
      hh4(1134)=hh4(1134) + hh4(1174)
      hh4(1225)=4.0_prec*hh4(1134)
      hh4(1225)=hh4(1225)*hh4(1287)
      hh4(1120)= - 2.0_prec*hh4(1120) - hh4(1231)
      hh4(1120)=hh4(1120)*hh4(1110)
      hh4(1151)=hh4(467)*hh4(1151)
      hh4(1074)=hh4(1151) + hh4(1120) - hh4(1074)
      hh4(1120)=28.0_prec*zeta3
      hh4(1074)=hh4(1074)*hh4(1120)
      hh4(1021)= - hh4(1417)*hh4(1021)*hh4(1514)
      hh4(1151)=hh4(1417)*hh4(1)
      hh4(1148)=hh4(1151) + hh4(1148)
      hh4(1232)=16.0_prec*hh4(1232)
      hh4(1232)=hh4(1148)*hh4(1232)
      hh4(1236)=16.0_prec*hh4(1193)
      hh4(1245)=hh4(594)*hh4(1236)
      hh4(1021)=hh4(1245) + hh4(1074) + hh4(1232) + hh4(1089) + &
     & hh4(1051) + hh4(1137) + hh4(1039) + hh4(1021) + hh4(1140) + &
     & hh4(1225) + 4.0_prec*hh4(1211) + 16.0_prec*hh4(1158)
      hh4(1021)=hh4(1012)*hh4(1021)
      hh4(1039)=hh4(1)*hh4(1101)
      hh4(1051)=hh4(1156)*hh4(1031)
      hh4(1074)= - hh4(1097)*hh4(1098)
      hh4(1074)=hh4(1074) - hh4(1231)
      hh4(1074)=hh4(390)*hh4(1074)
      hh4(1074)= - hh4(1174) + hh4(1074)
      hh4(1074)=hh4(390)*hh4(1074)
      hh4(1051)=hh4(1051) + hh4(1074)
      hh4(1051)=hh4(1051)*hh4(1110)
      hh4(1074)=hh4(1206)*hh4(1222)
      hh4(1039)=hh4(1074) + hh4(1039) + hh4(1051)
      hh4(1039)=hh4(1039)*hh4(1012)
      hh4(1051)=hh4(1012)*hh4(328)
      hh4(1074)=hh4(1051)*hh4(1236)
      hh4(1088)= - hh4(1088) - hh4(1231)
      hh4(1089)=112.0_prec*hh4(1189)
      hh4(1088)=hh4(1088)*hh4(1089)
      hh4(1097)=hh4(1012)*hh4(1)
      hh4(1101)= - hh4(1190)*hh4(1097)*hh4(1246)
      hh4(1039)=hh4(1088) + hh4(1074) + hh4(1039) + hh4(1101)
      hh4(1039)=hh4(432)*hh4(1039)
      hh4(1074)=hh4(1156)*hh4(1)
      hh4(1088)=hh4(1151) + hh4(1231)
      hh4(1088)=hh4(1088)*hh4(1110)
      hh4(1088)=hh4(1088) + hh4(1174)
      hh4(1088)=hh4(1088)*hh4(390)
      hh4(1101)=hh4(1193)*hh4(1222)
      hh4(1074)= - hh4(1074) + hh4(1088) - hh4(1101)
      hh4(1074)=hh4(1074)*hh4(1012)
      hh4(1051)=hh4(1051)*hh4(1200)
      hh4(1084)=hh4(1084)*hh4(1189)
      hh4(1084)=28./3.0_prec*hh4(1084)
      hh4(1051)=hh4(1074) - hh4(1051) + hh4(1084)
      hh4(1074)= - hh4(1051)*hh4(1279)
      hh4(1101)=hh4(1073)*hh4(1012)
      hh4(1137)= - hh4(1262)*hh4(1101)
      hh4(1140)=hh4(1198) + 1./2.0_prec*y
      hh4(1140)=hh4(1140)*y
      hh4(1140)=hh4(1140) + 1./2.0_prec*hh4(1017)
      hh4(1140)=hh4(1140)*hh4(1)
      hh4(1029)=hh4(1029) + y
      hh4(1029)=hh4(1029)*y
      hh4(1029)=hh4(1029) + hh4(1017)
      hh4(1029)= - hh4(1140) + 4./3.0_prec*hh4(1029)
      hh4(1029)=11.0_prec*hh4(1029)
      hh4(1140)=hh4(1101)*N
      hh4(1151)=hh4(1140)*hh4(1029)
      hh4(1137)=hh4(1137) + hh4(1151)
      hh4(1137)=N*hh4(1137)
      hh4(1029)= - hh4(1101)*hh4(1029)
      hh4(1029)=hh4(1029) + hh4(1137)
      hh4(1029)=N*hh4(1029)
      hh4(1021)=hh4(1039) + hh4(1074) + hh4(1029) + hh4(1021)
      hh4(1021)=hh4(676)*hh4(1021)
      hh4(1029)=hh4(1020)*hh4(1062)
      hh4(1039)=hh4(1250)*y
      hh4(1074)=hh4(1255)*z
      hh4(1039)=hh4(1039) + hh4(1074)
      hh4(1039)=hh4(1039)*y
      hh4(1074)=hh4(1074) - hh4(1079)
      hh4(1074)=hh4(1074)*z
      hh4(1039)=hh4(1039) + hh4(1074)
      hh4(1039)=hh4(1039)*y
      hh4(1074)=hh4(1250)*hh4(1251)
      hh4(1039)=hh4(1039) + hh4(1074)
      hh4(1029)=hh4(1029) + 2.0_prec*hh4(1039)
      hh4(1074)=hh4(1070)*hh4(1087)
      hh4(1074)=hh4(1074) + hh4(1029)
      hh4(1079)=hh4(1082)*hh4(1036)
      hh4(1082)=hh4(1020)*hh4(1257)
      hh4(1079)= - 4.0_prec*hh4(1074) + hh4(1079) + hh4(1082)
      hh4(1101)= - hh4(1076)*hh4(1168)
      hh4(1101)=hh4(1101) + hh4(1079)
      hh4(1137)=hh4(1170) + hh4(1076)
      hh4(1151)=hh4(1070)*hh4(1168)
      hh4(1156)= - hh4(390)*hh4(1070)
      hh4(1156)=hh4(1156) - hh4(1163) - hh4(1151)
      hh4(1156)=hh4(1156)*hh4(1116)
      hh4(1156)= - 5.0_prec*hh4(1137) + hh4(1156)
      hh4(1156)=hh4(1156)*hh4(1114)
      hh4(1101)=10.0_prec*hh4(1101) + hh4(1156)
      hh4(1101)=hh4(1101)*hh4(1110)
      hh4(1156)=hh4(1091)*y
      hh4(1093)=hh4(1093)*z
      hh4(1156)=hh4(1156) - hh4(1093)
      hh4(1156)=hh4(1156)*y
      hh4(1093)= - hh4(1093) + 648.0_prec*hh4(1015)
      hh4(1093)=hh4(1093)*z
      hh4(1093)=hh4(1093) + hh4(1156)
      hh4(1093)=hh4(1093)*y
      hh4(1091)=hh4(1091)*hh4(1251)
      hh4(1091)=hh4(1093) + hh4(1091)
      hh4(1093)=hh4(1020)*hh4(1247)
      hh4(1156)=hh4(1075)*hh4(1062)
      hh4(1093)=hh4(1093) - hh4(1156)
      hh4(1156)= - 2.0_prec*hh4(1091) - hh4(1093)
      hh4(1158)=hh4(1079)*hh4(1510)
      hh4(1170)= - hh4(1082) + 8.0_prec*hh4(1039)
      hh4(1174)=hh4(1170)*hh4(1260)
      hh4(1190)=hh4(1070)*hh4(1256)
      hh4(1160)=hh4(1190) + 20.0_prec*hh4(1160)
      hh4(1160)=hh4(1160)*hh4(1257)
      hh4(1160)=hh4(1160) - hh4(1174)
      hh4(1101)=hh4(1101) + hh4(1158) + 80.0_prec*hh4(1156) + hh4(1160)
      hh4(1101)=hh4(1101)*hh4(1114)
      hh4(1156)=hh4(1259)*hh4(1059)
      hh4(1018)=hh4(1156) + hh4(1018)
      hh4(1018)=hh4(1018)*hh4(1407)
      hh4(1080)=hh4(1080)*hh4(1059)
      hh4(1014)=hh4(1410)*hh4(1014)
      hh4(1014)=hh4(1018) + hh4(1080) + hh4(1014)
      hh4(1018)=hh4(1014)*y
      hh4(1080)=28.0_prec*hh4(1259)
      hh4(1158)=hh4(1080) + hh4(1156)
      hh4(1158)=hh4(1158)*hh4(1407)
      hh4(1174)=hh4(1205)*hh4(1059)
      hh4(1158)=hh4(1158) + hh4(1174) + 3944.0_prec*hh4(1015)
      hh4(1158)=hh4(1158)*z
      hh4(1174)=hh4(1015)*hh4(123)
      hh4(1193)=972.0_prec*hh4(1174)
      hh4(1018)= - hh4(1193) + hh4(1018) + hh4(1158)
      hh4(1018)=hh4(1018)*y
      hh4(1198)=hh4(1174) + hh4(1131)
      hh4(1158)= - hh4(1158) + 1944.0_prec*hh4(1198)
      hh4(1158)=hh4(1158)*z
      hh4(1018)=hh4(1158) - hh4(1018)
      hh4(1018)=hh4(1018)*y
      hh4(1014)=hh4(1014)*z
      hh4(1014)=hh4(1014) - hh4(1193)
      hh4(1014)=hh4(1014)*hh4(1017)
      hh4(1014)=hh4(1018) - hh4(1014)
      hh4(1018)=hh4(1075)*hh4(1247)
      hh4(1117)= - hh4(1039)*hh4(1117)
      hh4(1117)=hh4(1018) + hh4(1117) + hh4(1014)
      hh4(1158)=hh4(1249) + hh4(1015)
      hh4(1193)=hh4(1158)*y
      hh4(1198)=hh4(1254) + 331.0_prec*hh4(1015)
      hh4(1198)=hh4(1198)*z
      hh4(1205)=hh4(1193) + hh4(1198)
      hh4(1205)=hh4(1205)*y
      hh4(1198)= - hh4(1198) + 324.0_prec*hh4(1015)
      hh4(1198)=hh4(1198)*z
      hh4(1198)=hh4(1198) - hh4(1205)
      hh4(1198)=hh4(1198)*y
      hh4(1158)=hh4(1158)*hh4(1251)
      hh4(1198)=hh4(1198) - hh4(1158)
      hh4(1093)=hh4(1093) + 4.0_prec*hh4(1198)
      hh4(1160)= - 80.0_prec*hh4(1093) + hh4(1160)
      hh4(1160)=hh4(1160)*hh4(1168)
      hh4(1168)=hh4(1020)*hh4(1256)
      hh4(1074)=40.0_prec*hh4(1074) + hh4(1168)
      hh4(1074)=hh4(1074)*hh4(1257)
      hh4(1190)= - 20.0_prec*hh4(1075) + hh4(1190)
      hh4(1190)=hh4(1190)*hh4(1257)
      hh4(1091)= - 160.0_prec*hh4(1091) + hh4(1190)
      hh4(1036)=hh4(1091)*hh4(1036)
      hh4(1036)=hh4(1101) + hh4(1160) + hh4(1036) + 160.0_prec*hh4(1117) + &
     & hh4(1074)
      hh4(1036)=hh4(1036)*hh4(1114)
      hh4(1074)= - hh4(1080) + 405.0_prec*hh4(1504)
      hh4(1080)=8.0_prec*XNF
      hh4(1074)=hh4(1074)*hh4(1080)
      hh4(1064)=hh4(1064)*hh4(1059)
      hh4(1064)=hh4(1074) - hh4(1064) - 11776.0_prec*hh4(1015)
      hh4(1064)=hh4(1064)*z
      hh4(1074)=hh4(1156) - hh4(1292)
      hh4(1080)=16.0_prec*XNF
      hh4(1074)=hh4(1074)*hh4(1080)
      hh4(1059)=hh4(1069)*hh4(1059)
      hh4(1059)=hh4(1074) - hh4(1059) - 16.0_prec*hh4(1015)
      hh4(1069)= - y*hh4(1059)
      hh4(1074)=2916.0_prec*hh4(1174)
      hh4(1069)=hh4(1069) - hh4(1074) - hh4(1064)
      hh4(1069)=y*hh4(1069)
      hh4(1048)= - hh4(123)*hh4(1048)
      hh4(1048)= - hh4(1131) + hh4(1048)
      hh4(1048)=5832.0_prec*hh4(1048) - hh4(1064)
      hh4(1048)=z*hh4(1048)
      hh4(1048)=hh4(1048) + hh4(1069)
      hh4(1048)=y*hh4(1048)
      hh4(1059)= - z*hh4(1059)
      hh4(1059)= - hh4(1074) + hh4(1059)
      hh4(1017)=hh4(1059)*hh4(1017)
      hh4(1059)= - hh4(1198)*hh4(1413)
      hh4(1064)= - hh4(1039)*hh4(1087)
      hh4(1017)=hh4(1064) + hh4(1059) + hh4(1017) + hh4(1048)
      hh4(1048)=hh4(1254) + 493.0_prec*hh4(1015)
      hh4(1048)=hh4(1048)*z
      hh4(1059)= - hh4(1048) - hh4(1193)
      hh4(1059)=y*hh4(1059)
      hh4(1015)=486.0_prec*hh4(1015) - hh4(1048)
      hh4(1015)=z*hh4(1015)
      hh4(1015)=hh4(1015) + hh4(1059)
      hh4(1015)=y*hh4(1015)
      hh4(1015)= - hh4(1158) + hh4(1015)
      hh4(1048)= - hh4(1039)*hh4(1062)
      hh4(1015)=4.0_prec*hh4(1015) + hh4(1048)
      hh4(1015)=2.0_prec*hh4(1015) + hh4(1018)
      hh4(1018)=40.0_prec*hh4(1029) + hh4(1168)
      hh4(1018)=hh4(1018)*hh4(1257)
      hh4(1048)=hh4(1075)*hh4(1257)
      hh4(1059)= - 16.0_prec*hh4(1198) - hh4(1048)
      hh4(1059)=hh4(314)*hh4(1059)
      hh4(1015)=120.0_prec*hh4(1059) + 160.0_prec*hh4(1015) + hh4(1018)
      hh4(1015)=hh4(176)*hh4(1015)
      hh4(1018)=80.0_prec*hh4(1039) + hh4(1168)
      hh4(1018)=hh4(1018)*hh4(1257)
      hh4(1014)=160.0_prec*hh4(1014) + hh4(1018)
      hh4(1018)=3.0_prec*hh4(314)
      hh4(1014)=hh4(1014)*hh4(1018)
      hh4(1039)=hh4(1070)*hh4(1114)
      hh4(1059)= - hh4(1039) - hh4(1151) - hh4(1020)
      hh4(1059)=hh4(1059)*hh4(1114)
      hh4(1062)= - hh4(176)*hh4(1066)
      hh4(1059)=hh4(1059) + hh4(1062) + hh4(1075)
      hh4(1059)=hh4(1059)*hh4(1132)
      hh4(1062)= - hh4(1075)*hh4(1256)
      hh4(1062)=40.0_prec*hh4(1093) + hh4(1062)
      hh4(1062)=hh4(1062)*hh4(1257)
      hh4(1064)=hh4(1070)*hh4(1116)
      hh4(1020)=hh4(1064) + hh4(1020)
      hh4(1064)= - 38880.0_prec*hh4(1228)
      hh4(1064)=hh4(1020)*hh4(1064)
      hh4(1014)=hh4(1059) + hh4(1064) + hh4(1036) + 3.0_prec*hh4(1015) + &
     & hh4(1014) + 160.0_prec*hh4(1017) + hh4(1062)
      hh4(1014)=hh4(1012)*hh4(1014)
      hh4(1015)=hh4(1075)*hh4(1435)
      hh4(1015)= - hh4(1082) - hh4(1015) + 4.0_prec*hh4(1029)
      hh4(1017)= - hh4(314)*hh4(1066)
      hh4(1017)=hh4(1017) + hh4(1075)
      hh4(1029)=12.0_prec*hh4(176)
      hh4(1017)=hh4(1017)*hh4(1029)
      hh4(1029)=hh4(1070)*hh4(1110)
      hh4(1029)=hh4(1029) + hh4(1163)
      hh4(1036)= - hh4(1151) - hh4(1029)
      hh4(1036)=hh4(1036)*hh4(1114)
      hh4(1036)=hh4(1036) - hh4(1137)
      hh4(1036)=hh4(1036)*hh4(1116)
      hh4(1017)=hh4(1036) + hh4(1017) - hh4(1015)
      hh4(1017)=hh4(1017)*hh4(1189)
      hh4(1014)=2520.0_prec*hh4(1017) + hh4(1014)
      hh4(1014)=hh4(1003)*hh4(1014)
      hh4(1017)=hh4(1)*hh4(1111)
      hh4(1036)= - hh4(1001)*hh4(1150)
      hh4(1017)=hh4(1036) + hh4(1085) + hh4(1017)
      hh4(1017)=hh4(1110)*hh4(1017)
      hh4(1036)=2.0_prec*hh4(1071) + hh4(1138)
      hh4(1036)=hh4(1001)*hh4(1036)
      hh4(1035)= - hh4(1060) - 6.0_prec*hh4(1035)
      hh4(1035)=hh4(1035)*hh4(1031)
      hh4(1017)=hh4(1017) + hh4(1036) + hh4(1035)
      hh4(1017)=hh4(1073)*hh4(1017)
      hh4(1035)= - hh4(1191) + 4.0_prec*hh4(1180)
      hh4(1035)=hh4(1035)*z
      hh4(1035)=hh4(1035) + hh4(1034)
      hh4(1035)=hh4(1035)*y
      hh4(1036)=hh4(1201) + hh4(1181)
      hh4(1036)=hh4(1036)*z
      hh4(1034)= - hh4(1034) + hh4(1035) - hh4(1036)
      hh4(1035)=6.0_prec*y
      hh4(1035)=hh4(1034)*hh4(1035)
      hh4(1035)=hh4(1122) - hh4(1035)
      hh4(1036)=hh4(1127) + 6.0_prec*hh4(1071)
      hh4(1059)= - 5.0_prec*hh4(1049) + hh4(1150)
      hh4(1059)=hh4(1059)*hh4(1114)
      hh4(1059)= - 5.0_prec*hh4(1036) + hh4(1059)
      hh4(1059)=hh4(390)*hh4(1059)
      hh4(1059)=15.0_prec*hh4(1035) + hh4(1059)
      hh4(1059)=hh4(1059)*hh4(1186)
      hh4(1060)= - hh4(1104) + 60.0_prec*hh4(1071)
      hh4(1060)=hh4(1060)*hh4(1068)
      hh4(1062)=hh4(1034)*hh4(1109)
      hh4(1060)=hh4(1060) + hh4(1062)
      hh4(1059)=hh4(1059) + hh4(1060)
      hh4(1059)=hh4(390)*hh4(1059)
      hh4(1034)=y*hh4(1034)
      hh4(1034)=60.0_prec*hh4(1034) + hh4(1212)
      hh4(1034)=hh4(1034)*hh4(1068)
      hh4(1034)=hh4(1059) - hh4(1062) + hh4(1034)
      hh4(1034)=hh4(678)*hh4(1034)
      hh4(1059)=hh4(1035)*hh4(1081)
      hh4(1062)= - hh4(1036)*hh4(1081)
      hh4(1064)=hh4(1049)*hh4(1081)
      hh4(1066)= - 3.0_prec*hh4(1064) + hh4(1130)
      hh4(1066)=hh4(1066)*hh4(1110)
      hh4(1062)=hh4(1062) + hh4(1066)
      hh4(1062)=hh4(390)*hh4(1062)
      hh4(1059)=hh4(1059) + hh4(1062)
      hh4(1059)=hh4(996)*hh4(1059)
      hh4(1017)=30.0_prec*hh4(1059) + 2.0_prec*hh4(1017) + hh4(1034)
      hh4(1017)=hh4(1012)*hh4(1017)
      hh4(1034)= - hh4(1150) + 2.0_prec*hh4(1049)
      hh4(1034)=hh4(1034)*hh4(390)
      hh4(1034)=hh4(1034) + hh4(1071)
      hh4(1034)=hh4(1034)*hh4(678)
      hh4(1059)=2.0_prec*hh4(1012)
      hh4(1062)= - hh4(1059)*hh4(1034)
      hh4(1066)=hh4(1081)*hh4(1012)
      hh4(1069)=hh4(996)*hh4(1136)*hh4(1066)
      hh4(1062)=hh4(1062) + hh4(1069)
      hh4(1062)=zeta3*hh4(1062)
      hh4(1017)=840.0_prec*hh4(1062) + hh4(1017)
      hh4(1062)=5.0_prec*hh4(1417) + hh4(1400)
      hh4(1062)=hh4(1062)*hh4(1114)
      hh4(1062)=5.0_prec*hh4(1415) + hh4(1062)
      hh4(1062)=hh4(390)*hh4(1062)
      hh4(1062)=15.0_prec*hh4(1248) + hh4(1062)
      hh4(1062)=hh4(1062)*hh4(1186)
      hh4(1062)=hh4(1062) + hh4(1540)
      hh4(1062)=hh4(390)*hh4(1062)
      hh4(1070)= - hh4(1478)*hh4(1348)
      hh4(1062)=hh4(1070) + hh4(1062) - hh4(1204)
      hh4(1062)=hh4(1062)*hh4(1012)
      hh4(1070)=120.0_prec*hh4(1012)
      hh4(1071)= - hh4(328)*hh4(1492)*hh4(1070)
      hh4(1074)=280.0_prec*hh4(1189)
      hh4(1075)=hh4(1295)*hh4(1074)
      hh4(1080)=hh4(1351)*hh4(1246)
      hh4(1082)=hh4(1301)*hh4(1330)
      hh4(1062)=hh4(1075) + hh4(1071) + hh4(1062) + hh4(1082) + &
     & hh4(1080)
      hh4(1062)=hh4(3)*hh4(1062)
      hh4(1071)= - hh4(1035)*hh4(1031)
      hh4(1075)=hh4(1036)*hh4(1)
      hh4(1080)=hh4(1049)*hh4(1098)
      hh4(1082)=hh4(1136)*hh4(1096)
      hh4(1080)=hh4(1080) - hh4(1082)
      hh4(1080)=hh4(390)*hh4(1080)
      hh4(1080)=hh4(1075) + hh4(1080)
      hh4(1080)=hh4(390)*hh4(1080)
      hh4(1071)=hh4(1071) + hh4(1080)
      hh4(1071)=hh4(1071)*hh4(1044)
      hh4(1060)= - hh4(1)*hh4(1060)
      hh4(1060)=hh4(1060) + hh4(1071)
      hh4(1060)=hh4(1060)*hh4(1012)
      hh4(1071)=hh4(1049)*hh4(1)
      hh4(1080)=hh4(1071) - hh4(1082)
      hh4(1085)=hh4(1080)*hh4(1303)
      hh4(1060)=hh4(1060) + hh4(1085)
      hh4(1060)=hh4(994)*hh4(1060)
      hh4(1017)=hh4(1062) + 2.0_prec*hh4(1017) + hh4(1060)
      hh4(1017)=hh4(432)*hh4(1017)
      hh4(1060)=hh4(1301)*hh4(1246)
      hh4(1060)=hh4(1060) + hh4(1336)
      hh4(1060)=hh4(3)*hh4(1060)
      hh4(1039)= - 2.0_prec*hh4(1163) - hh4(1039)
      hh4(1039)=hh4(390)*hh4(1039)
      hh4(1039)=hh4(1039) - hh4(1076)
      hh4(1039)=hh4(1039)*hh4(1114)
      hh4(1039)=hh4(1039) + hh4(1079)
      hh4(1039)=hh4(1039)*hh4(1114)
      hh4(1018)= - hh4(1170)*hh4(1018)
      hh4(1018)=hh4(1039) + hh4(1018) - 4.0_prec*hh4(1093) - hh4(1048)
      hh4(1018)=hh4(1018)*hh4(1012)
      hh4(1039)=hh4(1020)*hh4(1189)
      hh4(1018)=hh4(1018) - 252.0_prec*hh4(1039)
      hh4(1018)=hh4(1003)*hh4(1018)
      hh4(1039)= - hh4(1)*hh4(1045)
      hh4(1045)=hh4(1095)*hh4(1)
      hh4(1048)=hh4(1129)*hh4(1)
      hh4(1062)=hh4(1048) + 4.0_prec*hh4(1263)
      hh4(1062)=hh4(1062)*hh4(1114)
      hh4(1062)=hh4(1045) + hh4(1062)
      hh4(1062)=hh4(390)*hh4(1062)
      hh4(1079)=hh4(1116)*hh4(1188)
      hh4(1079)=hh4(1183) + hh4(1079)
      hh4(1079)=hh4(1009)*hh4(1079)
      hh4(1039)=2.0_prec*hh4(1079) + hh4(1039) + 90.0_prec*hh4(1062)
      hh4(1039)=hh4(1039)*hh4(1012)
      hh4(1062)=hh4(1189)*hh4(1)
      hh4(1079)=hh4(1422)*hh4(1062)
      hh4(1039)=hh4(1039) + 15120.0_prec*hh4(1079)
      hh4(1079)=2.0_prec*hh4(676)
      hh4(1051)= - hh4(1051)*hh4(1079)
      hh4(1085)=hh4(1059)*hh4(675)
      hh4(1087)= - hh4(1242)*hh4(1085)
      hh4(1091)=hh4(1012)*hh4(3)
      hh4(1093)=hh4(1355)*hh4(1091)
      hh4(1095)= - hh4(349)*hh4(1093)
      hh4(1018)=hh4(1095) + hh4(1087) + 360.0_prec*hh4(1018) + hh4(1051) + 12.&
     & *hh4(1039) + hh4(1060)
      hh4(1018)=hh4(145)*hh4(1018)
      hh4(1039)=hh4(3)*hh4(1305)
      hh4(1051)= - hh4(1172) + 3.0_prec*hh4(1450)
      hh4(1051)=hh4(1051)*hh4(1110)
      hh4(1060)=hh4(1124)*hh4(1)
      hh4(1051)=hh4(1051) - hh4(1060)
      hh4(1051)=hh4(1051)*hh4(390)
      hh4(1087)=hh4(1154)*hh4(1)
      hh4(1095)=hh4(1145)*hh4(1067)
      hh4(1051)=hh4(1051) + hh4(1095) + hh4(1087)
      hh4(1051)=hh4(1051)*hh4(1012)
      hh4(1087)=hh4(1238)*hh4(1067)
      hh4(1051)=hh4(1051) - hh4(1087)
      hh4(1087)=4.0_prec*hh4(1091)
      hh4(1095)=hh4(1309)*hh4(1087)
      hh4(1096)=hh4(1067)*hh4(1012)
      hh4(1101)=hh4(1315)*hh4(1096)
      hh4(1104)=hh4(1095) - hh4(1101)
      hh4(1109)=hh4(530) + hh4(261)
      hh4(1109)=360.0_prec*hh4(1109)
      hh4(1109)=hh4(1104)*hh4(1109)
      hh4(1093)= - hh4(1093)*hh4(1239)
      hh4(1039)=30.0_prec*hh4(1051) + hh4(1039) + hh4(1093) + hh4(1109)
      hh4(1039)=hh4(30)*hh4(1039)
      hh4(1093)= - hh4(1)*hh4(1106)
      hh4(1106)=hh4(1)*hh4(1125)
      hh4(1109)=hh4(1126)*hh4(1)
      hh4(1071)=5.0_prec*hh4(1071) - hh4(1082)
      hh4(1071)=hh4(1071)*hh4(1114)
      hh4(1071)=5.0_prec*hh4(1109) + hh4(1071)
      hh4(1071)=hh4(390)*hh4(1071)
      hh4(1071)= - 15.0_prec*hh4(1106) + hh4(1071)
      hh4(1071)=hh4(1071)*hh4(1186)
      hh4(1071)=hh4(1093) + hh4(1071)
      hh4(1071)=hh4(390)*hh4(1071)
      hh4(1093)=hh4(1)*hh4(1118)
      hh4(1071)=hh4(1093) + hh4(1071)
      hh4(1071)=hh4(1071)*hh4(1012)
      hh4(1093)=hh4(1049)*hh4(1031)
      hh4(1082)=hh4(1093) - hh4(1082)
      hh4(1082)=hh4(1082)*hh4(1116)
      hh4(1093)=hh4(1109) + hh4(1082)
      hh4(1093)=hh4(1093)*hh4(1074)
      hh4(1071)=hh4(1071) + hh4(1093)
      hh4(1071)=hh4(994)*hh4(1071)
      hh4(1093)= - 2.0_prec*hh4(1178) - hh4(1322)
      hh4(1093)=hh4(1093)*hh4(1044)
      hh4(1093)=hh4(1093) - 1440.0_prec*hh4(1538) + hh4(1396)
      hh4(1093)=hh4(1093)*hh4(1012)
      hh4(1106)= - hh4(350)*hh4(1301)
      hh4(1093)=hh4(1106) + hh4(1093) - hh4(1356)
      hh4(1093)=hh4(3)*hh4(1093)
      hh4(1106)=hh4(1199) + 4.0_prec*hh4(1373) - hh4(1195)
      hh4(1106)=hh4(1)*hh4(1106)
      hh4(1088)=hh4(1106) + hh4(1088)
      hh4(1088)=hh4(1088)*hh4(1012)
      hh4(1088)=hh4(1088) + hh4(1084)
      hh4(1088)=hh4(1088)*hh4(1079)
      hh4(1106)= - hh4(1219)*hh4(1085)
      hh4(1088)=hh4(1106) + hh4(1093) + hh4(1088)
      hh4(1088)=hh4(243)*hh4(1088)
      hh4(1093)= - 4.0_prec*hh4(1149) - hh4(1400)
      hh4(1093)=hh4(390)*hh4(1093)
      hh4(1093)=hh4(1093) - hh4(1344)
      hh4(1093)=hh4(390)*hh4(1093)
      hh4(1106)=2.0_prec*hh4(1068)
      hh4(1109)=hh4(1149)*hh4(1106)
      hh4(1093)=hh4(1109) + hh4(1093)
      hh4(1093)=hh4(1093)*hh4(1044)
      hh4(1093)=hh4(1542) + hh4(1093)
      hh4(1093)=hh4(1093)*hh4(1012)
      hh4(1109)= - hh4(1423)*hh4(1303)
      hh4(1093)=hh4(1093) + hh4(1109)
      hh4(1093)=hh4(3)*hh4(1093)
      hh4(1109)=hh4(1175) + hh4(1231)
      hh4(1109)=hh4(1109)*hh4(1110)
      hh4(1109)=hh4(1210) + hh4(1109)
      hh4(1109)=hh4(390)*hh4(1109)
      hh4(1117)= - hh4(1)*hh4(1195)
      hh4(1109)=hh4(1117) + hh4(1109)
      hh4(1109)=hh4(1109)*hh4(1012)
      hh4(1084)=hh4(1109) + hh4(1084)
      hh4(1079)=hh4(1084)*hh4(1079)
      hh4(1084)=hh4(1274) - hh4(1344)
      hh4(1084)=hh4(1084)*hh4(1081)
      hh4(1109)= - hh4(1113)*hh4(1215)
      hh4(1109)=hh4(1109) - hh4(1227)
      hh4(1109)=hh4(1109)*hh4(1110)
      hh4(1084)=hh4(1084) + hh4(1109)
      hh4(1084)=hh4(1084)*hh4(1085)
      hh4(1079)=hh4(1084) + hh4(1093) + hh4(1079)
      hh4(1079)=hh4(394)*hh4(1079)
      hh4(1084)=hh4(999)*hh4(1213)
      hh4(1084)= - hh4(1275) + hh4(1084) + hh4(1217)
      hh4(1084)=hh4(1)*hh4(1084)
      hh4(1085)=hh4(1068)*hh4(1451)
      hh4(1085)=hh4(1085) - hh4(1412)
      hh4(1084)=15.0_prec*hh4(1085) + hh4(1084)
      hh4(1084)=hh4(1)*hh4(1084)
      hh4(1085)= - hh4(1090) - hh4(1221)
      hh4(1085)=hh4(390)*hh4(1085)
      hh4(1084)=hh4(1084) + hh4(1085)
      hh4(1084)=hh4(1084)*hh4(1012)
      hh4(1062)=hh4(1028)*hh4(1062)
      hh4(1085)=hh4(1028)*hh4(1097)
      hh4(1090)=180.0_prec*hh4(1085)
      hh4(1093)= - hh4(806)*hh4(1090)
      hh4(1062)=hh4(1093) + hh4(1084) - 420.0_prec*hh4(1062)
      hh4(1084)=hh4(1194) + hh4(1112)
      hh4(1084)=hh4(390)*hh4(1084)
      hh4(1084)= - 2.0_prec*hh4(1363) + hh4(1084)
      hh4(1084)=hh4(1084)*hh4(1044)
      hh4(1084)=hh4(1223) + hh4(1084) - hh4(1179) - hh4(1166)
      hh4(1084)=hh4(1084)*hh4(1012)
      hh4(1093)=hh4(1202)*hh4(1303)
      hh4(1109)=hh4(806)*hh4(1056)*hh4(1293)
      hh4(1084)=hh4(1109) + hh4(1084) + hh4(1093)
      hh4(1084)=hh4(679)*hh4(1084)
      hh4(1062)=2.0_prec*hh4(1062) + hh4(1084)
      hh4(1062)=hh4(684)*hh4(1062)
      hh4(1014)=hh4(1039) + hh4(1088) + hh4(1079) + hh4(1062) + &
     & hh4(1018) + hh4(1014) + hh4(1071) + hh4(1017)
      hh4(1017)= - hh4(1150) + 3.0_prec*hh4(1049)
      hh4(1017)=hh4(1017)*hh4(1110)
      hh4(1018)= - hh4(1017) - hh4(1036)
      hh4(1018)=hh4(390)*hh4(1018)
      hh4(1018)=hh4(1018) + hh4(1035)
      hh4(1018)=hh4(678)*hh4(1018)
      hh4(1035)=hh4(1064) - hh4(1130)
      hh4(1035)=hh4(1035)*hh4(996)
      hh4(1036)= - hh4(1073)*hh4(1111)
      hh4(1018)= - 45.0_prec*hh4(1035) + hh4(1036) + 15.0_prec*hh4(1018)
      hh4(1036)=hh4(1075) + hh4(1082)
      hh4(1036)=hh4(994)*hh4(1036)
      hh4(1018)=2.0_prec*hh4(1018) + 15.0_prec*hh4(1036)
      hh4(1018)=hh4(1012)*hh4(1018)
      hh4(1036)=hh4(1423)*hh4(1294)
      hh4(1036)=hh4(1036) - hh4(1272)
      hh4(1036)=hh4(1036)*hh4(1012)
      hh4(1036)=hh4(1036) + hh4(1184)
      hh4(1039)=hh4(1036)*hh4(3)
      hh4(1018)= - 15.0_prec*hh4(1039) + hh4(1018)
      hh4(1062)=hh4(1200)*hh4(467)
      hh4(1062)=hh4(1062) - hh4(1134)
      hh4(1064)=hh4(1012)*hh4(676)
      hh4(1062)=hh4(1062)*hh4(1064)
      hh4(1071)=4.0_prec*hh4(1012)
      hh4(1075)=hh4(1071)*hh4(675)
      hh4(1079)=hh4(1285)*hh4(1075)
      hh4(1062)=hh4(1062) + hh4(1079)
      hh4(1018)=4.0_prec*hh4(1018) + hh4(1062)
      hh4(1018)=hh4(531)*hh4(1018)
      hh4(1048)=hh4(1048) + 6.0_prec*hh4(1263)
      hh4(1048)=hh4(1048)*hh4(1116)
      hh4(1045)=hh4(1045) + hh4(1048)
      hh4(1048)=hh4(1188)*hh4(1009)
      hh4(1045)=15.0_prec*hh4(1045) + 2.0_prec*hh4(1048)
      hh4(1045)=hh4(1045)*hh4(1065)
      hh4(1039)=hh4(1045) - 5.0_prec*hh4(1039)
      hh4(1029)= - hh4(1029)*hh4(1114)
      hh4(1029)=hh4(1029) - hh4(1076)
      hh4(1029)=hh4(1029)*hh4(1116)
      hh4(1015)=hh4(1029) - hh4(1015)
      hh4(1029)=hh4(1012)*hh4(1003)
      hh4(1015)=hh4(1015)*hh4(1029)
      hh4(1015)=540.0_prec*hh4(1015) + 12.0_prec*hh4(1039) + hh4(1062)
      hh4(1015)=hh4(130)*hh4(1015)
      hh4(1039)=hh4(1053)*hh4(1133)
      hh4(1039)=hh4(1039) - hh4(1377)
      hh4(1039)=hh4(1039)*hh4(1139)
      hh4(1045)=hh4(1344)*hh4(673)
      hh4(1045)=hh4(1045) + hh4(1406)
      hh4(1039)=hh4(1039) + 15.0_prec*hh4(1045)
      hh4(1039)=hh4(1039)*hh4(1)
      hh4(1045)= - hh4(1366)*hh4(1031)
      hh4(1045)=hh4(1045) + hh4(1426)
      hh4(1045)=hh4(1045)*hh4(1116)
      hh4(1045)=hh4(1039) + hh4(1045)
      hh4(1045)=hh4(1045)*hh4(1012)
      hh4(1076)=hh4(1233) - hh4(1400)
      hh4(1076)=hh4(1076)*hh4(1110)
      hh4(1076)=hh4(1076) - hh4(1344)
      hh4(1076)=hh4(390)*hh4(1076)
      hh4(1076)= - hh4(1376) + hh4(1076)
      hh4(1076)=hh4(1076)*hh4(1012)
      hh4(1076)=hh4(1076) - hh4(1238)
      hh4(1082)=60.0_prec*hh4(3)
      hh4(1076)=hh4(1076)*hh4(1082)
      hh4(1045)=hh4(1045) + hh4(1076)
      hh4(1045)=hh4(397)*hh4(1045)
      hh4(1076)= - hh4(1478)*hh4(1012)
      hh4(1076)=hh4(1076) - hh4(1238)
      hh4(1076)=hh4(1076)*hh4(1082)
      hh4(1084)=hh4(1206)*hh4(1064)
      hh4(1076)=hh4(1076) + hh4(1084)
      hh4(1076)=hh4(230)*hh4(1076)
      hh4(1072)= - hh4(1072)*hh4(1082)
      hh4(1084)=hh4(1134)*hh4(1064)
      hh4(1072)= - hh4(1079) + hh4(1072) + hh4(1084)
      hh4(1072)=hh4(388)*hh4(1072)
      hh4(1036)= - hh4(1036)*hh4(1082)
      hh4(1036)=hh4(1036) + hh4(1062)
      hh4(1036)=hh4(364)*hh4(1036)
      hh4(1062)=60.0_prec*hh4(679)
      hh4(1079)= - hh4(1144)*hh4(1062)
      hh4(1082)=hh4(1258)*hh4(1012)
      hh4(1079)=hh4(1082) + hh4(1079)
      hh4(1079)=hh4(781)*hh4(1079)
      hh4(1047)= - hh4(1161) + 3.0_prec*hh4(1047)
      hh4(1047)=hh4(1047)*hh4(1098)
      hh4(1082)= - hh4(1028)*hh4(1105)
      hh4(1082)=hh4(1164) + hh4(1082) - hh4(1296)
      hh4(1082)=15.0_prec*hh4(1082) - hh4(1047)
      hh4(1082)=hh4(1)*hh4(1082)
      hh4(1084)=hh4(1433)*hh4(1031)
      hh4(1084)=hh4(1084) + hh4(1252)
      hh4(1084)=hh4(1084)*hh4(1116)
      hh4(1082)=hh4(1082) + hh4(1084)
      hh4(1082)=hh4(1082)*hh4(1012)
      hh4(1088)= - hh4(1460)*hh4(1147)
      hh4(1093)=hh4(1311) + hh4(497)
      hh4(1090)=hh4(1093)*hh4(1090)
      hh4(1082)=hh4(1082) + hh4(1088) + hh4(1090)
      hh4(1082)=hh4(806)*hh4(1082)
      hh4(1015)=hh4(1072) + hh4(1018) + hh4(1015) + hh4(1036) + &
     & hh4(1079) + hh4(1076) + hh4(1082) + hh4(1045)
      hh4(1018)=hh4(1489) - hh4(1152)
      hh4(1018)=hh4(1018)*hh4(1012)
      hh4(1036)=hh4(1309)*hh4(1100)
      hh4(1045)= - hh4(392)*hh4(1036)
      hh4(1072)=hh4(1107)*hh4(1307)
      hh4(1076)=hh4(30) - hh4(396)
      hh4(1076)=hh4(1107)*hh4(1076)
      hh4(1018)=hh4(1045) + hh4(1018) + hh4(1333) + hh4(1076) + &
     & hh4(1072)
      hh4(1018)=hh4(3)*hh4(1018)
      hh4(1045)= - hh4(1447)*hh4(1012)
      hh4(1076)=hh4(392)*hh4(1101)
      hh4(1045)=hh4(1045) + hh4(1076)
      hh4(1018)=3.0_prec*hh4(1045) + hh4(1018)
      hh4(1045)=hh4(675)*hh4(1315)*hh4(1066)
      hh4(1018)=5.0_prec*hh4(1018) + hh4(1045)
      hh4(1018)=hh4(282)*hh4(1018)
      hh4(1066)=hh4(1273)*hh4(1091)
      hh4(1076)=hh4(1012)*hh4(679)
      hh4(1079)=5.0_prec*hh4(1076)
      hh4(1082)=hh4(1079)*hh4(1234)
      hh4(1088)=hh4(1427)*hh4(1012)
      hh4(1088)= - hh4(1045) + hh4(1082) + hh4(1088) + 5.0_prec*hh4(1066)
      hh4(1088)=hh4(571)*hh4(1088)
      hh4(1079)=hh4(1226)*hh4(1079)
      hh4(1093)= - hh4(1389)*hh4(1012)
      hh4(1079)=hh4(1093) + hh4(1079)
      hh4(1079)=hh4(687)*hh4(1079)
      hh4(1093)=hh4(1313)*hh4(1067)
      hh4(1093)=hh4(1093) - hh4(1172)
      hh4(1105)=hh4(1093)*hh4(1065)
      hh4(1066)=hh4(1105) - hh4(1066)
      hh4(1105)= - 5.0_prec*hh4(1066) - hh4(1045)
      hh4(1105)=hh4(116)*hh4(1105)
      hh4(1109)=hh4(1288)*hh4(1091)
      hh4(1111)=hh4(1452)*hh4(1065)
      hh4(1109)=hh4(1109) + hh4(1111)
      hh4(1045)=5.0_prec*hh4(1109) + hh4(1045)
      hh4(1045)=hh4(267)*hh4(1045)
      hh4(1112)=hh4(1169)*hh4(1012)
      hh4(1112)=hh4(1112) + hh4(1165)
      hh4(1112)=hh4(679)*hh4(1112)
      hh4(1113)= - hh4(1157)*hh4(1012)
      hh4(1112)=hh4(1113) + 5.0_prec*hh4(1112)
      hh4(1112)=hh4(812)*hh4(1112)
      hh4(1018)=hh4(1018) + hh4(1088) + hh4(1079) + hh4(1105) + &
     & hh4(1045) + hh4(1112)
      hh4(1017)= - hh4(1017) - hh4(1126)
      hh4(1017)=hh4(390)*hh4(1017)
      hh4(1017)=hh4(1017) + hh4(1125)
      hh4(1017)=hh4(678)*hh4(1017)
      hh4(1045)= - hh4(431)*hh4(1121)
      hh4(1017)=hh4(1017) + hh4(1045) + hh4(1092)
      hh4(1045)=8.0_prec*hh4(390)
      hh4(1079)=hh4(1185)*hh4(1045)
      hh4(1088)= - hh4(1182) - hh4(1079)
      hh4(1088)=hh4(1088)*hh4(1108)
      hh4(1088)= - 2.0_prec*hh4(1099) + hh4(1088)
      hh4(1088)=hh4(1088)*hh4(1110)
      hh4(1092)=hh4(1119)*hh4(1098)
      hh4(1092)=hh4(1092) + hh4(1102)
      hh4(1092)=hh4(1092)*hh4(1116)
      hh4(1077)= - hh4(1077) + hh4(1092)
      hh4(1077)=hh4(1007)*hh4(1077)
      hh4(1045)= - hh4(1050)*hh4(1045)
      hh4(1032)=hh4(1045) - hh4(1032)
      hh4(1032)=hh4(497)*hh4(1032)
      hh4(1017)=60.0_prec*hh4(1032) + 20.0_prec*hh4(1077) + 24.0_prec*hh4(1048) + &
     & hh4(1088) - hh4(1024) + 40.0_prec*hh4(1017)
      hh4(1017)=hh4(1012)*hh4(1017)
      hh4(1024)= - hh4(1119)*hh4(1215)
      hh4(1024)=hh4(1024) - hh4(1083)
      hh4(1024)=hh4(1008)*hh4(1024)
      hh4(1024)= - hh4(1035) + hh4(1024)
      hh4(1024)=hh4(1070)*hh4(1024)
      hh4(1032)=hh4(1458)*hh4(1096)
      hh4(1035)=hh4(1032)*hh4(1159)
      hh4(1045)=60.0_prec*hh4(1311)
      hh4(1045)=hh4(1085)*hh4(1045)
      hh4(1033)=hh4(1033)*hh4(1097)
      hh4(1048)=hh4(873)*hh4(1033)
      hh4(1017)=hh4(1035) - 60.0_prec*hh4(1048) + hh4(1017) + hh4(1024) + &
     & hh4(1045)
      hh4(1017)=hh4(1017)*hh4(1120)
      hh4(1024)=15.0_prec*hh4(1091)
      hh4(1035)=hh4(1295)*hh4(1024)
      hh4(1045)=hh4(1148)*hh4(1064)
      hh4(1035)=hh4(1035) - hh4(1045)
      hh4(1048)=hh4(518)*hh4(1035)
      hh4(1050)= - hh4(1419)*hh4(1024)
      hh4(1077)=hh4(1086)*hh4(675)
      hh4(1045)=hh4(1050) + hh4(1045) - hh4(1077)
      hh4(1045)=hh4(495)*hh4(1045)
      hh4(1035)=hh4(1077) + hh4(1035)
      hh4(1035)=hh4(150)*hh4(1035)
      hh4(1050)= - hh4(1480)*hh4(1012)
      hh4(1083)= - hh4(432)*hh4(1423)*hh4(1100)
      hh4(1050)=hh4(1083) + hh4(1050) - hh4(1324)
      hh4(1050)=hh4(3)*hh4(1050)
      hh4(1083)=hh4(1196)*hh4(1012)
      hh4(1086)=hh4(1315)*hh4(1097)
      hh4(1088)=hh4(432)*hh4(1086)
      hh4(1083)=hh4(1083) + hh4(1088)
      hh4(1083)=hh4(676)*hh4(1083)
      hh4(1050)= - hh4(1077) + 15.0_prec*hh4(1050) + hh4(1083)
      hh4(1050)=hh4(349)*hh4(1050)
      hh4(1024)= - hh4(1402)*hh4(1024)
      hh4(1064)=hh4(1209)*hh4(1064)
      hh4(1077)= - hh4(1081)*hh4(1416)*hh4(1065)*hh4(675)
      hh4(1024)=hh4(1077) + hh4(1024) + hh4(1064)
      hh4(1024)=hh4(399)*hh4(1024)
      hh4(1064)=180.0_prec*hh4(1091)
      hh4(1077)= - hh4(1423)*hh4(1064)
      hh4(1083)=hh4(1086)*hh4(676)
      hh4(1077)=hh4(1077) + hh4(1083)
      hh4(1077)=hh4(574)*hh4(1077)
      hh4(1024)=hh4(1048) + hh4(1077) + hh4(1045) + hh4(1035) + &
     & hh4(1050) + hh4(1024)
      hh4(1019)=hh4(1019) - hh4(1152)
      hh4(1019)=hh4(390)*hh4(1019)
      hh4(1035)=hh4(392)*hh4(1273)
      hh4(1019)=hh4(1035) + hh4(1019) + hh4(1040)
      hh4(1019)=hh4(1012)*hh4(1019)
      hh4(1035)=hh4(1309)*hh4(1290)
      hh4(1035)=hh4(1035) + hh4(1238)
      hh4(1040)=hh4(1307) - hh4(396)
      hh4(1045)=hh4(1036)*hh4(1040)
      hh4(1019)=hh4(1045) + hh4(1019) + hh4(1035)
      hh4(1045)=4.0_prec*hh4(3)
      hh4(1019)=hh4(1019)*hh4(1045)
      hh4(1048)=hh4(1152)*hh4(1067)
      hh4(1048)=hh4(1048) - hh4(1135)
      hh4(1048)=hh4(1048)*hh4(1012)
      hh4(1050)= - hh4(392)*hh4(1093)*hh4(1100)
      hh4(1077)=hh4(1155)*hh4(1290)
      hh4(1067)=hh4(1107)*hh4(1067)
      hh4(1040)= - hh4(1067)*hh4(1040)
      hh4(1019)=hh4(1019) - hh4(1077) + hh4(1050) + hh4(1048) + &
     & hh4(1040)
      hh4(1019)=hh4(261)*hh4(1019)
      hh4(1038)=hh4(1038)*hh4(1012)
      hh4(1036)=hh4(1036)*hh4(1307)
      hh4(1035)=hh4(1038) + hh4(1036) + hh4(1035)
      hh4(1035)=hh4(1035)*hh4(1045)
      hh4(1036)= - hh4(1043)*hh4(1012)
      hh4(1038)= - hh4(1067)*hh4(1307)
      hh4(1040)=hh4(1315)*hh4(1091)
      hh4(1043)=48.0_prec*hh4(1040)
      hh4(1048)=hh4(100)*hh4(1043)
      hh4(1035)=hh4(1048) + hh4(1035) + hh4(1036) - hh4(1077) + &
     & hh4(1038)
      hh4(1035)=hh4(530)*hh4(1035)
      hh4(1036)=hh4(1241) + hh4(1400)
      hh4(1036)=hh4(1036)*hh4(1110)
      hh4(1036)=hh4(1036) - hh4(1289)
      hh4(1036)=hh4(1036)*hh4(390)
      hh4(1036)=hh4(1036) + hh4(1128) - hh4(1145)
      hh4(1036)=hh4(1036)*hh4(1012)
      hh4(1036)=hh4(1036) + hh4(1238)
      hh4(1036)=hh4(1036)*hh4(1045)
      hh4(1038)=hh4(1115)*hh4(1031)
      hh4(1038)=hh4(1038) - hh4(1172)
      hh4(1038)=hh4(1038)*hh4(1116)
      hh4(1038)=hh4(1038) - hh4(1060)
      hh4(1038)=hh4(1038)*hh4(1012)
      hh4(1045)=hh4(1043)*hh4(261)
      hh4(1036)=hh4(1036) + hh4(1038) + hh4(1045)
      hh4(1038)=hh4(100)*hh4(1036)
      hh4(1019)=hh4(1035) + hh4(1019) + hh4(1038)
      hh4(1035)=hh4(54)*hh4(1066)
      hh4(1038)= - hh4(1291)*hh4(1091)
      hh4(1038)= - hh4(1111) + hh4(1038)
      hh4(1038)=hh4(382)*hh4(1038)
      hh4(1045)=hh4(454)*hh4(1109)
      hh4(1035)= - hh4(1045) + hh4(1035) - hh4(1038)
      hh4(1038)=hh4(1177)*hh4(1081)
      hh4(1045)=hh4(1302)*hh4(1215)
      hh4(1041)=hh4(1041)*hh4(1081)
      hh4(1046)=hh4(1224)*hh4(1046)
      hh4(1048)=hh4(1052)*hh4(1094)
      hh4(1046)=hh4(1046) + hh4(1048)
      hh4(1046)=hh4(390)*hh4(1046)
      hh4(1041)=hh4(1041) + hh4(1046)
      hh4(1041)=hh4(390)*hh4(1041)
      hh4(1041)=hh4(1045) + hh4(1041)
      hh4(1041)=hh4(1041)*hh4(1044)
      hh4(1038)=hh4(1038) + hh4(1041)
      hh4(1038)=hh4(1038)*hh4(1012)
      hh4(1041)=hh4(1054)*hh4(1081)
      hh4(1037)=hh4(1037)*hh4(1215)
      hh4(1037)=hh4(1037) + hh4(1048)
      hh4(1037)=hh4(1037)*hh4(1116)
      hh4(1037)=hh4(1041) + hh4(1037)
      hh4(1037)=hh4(497)*hh4(1037)*hh4(1070)
      hh4(1041)=hh4(1224)*hh4(1081)
      hh4(1041)=hh4(1041) + hh4(1048)
      hh4(1041)=hh4(1041)*hh4(1303)
      hh4(1037)=hh4(1041) + hh4(1038) + hh4(1037)
      hh4(1037)=hh4(995)*hh4(1037)
      hh4(1038)= - 5.0_prec*hh4(1057) - hh4(1281)
      hh4(1038)=hh4(1038)*hh4(1114)
      hh4(1038)=5.0_prec*hh4(1214) + hh4(1038)
      hh4(1038)=hh4(390)*hh4(1038)
      hh4(1038)=15.0_prec*hh4(1237) + hh4(1038)
      hh4(1038)=hh4(1038)*hh4(1186)
      hh4(1038)=hh4(1038) + hh4(1167)
      hh4(1038)=hh4(390)*hh4(1038)
      hh4(1041)=hh4(967) - hh4(1438)
      hh4(1041)=hh4(1361)*hh4(1041)
      hh4(1045)= - hh4(1162)*hh4(1235)
      hh4(1038)=hh4(1038) - hh4(1240) + hh4(1045) + hh4(1041) - &
     & hh4(1055)
      hh4(1038)=hh4(1038)*hh4(1012)
      hh4(1041)= - hh4(1229)*hh4(1074)
      hh4(1045)= - hh4(1056)*hh4(1442)
      hh4(1046)= - hh4(1053)*hh4(1187)
      hh4(1045)=hh4(1046) + hh4(1045)
      hh4(1045)=hh4(1293)*hh4(1045)
      hh4(1046)= - hh4(806)*hh4(1234)*hh4(1070)
      hh4(1038)=hh4(1046) + hh4(1041) + hh4(1038) + hh4(1045)
      hh4(1038)=hh4(679)*hh4(1038)
      hh4(1041)=hh4(1218)*hh4(1031)
      hh4(1045)=hh4(1388)*hh4(1098)
      hh4(1045)=hh4(1045) + hh4(1252)
      hh4(1045)=hh4(390)*hh4(1045)
      hh4(1045)=hh4(1208) + hh4(1045)
      hh4(1045)=hh4(390)*hh4(1045)
      hh4(1041)=hh4(1041) + hh4(1045)
      hh4(1041)=hh4(1041)*hh4(1110)
      hh4(1028)=hh4(1)*hh4(1028)
      hh4(1028)= - hh4(1058) + 6.0_prec*hh4(1028)
      hh4(1028)=hh4(1028)*hh4(1031)
      hh4(1028)=hh4(1028) + hh4(1063)
      hh4(1028)=hh4(1028)*hh4(1031)
      hh4(1031)=hh4(999)*hh4(1244)
      hh4(1045)= - hh4(1408)*hh4(1061)
      hh4(1028)=hh4(1028) + hh4(1031) + hh4(1045)
      hh4(1028)=hh4(1028)*hh4(1098)
      hh4(1031)=hh4(1268)*hh4(1235)
      hh4(1027)=hh4(1028) - 60.0_prec*hh4(1192) + hh4(1031) + hh4(1027)
      hh4(1027)=hh4(1)*hh4(1027)
      hh4(1028)=hh4(806)*hh4(1461)
      hh4(1031)=hh4(1442) + hh4(808)
      hh4(1031)=hh4(1253)*hh4(1031)
      hh4(1027)=hh4(1028) + hh4(1027) + hh4(1041) + hh4(1031)
      hh4(1027)=hh4(1012)*hh4(1027)
      hh4(1028)=hh4(1389)*hh4(1089)
      hh4(1027)=2.0_prec*hh4(1038) + hh4(1028) + hh4(1027)
      hh4(1027)=hh4(742)*hh4(1027)
      hh4(1028)=hh4(1150) - hh4(1049)
      hh4(1028)=hh4(678)*hh4(1028)
      hh4(1028)=hh4(1171) - hh4(1028)
      hh4(1023)=hh4(1007)*hh4(1023)
      hh4(1031)= - hh4(994)*hh4(1136)
      hh4(1023)=hh4(1031) + hh4(1023)
      hh4(1023)=hh4(1098)*hh4(1023)
      hh4(1023)=hh4(1023) - hh4(1079) + hh4(1142) - 8.0_prec*hh4(1028)
      hh4(1023)=hh4(1012)*hh4(1023)
      hh4(1028)=hh4(432)*hh4(1315)
      hh4(1028)=hh4(1028) + hh4(1042) + hh4(1494)
      hh4(1028)=hh4(1087)*hh4(1028)
      hh4(1023)=hh4(1023) + hh4(1028)
      hh4(1028)=hh4(1053)*hh4(742)
      hh4(1031)=hh4(1028) + hh4(1281) + hh4(1216)
      hh4(1031)= - 36.0_prec*hh4(1031)
      hh4(1031)=hh4(1076)*hh4(1031)
      hh4(1020)=hh4(1020)*hh4(1029)
      hh4(1020)= - 972.0_prec*hh4(1020) + 9.0_prec*hh4(1023) - 1./5.0_prec*hh4(1083) + &
     & hh4(1031)
      hh4(1020)=zeta5*hh4(1020)
      hh4(1023)=hh4(390)*hh4(1123)
      hh4(1029)=6.0_prec*hh4(1176) - hh4(1207)
      hh4(1023)=hh4(1023) + 2.0_prec*hh4(1029) + hh4(1353) + hh4(1143)
      hh4(1023)=hh4(1023)*hh4(1012)
      hh4(1029)=hh4(857)*hh4(1153)
      hh4(1023)=hh4(1029) + hh4(1023) + hh4(1141)
      hh4(1023)=hh4(1023)*hh4(1062)
      hh4(1029)= - hh4(1164) - hh4(1278) + hh4(1406)
      hh4(1029)=15.0_prec*hh4(1029) + hh4(1047)
      hh4(1029)=hh4(1)*hh4(1029)
      hh4(1029)=hh4(1029) - hh4(1084)
      hh4(1029)=hh4(1029)*hh4(1012)
      hh4(1031)= - hh4(1460)*hh4(1012)
      hh4(1031)=hh4(1031) + hh4(1082)
      hh4(1031)=hh4(742)*hh4(1031)
      hh4(1038)=hh4(781)*hh4(1053)*hh4(1076)
      hh4(1023)=720.0_prec*hh4(1038) + 12.0_prec*hh4(1031) + hh4(1023) + hh4(1029)&
     &  - hh4(1090)
      hh4(1023)=hh4(908)*hh4(1023)
      hh4(1029)=hh4(1022)*hh4(1097)
      hh4(1029)=hh4(1029) - hh4(1095)
      hh4(1029)=hh4(413)*hh4(1029)
      hh4(1031)=hh4(1071)*hh4(679)
      hh4(1038)=hh4(1056)*hh4(1031)
      hh4(1038)= - hh4(1085) + hh4(1038)
      hh4(1038)=hh4(798)*hh4(1038)
      hh4(1041)=hh4(1220)*hh4(1031)
      hh4(1033)= - hh4(1033) + hh4(1041)
      hh4(1033)=hh4(815)*hh4(1033)
      hh4(1029)=hh4(1033) + hh4(1029) + hh4(1038)
      hh4(1033)=hh4(1043)*hh4(530)
      hh4(1033)=hh4(1033) + hh4(1036)
      hh4(1036)=hh4(1243)*hh4(1075)
      hh4(1033)=hh4(1036) + 15.0_prec*hh4(1033)
      hh4(1033)=4.0_prec*hh4(1033)
      hh4(1036)=hh4(73) + hh4(15)
      hh4(1033)=hh4(1033)*hh4(1036)
      hh4(1036)=60.0_prec*hh4(1307)
      hh4(1036)=hh4(1051)*hh4(1036)
      hh4(1022)=hh4(1022)*hh4(1203)
      hh4(1022)= - hh4(1425) + hh4(1022)
      hh4(1022)=hh4(1022)*hh4(1116)
      hh4(1022)=hh4(1039) + hh4(1022)
      hh4(1022)=hh4(390)*hh4(1022)
      hh4(1038)=hh4(1377) - 4.0_prec*hh4(1061)
      hh4(1038)=hh4(1038)*hh4(1098)
      hh4(1039)= - hh4(999)*hh4(1207)
      hh4(1038)=hh4(1039) + hh4(1038)
      hh4(1038)=hh4(1)*hh4(1038)
      hh4(1039)=hh4(1068)*hh4(1349)
      hh4(1038)=15.0_prec*hh4(1039) + hh4(1038)
      hh4(1038)=hh4(1)*hh4(1038)
      hh4(1022)=hh4(1038) + hh4(1022)
      hh4(1022)=hh4(1022)*hh4(1012)
      hh4(1030)=hh4(1189)*hh4(1030)
      hh4(1022)=hh4(1022) + 420.0_prec*hh4(1030)
      hh4(1030)=4.0_prec*hh4(1313) - hh4(1400)
      hh4(1030)=hh4(390)*hh4(1030)
      hh4(1030)=hh4(1030) - hh4(1344)
      hh4(1030)=hh4(390)*hh4(1030)
      hh4(1038)= - hh4(1313)*hh4(1106)
      hh4(1030)=hh4(1038) + hh4(1030)
      hh4(1030)=hh4(1030)*hh4(1044)
      hh4(1030)=hh4(1542) + hh4(1030)
      hh4(1030)=hh4(1030)*hh4(1012)
      hh4(1038)= - hh4(1309)*hh4(1303)
      hh4(1030)=hh4(1030) + hh4(1038)
      hh4(1030)=hh4(3)*hh4(1030)
      hh4(1022)=2.0_prec*hh4(1022) + hh4(1030)
      hh4(1022)=hh4(1022)*hh4(1197)
      hh4(1030)=hh4(1146) + hh4(1072)
      hh4(1030)=hh4(1030)*hh4(3)
      hh4(1038)=hh4(1447)*hh4(1065)
      hh4(1030)=hh4(1030) - hh4(1038)
      hh4(1038)= - 240.0_prec*hh4(1239)
      hh4(1030)=hh4(1030)*hh4(1038)
      hh4(1038)=hh4(994)*hh4(1080)
      hh4(1034)=hh4(1038) - hh4(1034)
      hh4(1034)=hh4(1059)*hh4(1034)
      hh4(1034)=hh4(1069) + hh4(1034)
      hh4(1034)=hh4(544)*hh4(1034)
      hh4(1038)=hh4(1400) - hh4(1321)
      hh4(1038)=hh4(1038)*hh4(1091)
      hh4(1039)=hh4(1040)*hh4(432)
      hh4(1040)=hh4(1422)*hh4(1097)
      hh4(1038)=hh4(1039) + 54.0_prec*hh4(1040) + hh4(1038)
      hh4(1038)=hh4(429)*hh4(1038)
      hh4(1040)=hh4(1403)*hh4(1064)
      hh4(1040)=hh4(1040) - hh4(1083)
      hh4(1040)=16.0_prec*hh4(1040)
      hh4(1041)=hh4(164) - hh4(343) - hh4(129) - hh4(201)
      hh4(1040)=hh4(1040)*hh4(1041)
      hh4(1041)=hh4(1327)*hh4(1091)
      hh4(1039)=hh4(1041) + hh4(1039)
      hh4(1041)= - hh4(1083) + 180.0_prec*hh4(1039)
      hh4(1041)=16.0_prec*hh4(1041)
      hh4(1042)= - hh4(619) - hh4(601)
      hh4(1041)=hh4(1041)*hh4(1042)
      hh4(1042)=hh4(1319)*hh4(1087)
      hh4(1042)=hh4(1042) - hh4(1101)
      hh4(1042)=720.0_prec*hh4(1042)
      hh4(1043)= - hh4(602) - hh4(620)
      hh4(1042)=hh4(1042)*hh4(1043)
      hh4(1028)=hh4(1173) + hh4(1028)
      hh4(1028)=hh4(1031)*hh4(1028)
      hh4(1028)=hh4(1028) - hh4(1085)
      hh4(1028)=720.0_prec*hh4(1028)
      hh4(1043)=hh4(887) + hh4(951)
      hh4(1028)=hh4(1028)*hh4(1043)
      hh4(1043)=hh4(1401) + hh4(1399)
      hh4(1043)=hh4(1043)*hh4(1064)
      hh4(1044)=hh4(1416)*hh4(1097)*hh4(676)
      hh4(1043)=hh4(1043) - hh4(1044)
      hh4(1044)=hh4(405) + hh4(474)
      hh4(1044)= - 16.0_prec*hh4(1044)
      hh4(1043)=hh4(1043)*hh4(1044)
      hh4(1031)=hh4(1202)*hh4(1031)
      hh4(1031)=hh4(1031) - hh4(1085)
      hh4(1044)=hh4(686) - hh4(734)
      hh4(1044)=720.0_prec*hh4(1044)
      hh4(1031)=hh4(1031)*hh4(1044)
      hh4(1044)=hh4(1266)*hh4(1087)
      hh4(1032)=hh4(1044) - hh4(1032)
      hh4(1044)=hh4(525) + hh4(295)
      hh4(1044)= - 720.0_prec*hh4(1044)
      hh4(1032)=hh4(1032)*hh4(1044)
      hh4(1044)= - 2880.0_prec*hh4(1230)
      hh4(1039)=hh4(1039)*hh4(1044)
      hh4(1044)=hh4(110) + hh4(25) + hh4(117)
      hh4(1044)= - 720.0_prec*hh4(1044)
      hh4(1044)=hh4(1104)*hh4(1044)
      hh4(1045)=hh4(1300)*hh4(1087)
      hh4(1045)=hh4(1045) - hh4(1101)
      hh4(1046)=hh4(107) - hh4(72) + hh4(5) - hh4(99) + hh4(68) - &
     & hh4(257) - hh4(445) - hh4(294) + hh4(32) + hh4(434) + hh4(504)
      hh4(1046)=720.0_prec*hh4(1046)
      hh4(1045)=hh4(1045)*hh4(1046)
      hh4(1046)= - 2.0_prec+ 1./3.0_prec*hh4(1)
      hh4(1046)=hh4(1012)*hh4(1215)*hh4(1046)*hh4(1103)*Cj1
      hh4(1047)= - hh4(1) + 8.
      hh4(1047)=hh4(1103)*hh4(1047)
      hh4(1048)= - hh4(1047)*hh4(1140)
      hh4(1046)=hh4(1046) + hh4(1048)
      hh4(1046)=N*hh4(1046)
      hh4(1047)=hh4(1047)*hh4(1073)*hh4(1059)
      hh4(1046)=hh4(1047) + hh4(1046)
      hh4(1046)=N*hh4(1046)
      hh4(1025)=hh4(1025)*XNF
      hh4(1025)=hh4(1025) + hh4(1267)
      hh4(1047)=hh4(1)**5
      hh4(1025)=hh4(1025)*hh4(1047)*hh4(1059)
      hh4(1012)=11.0_prec*hh4(1012)
      hh4(1012)=hh4(1026)*hh4(1012)*hh4(1047)
      hh4(1026)=N*hh4(1012)
      hh4(1026)= - hh4(1025) + hh4(1026)
      hh4(1026)=N*hh4(1026)
      hh4(1012)= - hh4(1012) + hh4(1026)
      hh4(1012)=N*hh4(1012)
      hh4(1012)=hh4(1025) + hh4(1012)
      hh4(1012)=hh4(674)*hh4(1012)
      hh4(1011)=4.0_prec*hh4(1023) + hh4(1031) + hh4(1043) + 496.0_prec*hh4(1020)&
     &  + hh4(1027) + hh4(1013) + hh4(1078) + hh4(1021) + hh4(1037) + &
     & 2880.0_prec*hh4(1038) + hh4(1022) + hh4(1016) + 1440.0_prec*hh4(1034) + &
     & hh4(1012) + hh4(1017) + hh4(1046) + hh4(1045) + hh4(1044) + &
     & hh4(1039) + hh4(1036) + hh4(1032) + hh4(1030) + hh4(1028) + &
     & hh4(1042) + hh4(1033) + hh4(1041) + hh4(1040) + hh4(1011) + 60.0_prec*&
     & hh4(1019) + 720.0_prec*hh4(1029) - 240.0_prec*hh4(1035) + 2.0_prec*hh4(1014) + 4.0_prec*&
     & hh4(1015) + 16.0_prec*hh4(1024) + 48.0_prec*hh4(1018)

        qQge41L = Q2*hh4(1011)
!       write(*,*)'qQge41L =',qQge41L

      END

